Two-Loop QCD Corrections for Three-Photon Production at Hadron Colliders

We complete the computation of the two-loop helicity amplitudes for the production of three photons at hadron colliders, including all contributions beyond the leading-color approximation. We reconstruct the analytic form of the amplitudes from numerical finite-field samples obtained with the numerical unitarity method. This method requires as input surface terms for all relevant five-point non-planar integral topologies, which we obtain by solving the associated syzygy problem in embedding space. The numerical samples are used to constrain compact spinor-helicity ans\"atze, which are optimized by taking advantage of the known one-loop analytic structure. We make our analytic results available in a public C++ library, which is suitable for immediate phenomenological applications. We estimate that the inclusion of the subleading-color contributions will decrease the size of the two-loop corrections by about 30% to 50%, and the NNLO cross sections by a few percent, compared to the results in the leading-color approximation.

==> anc/FValues.m <==
(* WARNING: these values already INCLUDE parity conjugation for odd functions and constants! *)

{tci[1, 1] -> -3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I, tci[1, 2] -> 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.*I, 
 tci[2, 1] -> -1.014941606409653625021202554274520285941689307530299792017489\
10677659747625824`64.*I, tci[3, 1] -> 
  -0.570681635365636621797690550672383926019631077888806334128840217592193765\
34843`64.*I, tci[3, 2] -> -1.958057922099589488752237259537762263116206634413\
29003133540714588177706642244`64.*I, 
 tci[4, 1] -> -0.915846884830522100578455735461555406632521802453609282232130\
5122909406032199`64.*I, tci[4, 2] -> 
  -0.575069023679614933709036153953026087384831770354272419885951612808729342\
44094`64.*I, tci[4, 3] -> -7.635873874300758368095584313624347912000911659002\
21605545744819859116757903429`64.*I, tcr[1, 1] -> 1.0986122886681096913952452\
3692252570464749055782274945173469433363749429321861`64., 
 tcr[1, 2] -> 0.6931471805599453094172321214581765680755001343602552541206800\
094933936219697`64., tcr[2, 1] -> 0.83327188647738995744101246196890039744072\
476234026111025888050483590803187341`64., tcr[3, 1] -> 0.73806064483085791066\
377614636565032547367306985351329858054523307043380943959`64., 
 tcr[3, 2] -> 0.2584613957965733052880001298736726120216253535279880474758408\
1415085729951564`64., tcr[3, 3] -> 1.2020569031595942853997381615114499907649\
8629234049888179227155534183820558957`64., tcr[4, 1] -> 0.3407911308562507524\
7764094401220231521228085828689962786864627412151691807202`64., 
 tcr[4, 2] -> 0.5174790616738993863307581618988629456223774751413792582443193\
4797700828158186`64., tcr[4, 3] -> 0.2541161907463435340596737131535205829398\
478245574739638781062235368841219817`64., tcr[4, 4] -> 0.69919359449299809540\
702260849718121951534934751545290997293176683694496096964`64., 
 tcr[4, 5] -> 0.7922210279728277795294857895573574111673948085877831608728044\
7831968760156385`64., F[3, 1] -> 
  0.6906647263849605046373328611351938769653992182246624705815292312`64. + 
   0.7589017510220443175441917733000070344044457859512541825593791527`64.*I, 
 F[3, 2] -> 
  -2.8532933683638324545343812334944575877788638895097060792766967002`64. - 
   1.8566343771729639636940003477738485767816068814925024146408306757`64.*I, 
 F[3, 3] -> 
  -3.5710944206698039417723469518979582637958484909239379743272353061`64. - 
   3.1756173935445581487614089940943809480539428100165877047470872657`64.*I, 
 F[3, 4] -> 
  10.072914554147838117027023359173495612721175882196377849113952206`64. + 
   11.603247493478246433955741805910399299520307653601462780170591023`64.*I, 
 F[3, 5] -> 
  2.9162292428811605835544633856369215245786688846831775646841068617`64. + 
   15.007122761006525402564261632306756206120725281801280266794442695`64.*I, 
 F[3, 6] -> 
  -0.80858799496253231177104428211965477452284452762783288564852830885`64., 
 F[3, 7] -> 
  -3.8372705845998876108891056347392208403417373486628546562895520315`64. + 
   3.8732847279240780119973472865110101060098250238207247933845602887`64.*I, 
 F[3, 8] -> 
  -0.16804802897127488597830185983614582763831283392720809392860443609`64., 
 F[3, 9] -> 
  0.79490696419796352187091311917304334431480576094057817377110303525`64. - 
   1.198450478120592403834398441750248448119677208649047175941522097`64.*I, 
 F[3, 10] -> 
  2.6994376050213356673117932849660758020882503932060764005346601412`64. + 
   1.5281759855357937008101589860470763646340539085841917101939969726`64.*I, 
 F[3, 11] -> 
  0.80909807141009789270432401708948910276772354186539969325469615568`64. + 
   0.76322760517984345348361577247847015196766642243667740034058099547`64.*I, 
 F[3, 12] -> 
  0.46094513851833044898947925622809809121879113046426876086654516314`64. - 
   3.3209892201087675264636665726905954336079221621139088866755839804`64.*I, 
 F[3, 13] -> 
  -3.9848985225366592461896707753614419912173829114928959222971430814`64. - 
   0.22275199378014254968784736372127803588671785338467387461584763743`64.*I, 
 F[3, 14] -> 
  1.1439284481771879344914111596889603133206318034658061122783662845`64., 
 F[3, 15] -> 
  4.5713852430806248020205535365477725777785405201074334545120304964`64. - 
   3.0240250618873494408032711232761861302054606563699118849856711191`64.*I, 
 F[3, 16] -> 
  0.05228028959682109839247514698002727311038116248382840684114231342`64., 
 F[3, 17] -> 
  0.79373301905294885907501928818392262163835746004629129006046868365`64., 
 F[3, 18] -> 
  0.49307457271897830022736489373748117755142515881861340614195991199`64. - 
   3.2634044108285950085786997802569785755251048705311998856569885363`64.*I, 
 F[3, 19] -> 
  -0.42918751779231732922453249349715313396685265838174978313247291127`64. + 
   4.4430286869665331814899828426265217682642934971766804623456552658`64.*I, 
 F[3, 20] -> 
  -0.32314448911666231797236260077691730669551833311245707006703903206`64. + 
   6.7222910915373529949047746176943300932225246891817587717020538234`64.*I, 
 F[3, 21] -> 
  1.5640676234181084543583906587819973495268613265243559308438189007`64. - 
   2.2767052530661329526325753199000211032133373578537625476781374584`64.*I, 
 F[3, 22] -> 
  -14.088639167617339755989434754185365358351625979456263932046676319`64. + 
   14.479023797002301490440174758439843341008495053786647152359723804`64.*I, 
 F[3, 23] -> 
  1.8250563423135575451023980819538066757864677059895579889949922959`64. - 
   2.4666747947089347134351754123166537475918342665952067969460383739`64.*I, 
 F[3, 24] -> 
  -3.1460895525030252215438467013116855629240933740775193060474526699`64. + 
   23.212561853762097268190121447312882056784782833679223108714577654`64.*I, 
 F[3, 25] -> 
  -1.6908983468407569781565433267601038037665924779136142111859875092`64. + 
   2.5288003440750822405796292070945560174215089914721951914650238191`64.*I, 
 F[3, 26] -> 
  20.338964591787778459151450673022745551000313449458050320154855373`64. - 
   7.890799398048090855129649270011621857283929482426079370254847936`64.*I, 
 F[3, 27] -> 
  -9.0868838571932139135475098834556969235014247007764520915360970354`64. - 
   13.927960818839383255144498967564006532183235616542948394161367749`64.*I, 
 F[3, 28] -> 
  12.847920893649444338167571410934405513263345464606749127279864694`64. + 
   4.1956984701933131067024343515355931997869646283429432493020145284`64.*I, 
 F[3, 29] -> 
  -3.0850000831129248022440990419085409542807785273093014127118321548`64. + 
   14.432625139675620666243799142905940934367353708277514087757305998`64.*I, 
 F[3, 30] -> 
  -38.971116867033290208767345454062247859185148510692431727702971176`64. + 
   5.1425812190138076859216680638416644245476617549444651143199628856`64.*I, 
 F[3, 31] -> 
  -0.49612743663060240956911610733356563822854683150244811451666760007`64. - 
   0.96057489878209181463340346212167961815688927107387553610259127212`64.*I, 
 F[3, 32] -> 
  -20.882765822109421929066783575197347792568800737795202113011451731`64. + 
   31.151945415064488127782908102827227992771802738755179640964314949`64.*I, 
 F[3, 33] -> 
  0.41755699221418923446229417186812093010033749550028954285590190337`64. - 
   6.8293721196527095464316768351484302570815219955217661737142155801`64.*I, 
 F[3, 34] -> 
  1.1931301534682506291448360966421090638104140715641184808417230236`64., 
 F[3, 35] -> 
  -26.646893202420289537503505766957555565725110950220592987926537416`64. + 
   5.8801565054680955118596780815679655039432835988272042769064021225`64.*I, 
 F[3, 36] -> 
  -5.3212528318474386520955064891281374005943435414446493722091634102`64. - 
   18.421218820483646378361818392468434224380133198716310891245021781`64.*I, 
 F[3, 37] -> 
  -4.4977562060744697789461302820163614203410075177554681316270651952`64. + 
   4.6407024949420497455740309651536934044605156717241812479504905214`64.*I, 
 F[3, 38] -> 
  3.3066216041999473251787187545303282206581746952040641878342161271`64. + 
   31.923414267518997568329584748834268688735148933234913412722109711`64.*I, 
 F[3, 39] -> 
  1.9645624292067953892221401084085701789953102919492751258506587859`64., 
 F[3, 40] -> 
  -21.291018098543823813924628895228569949965654019985585226760072673`64., 
 F[3, 41] -> 
  -1.7365860383869370166740898300679314807966370242383057890172818774`64. + 
   1.190117614879487089182403024031279650136349885959400838663065792`64.*I, 
 F[3, 42] -> 
  -9.7392998733242940862517699223601910149069306976531952195286956288`64. + 
   31.17348731867293882086456334609597996243161529759972689264229229`64.*I, 
 F[3, 43] -> 
  -1.4157619154443234188000716753684135444712728566337957132601371606`64. + 
   2.2442448162776254514312596233837315089625905137191527795257428003`64.*I, 
 F[3, 44] -> 
  -10.620800597650802541041648151014791037982319792170079083393520089`64. + 
   19.161639903039081274031001447232630077335077315668504913720663149`64.*I, 
 F[3, 45] -> 
  -1.1280700765760570433124085340967503580470682816494085585111209693`64. - 
   0.8485055334345361136969285217461689198151334741968801106135364302`64.*I, 
 F[3, 46] -> 
  -3.7548928860300070796789627819126844579008123271887712096464798462`64. - 
   21.857276463002631143677048558391710719269686019134420446107261503`64.*I, 
 F[3, 47] -> 
  36.202951494893193564139372299729266408662105224065067792440030139`64. - 
   23.310132512534542659516396783140834394961400439378289698301859701`64.*I, 
 F[3, 48] -> 
  -108.24842776095596873536928175224383677280113719858375788545057685`64. + 
   58.857374180288502410966232466357294936590745731778322355650222396`64.*I, 
 F[3, 49] -> 
  -98.654109438468864710580585036337281490826468442472318859265455267`64. - 
   37.295434176911097200391288465694913189562868522173904247190235056`64.*I, 
 F[3, 50] -> 
  -60.002989903147721542282410513598627370980522796527515162688641483`64. + 
   49.096580592800830073134739324550109162418997297103671121167928027`64.*I, 
 F[3, 51] -> 
  -1.4109552820850798525871201456771678818982062204315262979277117144`64. - 
   1.976829367231139506963343007190749513767433091358559817924039527`64.*I, 
 F[3, 52] -> 
  -5.2722354844365285092121730458532000102140295873784123425269134609`64. + 
   31.023647271394946314617537230217587744298048082287632554306942113`64.*I, 
 F[3, 53] -> 
  -0.53165542647232598048708671964755191745452692114053639063840347021`64. - 
   4.7467227475902586940757777751986232657713928372787376929563481936`64.*I, 
 F[3, 54] -> 
  1.2365320474541492393693467636001702137224882707349901462924497702`64., 
 F[3, 55] -> 
  -3.7658215996488175675733357395868982194808132566544230739907632298`64. - 
   6.6252138624199463952283952223182414503611048038154201505626118755`64.*I, 
 F[3, 56] -> 
  -4.2910679851749855827267358042273089211275117580377570817013757998`64. + 
   2.9295228727192536746057663993361830236932878208231423455617555777`64.*I, 
 F[3, 57] -> 
  -8.391126358650980779274395730181582190409907758852434193274717084`64. + 
   16.443470366175925318246191739021527987192763947968292362325176273`64.*I, 
 F[3, 58] -> 
  0.9242010995544780510690057401442580401346917010894930533871928359`64., 
 F[3, 59] -> 
  -11.15355738379661060276905016704306697773743648171613133279438748`64., 
 F[3, 60] -> 
  -1.8321121340318950682196502239582415850189290388894722795946197613`64. + 
   8.4538189171776528382685879377510713217555084444361749888185056901`64.*I, 
 F[3, 61] -> 
  7.0944798323817707235741747622963972786856344872463250587046917959`64. + 
   8.5235517025594851667516639301911573118036888754824883164523096948`64.*I, 
 F[3, 62] -> 
  0.85375013477064859169273717432107211780770190479646873861849793998`64. - 
   1.8001085735291313474378560629737754071122599403400245900767852953`64.*I, 
 F[3, 63] -> 
  1.8645377977010587160725214811437790949177998939814187417429629969`64. - 
   0.93605481661813516853084611991649901081841531614836067485962323859`64.*I, 
 F[3, 64] -> 
  11.401451938818830304394324852102107107674257416934763815393919071`64. + 
   21.366227633599014024212519230419827850892801178271485644790787657`64.*I, 
 F[3, 65] -> 
  -6.6669587119033852659263567052383127388155863878410339873956668813`64. - 
   10.252344863881333059820414504243753974234361774501847006406744525`64.*I, 
 F[3, 66] -> 
  -21.813959076976186843383662813746717874948625698215170113800597932`64. + 
   18.99997148046385657501009334798204495873579218222773150464273402`64.*I, 
 F[3, 67] -> 
  -68.241222142852233429990746860708174038351270951431740205676410377`64. - 
   20.488048120743908738838882276157521276272254328666437345088761947`64.*I, 
 F[3, 68] -> 
  -25.038919141641582233154746197016154730927449995164406479117473664`64. - 
   28.830865325299047273067171293412993921206827154540753847631027317`64.*I, 
 F[3, 69] -> 
  15.465162639407322054875592341301706396645070711311411321821389913`64. - 
   0.40492199019887688173962016053564412484370783680373023764001775055`64.*I, 
 F[3, 70] -> 
  2.1127481811818239205900612232254698622106722809739451437440084873`64. - 
   0.99216778939726254356867953862334465352856911258965219094239292934`64.*I, 
 F[3, 71] -> 
  -0.68011068391034685377675901993739682665649448872866420806152245208`64. + 
   0.24625787282868560661578716273468475448290578856878850384629903665`64.*I, 
 F[3, 72] -> 
  18.692680898120005009709085962512418514464132576644489346611627275`64.*I, 
 F[3, 73] -> 
  20.224223279791856874085218048476629364110800945296641968630110382`64. + 
   19.328285957902075086621705612474978339778721960141722617257309175`64.*I, 
 F[3, 74] -> 
  32.296709970626452480090902045361575905850781306773613378664178475`64. - 
   34.176531946202009679928792516290411632285144607399693750119438669`64.*I, 
 F[3, 75] -> 
  9.774591782191589365868332351395603499451449693950480931210202337`64. + 
   1.015953135590644633605712722016078196000004795799489291932901192`64.*I, 
 F[3, 76] -> 
  -39.115163135204936364346374068561853197342577141418032758934931151`64. + 
   32.799696915761687302183891113614244938578349030681016701246119321`64.*I, 
 F[3, 77] -> 
  -5.7595972386038475197441342590883005193051116909320623529031307722`64. + 
   4.8191801705853009808669406144327163457590203116772534991908325802`64.*I, 
 F[3, 78] -> 
  1.5768459588327923405848583398721159084935953189970315869939468056`64. - 
   1.6964740825189718310562576361922084343681920327988037756220484599`64.*I, 
 F[3, 79] -> 
  0.59666360637855111530453768553372053289761587339342897816522469174`64. + 
   0.54532189838165047452064948362399748589783857917086282922026742627`64.*I, 
 F[3, 80] -> 
  -2.1388577395064671676921928409194573351571662708343585616355860264`64. - 
   1.9082825514371626497909517124841113385884538448656325888355335498`64.*I, 
 F[3, 81] -> 
  -4.9317166045986379420590130840823240240243330405369679134411169656`64. + 
   2.2590118787056199049934640868833060443770987724807584376553027342`64.*I, 
 F[3, 82] -> 
  4.369704823924963114951678583034982597360762088699640938799477745`64. - 
   1.3743249580795447749101343132192261018388779032591922157311445869`64.*I, 
 F[3, 83] -> 
  -5.7958509160891719246811460097423819324871057795473975521047085535`64. - 
   37.258796139384816312342462375231029197583879740429166236469742072`64.*I, 
 F[3, 84] -> 
  2.9370080685781112208837189043569095545436018180909295732994515147`64. - 
   37.356839781018798933889904128003928272095405719021395935635987825`64.*I, 
 F[3, 85] -> 
  -33.897243104775139048498156171205601833743830378333971073732531515`64. + 
   52.818929441169872813109373334162196255875411053911379625661433128`64.*I, 
 F[3, 86] -> 
  -35.945456720718232131963012084234709859251400726788472559516116091`64. - 
   62.652582895271759992055880161083244115406152136885001352457075629`64.*I, 
 F[3, 87] -> 
  -65.932143875415229725829117548709874922454633902337457420898300634`64. - 
   68.718024117575178384028566123064589056056519442362215533061795055`64.*I, 
 F[3, 88] -> 
  11.556175411056727328298547282225984236333084173084029119080518593`64. + 
   2.8338669539452386034489545952446697430900190017467059029455230946`64.*I, 
 F[3, 89] -> 
  -19.87531149712349399922588658503650901221839339753635214026569676`64. - 
   5.1043932172252049248721651345152278844750335393674294808227864063`64.*I, 
 F[3, 90] -> 
  2.5808451263757869330912252292079584457103945251084372282599716734`64. + 
   6.513477691876271204768363535512030325710476358380066323191154497`64.*I, 
 F[3, 91] -> 
  -11.89344068525933078422939102441764387514923057614973554405142261`64. + 
   44.539996478412743645062484735683534254854269134005462061091225168`64.*I, 
 F[3, 92] -> 
  -41.774456346995258810513869769169185315227210139870465640719902699`64. + 
   122.43020285756011289729602054196857420786128090933852422987618177`64.*I, 
 F[3, 93] -> 
  -20.029317243230291281743041673014170920465129174821582643222343121`64. + 
   6.4008958857237234977395377665092535180403383639647327841975198939`64.*I, 
 F[3, 94] -> 
  -25.248955359799651749532468214295253308541257449844186022795593379`64. + 
   46.765764533244731539453250393305263468119177182046240399154239744`64.*I, 
 F[3, 95] -> 
  32.130737155995179267253497298173040363787653478434186995276882957`64. - 
   61.670414143882708554616929509684001500059586361898344760911771047`64.*I, 
 F[3, 96] -> 
  -14.227880113501167278966677663589527405284006965213512276623033458`64. + 
   54.171462672385933355168550007424728883830420180986929418838099677`64.*I, 
 F[3, 97] -> 
  -0.96965898719727158001712717398773905128355667157737195450592947`64. + 
   62.332303776082341885956290408093137931319676985492296847771249816`64.*I, 
 F[3, 98] -> 
  -411.97125069301707111917987635554383788544416162252889264381363329`64. + 
   24.900080934414240836570032233595175576859086265727841258073535496`64.*I, 
 F[3, 99] -> 
  -6.3389286607836351740011800954544429992884007106729705902570595346`64. - 
   69.159683985324149996675272747660855647888875567558945899641981283`64.*I, 
 F[3, 100] -> 
  22.782179386563005571995137437517323238013361717501968552650443926`64. - 
   1.7023488319503757468569994691146154489877926737886611436042462162`64.*I, 
 F[3, 101] -> 
  -59.49344271782798336470051027357930815130032067277592756525523339`64. + 
   10.668672490978197974794059823715323556147851446550067695754990891`64.*I, 
 F[3, 102] -> 
  -69.393060485999745420421238006438692129941692525918513802548764062`64. + 
   66.143128541161949303880849664404120682304353515888987508151426857`64.*I, 
 F[3, 103] -> 
  5.5824078812489380110779881670035721954688155877659345005081792021`64. - 
   28.915312590192471987859347958634842620612477383191539536577093135`64.*I, 
 F[3, 104] -> 
  9.7537846895578178372694104577647042269785750324314544473715577306`64. + 
   5.8816655721062874355420400946849510613928661066677242456328502377`64.*I, 
 F[3, 105] -> 
  -29.554661003353977625479936332027764571550221771960514867364824635`64. - 
   33.097157856481709447558864811825445332246740194197539545951167861`64.*I, 
 F[3, 106] -> 
  -50.219175633317436615295611669675394828964786022812831979239533049`64. - 
   26.589753866736395699016558346878075019288518190884229934675007567`64.*I, 
 F[3, 107] -> 
  -51.002108701956949095062555623655084603188091381467742030582614249`64. + 
   62.552229924985825555722616410009145668734991714660191941561353583`64.*I, 
 F[3, 108] -> 
  -21.240005250168837734197900905369407274570613912247367590165154168`64. + 
   3.2161530424612184794457733860535884236071667250110924626735863278`64.*I, 
 F[3, 109] -> 
  -30.952147839331905172639986769525881134519992476304590296666000869`64. + 
   83.03351269329586973318410442541757810372656584275068490027307973`64.*I, 
 F[3, 110] -> 
  -12.01536741000781569781921579001440451535595752885128686421180934`64. - 
   67.134267142338251659078706185177637491108210592860148550036075235`64.*I, 
 F[3, 111] -> 
  -71.460508238072124663028813310037577240057362410972034220308821924`64. - 
   58.878978377403822034450963896430376905641706796442439201586862757`64.*I, 
 F[4, 1] -> 
  -3.6427624816388571464092796105359359920968790940591574959720363509`64. + 
   4.3395744610091931134606374046330223173649252783110388575314303091`64.*I, 
 F[4, 2] -> 
  5.7729227161471739409146212043080633752419496092303163052593339715`64. - 
   5.8964571371851272163267885769375693691447319646862044646352125187`64.*I, 
 F[4, 3] -> 
  -7.7456973204448889513997873236633680525383084693571689307018769865`64. - 
   25.140365726512682475022988377265126562581231374166249810625015369`64.*I, 
 F[4, 4] -> 
  -12.1741390495820302781902170074162228748646508683068118095834706`64. + 
   63.289988727097111599867595660392652377029699776429748359746776833`64.*I, 
 F[4, 5] -> 
  -28.106126391780869875914622475497263694924100989218912479012055134`64. + 
   39.450717068063326304883863181660244909469589282062852911275892905`64.*I, 
 F[4, 6] -> 
  -12.232957293123213682522319722551938879619372905796098911542584528`64. - 
   5.0805082095103845061319712827049840240277547041587295962355844311`64.*I, 
 F[4, 7] -> 
  -10.357829894636142243199420539641182704960483052060185220238689072`64. - 
   5.1160264012917607269331906065799128555451500234076202641657877924`64.*I, 
 F[4, 8] -> 
  -0.30142765654802454062814178631804549643501150208597897593087540707`64., 
 F[4, 9] -> 
  2.6691537011730959468694254933631724214697822825911136652000355811`64. + 
   4.9945477580233739811249817909489211747087856575675807663095568915`64.*I, 
 F[4, 10] -> 
  -5.1713249223547337096790274115861695709173481656896876763195877932`64. + 
   6.090906194847742600460376838733071233902477160192527734330587274`64.*I, 
 F[4, 11] -> 
  2.226155120243127663789319899697285109183607842138210041205378258`64. + 
   6.4205536855521107939349758528575606663101753911242011509103200715`64.*I, 
 F[4, 12] -> 
  11.875696924001373988131266994086356653126122312682039248862979667`64. + 
   2.8962037217542331407437543238319115122116368175669220670163398968`64.*I, 
 F[4, 13] -> 
  -1.2056862877680142919350386633448341377877621977400174194883795142`64. - 
   12.84083410636795363245560759922160861079931686354674425422355877`64.*I, 
 F[4, 14] -> 
  -6.6179649550044830496017931054426803986851974271750139660499645888`64. + 
   7.1875144180516522424368647759872689332391339645023714246843067815`64.*I, 
 F[4, 15] -> 
  8.6974672736013462088785771288303650315540345456792443237262538951`64. + 
   8.8684038003118639583582510560224288409547403779290473279389140343`64.*I, 
 F[4, 16] -> 
  0.040123707183858363350552869542709296485391132306093772516647541476`64., 
 F[4, 17] -> 
  -0.60093608408660870592843584159423426130098962181405150678052413095`64., 
 F[4, 18] -> 
  11.762717674012382133765883774007255184760915257112559563840348718`64. + 
   3.0980789106517370214164562879808672986526397834145400629397372854`64.*I, 
 F[4, 19] -> 
  -20.013505994923055113832261138778002652874246742541245904031697434`64. + 
   4.9630650304815440266417685058937240391523282236281975972453858179`64.*I, 
 F[4, 20] -> 
  -5.4067903068729256857763446272888018910367797744337419256851484124`64. + 
   30.733233781812178799786242890702813967117870644541751014334086656`64.*I, 
 F[4, 21] -> 
  24.971494548607870515545991763614628316834674218041981992163175471`64. + 
   10.747772544537649893469303845689317580642145146168664354391133149`64.*I, 
 F[4, 22] -> 
  15.852213304722884922831102621444189772430604318470889463303877727`64. + 
   9.8273267108959535523196845452812967433221767919349360785186085887`64.*I, 
 F[4, 23] -> 
  30.448909363252868864986149603015915866015922349550294777104245544`64. + 
   70.676785767843955897975475027581892586671915217207800701524698519`64.*I, 
 F[4, 24] -> 
  -56.280817856646234426611212980506920564945672591242301077369225126`64. - 
   29.396114460198649525118542388834754505917191382803497818196960027`64.*I, 
 F[4, 25] -> 
  17.576808172205443295152827849977492870191199558546071549365688889`64. - 
   3.0671080095578196230238518101961392622483759593402061781662326539`64.*I, 
 F[4, 26] -> 
  -57.561889448907368093298694934074951923316510732285691136040172733`64. + 
   10.110668043041452408522061760031498034482172315321462820692069456`64.*I, 
 F[4, 27] -> 
  -57.630163432351723794068074638730850817650921017467021834963075742`64. + 
   9.7276942327476834414757737974216835889525743847308489724563013165`64.*I, 
 F[4, 28] -> 
  -16.988986711550689887127171819754350121779577038258064536860271209`64. + 
   5.2890908413203700685764680340315741336899310024200634562934666729`64.*I, 
 F[4, 29] -> 
  -18.131752250731279357137490481467273718767830078480569663829862221`64. - 
   17.867613838743116448784578660531259118476668512631600307266228174`64.*I, 
 F[4, 30] -> 
  -12.101597084348970400898573955470157550203595649962883150870464223`64. + 
   20.319157785436832224126378606043571055772875313042141304925553172`64.*I, 
 F[4, 31] -> 
  -12.549073691964756861411831159625493927849830702979389955164578968`64. - 
   11.121554399076924855265625550318597285033361235530142111952014667`64.*I, 
 F[4, 32] -> 
  -19.994323801813303486037945286692093654481268954909840881312706548`64. + 
   1.7922966181687547677335236138745620910810771636709583756610300729`64.*I, 
 F[4, 33] -> 
  18.688537835355987126773914760670733954607015215757574731033095377`64. - 
   7.1109190221338190244132224090075507756756551625992147148040370303`64.*I, 
 F[4, 34] -> 
  4.5344930382307654672316345095380595015258147156560534861141464569`64. - 
   71.862020671538594036628214139915459119356556794309690912585073754`64.*I, 
 F[4, 35] -> 
  -37.239560941804952426651759809535089555650741234009306165018724353`64. - 
   35.876840611783708313901892858831077910649248843524821244218990583`64.*I, 
 F[4, 36] -> 
  1.644167824291033809908530473737117378236040802491362789692581729`64. + 
   30.629673313487554322416011615481574707626954253579229817081296623`64.*I, 
 F[4, 37] -> 
  4.5315185235897285540825585793188728876138969516729685026257754044`64. - 
   23.016394826425830642225405997797030160282231269289416445954827975`64.*I, 
 F[4, 38] -> 
  4.6235524604578849069801498113539813474037846184303169591218083914`64. - 
   14.477655335265116447155287298696994468791514240822514968790018827`64.*I, 
 F[4, 39] -> 
  17.342083533024211907935964568035678549205510643042123277279637316`64. - 
   3.9152624969611738481967087216161837119346682421659779035088663733`64.*I, 
 F[4, 40] -> 
  12.459589858052815875224863009309342842892200318258894991861272868`64. + 
   0.15761326088582324126322427506078750895518489545594869453587622639`64.*I, 
 F[4, 41] -> 
  -17.123536007002564202127705503850007668152321658962427041082876662`64. + 
   4.245762648647155169298382468667136049523066919657160374197710295`64.*I, 
 F[4, 42] -> 
  -18.722461357355585449856572454026146251024119597134622421116906055`64. + 
   65.183510184670087084568427932522408288218105526247173485889176268`64.*I, 
 F[4, 43] -> 
  31.546613269348929484257000074779594216268465054885807516860184432`64. - 
   106.12222373721587097075437817506804633840760288944589957633541304`64.*I, 
 F[4, 44] -> 
  -11.84997041772410573625947882610122371239426284319436719178375247`64. - 
   22.714035692070651464604391086205818988242704634878688548586406723`64.*I, 
 F[4, 45] -> 
  29.971156859927241319266820692442653246787220520556919072408568495`64. + 
   57.555718827119903452847185131798920508573659777011657849961486725`64.*I, 
 F[4, 46] -> 
  44.481050192567156151006037356014936704888195899821753093757628362`64. - 
   64.982601644604412647427736036038110923093113506138394682676305909`64.*I, 
 F[4, 47] -> 
  4.0585312636719819302038521279670115646611566616298060421918052736`64. - 
   12.206004200367471777693395476159393339164641279364425128251387262`64.*I, 
 F[4, 48] -> 
  -46.43823766298301558760557476131111048083656853454908086830405646`64. - 
   99.033158542588655028825129429521616834317494152774559544552731235`64.*I, 
 F[4, 49] -> 
  6.9101432166202794259465793602380082334758801987742644110848990679`64. - 
   4.7722621722846024014147070781118654187471402713656820519530576175`64.*I, 
 F[4, 50] -> 
  -42.047622699468604313831016962260701084486824221154476887107639251`64. + 
   64.055523315971600975808620010266849294839020933453790568947850494`64.*I, 
 F[4, 51] -> 
  5.4005876594299364138886039946534122743872988672503476700366736051`64. - 
   8.7358555950363626862456921721595802640039282237819633445517054627`64.*I, 
 F[4, 52] -> 
  55.552616655656446836564050257555594648515711678888637462881322225`64. - 
   71.567103387179209899509505434209143950247028549629121352778344916`64.*I, 
 F[4, 53] -> 
  -55.081840303315068387701367634835054266109397011017804519208997391`64. + 
   26.567998510601112916481132795820714119932192549477322536207733633`64.*I, 
 F[4, 55] -> 
  -17.744985447351339905517859943779439792544180254478852151200457489`64. - 
   141.27024061882458075762273544965819246048044260099628821312290517`64.*I, 
 F[4, 56] -> 
  -96.163140346361681827117430272558013898656025354586318131994947781`64. - 
   191.97484494978944649344456926150945666508401812909644144831116448`64.*I, 
 F[4, 57] -> 
  -208.43046937144096654840237169350646717473340350383406493547950356`64. - 
   176.00146478774385110752294317719988421562772687944630343588244339`64.*I, 
 F[4, 58] -> 
  -282.04338151676392876859276557560042375619356945555616105033428885`64. - 
   219.97287739423078812789092453451588725351360429070090050767523609`64.*I, 
 F[4, 59] -> 
  -55.80687550241797888754420315857676584234463120810993647364630508`64. + 
   15.095719327426554795623548864548153508163073422887037922083008162`64.*I, 
 F[4, 60] -> 
  -64.905216608679025839637072445765685643212173897364409939074109953`64. - 
   102.09217217190184956379851878347680168362896282961500554162258167`64.*I, 
 F[4, 61] -> 
  31.825008933084142958331554312051928790614187290163130808220973211`64. - 
   55.412669192993832641999342159112026741578037204319717902386600123`64.*I, 
 F[4, 62] -> 
  127.88870222097888814116761865808848764468277581488506177075868421`64. - 
   28.392451158734810353247064909570579257317680357516948462449766813`64.*I, 
 F[4, 63] -> 
  -65.142198789619038438632487097525660697709325708626265494642279065`64. + 
   31.194334944712428630390016654440228721621737332425146605553633732`64.*I, 
 F[4, 64] -> 
  27.240009483456433882515409769691936707435057244297834554386648443`64. - 
   5.9894996132967787201574520382562167973779059008013365359596998401`64.*I, 
 F[4, 65] -> 
  0.35435305478652783408624446282169665974579992859301567976286298308`64. - 
   5.4163435422649780932567191891909265641418955844498034509549907473`64.*I, 
 F[4, 66] -> 
  -79.850723824634465511128078770881399848779263482053054529470269788`64. + 
   47.83520103132783606468236401366420776919341676222316682927447039`64.*I, 
 F[4, 67] -> 
  16.011451544298060307018678546874080953922976741631249159407382417`64. - 
   23.096159961728927192696922282041335935399487637841553344480280736`64.*I, 
 F[4, 68] -> 
  1.6141917108673301916550297444036320979163389206098656771103155276`64., 
 F[4, 69] -> 
  -58.8899563143064357908769351895106298349650851598006373703607744`64. - 
   22.740772664948958270181964962854481084103039758996304384693675106`64.*I, 
 F[4, 70] -> 
  8.7275423806381102817975729055115773618756399953307825614891365705`64. - 
   133.61695441733078651866350193800500520631306751596761449983625764`64.*I, 
 F[4, 71] -> 
  -12.39373595851691260170691643298796606651364355808838266769600957`64. - 
   5.9368181854927380190482990831738782191803915364340919584029891289`64.*I, 
 F[4, 72] -> 
  -53.701756664617174156578443186446203537685047634592032542488937495`64. + 
   85.043268453429301304522452977705754967945079886316320531473428094`64.*I, 
 F[4, 73] -> 
  -0.12215407273545826845234241498032152567544921547729474035946852701`64., 
 F[4, 74] -> 
  -55.077059745578225873219592142326110938244009127007219516214361987`64., 
 F[4, 75] -> 
  -7.3124138445129251395872650194324559164932830295754685867146517078`64. - 
   23.968779602857379081252954807004300352411544854434130974096836083`64.*I, 
 F[4, 76] -> 
  -7.8833213635234198955273554773043503525961163768553168667003243633`64. + 
   3.752714896544434288890344644595755620480231844604811199481188753`64.*I, 
 F[4, 77] -> 
  9.3734921527702797033335588287536477398395485713515625835954015567`64. + 
   1.3193156034666013409288153635540235801129454855310105343447154316`64.*I, 
 F[4, 78] -> 
  123.66437101849263959901584692267517705583997736219853862128530608`64. - 
   3.6015964366858531225053801724755779783279354636472648895768642407`64.*I, 
 F[4, 79] -> 
  -104.29450313959597467180943239578214713458061886178627443157301467`64. + 
   14.673008473381940787159788836838991969270354514578428053839343188`64.*I, 
 F[4, 80] -> 
  -14.723362117632580609242698562993733594778433533682879683688621846`64. + 
   3.440660926790783523447790706877772760605244059274325056767832736`64.*I, 
 F[4, 81] -> 
  -36.493270188975654612154908490614402843784767889034791499510089029`64. + 
   33.35811385345240007912107359112854371204448991087876054531892534`64.*I, 
 F[4, 82] -> 
  -80.942065905834928057750859724646056466068515769291197108854330651`64. + 
   9.7586070874154760811822066214360007084983636291000892237096003596`64.*I, 
 F[4, 83] -> 
  -11.006711659907983904974332676884787804325634435020613925962649553`64. + 
   2.057945113838245669429456883676678034255258217011134195991774755`64.*I, 
 F[4, 84] -> 
  -30.406004885390135133480218209517217531405170633457476553261565578`64. + 
   4.3619576755019250946544938139368694123700498665636446209442565021`64.*I, 
 F[4, 85] -> 
  -84.742294865711092544509980022290185711204744306292520292178055532`64. - 
   113.54043538959042103745082748799415784287218250161348277722578559`64.*I, 
 F[4, 86] -> 
  -14.479809845106502807129105144691443486526447352091512022013205503`64. - 
   10.676848764669568277959423366962798688645103998420567503196767604`64.*I, 
 F[4, 87] -> 
  40.895223391099921451857133398177630975127121355582247020197713422`64. - 
   158.51764928130502688679428851669585820433108287354511155558586393`64.*I, 
 F[4, 88] -> 
  -30.474105930074171752465066484602959996641033419331424897732922738`64. - 
   118.63235726493076512544988144560020540989681853879511159963517202`64.*I, 
 F[4, 89] -> 
  146.05479190059852146701700927114816895842822631054737120633671434`64. - 
   79.562418962865583316680874148704772010849236932057014142798677641`64.*I, 
 F[4, 90] -> 
  54.706559785765806516597980788772486391409458805635190727922123074`64. - 
   3.4831184161452198810802234852886909447300481256812642212966306252`64.*I, 
 F[4, 91] -> 
  10.352028029951422848652291036490599785840822100236594715089129047`64. - 
   1.6750891799075475880907105789388774335875665905336376855592737918`64.*I, 
 F[4, 92] -> 
  -85.15551670527592040607137246931122552564086539024821403617767622`64. + 
   42.374607389574856970419852965238476301146247088235124754069079029`64.*I, 
 F[4, 93] -> 
  13.949137253438264880219982914491469058295074617456310153019196662`64. - 
   3.7397621069846129486809228136528249179422599936157552801088826459`64.*I, 
 F[4, 94] -> 
  73.379323018812090014653000203354842367907492367208791943632926175`64. + 
   45.878362614550022155884202938772563844589868290292080593710435217`64.*I, 
 F[4, 95] -> 
  44.736202481228225706649606489105290033654621038103696650327685043`64. + 
   4.9013612131898178504663592283014845155637218307855636188325349087`64.*I, 
 F[4, 96] -> 
  63.874802381747570646209361353223243275236706740087296063232078788`64. - 
   85.340961415591060526814444629479447358287002836694892666284087477`64.*I, 
 F[4, 97] -> 
  -38.037826273702128038402037152409592722124755168494907975591628647`64. - 
   26.584426440373850974716513457818768480233033696413791753890458659`64.*I, 
 F[4, 98] -> 
  -10.439919569541397655910996868573064286804266856134543887534215355`64. + 
   139.98791236016782601175401434046262402990455040755466152547975806`64.*I, 
 F[4, 99] -> 
  -159.41212305611670976766721438479507602610196874240811442894103757`64. + 
   8.7869544832911332621605135649030372184683729974415144430733446212`64.*I, 
 F[4, 100] -> 
  -5.4330856506870032673907536408932689993553021135066246266704227324`64. + 
   5.1628192117972094359812501249211961389680205583229865786909399444`64.*I, 
 F[4, 101] -> 
  64.838674610087914578102571151945864701265480156399908406297041024`64. + 
   150.31320163288207728169211821373729043603021987494162195307611825`64.*I, 
 F[4, 102] -> 
  0.79801164236954259166953559305024941522079647164666385264722028583`64. + 
   4.0757430120906359843865305165774138855842909642009200216711152767`64.*I, 
 F[4, 103] -> 
  254.18015339358625983840445389752549791222139106888964146391406075`64. + 
   222.91084059148594657218207052415130098622881269664652914023123646`64.*I, 
 F[4, 104] -> 
  -406.82123432906830925393573802208387970471581971727644595278122158`64. + 
   104.15581440679819611364802960731069446684638742412960473968372332`64.*I, 
 F[4, 106] -> 
  351.72525328782619017264030971814053695909195498093486024963489954`64. + 
   8.5716085713868541029787885486255044348315293321953354241885743169`64.*I, 
 F[4, 107] -> 
  219.44408763791042057002847211389467110062787281253912371552429239`64. - 
   1.8284524590456063215756790933884810602162134204782776456595262745`64.*I, 
 F[4, 108] -> 
  -42.282486956527539681667449443437263632432096621434307832894148295`64. - 
   38.759610356286937820704693262290688535628465818244087379551276166`64.*I, 
 F[4, 109] -> 
  -183.62978734597550540434581405342054285534436539067204999413767436`64. - 
   353.09006815183751880291914619576597328115143988602903628270265447`64.*I, 
 F[4, 110] -> 
  -432.69155148480803741383084163397693074149543007764849125089815088`64. - 
   343.23962193192882235161919745535392227758629449333760773092297744`64.*I, 
 F[4, 111] -> 
  -25.117738219445959047320154505530953423294557296400630928849662281`64. + 
   35.950141416742563568807995666467298422971446534998116841206878838`64.*I, 
 F[4, 112] -> 
  265.23285467384746978538239186593587242237165213792938876859646329`64. - 
   124.71674866142847013667324564714416172371597138740218722026964383`64.*I, 
 F[4, 113] -> 
  10.025931620747783603909822948374166162227996327589064586287291096`64. - 
   15.163599918406171086203908567286189743774408267303238937760845032`64.*I, 
 F[4, 114] -> 
  1.755130491350685260235400454801837370818949332210870105239308676`64. - 
   0.7665603911058786834191772071970754591832133693141194093068865314`64.*I, 
 F[4, 115] -> 
  -2.9716105551818454682442864738912141266776187137582921323787174414`64. - 
   15.433659549632986029814134878351009611645797812737296437240117629`64.*I, 
 F[4, 116] -> 
  -63.658327392827019693502465097675698898169543900726882756728840086`64. + 
   82.277460793709201871525515972835040796739209246630319707313227209`64.*I, 
 F[4, 117] -> 
  10.846126595456746426195577690070737149079347107566475505532108389`64. - 
   19.566926621591473332848685364984424518566517077405193009559553644`64.*I, 
 F[4, 118] -> 
  1.5546923417926549830515279111158296387631822287194508287893510584`64., 
 F[4, 119] -> 
  -10.784618024447882048304531230499188104278393650011073434024603674`64. - 
   58.842518308268270984084623281107953371178915351249169936101721111`64.*I, 
 F[4, 120] -> 
  -8.5419586708527854654730695147352161831580985738611145407853178042`64. - 
   8.9763928299888086680297095262516229302880834592736447375209025756`64.*I, 
 F[4, 121] -> 
  -36.842197418506956324794745686670102057814648379827715828635481077`64. + 
   16.107411389975796388321636411646175654792973922887610278341913801`64.*I, 
 F[4, 122] -> 
  0.33501152696116344107471390852548098127387739205041541588012077353`64., 
 F[4, 123] -> 
  -34.881482032130002023881018826672307772303298980960679274193632638`64., 
 F[4, 124] -> 
  -14.164328894722399174190170836606963944965359175935189367196772792`64. + 
   18.725848760047389143645344019905011312203424180203463243517272969`64.*I, 
 F[4, 125] -> 
  9.473987509806451879790976195606735767893830648833908894643089775`64. - 
   1.9455028830441976605826413255004786690060794814115324305621554994`64.*I, 
 F[4, 126] -> 
  1.7806645823936540580642884936039527875806102195199672425643201403`64. + 
   30.811502213597412863736277152500976770098862453536830707814521531`64.*I, 
 F[4, 127] -> 
  41.32263544570217814712759863150107186520823101317777736595009862`64. - 
   12.632412102671836457502405946256171588610078207080367738095738329`64.*I, 
 F[4, 128] -> 
  -24.325266139045234973270424894828081850533981477183991643780489832`64. + 
   22.316837030699262149665790284036840482869363015579611930701104971`64.*I, 
 F[4, 129] -> 
  9.1736614858206238206415096719447482135886650821496495438641856446`64. - 
   1.7530526055809566784680379974641949487397605229025509905540795927`64.*I, 
 F[4, 130] -> 
  -54.962579026289928582245570110780189362468928737494522975215147581`64. + 
   23.455254302126628079734467786391857540740828659381985616421524816`64.*I, 
 F[4, 131] -> 
  -80.371686812058192094570165022720185189766735080536769181616844622`64. + 
   17.239575602115394042756443205994048283481440325888037770256231898`64.*I, 
 F[4, 132] -> 
  25.196702943851016276554096554561925515672391077268543703677477506`64. - 
   15.511166084983065818419718016116155883151460051454204735239561499`64.*I, 
 F[4, 133] -> 
  -27.886694229772737147254728731109144106125059730271463022190025289`64. - 
   7.960324155977168703601792428087116573659191207196620230447219994`64.*I, 
 F[4, 134] -> 
  -86.207065278941306426730397456496242677641597882851158162315644245`64. - 
   103.61149551349339691952340263399197953183468883113369129483957009`64.*I, 
 F[4, 135] -> 
  18.369171458399218450586217519899221409951681268849366458316683195`64. - 
   152.15351779154411873193211471949038370002117090697289867062950601`64.*I, 
 F[4, 136] -> 
  -53.465754048981172663864507332373340560849346576946650731078161253`64. - 
   71.306580313389219223320033439775000850545609383104847905847757175`64.*I, 
 F[4, 137] -> 
  113.38233177498281896460871077020123380002720333303659264026186548`64. - 
   20.917402341060266709022252978940567279753196713341569448921549745`64.*I, 
 F[4, 138] -> 
  55.918727928561236976418123410677256899005540124070481626287338139`64. - 
   6.8431024585252667660265790106340082116401616941550291479396809382`64.*I, 
 F[4, 139] -> 
  -25.071284775345475717946740630831693836402787320487717113530732906`64. + 
   14.817061101089584692292444029316100489951458715873667166862904486`64.*I, 
 F[4, 140] -> 
  -34.522597111786294084026238901840148368864594329682439401547167899`64. + 
   9.033088464171043626249661643016224345985025722297639356644639529`64.*I, 
 F[4, 141] -> 
  -8.6044082855822096466016924481345412645002488350908183198954894148`64. + 
   2.1282531283377790627995098767873999112846258621507872206428649338`64.*I, 
 F[4, 142] -> 
  -10.196957544718020377687522862969998619223352032281121412230905107`64. + 
   102.23288293290314305657057877160457630944972602024432103220134805`64.*I, 
 F[4, 143] -> 
  -7.84635186151459721379394287347541511182968539077416809207754256`64. - 
   58.935840170637694186091967053876007471788344771330447912988346464`64.*I, 
 F[4, 144] -> 
  14.250638703669730177734698510239518166216637855564091177691148822`64. + 
   61.480771115293704920169551064748568769139877889435571641233728497`64.*I, 
 F[4, 145] -> 
  -58.896381014099740295973890480493908155966047459326343052379214024`64. - 
   27.671833308516041432850575229862822128379166986674713191972869093`64.*I, 
 F[4, 146] -> 
  2.9911035378021852577003810389026548302545860645415395247102567177`64. - 
   3.3146539658259892853324090290552243575993774455673602296531454179`64.*I, 
 F[4, 147] -> 
  5.6661827582856042960537724892907532942403892096382550715351046438`64. + 
   202.62034254350426347949886025470646476989756382380680117847804978`64.*I, 
 F[4, 148] -> 
  -2.6941882917526565104236436843080635780341360910065948799619967781`64. + 
   0.68176252152016471689966465638993538365212810961544614950239934841`64.*I, 
 F[4, 149] -> 
  148.76386144719805469728755671605566521616780681927472845188133016`64. + 
   84.258651217734979078930374196923550841395738071243030843113072006`64.*I, 
 F[4, 150] -> 
  -218.15870532235705861099716014395059232917861925680737206005349404`64. + 
   94.154715197029249312465510826890414639287081113751707293220513155`64.*I, 
 F[4, 152] -> 
  153.73569260561921327971537282567393620769266000078690815780507449`64. - 
   193.84729758948222842706948457566421459902075818825779070573055486`64.*I, 
 F[4, 153] -> 
  41.556988867908181295634765851853105305345478655103850198024296665`64. - 
   249.87194912643072245666970340522305446591312301359175461646948482`64.*I, 
 F[4, 154] -> 
  -116.67555709517679290626211403043768941609138444641417241949394224`64. - 
   212.34777436994186913200813154264353178038065608511292724436103662`64.*I, 
 F[4, 155] -> 
  -76.482270361566910090059958947890351061069300458555633158809808854`64. - 
   287.78805576593153014493002211752936631077189305841425077002991205`64.*I, 
 F[4, 156] -> 
  -14.83962783617310190937387100201634472651729639962346559163024184`64. - 
   25.814792904962368934701738934487477628469718722874632686099159152`64.*I, 
 F[4, 157] -> 
  99.963764128044141131011879323950185157314211122435493555992359986`64. - 
   91.507623720550849877078720080047137701935144597165954334593615324`64.*I, 
 F[4, 158] -> 
  25.273906420386798854963048491888200514313560604056785651214492822`64. - 
   14.45306273962102099450721498932638464024336692258617279528924041`64.*I, 
 F[4, 159] -> 
  -10.607016670826107416924224312654027316908633615334327343047148061`64. + 
   15.144226091896182085155674629691779280426623585255097612541315015`64.*I, 
 F[4, 160] -> 
  -3.816086229119622234640857291761911304496334581833404027227899207`64., 
 F[4, 161] -> 
  2.4695165981351719346058151300022626893253709532043942296762110164`64. + 
   26.924586959740716037893866345338862361554011679319311946941550564`64.*I, 
 F[4, 162] -> 
  15.024996657094068750273300811074947188918910638136233521642219884`64., 
 F[4, 163] -> 
  -4.212303427090287684833508161104721835359587967016892574945072061`64., 
 F[4, 164] -> 
  3.0473539648150263699752020498436311539688095425734900410120098846`64. + 
   34.562669404166391930047093893466410781247263400297204117603438939`64.*I, 
 F[4, 165] -> 
  -3.4819609240184804768493875134076795154319832145824274020839208325`64., 
 F[4, 166] -> 
  -41.397589255425107922755325105116226879826603260234811025500732416`64., 
 F[4, 167] -> 
  114.11842316822709915613335836336044460677400752850731105967238454`64., 
 F[4, 168] -> 
  29.918099846058491398083364069838830685863540027851819707895339056`64. + 
   25.305183954469495292224836602974079828937484057852183493307566163`64.*I, 
 F[4, 169] -> 
  12.401257983094280823053003146810032733670604922339764818012274287`64. - 
   30.654190969010618315810790432616392732607825880071411831295889514`64.*I, 
 F[4, 170] -> 
  39.800277047845014648870939628775754625775282446418514924135158946`64. + 
   65.38653669984741238493567963729015406016407978443675441906693245`64.*I, 
 F[4, 171] -> 
  0.0058277166920976842733698515298673491129151045368944283480466867088`64. + 
   2.7564988801401369139710307591012642337074723460911661402540958511`64.*I, 
 F[4, 172] -> 
  36.415210006851627744741120905061022361457284821076010552838704363`64. + 
   34.697956484440842147639082114214731496622663609991653842358011611`64.*I, 
 F[4, 173] -> 
  34.399478721016384352245965745295713057569989821982214100006564686`64. + 
   46.96016239543437507426590243411677393055590369385289994857587193`64.*I, 
 F[4, 174] -> 
  11.418812394210851655390337093369207081925082585151866329511346038`64. - 
   5.219032357260832028989061105025064917829960786203436979745028749`64.*I, 
 F[4, 175] -> 
  -23.080140273128389304638618295547728975604630077395792959392887602`64. + 
   52.722380130816071902410601817842388104512994198816801508808254985`64.*I, 
 F[4, 176] -> 
  -13.709768522403018209182600426022674352763676063647016317750991031`64. - 
   20.955417290495896354645017670865292623974907451850381111117176512`64.*I, 
 F[4, 177] -> 
  -15.582383355619166470217878645355958548755542941053408120325892198`64., 
 F[4, 178] -> 
  -32.533538534639047440733651453256338818905320811683008508161196028`64., 
 F[4, 179] -> 
  27.873653562009012650558436998187219667491943426151688830252726369`64. + 
   27.532657415768559144612915863531874301390079069107334125633905307`64.*I, 
 F[4, 180] -> 
  -0.38085560630075411525421945715005627347965676105527922239854906969`64. - 
   3.0552740190599330063368074789444960827745472599459510208861002174`64.*I, 
 F[4, 181] -> 
  -36.215769597651985440874124785638037720996937903254923795413397261`64. - 
   65.38653669984741238493567963729015406016407978443675441906693245`64.*I, 
 F[4, 182] -> 
  -15.057309300688713408996684491174544963891804880659722673126748751`64. + 
   7.1104629961787282553572558002441933055415154027490811378520095765`64.*I, 
 F[4, 183] -> 
  -5.4770135865559045085290251663126141460472909317282514329034127645`64. - 
   1.6391598077242852469338738760638838567706224605289062822905578141`64.*I, 
 F[4, 184] -> 
  -2.0490140492448476119073795423498800828190183787306603492832420675`64. - 
   1.5349382378608360147874397724726866795004059289350827976370726834`64.*I, 
 F[4, 185] -> 
  -24.337834714754059001327453817004461084707621745904444049053179111`64. + 
   62.230576100473806408255345701721185743114667488258489166411920218`64.*I, 
 F[4, 186] -> 
  -0.023024646313769690143515203824114867875998752198960593097837133339`64. + 
   196.14568633938071262215738874917488587390516138322437154965671849`64.*I, 
 F[4, 187] -> 
  4.1682131970139308298156417904144151662868572049335131282342375496`64. + 
   43.469625989462150697866685540148134088089476234281129041800448168`64.*I, 
 F[4, 188] -> 
  -3.9120486968451813576268256943107057499891123360986080180213759652`64.*^-63 \
+ 125.89637191171612386114640564242863209746453641749642074374676561`64.*I, 
 F[4, 189] -> 
  109.3796758134770995500415158244104545923214618039331671502023911`64. + 
   30.166921258490005764484432741170389171198825231375084075014141518`64.*I, 
 F[4, 190] -> 
  3.4516081140607472928292690822036756414602922845462709939755537419`64. + 
   0.33319214121492723237894290632071138914046306863270061094022656129`64.*I, 
 F[4, 191] -> 
  42.796510992946478205400417294553661846496028468091959158542082713`64. + 
   118.92734047040104083528141480413404556587582828730861657037148172`64.*I, 
 F[4, 192] -> 
  8.0938675500571835540034063265586417788502180636184502157495625908`64. - 
   2.9580271592266594517815516885195023504881107492967282686537709319`64.*I, 
 F[4, 193] -> 
  68.46995714903047094821145709546291717530165028421679950499307423`64. + 
   76.751098576399355662337304778505840935624128960876652965439478881`64.*I, 
 F[4, 194] -> 
  165.75879433458418167222145935185352191401673451323980060141391082`64. - 
   95.097077863368647937753285688003585158539506471216453273052603273`64.*I, 
 F[4, 195] -> 
  30.249473577361648228081434202233014319559534224298040038315927749`64. - 
   75.129362013589970834180314319611471513346048380616979394827700546`64.*I, 
 F[4, 196] -> 
  -84.992538727197542749026798590627241998288920132324478737139212471`64. - 
   297.20783663912819276272069599810266362763155068743333574925497278`64.*I, 
 F[4, 197] -> 
  -25.442196336172422296072676400086956038155954965646239369415107114`64. + 
   18.492320685444371849432670175623903772804024897008784072580171952`64.*I, 
 F[4, 198] -> 
  -152.03258010444797780650133567402107778408588872883785628059718547`64. + 
   317.70919638055343643461462527117501442393370059231687819390850031`64.*I, 
 F[4, 199] -> 
  1.9203129284110109296803541647595446872387095969558467744938304042`64. - 
   48.885415089781057851593976887575916727441723299100794561429382641`64.*I, 
 F[4, 200] -> 
  377.95662409097015489437505494497294935403577552928871729334249656`64. - 
   106.44230999673635313140263104680512022057864765228321673470526603`64.*I, 
 F[4, 201] -> 
  14.164580324475318649200540018736734816160412313671096631911048674`64. - 
   16.14689181663594005609031233065281421970008047232036940078508899`64.*I, 
 F[4, 202] -> 
  -4.7119175497556541494979086675179265516602387902508527187143561423`64. + 
   20.061039174451345874337505291949392173801628254599267904674180449`64.*I, 
 F[4, 203] -> 
  -23.904803545998429457901277826345258335084725882178087998571912319`64. - 
   51.050319712329904670533730241957932431588386104281678384459527126`64.*I, 
 F[4, 204] -> 
  -27.44318298399025150097683995302333790112840276609653539817557365`64. - 
   16.319887877278689536521928221325041505198062343573713958444596005`64.*I, 
 F[4, 205] -> 
  56.416067964364034882080378669496237784653681714430051406134021159`64. - 
   19.187978408662758539732527298116523679351507315463753622317998908`64.*I, 
 F[4, 206] -> 
  32.571930693569307274172208581915112372038849331494299092990852081`64. + 
   38.670475676856535703645639676999608192540991449287210225306982607`64.*I, 
 F[4, 207] -> 
  -18.767019210107225991897606703509139280057342659130369949221355391`64. - 
   15.357534072564121299131454155969592020410738516838233981629608843`64.*I, 
 F[4, 208] -> 
  0.6193900778849672376623287125044341705843239022596718620716272919`64. - 
   31.358360457807331376218486258485434038111024817807561885721422036`64.*I, 
 F[4, 209] -> 
  37.309097748311030435562796258827681007669330937820085640133183962`64. + 
   57.947414527758618628803810077491850450403865111829449060043216018`64.*I, 
 F[4, 210] -> 
  63.280340818332717389480096939528491637293983113550966152502195216`64., 
 F[4, 211] -> 
  -25.198069452068171107346980472366399308197542837141750558768656629`64. + 
   13.814477554365477328525969144338086251402799144651741387202052186`64.*I, 
 F[4, 212] -> 
  25.101810786370028143421947673917019511233899504337736519296056312`64. - 
   13.247903805114479113101772739989492563946893019216597441201071289`64.*I, 
 F[4, 213] -> 
  35.476446396385832618833879235879722531390106184993904625908746358`64. - 
   21.084821402350777433911551615393865771311842431235752920133373126`64.*I, 
 F[4, 214] -> 
  -169.12648092540416435131225081984962008532771803156495395207136409`64. - 
   18.070819202009161740269219403699402651222524284055078599052384602`64.*I, 
 F[4, 215] -> 
  23.205915837716942996325874179451630409683690532192732968175287396`64. - 
   12.498861782358546228948810842372384702548616538293542024624057664`64.*I, 
 F[4, 216] -> 
  -29.382030037730031132496832420021942927427715877436721892899271079`64. - 
   21.034857519101269950080137786176590425202620040505909284736811196`64.*I, 
 F[4, 217] -> 
  -10.09892560724165710222249816085023547287470501686410572868710356`64. - 
   10.873398676631191876546804082943379087852386800505270516172280787`64.*I, 
 F[4, 218] -> 
  133.12410000063189390510904179349997117082822193960856550854624207`64. + 
   204.31326487068762372494747213358144968731386276090334423883984888`64.*I, 
 F[4, 219] -> 
  -22.525072817969079848159123624429978205797655213042271475083452226`64. + 
   16.444939787024751694695014847983333013023495783331946843457126033`64.*I, 
 F[4, 220] -> 
  167.03229056690884185244310953847368546901616496509007731662160242`64. + 
   276.58403287341481836468569626057647731509618154519188090635139215`64.*I, 
 F[4, 221] -> 
  -36.333715570772256836072985734966592692709671089131847677323383741`64. + 
   17.760592402255092565211411247614023336076505725039592324418955887`64.*I, 
 F[4, 222] -> 
  93.62181478701073688273189819687188286173765647172943158796266149`64. - 
   378.83509497001872335057819852854467144452918636802224192554463329`64.*I, 
 F[4, 223] -> 
  146.74430968331917494630432810483830510775417687782017168725568401`64. + 
   421.9776673449526902351100609774394874837479772138258087923041409`64.*I, 
 F[4, 224] -> 
  95.282058978032796925030210071763334395628531680193576728892206021`64. - 
   35.658603793394063875125908009175889086513110559949605867625191169`64.*I, 
 F[4, 225] -> 
  19.124213868413591836682713524196346101285971578847868301389379543`64. - 
   7.851423704818470196766780802891816408529801799629352561461595026`64.*I, 
 F[4, 226] -> 
  -36.055968926002304785443057595172870156299341987884867667324405439`64. + 
   62.808992400838419992686445385896105968813467290591104908351280186`64.*I, 
 F[4, 227] -> 
  -170.7728678502842767460266112713448261531934780414853551099237614`64. - 
   302.6315380209988535482077680904604567100301758467682828418299323`64.*I, 
 F[4, 228] -> 
  298.62371396014108176731747927147768521652276722578635062696486519`64. + 
   212.41629463843903528569651087144251729360136705901749640650848894`64.*I, 
 F[4, 229] -> 
  -23.88652237206247231750822253619546640832072864316339337004554709`64. - 
   37.074426133050142229989808240992417621283434696314877656159541147`64.*I, 
 F[4, 230] -> 
  -187.28566402323978910486562378024694806243796497108462232246370174`64. - 
   176.06050296035053468161874619703175580191775162933073564435449279`64.*I, 
 F[4, 231] -> 
  -173.92530337965736070040617773771622523956759101389457753307721677`64. - 
   624.44478151485542028673492238000594198239909391427919015818928384`64.*I, 
 F[4, 232] -> 
  -235.91791947556926128199097600131622867325340183081192396656718501`64. - 
   476.70935165239617632107161513994772432800817967555557478200713944`64.*I, 
 F[4, 233] -> 
  34.352414647091248446670657815301527236933176169993870300219631952`64. - 
   29.628068178973871923314949703463075130300842865720159725794359408`64.*I, 
 F[4, 234] -> 
  -29.11946850957686038208944017574849682262695240657863183513258953`64. + 
   1.0774212718073633018447884340095595532001160135357798131485629218`64.*I, 
 F[4, 235] -> 
  0.66885870585081638633967246615390369499419654768313755773930132732`64. + 
   17.160078965800047828312111719425667422068488642076528565810646885`64.*I, 
 F[4, 236] -> 
  6.2105428802393722473781552455180313381524797191005641641935928278`64. - 
   5.0080208019188519783904303396723259724868308073014642170217244618`64.*I, 
 F[4, 237] -> 
  -9.6836293181115644466985472104880657221861950057617479857609277652`64. + 
   0.64077698857804344528285290872264437359047782878277316037626878692`64.*I, 
 F[4, 238] -> 
  26.168054192695117042662881768119307200358261780992879855875532064`64. - 
   6.677721188251522784995298105642192045506668529383691451005512886`64.*I, 
 F[4, 239] -> 
  -2.6936843894555516976390675370984339647035676117728245379714018031`64. - 
   0.13619914498063839848005872280014831146808878121117336311351168473`64.*I, 
 F[4, 240] -> 
  -7.4166444688721180345704163649876792961021347207470307202042549438`64. - 
   74.855535914924215691788689241914615463245814897878905901853488961`64.*I, 
 F[4, 241] -> 
  41.307963006540288666281063112395648748807780235011120866099215002`64. + 
   48.160091809140496677330251570575266355744124253687750853030872556`64.*I, 
 F[4, 242] -> 
  -46.815420769357021294229178634604361163009333461528663619331582926`64. - 
   40.451089365130575963214256044594156768553811381499556503450625228`64.*I, 
 F[4, 243] -> 
  34.756950484391694063075588497664737143509321762635402041975470586`64. - 
   28.256693543894138285466432972068623431274938521999636883367694389`64.*I, 
 F[4, 244] -> 
  -40.420972151180295412278936153880207825815839478486290591280340043`64. - 
   4.7363336738799276485471155715514303900849522843031028888182711642`64.*I, 
 F[4, 245] -> 
  -64.884399509181633667874598063751910482319117391295412839793221025`64. + 
   25.335857101247978609883893517230045766629240340321536388435436803`64.*I, 
 F[4, 246] -> 
  -9.5289949110525967958116700760237662275262668428835631927586310726`64. + 
   0.87272275811546262997524974935357146222871475775649604398220350785`64.*I, 
 F[4, 247] -> 
  -49.087201327527417297383954856395510801613895325992664705915842035`64. - 
   14.594144496162032111621328698389157442450802089075337203412263761`64.*I, 
 F[4, 248] -> 
  -54.235003399153702340557413403735969208237017341838796144315180463`64. + 
   7.3767163344761155060382172207447513777082618730986898488018772011`64.*I, 
 F[4, 249] -> 
  39.375357462213572420491061397594179477786431796371056912620396398`64. + 
   129.70692352021544968546355910573417252330669307833455081243366554`64.*I, 
 F[4, 250] -> 
  11.975407145868623754603589129774979488186736671369588312844341961`64. - 
   4.5896512063941821120499880594056850919662970784455544198169083102`64.*I, 
 F[4, 251] -> 
  61.418350498625358427856784411904722953293454169946463091544648489`64. + 
   275.96822368449862152044729796682407746507215610757097380613812202`64.*I, 
 F[4, 252] -> 
  32.996560667259106259378779644782347053763568101293806837867551077`64. + 
   4.5186615512296577257466011135257293886798426982827065931393770773`64.*I, 
 F[4, 253] -> 
  41.290405616976747794214688182790127073117549835105053570812711247`64. + 
   50.676879359568293333337216968439213473154676681413338962857356637`64.*I, 
 F[4, 254] -> 
  114.73228233470978601546340300686269467742701940697709885439830203`64. + 
   24.097382640603366233267287837103501857695088258419516751952549493`64.*I, 
 F[4, 255] -> 
  -16.242016300513174596779481540291619297257273703328388617251754516`64. - 
   8.3258943803059604782221833044772484409978618124543429347427441146`64.*I, 
 F[4, 256] -> 
  75.485487409388081245665548434958311195183524571692974603308251111`64. + 
   58.108733339991515160304265702656620848728180044042459791631646668`64.*I, 
 F[4, 257] -> 
  -60.215029042888327464716405458171482270042697047571135185100740361`64. - 
   392.33392950776061991421817015289157811909880848447997170901991157`64.*I, 
 F[4, 258] -> 
  113.95581087473127611151408222822774729644024089128294125780365505`64. + 
   282.57352636085998381818897575643820976047240751131314553725437903`64.*I, 
 F[4, 259] -> 
  76.028716690999315196676197768421692358588365459527275093866609913`64. + 
   89.689056555454054571841722363339029284119246753961882713924769445`64.*I, 
 F[4, 260] -> 
  -145.01685826313381088474530936825320681346074705805134278589532956`64. - 
   293.47623653181795504245731600798448604291205468150223639863391241`64.*I, 
 F[4, 261] -> 
  -202.14498849603280300091306372797705362002774581992039066474032776`64. - 
   138.55003651259962200582888367887788225052301469476782841665772958`64.*I, 
 F[4, 262] -> 
  -31.576474299093619850327160931912671361634237673541432739165900953`64. + 
   40.575226715189841598770281409292039792307378932614107146020978881`64.*I, 
 F[4, 263] -> 
  53.802595495046467523501679350167181860111301566534353916516255431`64. + 
   24.593563930227056469693553509841312098724488517829594408674405761`64.*I, 
 F[4, 264] -> 
  0.73714130787726897580714331207389778397487502498430108638140291897`64., 
 F[4, 265] -> 
  1.2873080206745732902995451491087684399729585668823770441897887767`64. + 
   52.958974752886611180847663804774561123743762956354315737657578648`64.*I, 
 F[4, 266] -> 
  0.0056627763905540380783727768039786979401312739916654715929018148301`64., 
 F[4, 267] -> 
  0.18707960448691660810468892337619766026557757198672412096439555318`64. - 
   8.0797909926090244555390600513588806228056028226280598481806244539`64.*I, 
 F[4, 268] -> 
  -1.6428266758237759972629148865591308700383633101043284089112637933`64., 
 F[4, 269] -> 
  -13.532526097022817343748802192996896815914399798461934456129434959`64. + 
   6.4591767532543148331927772011860614848332502856843343823488407437`64.*I, 
 F[4, 270] -> 
  -16.323254503332415166352854320141794220779394406709726259942788451`64. - 
   13.142135891147238994895199269333259158297560232748755238001956345`64.*I, 
 F[4, 271] -> 
  -28.610649765066072172701846078150403503570045501538070610491759642`64. + 
   2.2347681744507675605404470424932925439975121899172705863837699978`64.*I, 
 F[4, 272] -> 
  4.9861697022168154065084660074591296506355790332650011583970705528`64. + 
   25.392101149069265707137755666022185418343794585885969883642172839`64.*I, 
 F[4, 273] -> 
  -34.663691787953228017338426628562589856775847433434124856270824987`64. - 
   6.7363623130257732543823029939375584602440628598069136138458294078`64.*I, 
 F[4, 274] -> 
  -9.3068843589452069684618627290449998826903165574282365370198810397`64. + 
   62.980591678958548785770812392109296683523947404744545471519971324`64.*I, 
 F[4, 275] -> 
  -32.766186327000237699012327970587071941820908204676032128100501118`64. - 
   51.484196245275287751812664759014512856859025620494066314608300482`64.*I, 
 F[4, 276] -> 
  48.659547540211568105008614078971000930730325962520000145964482823`64. - 
   18.103104354136201072847339450236224400893342423379280069827103775`64.*I, 
 F[4, 277] -> 
  33.817142394121634362827464528100947505945511173228720546409480387`64. + 
   7.0780439732495355107553998303536566888360883581121060472040419395`64.*I, 
 F[4, 278] -> 
  23.860615944048702572957321847776543008544060101914335713923275321`64. + 
   14.772968223339872027564547387960101787049694180248065795916575401`64.*I, 
 F[4, 279] -> 
  28.172766628700191040410173462817327883103682806429319340982263532`64. - 
   2.1931241073564751862692210707943546321965254364763990489385520552`64.*I, 
 F[4, 280] -> 
  -8.4733562585120938863782899666139393373856378031584256737903705091`64. - 
   19.869360654284320348565175866206280583988143895278196938544027866`64.*I, 
 F[4, 281] -> 
  23.743987306881027113798091252937061230758736231538924866994792965`64. + 
   3.441154127480054965418368655016805503233107945996371606276334111`64.*I, 
 F[4, 282] -> 
  -17.769124440953351248700381111386561659592546680429917427607985083`64. + 
   5.1492480590979404985709845672505643309676450352238344608766616182`64.*I, 
 F[4, 283] -> 
  -22.47963931701389319382499188415984260744771844876778889102467368`64. + 
   79.434972043140487718468023097291694193814299473571264841271687963`64.*I, 
 F[4, 284] -> 
  66.406278004202698521967403385843749560058803022442301349160493785`64. + 
   109.52513838978194519160535519137601612619519960276154104823931355`64.*I, 
 F[4, 285] -> 
  -208.66209002580878986411407333750302656936537049296640277935925081`64. + 
   236.52959642978428030811095090000417784295522487428499254026150536`64.*I, 
 F[4, 286] -> 
  16.353799927926396735361757809876524565327447176323660176523281123`64. - 
   12.818029466520143316500536641534491481512670908208372192100070797`64.*I, 
 F[4, 287] -> 
  -100.27348259891967732093735991298114771751390348373462544462500776`64. - 
   54.329153592896256737831622090110491818331685560458315273571818845`64.*I, 
 F[4, 288] -> 
  77.732381474059477031965275089247366986629297840683143578414847758`64. + 
   31.558209366098933095117966800005454323454698233181255525231465798`64.*I, 
 F[4, 289] -> 
  -4.3236023733707740072729747575541083687736267222193633501491184372`64. + 
   64.965881050763182250968870283994924968591583692700365507015165735`64.*I, 
 F[4, 290] -> 
  10.33870115064858537131736628371531646705053694927151176333619978`64. - 
   36.079010400796674055101881403130788698299190682203180648699199476`64.*I, 
 F[4, 291] -> 
  -5.6601122493901349788151402291909864751043910259238042989399635972`64. + 
   0.90091147521008248019096820843252027007933440228084262145783313139`64.*I, 
 F[4, 292] -> 
  -56.083111150531596968520130579962995288384069591257957346422285347`64. - 
   64.403967225429919994531576774423196224378703316422631691951398291`64.*I, 
 F[4, 293] -> 
  19.979049825455513374582734995315830349566529023129824066214099006`64. - 
   4.1431909134150220922127347991161703862842207310973999180282097181`64.*I, 
 F[4, 294] -> 
  138.95776244147384375894282136624099922280369302740074707550138301`64. + 
   70.726158679054810407923039685770232648641315686003624162457813853`64.*I, 
 F[4, 295] -> 
  -19.512656486468865710126319149954017029338398158642875191120542599`64. + 
   0.10227367603004471680207038749209135162449587263291569442681469754`64.*I, 
 F[4, 296] -> 
  33.20054641965530337970104907290229798976839044732348566677535822`64. + 
   16.609867898759466319402523587030795772689136737102550260098800584`64.*I, 
 F[4, 297] -> 
  -112.21011527020560440520676546892703280659522851960068935102922135`64. - 
   178.75288368476807610263175724144777889188058569180301777954157517`64.*I, 
 F[4, 298] -> 
  72.029278797047853025498241883968767719673609006437102185420966938`64. + 
   149.88013173434945055002157930052198603071936238935371322435305103`64.*I, 
 F[4, 299] -> 
  -56.358083668385708177025725283938094380536917981449396121530813773`64. + 
   3.3344971452806624087566727978089515901633074729683417702557801338`64.*I, 
 F[4, 300] -> 
  5.1494430457330515012108621402120975486641896210762791365700036006`64. - 
   315.9131933598959763878306159548218462622178440675162002493304375`64.*I, 
 F[4, 301] -> 
  136.96796119987148990136126141943107412654925277602303940412514881`64. + 
   62.122835842975294980622338769782162807350657683735757378162807101`64.*I, 
 F[4, 302] -> 
  12.894448089958163473040834184195881848401481668870237401550778509`64. + 
   42.650889227449341592987882930952747598952088871927318251475645019`64.*I, 
 F[4, 303] -> 
  -34.626265879171935825033279734066988114469199825159816761540796132`64. - 
   8.2356932393266838364190187133822816437926958889295477643206257517`64.*I, 
 F[4, 304] -> 
  -29.305627024081049534079519418430842125526435707359812161934396365`64. - 
   90.717695884035694758949542309486423388137493181363981969769832406`64.*I, 
 F[4, 305] -> 
  -19.048157122433259546679682228188369034961635170221662019284225032`64. - 
   6.1904252538397034168277622453765915276194989329927131626293695535`64.*I, 
 F[4, 306] -> 
  -45.97807425945873716699842876077180638373510178124026781966230443`64. - 
   137.44856217869622716877055938550787273148925026278512929981481527`64.*I, 
 F[4, 307] -> 
  71.264801916065682215139320643549208582715339143397453382633030062`64. + 
   129.70730265342896110603424664482328701396410911333242121218606849`64.*I, 
 F[4, 308] -> 
  66.228066301823187797799307709337337034272122006019223718393773142`64. + 
   48.723163006105590331002101872535338705268430212171083895412585158`64.*I, 
 F[4, 309] -> 
  13.799389709339157912104724076351904117369301016350179540212216583`64. - 
   5.0719534811759566997725091145118361383126810420373268485379201334`64.*I, 
 F[4, 310] -> 
  -89.952944571490483418984508179410293343786776244018452931292825708`64. - 
   11.947523311001803787527775511366343822552801504962895287535397655`64.*I, 
 F[4, 311] -> 
  42.911974480262820103923091753718094845334928323614682240721958157`64. - 
   27.284812376481386246192569343430854274352466444885392204878027263`64.*I, 
 F[4, 312] -> 
  4.1351645975983260585095629929851523995928428273415453008193670597`64. + 
   61.213863188283601213865927673513464566581686176432985081405768553`64.*I, 
 F[4, 313] -> 
  14.671317898319565360552295934325856167035005054034984051650852486`64. - 
   4.8816805154838411355806299792477401250213996174414076665192943923`64.*I, 
 F[4, 314] -> 
  118.66827551245911007229694880684854696064801016451180101285875479`64. + 
   194.24408142019782118126537299133432742449271622412692318037345527`64.*I, 
 F[4, 315] -> 
  -30.836823398636189631531027938578420778685103819457924783888374182`64. - 
   1.1398283924191436409535025856244190147019688764713571496734325006`64.*I, 
 F[4, 316] -> 
  36.594666426357017971341824170933977892524544929017662425912403286`64. - 
   63.532913790834087809855951761570142702698236847560329248913885777`64.*I, 
 F[4, 317] -> 
  -33.715744912496603801436426054756199335604824374237793604900388735`64. + 
   28.500866062699838914243484259808189193779036762816084251104148071`64.*I, 
 F[4, 318] -> 
  0.04988004777603752857173067133619873998459524954950445437031647983`64., 
 F[4, 319] -> 
  3.5631806681015499403579924352785231910881203041412536860516181878`64. + 
   9.6400081761120927112304352216479215082502433120906360214681564204`64.*I, 
 F[4, 320] -> 
  -0.33907448998966879913872800547930066252321129550824130159766764322`64., 
 F[4, 321] -> 
  -8.9162396698896812774596227348805891856888322430770562374478963481`64. - 
   30.062732979726877964994722933516369912463601923845601910466481631`64.*I, 
 F[4, 322] -> 
  -0.030843498399837884633532151821620105627908053947903419147698652751`64. + 
   37.594758734818215798083943446616056977323506232794665466959490775`64.*I, 
 F[4, 323] -> 
  -1.3665196068145945193244740257285128571618620334207181968560143163`64. - 
   1.5151992015283152879743585317919473796658999870029371362044992873`64.*I, 
 F[4, 324] -> 
  -2.6990044222431617804555369854388287760025027154334941720042779299`64. - 
   9.1556187295508231695690951404965112373654647441709183544705038539`64.*I, 
 F[4, 325] -> 
  41.756107226226485170074149500729316939178252795584854132583346636`64. - 
   21.369399078220541627642834679419251458342598529847903275099850164`64.*I, 
 F[4, 326] -> 
  -2.9080869358678373647468703720950564631848627500874307032833385392`64. + 
   133.59906411623340722800786197733785230691977831116241622632450607`64.*I, 
 F[4, 327] -> 
  -74.774292463353677598793358644348557456461663069351299872792760029`64. - 
   55.303711944868973028090203337777335875425227254957743065235232418`64.*I, 
 F[4, 328] -> 
  54.679906724620364427973084222775125759719121743450198290730530146`64. - 
   13.268062587474746386148960220051764828492400907153896871114886876`64.*I, 
 F[4, 329] -> 
  -3.6892304677748713976654500509420528868575479589046749410214632373`64. + 
   8.0214347037213585164224852860929850266584776756656480782328768674`64.*I, 
 F[4, 330] -> 
  -21.124259537726200872313702682267019812362721240415197025878801554`64. - 
   2.4152958903492315303991880116126415738084388647712676362443194332`64.*I, 
 F[4, 331] -> 
  8.2845770180351534353593874540916219771837267179812816283901898756`64. - 
   60.388791670315704463203548012060491939101249964075093998948031278`64.*I, 
 F[4, 332] -> 
  -10.708731941362256161659644284034289188439546551920657392937157784`64. - 
   22.511600749376663731220298223453404335762811037979844623152838956`64.*I, 
 F[4, 333] -> 
  9.4966544796987047985095158690629555828116366349509695106636738288`64. - 
   25.88942118852112990073966344361380129134283106032659685922841441`64.*I, 
 F[4, 334] -> 
  62.197778595853766277038771425751210648018944371973877038946431732`64. - 
   7.3977163625063214367547355786098287466329935509013161484950931387`64.*I, 
 F[4, 335] -> 
  -12.883248689278091002615376791736725448426538697666846678132567616`64. - 
   42.872455030537127691644479985162498294641117095081679818811285221`64.*I, 
 F[4, 336] -> 
  37.540513642565928639827074108743968048222741534820361858539499673`64. + 
   4.7567241897878989429624227108898753251790757644153347414421897374`64.*I, 
 F[4, 337] -> 
  -26.023478844261661067256113357497609219796591525284054825407225943`64. - 
   0.35772377874393052007040471043961912264927886547616805707224698537`64.*I, 
 F[4, 338] -> 
  -42.099652126488653098629039942815465569025353708767347282533780804`64. + 
   46.439400198910217889560735371268675972187598036629126226807000978`64.*I, 
 F[4, 339] -> 
  8.0380866411134960156864632926589281746143810917416462285632774376`64. - 
   18.162019946951753096555288080325214304820381500659261438836435493`64.*I, 
 F[4, 340] -> 
  47.607135576113556573561239578291324951002943376092706835382841837`64. - 
   127.07787273715327595696465905038871274733031323292774240415002539`64.*I, 
 F[4, 341] -> 
  123.33754684962874303717938618911043300180165814192080234730869387`64. - 
   63.62084637608552436192802583545922025243691740196467673586446444`64.*I, 
 F[4, 342] -> 
  -222.10457791975475099073374459190927591420540910121430340277747229`64. + 
   295.20074408015859517958562770953281622423945441425200222298799872`64.*I, 
 F[4, 344] -> 
  -16.470351251053045745079937016289655037352163032897407652882651473`64. - 
   372.31957480211453814473055923214755646595071110340511917344778388`64.*I, 
 F[4, 345] -> 
  -82.515461104707685401380708793040041753488085987271674118322529343`64. - 
   576.22454656224679550846821763463556427370087236448562636110558363`64.*I, 
 F[4, 346] -> 
  32.470161431492069165670001599406592480388027576151884188398477631`64. + 
   4.5412343690009617411795123189008405772760463840557265016720068382`64.*I, 
 F[4, 347] -> 
  29.094827268689184772121846568217402209019288577574925462111169073`64. + 
   110.0170380133581723176282154445856529877126239299418459636344121`64.*I, 
 F[4, 348] -> 
  -62.103298370326500867112967260341601147719308640635595294170511598`64. + 
   27.080352130654759619114369089940709284547664319487355146864661736`64.*I, 
 F[4, 349] -> 
  26.987093139448683166761429081350479675093964330710744149768160022`64. - 
   15.340374316195628968867264907317165269931846805487222926020007086`64.*I, 
 F[4, 350] -> 
  -16.465070001931978717027945702003032465862124489238289742081331181`64. + 
   56.328427519786676166652987829342849965690081777101874080860850631`64.*I, 
 F[4, 351] -> 
  -76.612003962719140692825723644475280994320918274628789075151608913`64. - 
   104.18825626277302833267210677018671280420972798223631832028367796`64.*I, 
 F[4, 352] -> 
  72.689443894690776224140280938394283120643319297554363900693543822`64. + 
   212.65995164325816183723618126959317329922247544326571572716012831`64.*I, 
 F[4, 354] -> 
  -79.719399395941324400982546604104895403340307733377409123033591487`64. + 
   5.2463528157610699698174522793819908213247360815850620563257101157`64.*I, 
 F[4, 355] -> 
  -359.90185117448755814346941096545872929534034815504873789018191839`64. + 
   112.97322084968375231901196243394713925207792562834344917194248962`64.*I, 
 F[4, 356] -> 
  36.805832825410932186249999317441162571757674698313601479336641429`64. - 
   45.411791344090197949035761906293602758702177640632784841460767895`64.*I, 
 F[4, 357] -> 
  -44.651489971479763958340047441793140069466649766127369510865231118`64. - 
   221.70319466290258951136116010059552285319942715781082701338841454`64.*I, 
 F[4, 358] -> 
  -49.693054643540506610054422319556807944785252405143245463961941346`64. + 
   26.999240409940237878895489967696265124573506905779834334662372273`64.*I, 
 F[4, 359] -> 
  18.171364384425789524908415531362477636727429887485208741830867969`64. - 
   6.6169541281794774549963459992329447962632138836331060762622978048`64.*I, 
 F[4, 360] -> 
  -28.92631144343593038183537968333418313903171571693526255430206097`64. - 
   60.131193557455089354163983008638251440873401632900634299256866696`64.*I, 
 F[4, 361] -> 
  -179.79203487347371144701639114069662818813462191136360920476100306`64. - 
   16.351918631825824234250691167107123081446668754797338276153103982`64.*I, 
 F[4, 362] -> 
  178.41596204851186281418034769471292510837206418196928272339621073`64. + 
   0.92996610583057252968065655472457346939554495654928158744602927622`64.*I, 
 F[4, 364] -> 
  -123.6154374929153882511327150621071287211048836712281115872191504`64. + 
   58.609931284102035227551538528603618142636459103754492118249646768`64.*I, 
 F[4, 365] -> 
  -117.71885187452592955834424955633012432951028445668262273304074398`64. + 
   158.26656688715363549748029092010079346995017481204057112441774908`64.*I, 
 F[4, 366] -> 
  -28.722071834803399984181343459482050828708859939089498284153542994`64. + 
   53.914980885399186618194581906739782286518777812116540180181927288`64.*I, 
 F[4, 367] -> 
  55.604490327999543329314642585812170559650570641701287441869939526`64. - 
   223.22526736701470753295710467124697805003341018592419343326387563`64.*I, 
 F[4, 368] -> 
  59.500165395135269996769123523189986842240295145648404451296404143`64. - 
   27.839323855524007646012798117737825213970655833071643424921992263`64.*I, 
 F[4, 369] -> 
  -25.515370020259650971736566574705088889864345537062119966170710633`64. + 
   4.8592111814329579364405757826706299780746108184275344602568762147`64.*I, 
 F[4, 370] -> 
  -130.12375674972166271073758160446461470679804530966720252379490512`64. + 
   48.598839456409128915957058925759293005106831839675296654946631563`64.*I, 
 F[4, 371] -> 
  -59.060005420110278801557267347580841694335097151622641476848820422`64. - 
   7.7822991735552370387413210122367952409544772180067566029172448471`64.*I, 
 F[4, 372] -> 
  -9.2807194153262070443114040505892974297339174625247054642847399607`64. + 
   40.485815033923328582174450074183427180386779139397828502739481716`64.*I, 
 F[4, 373] -> 
  -24.889643002392035878622931648495772132300589844548968006282040237`64. - 
   14.940404368414851633759519465535918354842369149265774600253379009`64.*I, 
 F[4, 374] -> 
  -130.49147873426396571301110680094498789878263563893346610921385349`64. - 
   32.193763140814685359466021837450000713037486844611274381327343307`64.*I, 
 F[4, 375] -> 
  56.910962645717324594043289394464814082261866230943046581751541928`64. - 
   4.0307639834951508372079907014509357971188833177604582331473571249`64.*I, 
 F[4, 376] -> 
  -9.1689636619934506643740441067574780892658971088945771214965133447`64. - 
   46.644066824951201999602222610773475720310555709948492799673734075`64.*I, 
 F[4, 377] -> 
  33.039963153855387629208666750611146085763881669918811851624027637`64. + 
   8.6178565168694617182406822527313476712955213997062602739632815656`64.*I, 
 F[4, 378] -> 
  -77.063441395019006072779077572408349006134028812729777539203189433`64. + 
   7.0513430460695768833571469144221710343416531265060267590594943137`64.*I, 
 F[4, 379] -> 
  64.123107519003593511641345870110753702605196832668366474625702993`64. - 
   77.176093511655434805882667041053221478546505421320340288872985816`64.*I, 
 F[4, 380] -> 
  -70.593274457011299792210211721259551354369612822699072006914446211`64. + 
   47.116445405625019781886209853322502074124334790576594664862225507`64.*I, 
 F[4, 381] -> 
  -40.181947825841229064375662713140586486365419225122133269090875536`64. + 
   23.928622554164779828914358516494122892863224851847909420558520524`64.*I, 
 F[4, 382] -> 
  12.865374484532518291845704928272546857784519745945287047526552095`64. + 
   36.457854263895147433468653010933350799777064907967772700540261586`64.*I, 
 F[4, 383] -> 
  -26.523661155186873678110683820706566672074969485533710158308713815`64. + 
   3.4523021188235928748863886088970658461514362169528935156492283437`64.*I, 
 F[4, 384] -> 
  77.819587982864406705232083181312267350552578316669443307420996994`64. + 
   56.929248451018712604179629245102847270266182588092058542255051531`64.*I, 
 F[4, 385] -> 
  -62.059217496854112992909046546146933335494490395963661306438106713`64. + 
   53.573355408280273075704249873430983711922427241274617570785641158`64.*I, 
 F[4, 386] -> 
  69.939402739859259849070564863729600343023534356316552306929551853`64. + 
   2.344418283936875493737754064919095232818259668151209284271679565`64.*I, 
 F[4, 387] -> 
  40.214279626847313251791540042312039969303180758913131114615634303`64. - 
   40.230509563479330798819805159343706433981387600287830315981811886`64.*I, 
 F[4, 388] -> 
  -1.6230332628732771190338874462811612479067953269528876591383791262`64. - 
   11.113630582314231743380624793846766626884116225720145689667826357`64.*I, 
 F[4, 389] -> 
  20.918656444860295185412713744296600608604988042933009386877006712`64. - 
   20.293745211205154532934063113641945429090652325513367267944355775`64.*I, 
 F[4, 390] -> 
  -1939.3232690308618757839406376479729761421850649844623260743614209`64. + 
   99.430347938199134715829715266147787732799943257312056899439033775`64.*I, 
 F[4, 391] -> 
  -57.829222056208273048280205795745644334110934907370469764986894682`64. - 
   470.21457712449551131971357151626034535480451635543401667634020531`64.*I, 
 F[4, 392] -> 
  221.11916568003814486296445565166945198053372914256233684723326017`64. + 
   156.67607437116034025544313637527456423284358798046002460782051641`64.*I, 
 F[4, 393] -> 
  846.3592538061239169435284362106686059423612470027538263513482791`64. - 
   34.824251320737195859007577413809443384525813881345242093477196407`64.*I, 
 F[4, 394] -> 
  -143.23408383334142342920185951013104722219680587946405556925710838`64. - 
   246.64078812212969403241066605395778963279980520537783402224957469`64.*I, 
 F[4, 395] -> 
  -274.19282270455697832239418283860995495595518760283754821328539803`64. - 
   319.49342077282084208192807565531970838980627565212425309311866868`64.*I, 
 F[4, 396] -> 
  573.62180178987682460755938316852885856500439220649784871517900383`64. - 
   37.934211264850039737929130748934195331537216122990899460685454674`64.*I, 
 F[4, 397] -> 
  34.310248078715226517140177045039172064268450031088905922321290554`64. + 
   234.86736844203441515327075967217618179140107578058795272975444825`64.*I, 
 F[4, 398] -> 
  110.03859897613506651617201101979694409969937736138250920022234228`64. + 
   0.47550723364969824737609553369449491432284925532232619055812246213`64.*I, 
 F[4, 399] -> 
  -195.64434666877111640911450153913067009065072963281694790400703113`64. + 
   11.646819408591916895551324829128622203225375878899135748324119717`64.*I, 
 F[4, 400] -> 
  312.57108710712508343891780683036452863977114350119455521312501219`64. - 
   96.718697334882561172218040667787383754270003545612998277694228716`64.*I, 
 F[4, 401] -> 
  -25.586497144085128261154519919267334972547426533645692644350471272`64. - 
   28.104030427666698890599309924624668627545166788907797509599614126`64.*I, 
 F[4, 402] -> 
  11.751601579877144688755220915577281726852612061325504788998747933`64. - 
   279.26118588038374715424126934253231869062026784991067444349444983`64.*I, 
 F[4, 403] -> 
  -230.69168713506532737027556982909796178383089138145657622750006738`64. + 
   113.54333316815069338957119123558300357059352461489312126995407934`64.*I, 
 F[4, 404] -> 
  -130.66549353778625644382825097708325305783574981539141417705430233`64. - 
   263.07792966269417852323887537188942791826795350596824421867165317`64.*I, 
 F[4, 405] -> 
  -280.55058207404709632842987684368253973565532398755506255185371842`64. - 
   221.02872657411736726682353259914519262970786870910613960941704706`64.*I, 
 F[4, 406] -> 
  -96.216861599656719907979322651317143446426177190473746919069474997`64. + 
   30.399698657661509730152997916454246767279795265304823323792443268`64.*I, 
 F[4, 407] -> 
  152.8343061539847497354827862000341711418300946607266025504874996`64. + 
   240.67084450975890981500921058752288448894070482199687688766250035`64.*I, 
 F[4, 408] -> 
  -76.391141992328405396712271142760813890871906763250620050051304843`64. + 
   44.971003290108965038057818153759896550574900661506289920829922692`64.*I, 
 F[4, 409] -> 
  55.070994699560136524518428663190963088435696098558253736300725355`64. - 
   22.2958664407474279875748275105905299629768358632312251902051788`64.*I, 
 F[4, 410] -> 
  -57.612016715802990831302081741650346305312329294575749810583784054`64. - 
   253.36685236514973626215560656743547739027656912952162390329442351`64.*I, 
 F[4, 411] -> 
  -511.48155795763874044462945636984699414805538175789529646261647654`64. - 
   34.371683580758508952458350583366420775742352257350306233610021908`64.*I, 
 F[4, 412] -> 
  -669.61105240000757325228086985998784800591479884511597086437046192`64. + 
   47.099880191811114532854525410761532139522911229091053957250135206`64.*I, 
 F[4, 413] -> 
  75.613488691494267947852916272622891739686209725829416809023697803`64. - 
   32.108639875952592657228272913685571775084640165780431638876898637`64.*I, 
 F[4, 414] -> 
  18.865362681677328334589811183278521260629435636087774489344839583`64. - 
   1.1904429253566574525831293891892236616413340229852663677524074414`64.*I, 
 F[4, 415] -> 
  135.92522107535964434469625733226118530490256144558965313957854717`64. - 
   38.782247312548873449880421903674464796022019027091138493161307346`64.*I, 
 F[4, 416] -> 
  -40.584498304035744627032718942170917921749043075070202454969854569`64. + 
   10.745104594209490329945306503365539944523444670631016465059481478`64.*I, 
 F[4, 417] -> 
  -101.35343195529644829985161766599952675449645004609945935845237579`64. + 
   52.654405993141299491552368849041155860672097686064905693410384338`64.*I, 
 F[4, 418] -> 
  -104.9772078719105106051469984264153529007217866197854880232531336`64. + 
   11.990420549717505879388181723223123526207143974571926149230125359`64.*I, 
 F[4, 419] -> 
  4.4971641259621724841888050963725458885590253468374936089184693051`64. + 
   3.0379479700596982382727898119037281544826604222583979624554672132`64.*I, 
 F[4, 420] -> 
  648.78021607216100592039536038684361826387514350069761946238025598`64. - 
   123.98679504618918420660943374604221051577006022577813335212161224`64.*I, 
 F[4, 421] -> 
  657.78590609621869843656543338914245559752420384540402932441334761`64. - 
   20.282134345483064142717880334137775418481702638265712571825183148`64.*I, 
 F[4, 422] -> 
  17.395474255691759359058170772491718679343976092775816638917483204`64. - 
   32.836361488481739968162762087872502352071292108817274593160842186`64.*I, 
 F[4, 423] -> 
  -84.020513903668081850533990369216182362166078923479682824357519996`64. - 
   121.38029298069575430375064187774960476641564584558325908067365758`64.*I, 
 F[4, 424] -> 
  -465.80637857032962024608707819611648874028933203589253657711773863`64. + 
   25.124802026349937340111117876924675112640681304728094377678514893`64.*I, 
 F[4, 425] -> 
  -58.074981898762219847326971729040432609151354301772576387054272126`64. + 
   19.882267100375721969338425192819828133564640609610380676542396794`64.*I, 
 F[4, 426] -> 
  -97.253796470252378340886252856206751450256415512430933419186244419`64. - 
   258.38513646103293122855526081205225539418813372625581382248464816`64.*I, 
 F[4, 427] -> 
  -274.14275210560641630275816455313268115990531862857474741912391722`64. - 
   472.77998277532415682289363959552960660275466698289277260569809133`64.*I, 
 F[4, 428] -> 
  197.30789991880353267280247820724224908401720142866352586455168359`64. - 
   66.331303959442648925065651475756452586590388777243626274642613902`64.*I, 
 F[4, 429] -> 
  -105.3217736945593544047213046173800815948372923729717533316180765`64. + 
   30.063939960827396507140238985611098226916019549434219332222794582`64.*I, 
 F[4, 430] -> 
  8.3586693756900766384371981961815200172446338678716340911035071435`64. - 
   8.6873560395370439495331926204553302303214837908509769459850752811`64.*I, 
 F[4, 431] -> 
  -330.95419568813525794300913187632846826599771581162692283322530697`64. + 
   81.846530940799130546790356332549792187560310482058076870782712978`64.*I, 
 F[4, 432] -> 
  -28.259347273797348569460115224797526190772413136062796058946121489`64. + 
   27.170276168516777231902081133385036517076365162821719096405099286`64.*I, 
 F[4, 433] -> 
  -154.8532748204669445106081132110002460280476521117082891508237701`64. + 
   33.331042172240881630471422210978935005331340689554499506109956435`64.*I, 
 F[4, 434] -> 
  142.56652635145363359546417429214153456720966216337714615666232993`64. - 
   75.392168188008601024048976139514274191658655755946731710575474817`64.*I, 
 F[4, 435] -> 
  75.099360456404865666623709673094332821025148775798963441919518928`64. + 
   24.911562552593525318994376076713783014611078624130091180206635757`64.*I, 
 F[4, 436] -> 
  43.628453897310801137555026950363796512615391116594572087173753029`64. - 
   18.79168982977005314414208574901835188779507592660985476743245162`64.*I, 
 F[4, 437] -> 
  -379.27322653001476961200253003347636303217547838411584657150861398`64. - 
   641.8382029286565960886644940235960559350886619205003326279016048`64.*I, 
 F[4, 438] -> 
  -1039.8443299570824658059652059104180600378314496078853447467807948`64. + 
   315.73581853500558224885888616036126987570066555347286809557801942`64.*I, 
 F[4, 439] -> 
  -604.99948664964420157877319886416333336593618312231940253189926692`64. - 
   71.349546033276250046673984179312124716715128221762588206944839366`64.*I, 
 F[4, 440] -> 
  -839.26981190775773205720428815086246856502144049790022974518839923`64. - 
   347.10075512365695306813785311171814248631008612390768385439331462`64.*I, 
 F[4, 441] -> 
  -778.55405829797039035196091805893822511678631683428936746064104971`64. - 
   134.2861028985578765222173981675642958111299596967532938444337022`64.*I, 
 F[4, 442] -> 
  -800.96900403861905724665227017720870986324546997632876567852882281`64. - 
   121.63761602964892209066807830200438908826792422227165355607573767`64.*I, 
 F[4, 443] -> 
  -970.68851197962603916137485062013091705165555205071413411192844755`64. + 
   568.03885850584146401275573328154318874490723831752141974940363997`64.*I, 
 F[4, 444] -> 
  -503.60791572798896913949848229272394791100644536389765106809570704`64. - 
   749.31721327060736817732732454611209937578268269341191442553686962`64.*I, 
 F[4, 445] -> 
  -421.38796595793659243793844979847093754886031332428158622929662685`64. - 
   49.75508866767984498595634292288789950807978736943287182108250284`64.*I, 
 F[4, 446] -> 
  -217.07828807957635184029134362900739944276962069133538136195424402`64. - 
   122.22831347633007204359766878380033846162702056716124459864959217`64.*I, 
 F[4, 447] -> 
  -424.05682827408454027545873935886777176330248892595599115895626896`64. - 
   157.77873505331229901344937098674406328958916770501724854014826459`64.*I, 
 F[4, 448] -> 
  -275.45782240727509416200574422398077020727975318532468306995047467`64. - 
   126.36201403293540770717837216284586351898908612256723789976510127`64.*I, 
 F[4, 449] -> 
  -94.613719105279676996151954657105007457689935996975578096619010878`64. - 
   1030.8413635822580178413407085749001782873918250949494334701241035`64.*I, 
 F[4, 450] -> 
  174.18901805004364554357614400292978190376221801974327376479177792`64. - 
   515.73211717306529132922767393968953633537776885322998175127100731`64.*I, 
 F[4, 451] -> 
  -101.65251175710410390495016760874287370122025106373328678826548059`64. - 
   461.31247540185506006681402874865462084737519858662090995815152254`64.*I, 
 F[4, 453] -> 
  1022.9217896798557773579943872402149406013574591696501138499674246`64. - 
   245.62170254605968517642474015947818549821393341551691825328577761`64.*I, 
 F[4, 455] -> 
  -865.22111656876563989381889206983628116200355558753346849259195477`64. - 
   270.24345145435679925997622369427237874147818307627316064639773802`64.*I, 
 F[4, 456] -> 
  -843.78491150362322288748784426468971805096209869722583410369638436`64. - 
   15.983372134286814045093449892542423993839425203104425227759169864`64.*I, 
 F[4, 457] -> 
  -1240.569942117965198713453542369671714872965797688711053257367067`64. - 
   266.91067856737664135519643079037301703263746754084489995215839271`64.*I, 
 F[4, 459] -> 
  -454.58227655267804201277616243347604307500418152995157287692449598`64. - 
   390.3549727483423663088401472973517030299634453494892749662720915`64.*I, 
 F[4, 461] -> 
  -233.60361512639498881922267218757806301891344398351192072313324979`64. - 
   591.93106980891587610521885440196069895523223897554838175510053656`64.*I, 
 F[4, 462] -> 
  -528.88270843688550372465295428762934203299703730027680345442818649`64. - 
   257.6645597864920631165346425627221054683335813160673458668937543`64.*I, 
 F[4, 463] -> 
  -815.31688119691644324070183142604903286021393735516202353226976149`64. - 
   1540.8330516239841350682775900596975523705379041066144579324439253`64.*I, 
 F[4, 465] -> 
  -784.43211874289886317861817284739504996626843471921486968991948839`64. - 
   460.79120071736048386119264811006056117128337283405333056359304189`64.*I, 
 F[4, 467] -> 
  -1016.049360369672779410456689107743209243158642390598849475969881`64. - 
   937.05675431230675519723201671260522450552755884589318015471571441`64.*I, 
 F[4, 468] -> 
  -1054.5951859643853382447814408586922904670137494950311037131440127`64. - 
   833.84903470398736281587644156138270103473376710099070947795434162`64.*I, 
 F[4, 469] -> 
  -525.33855655909562105201923492458670330660904080593921289205880612`64. - 
   252.67857038694983341651835789480957707183501513200569583832131818`64.*I, 
 F[4, 470] -> 
  -603.09404415872938510912665063864551412931861979615111814970908353`64. - 
   510.74841732407449137513308864957646516320450902790050970750186277`64.*I, 
 F[4, 471] -> 
  -159.27856296772691265003620729015348194109102006977723502699566007`64. + 
   126.29422157382146324217078726465473657447928807362926809205271142`64.*I, 
 F[4, 472] -> 
  -13.704896804630961543352608431874011833554614933901550671835514282`64. - 
   872.48674258362639514566790186134353813278670135344856505650356867`64.*I, 
 F[1, 1, 1] -> 
  0.27952388475031724027724638957439474862624234489041593805328286161`64., 
 F[1, 1, 2] -> 
  -0.0059079191514351488061940689674346873740509888383898814957446451066`64., 
 F[1, 1, 3] -> 
  -1.3300214388997041073181511771155598502560157265728683240755943729`64., 
 F[1, 1, 4] -> 
  -1.3200346393474458683196474226411112941876582634672246311634067649`64., 
 F[1, 1, 5] -> 
  -0.12352988372051530909059356957693745180984195915380769618046480945`64., 
 F[1, 1, 6] -> 
  -2.7925554903619395376563254773915320617186248749704339021653139444`64., 
 F[1, 1, 7] -> 
  -1.8697816218329712259066467300310911890468022003234650446021230308`64., 
 F[1, 1, 8] -> 
  -0.23458075750964267255914387477700032791389750065786505530783024445`64., 
 F[1, 1, 9] -> 
  -0.97434282276692076172241301595060328063949441344432946315481947273`64., 
 F[1, 1, 10] -> 
  -1.7473607678257548652290104407201438157355924784105253010760312799`64., 
 F[1, 2, 2] -> 
  -0.82392859728760629212008204610836378850435637590552367247405944189`64., 
 F[1, 2, 3] -> 
  -1.1135518247385964372571648410191406714125274390558170464650006949`64., 
 F[1, 2, 6] -> 
  0.2320918333687562742203126456451206455605228044230762064526103456`64., 
 F[1, 2, 7] -> 
  0.13825369338180894053803801654861997326036879629847263558666153482`64., 
 F[1, 2, 8] -> 
  -0.056507197143554551885039916924575014648304360154834945199518437518`64., 
 F[1, 2, 9] -> 
  0.15558622944709119208040228318118406016203821833774917171335019444`64., 
 F[1, 2, 10] -> 
  -2.1730635903800377821283363525804584570097493632551890107325429998`64. + 
   1.5707963267948966192313216916397514420985846996875529104874722961`64.*I, 
 F[1, 3, 1] -> 
  -5.6973406474558792484839453617371742925325795001719669797678679933`64.*^-65 \
- 0.52235045847215031984135149285614695566952641854477971815962289756`64.*I, 
 F[1, 3, 3] -> 
  -0.73167906305133661800290946147764044434503649305080444114690899484`64.*I, 
 F[1, 3, 4] -> 
  1.0135325991644285298378335252620378646855751716899799592129470281`64.*I, 
 F[1, 3, 5] -> 
  1.0445124520335778622220566496518152869643062416981939462907757991`64.*^-64 \
- 1.8514942324949508747660790577848020300202218539759471889224754199`64.*I, 
 F[2, 1, 1] -> 
  1.0748378164698963300969811238929439058944109058700595159307780971`64., 
 F[2, 1, 2] -> 
  1.0708071694370884763918399305836246730903583417636248245938291527`64., 
 F[2, 1, 3] -> 
  0.56529682395141652046161535359192801411691203594767836575220938762`64., 
 F[2, 1, 4] -> 
  0.11420842921399606815569101834691513886642409643782185971383137996`64., 
 F[2, 1, 5] -> 
  0.32186922034611406435751136968968835794157928473174925852516272764`64., 
 F[2, 1, 6] -> 
  0.52143628811489710242859679351529376627188676163481515081017547317`64., 
 F[2, 1, 7] -> 
  1.1275302397669891864294115207361008283731300956122051383160836064`64., 
 F[2, 1, 8] -> 
  -1.1572950273437385408481121245502858588195608171737748841663387296`64., 
 F[2, 1, 9] -> 
  0.45179325118991467694547688473326597371905222070360719808996746157`64., 
 F[2, 1, 10] -> 
  -0.16935081927888103937907714257681514419069541346267120706609477292`64., 
 F[2, 1, 11] -> 
  0.75896495960756120298457588950700588133091596217093027614184353674`64., 
 F[2, 1, 12] -> 
  0.7185026548022272126389380346029120770924337604998442452370310251`64., 
 F[2, 1, 13] -> 
  0.78492930655061410062574710118107128822489830772180519330059626543`64., 
 F[2, 1, 14] -> 
  -1.3496793262742731834876659964283308021426616677526586914653558542`64., 
 F[2, 1, 15] -> 
  0.63638402500152445262535565857817264205206323704902956341552051567`64., 
 F[2, 2, 1] -> 
  -0.50833222944231532462825709397612340700282811739329436084217292007`64.*I, 
 F[2, 2, 2] -> 
  -1.2834500352306962011201052926670401871282557369883364888622652958`64.*I, 
 F[2, 2, 3] -> 
  -1.8642977858056444047196545574521530270219612762652841344644606635`64.*I, 
 F[2, 2, 4] -> 
  -2.4157325394088235462646209181618238635424166136410554779386712452`64.*I, 
 F[2, 2, 5] -> 
  2.6070013694262255704711921373801664441435537931406839095308279948`64.*I, 
 F[2, 2, 6] -> 
  2.9527790145838180482881075789018493544240963544485871614309645546`64.*I, 
 F[2, 2, 7] -> 
  3.1707718381637348350780785954184047599080263482263723843534602911`64.*I, 
 F[2, 2, 8] -> 
  3.3516081813731802585010176969126210694861526182459237647365664293`64.*I, 
 F[2, 2, 9] -> 
  2.4233888448732047231688195890580956126829793249436630336089996357`64.*I}


==> anc/MIvalues.m <==
{MI["PentagonBox", 1, s34, s13, s12, s45, s25] -> 
  -3 - (6.2035984384559009010592787206405250030974724386969196124611561238799\
9999999999`63.928032105131514 + 15.707963267948966192313216916397514420985846\
99687552910487472296153908203143103`64.*I)*ep + 
   (41.8709364188767561827303343475749040120692073211127381247750235380444479\
4269951`63.26533044023223 - 58.3973557042729774553149690951979464863342363532\
6119276476817001001792892145961`63.52956856791409*I)*ep^2 + 
   (198.321537204110902764291907171176606149799346159948311524613642483566649\
00444748`62.67509662668996 - 25.775046113098674748865714173236244016993996300\
61452127301911195616923196156019`61.84023720037245*I)*ep^3 + 
   (321.126582994086860152857426769502050597929878649041574700952907318912800\
77680957`60.153894287982425 + 302.2896008397874120766043502993440725828585934\
1198902750066604139059908186547227`60.21533575273145*I)*ep^4, 
 MI["PentagonBox", 2, s34, s13, s12, s45, s25] -> ep, 
 MI["PentagonBox", 3, s34, s13, s12, s45, s25] -> ep, 
 MI["PentagonBox", 1, s35, s13, s12, s45, s24] -> 
  -3 - (5.1081577570658394663002714183019654807553542127819163436933919954299\
9999999999`63.914037516622315 + 15.707963267948966192313216916397514420985846\
99687552910487472296153908203143103`64.*I)*ep + 
   (44.3483359359837877526967760243940345197856310349822599956013405510092154\
6385723`63.34591440360466 - 60.9315675397606337597778189500374412647257548778\
484564188099793616550681269978`63.58537480495722*I)*ep^2 + 
   (204.325115072950905178993037776022241577650758516387235117311418503991861\
00768158`62.73421394999425 - 37.812057354588190383732997495279083080669589531\
2356141309593519262607582643665`62.16801756749022*I)*ep^3 + 
   (334.505600835338513681164756785353945151555799207229279636873926080213552\
30568754`60.17652091114446 + 311.65716684988885203621269395773742624680732400\
224220503937059758732460667577767`60.2445766459837*I)*ep^4, 
 MI["PentagonBox", 2, s35, s13, s12, s45, s24] -> ep, 
 MI["PentagonBox", 3, s35, s13, s12, s45, s24] -> ep, 
 MI["PentagonBox", 1, s34, s14, s12, s35, s25] -> 
  -3 - (2.2144780071852757336043591634713742894708204515520960217395086113099\
9999999999`63.82249162891303 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (49.7264465517420038389726055027483558797418417437433290226278491408892786\
6248475`63.53008643197619 - 29.8830352784246689657923161446972334845008748110\
2697030871752748394753438218231`63.53342233140843*I)*ep^2 + 
   (120.596134125735732624644773015642595705563433606540653404031852244278497\
46550263`62.698277342151115 + 84.09969796404399969862810091799415542876675318\
867421632796617247034628300569353`62.53962556295192*I)*ep^3 - 
   (49.8525058149572080155560370871372141760345706603144755917645779040525320\
4718606`59.49677470570307 - 351.137299675109278548100146001654442996258767904\
4707243607053092676997708686922`60.48628181558024*I)*ep^4, 
 MI["PentagonBox", 2, s34, s14, s12, s35, s25] -> ep, 
 MI["PentagonBox", 3, s34, s14, s12, s35, s25] -> ep, 
 MI["PentagonBox", 1, s45, s14, s12, s35, s23] -> 
  -3 - (2.2044912076330174946058554089969257334024629884464523288273210033099\
9999999999`63.82183204263712 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (47.6645442176486880886000522435318256772609005300908425975196544673016813\
3201428`63.65653815283972 - 20.0740264483951550989338178683139498670591065258\
1426310322864343204908010327763`63.62893865389596*I)*ep^2 + 
   (70.9778561076161378436443325654645377082325379994375987295014400703574473\
3496604`62.636327919952834 + 91.473856333824730813875128880309931679720147121\
94108130148517024562792913197154`62.63562952111476*I)*ep^3 - 
   (157.951377850119761237823702316306711936380294615409383695743366174426461\
97439697`60.0009008608838 - 180.969977932786719766033187681585992770626089769\
71122984224815466864282549787543`60.142972676071075*I)*ep^4, 
 MI["PentagonBox", 2, s45, s14, s12, s35, s23] -> ep, 
 MI["PentagonBox", 3, s45, s14, s12, s35, s23] -> ep, 
 MI["PentagonBox", 1, s35, s15, s12, s34, s24] -> 
  -3 - 
   (
     2.45910574952893171573154701943626798298328622317657752353291807648`63.8\
37233826696774 + 15.707963267948966192313216916397514420985846996875529104874\
72296153908203143103`64.*I)*ep + (49.5476693414785764130558114334966867932666\
5318404080332584938076486607335242736`63.639441176960766 - 
     35.382426450815129237407930866312788168206106239072536071498664337185044\
23676721`63.650006310126265*I)*ep^2 + (159.5308557039491159083863632609935611\
4613489744362571358113577939857140600174478`62.97873818539492 + 
     77.451046364627481335033301187209785531515069177583006710149565149858138\
31191455`62.607998814014216*I)*ep^3 + (65.04655248335783958087674709958806217\
045226287807015173519488020713889118194383`59.54285519958403 + 
     505.73353409579978721926341709193608666075432250241116731801942854656455\
342194266`60.583720598526234*I)*ep^4, 
 MI["PentagonBox", 2, s35, s15, s12, s34, s24] -> ep, 
 MI["PentagonBox", 3, s35, s15, s12, s34, s24] -> ep, 
 MI["PentagonBox", 1, s45, s15, s12, s34, s23] -> 
  -3 - 
   (
     3.54455963136673491149205056730037894925704698598593709938849459693`63.8\
80928988920346 + 15.707963267948966192313216916397514420985846996875529104874\
72296153908203143103`64.*I)*ep + (41.1992029238166291504100316481328838374089\
061536724573040518108524005332675015`63.57568686805305 - 
     23.039205785297959066086582735090009772372819429272565211967970933649450\
75232434`63.63734343350767*I)*ep^2 + (73.751956711746689669434699021044920685\
52964906467578017370077989015242566578554`62.89007858541 + 
     77.037289386139120340307322741262513495746738902793867807085740141064721\
279323`62.87760798967711*I)*ep^3 - (86.98446901664908247962465307730899097538\
814001359235555222289384771320520342272`59.04249556076692 - 
     211.53081731422827005439804126067961875906742632794989286046474490277052\
960285559`59.56313257960642*I)*ep^4, 
 MI["PentagonBox", 2, s45, s15, s12, s34, s23] -> ep, 
 MI["PentagonBox", 3, s45, s15, s12, s34, s23] -> ep, 
 MI["PentagonBox", 1, s34, s23, s12, s45, s15] -> 
  -3 - (3.4169508672453965122091473122164276287528985525648755917915868245865\
9999999999`63.87705699860046 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (41.5670859149388522119953057612003765502227946039629769432669405193504360\
0727746`63.551551620766766 - 22.575562117188192924032851377084591294185641634\
33312808852306993783210570766732`63.636165080337584*I)*ep^2 + 
   (75.6722360096386374483214033094882110625873130825155240173706940651615832\
0658777`62.784736714789794 + 79.371853159650504837753884004705735461403497115\
6676151382713590436455917712383`62.75607384608478*I)*ep^3 - 
   (82.1508831521816588914468870708606809505003513368502754854521131171134562\
5360356`58.90231458902375 - 224.945197796930648086750087867737903887209859702\
42023642193172042106594286883017`59.495477277916486*I)*ep^4, 
 MI["PentagonBox", 2, s34, s23, s12, s45, s15] -> ep, 
 MI["PentagonBox", 3, s34, s23, s12, s45, s15] -> ep, 
 MI["PentagonBox", 1, s35, s23, s12, s45, s14] -> 
  -3 - (2.3215101858553350774501400098778681064107803266498723230238226961365\
9999999999`63.82926193040196 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (42.9929693526583262054779945967900034394755931606053333949139056160187898\
0041783`63.599923131890186 - 27.261760292693304055221639615469245357790275972\
16073346610788739812282622636128`63.64633485481901*I)*ep^2 + 
   (109.597317907637282547274286034392261562474716610053520017198056216061991\
46910884`63.04030346749102 + 72.369266212593395351659519981227869403133485741\
48149969387607794175620682241111`62.65361019371317*I)*ep^3 - 
   (8.48124131530495340779460018326830580746356419236422660248496260560786938\
819332`59.31859131332119 - 342.3996031412335622163783909139225484159589377250\
743718878564919415312992685225`61.077159121873585*I)*ep^4, 
 MI["PentagonBox", 2, s35, s23, s12, s45, s14] -> ep, 
 MI["PentagonBox", 3, s35, s23, s12, s45, s14] -> ep, 
 MI["PentagonBox", 1, s34, s24, s12, s35, s15] -> 
  -3 - (3.1099168062513261977885928775518621978781282384312316031868121693799\
9999999999`63.86661252459838 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (49.9679445498255154263513583502398004549475720142778982421300739762824809\
600539`63.65636124083419 - 30.54415289129238528822107215040451244793171619083\
810713716135511928326505219689`63.64273282033969*I)*ep^2 + 
   (117.073971878723887230778947023684732927476018790223871544461859928168046\
20628734`62.932831053293675 + 66.04697335079194364095636066974699498038161995\
031426062504277268954767715559164`62.88052830245459*I)*ep^3 - 
   (34.4280563133187123022023456841006178145846524921987647313848837282093933\
0408019`59.54882884904239 - 212.139550419579473133191261926405157783976199227\
21403930501998261712405184001316`60.447229707059435*I)*ep^4, 
 MI["PentagonBox", 2, s34, s24, s12, s35, s15] -> ep, 
 MI["PentagonBox", 3, s34, s24, s12, s35, s15] -> ep, 
 MI["PentagonBox", 1, s45, s24, s12, s35, s13] -> 
  -3 - (3.0999300066990679587900891230774136418097707753255879102746245613799\
9999999999`63.86624268237594 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (54.8714065863774137042750550345834677947886617308664840166724975367107887\
0004653`63.50185082698196 - 47.8024261104888951527305606178793301141527444953\
7157130645250803564454240530662`63.55875480277442*I)*ep^2 + 
   (193.957550604243638463366648340955830076402994535245307691290757793017108\
68106409`62.91121269135672 + 41.378285285833235471213363720957387151450810640\
7209991700757981301808988079043`62.323045535427006*I)*ep^3 + 
   (141.054390499449765561796262403570967715451642051381787611380653595093560\
95137537`59.71953941650753 + 467.11779864216247861275108654213049852776917725\
542937285413906666878479270526871`60.30743494605901*I)*ep^4, 
 MI["PentagonBox", 2, s45, s24, s12, s35, s13] -> ep, 
 MI["PentagonBox", 3, s45, s24, s12, s35, s13] -> ep, 
 MI["PentagonBox", 1, s35, s25, s12, s34, s14] -> 
  -3 - 
   (
     4.08293663363417127186996389057947434690903674243329512842848454693`63.8\
9488309956166 + 15.7079632679489661923132169163975144209858469968755291048747\
2296153908203143103`64.*I)*ep + (39.58936240710483598052115846009557303205387\
55845356249409736940046049130884174`63.51807101342081 - 
     42.635827967009823608355387327969446311649734137290004275104067072465110\
45136888`63.57667918748769*I)*ep^2 + (133.40539261964552674275520840120611116\
88572912177279936246924189864831862088375`62.96394127282266 + 
     17.947570818042080639733464399450441012166963834086821520889604802321860\
58054798`62.13128623039556*I)*ep^3 + (111.29819600784798090592587721246198948\
697716991203356857679950653865757261660994`59.71053478003874 + 
     274.73383580885199601911248588454641838339288359939085916389780584319676\
5883445`60.2710118113546*I)*ep^4, MI["PentagonBox", 2, s35, s25, s12, s34, 
   s14] -> ep, MI["PentagonBox", 3, s35, s25, s12, s34, s14] -> ep, 
 MI["PentagonBox", 1, s45, s25, s12, s34, s13] -> 
  -3 - (5.1683905154719744676304674384435853131827975052426547042840610673799\
9999999999`63.91494736435562 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (46.4913564815696803094862844894125236842096730831338243767760689591646426\
1944637`63.383431748581394 - 55.207903010701222341676087557059609914266128103\
99586306681040252853566728578465`63.52153958871715*I)*ep^2 + 
   (204.397686891230270981625404591447349257993461170009157956343900947411290\
6415183`62.714274106321874 + 14.617841623855984393366548912195026894868563034\
38349531136518610317315762049941`61.72930674524747*I)*ep^3 + 
   (261.679351926470674364532508346610520933555698059677722942600980439853823\
4528038`59.880071547242 + 509.21283332040297468873315423305510338697322137005\
618572533187609401182329322774`60.2468725113771*I)*ep^4, 
 MI["PentagonBox", 2, s45, s25, s12, s34, s13] -> ep, 
 MI["PentagonBox", 3, s45, s25, s12, s34, s13] -> ep, 
 MI["PentagonBox", 1, s24, s12, s13, s45, s35] -> 
  -3 - (9.8154379965014247975813461405219831522331261323083661732062815877899\
9999999998`63.97594310482386 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (12.6020589550113100496813935837781467096628344686340478109116445540466651\
9233833`62.922618880289065 - 32.354494760179782533843624170000786518629578349\
7344980219042609275763029698166`63.64333732696393*I)*ep^2 + 
   (96.6335391328608381441945960251085019287018127740232902777113786458889827\
7275875`62.357015693527536 - 2.2958687283438983147362186483313897629485313099\
2918297430420983912814152302431`61.0159347971235*I)*ep^3 + 
   (77.0549492228208687135741704481409926711569093940751093234289464339088594\
9222234`59.60577733322146 + 137.665596130287107028282018310757194440178226747\
72307133224034148506788591118807`59.94323427106841*I)*ep^4, 
 MI["PentagonBox", 2, s24, s12, s13, s45, s35] -> ep, 
 MI["PentagonBox", 3, s24, s12, s13, s45, s35] -> ep, 
 MI["PentagonBox", 1, s25, s12, s13, s45, s34] -> 
  -3 - (9.6930171424942084369037098512110357789219164103954264296801898368899\
9999999999`63.97564763350467 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (15.6519726844210075080250634026044560963782383455352821324659442033021885\
265753`62.98962011883954 - 25.69827106789905304519063030404070926454515821042\
04907142721070932682051113195`63.40327885480292*I)*ep^2 + 
   (102.496760741148043315497975890916310082764835814920938914742472012288134\
55461323`62.352662809235696 + 55.27192057172454934333008344639724933419651902\
40622845190947514896962643222161`62.30770022839298*I)*ep^3 + 
   (15.3724805349963716777113351827262670442244545646166585084282234601091793\
2515674`58.96110260236104 + 356.477625511157582109088028592449541417483477427\
11235235957638512277652686411116`60.415638747263614*I)*ep^4, 
 MI["PentagonBox", 2, s25, s12, s13, s45, s34] -> ep, 
 MI["PentagonBox", 3, s25, s12, s13, s45, s34] -> ep, 
 MI["PentagonBox", 1, s23, s12, s14, s35, s45] -> 
  -3 - 
   (
     2.1442311949542447770920614608482471558545924721523629803677612178566`63\
.89938074501254 + 9.424777960769379715387930149838508652591508198125317462924\
83377692344921885862`64.*I)*ep + (32.5882238301062668947396472051158299882411\
7835406345957397825428777330273682336`63.62483380073896 + 
     10.895799809637164875206281650686598811553934419486907027319900771459323\
70528222`63.508269980263*I)*ep^2 + (5.011398580042495786823484830201541063973\
7671239955543659632065038051351951388`61.56277688361217 + 
     152.71324320116349201567177467097661058072200519493691316384991817327928\
369633783`62.97429710397281*I)*ep^3 - (329.6356392238657628918051366181667254\
6483744877095779604919330147133300999140255`59.99255129677508 - 
     243.48840836741809158557628574299751955277016891532555086752260068453572\
31033003`59.948271892689036*I)*ep^4, 
 MI["PentagonBox", 2, s23, s12, s14, s35, s45] -> ep, 
 MI["PentagonBox", 3, s23, s12, s14, s35, s45] -> ep, 
 MI["PentagonBox", 1, s12, s25, s35, s14, s34] -> 
  -3 - (3.8856840436285644935148778326009562842161339617244983999480478526499\
9999999999`63.94162192236721 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (33.3016985705860275760594715797702895976135389193875511323503133668638034\
7207426`63.51799710235523 - 12.0580553039303889746622939541528247347884793606\
219362519205563540885676114826`63.21054140650224*I)*ep^2 + 
   (90.6544784143038791137281601447770993988683445673374109337739557142838771\
9315838`62.714106181759654 + 89.534125658562777461906061200717047520216688749\
22514682342446825479096289272515`62.74615217915525*I)*ep^3 - 
   (51.6698814218084289918909564715435237044956002280736028995357449258576984\
0517953`59.57342480141445 - 368.770235169142201325059051882485464568549711192\
06510953928757003984396485112374`60.51726138424958*I)*ep^4, 
 MI["PentagonBox", 2, s12, s25, s35, s14, s34] -> ep, 
 MI["PentagonBox", 3, s12, s25, s35, s14, s34] -> ep, 
 MI["PentagonBox", 1, s12, s23, s34, s15, s45] -> 
  -3 - (2.6334866796415567413464371727780345428795240154013259839545801481966\
0000000001`63.91639553377859 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (30.4548405829769519410644993455762134481172259067831916783490318564843601\
9114398`63.584920570788135 - 2.8699137787564924755069392462970450891471358731\
4721366229453647916364061074431`62.67014585798508*I)*ep^2 + 
   (62.4598589448163740302025078400282840477729890734548415367665989873040104\
9648969`62.72833615469018 + 97.3088260488839657968717810235489771037312612531\
6181556870065945905476114782838`62.74970939359875*I)*ep^3 - 
   (74.4673472339262833514909233751964607401907061207569703353248341869674660\
5202397`59.00053136577247 - 312.834105213278106602769397165198990570236238778\
73656315141105272675861707993948`59.7377457425472*I)*ep^4, 
 MI["PentagonBox", 2, s12, s23, s34, s15, s45] -> ep, 
 MI["PentagonBox", 3, s12, s23, s34, s15, s45] -> ep, 
 MI["PentagonBox", 1, s12, s24, s34, s15, s35] -> 
  -3 - 
   (
     4.49736038232309281844688983384169104455227522688640114706095853389`63.9\
4911556701645 + 9.42477796076937971538793014983850865259150819812531746292483\
377692344921885862`64.*I)*ep + (26.301409374604216762273073567266900515772424\
94537963154441499027622085033579157`63.42818623210716 - 
     32.479992584604775814028508717096545889573969792570064249167147439019629\
78600623`63.64353913185754*I)*ep^2 + (129.53516871736378850811639796190165512\
78797772266458271241289771452620745719935`62.99064388699793 - 
     14.791106526661139674096952771436351087251088764998615576607146423402268\
31144555`61.9221845639851*I)*ep^3 + (231.767035137394820974855671710078043623\
8916879263283486263405604514672179931908`60.00551628767169 + 
     239.00973955855206595462144208300039442405585526773510234557982600606234\
748795869`60.132515760148884*I)*ep^4, 
 MI["PentagonBox", 2, s12, s24, s34, s15, s35] -> ep, 
 MI["PentagonBox", 3, s12, s24, s34, s15, s35] -> ep, 
 MI["PentagonBox", 1, s12, s13, s34, s25, s45] -> 
  -3 - 
   (
     8.66779601906254024247340232348854464507559894004680521441528238839`63.9\
72855514409005 + 9.4247779607693797153879301498385086525915081981253174629248\
3377692344921885862`64.*I)*ep + (24.73142002230925368586631831590033539897550\
164017069511481734664956165401530828`63.25578203237473 - 
     37.588376853652284264427583547189051536927036808634183458571012171604811\
28716031`63.4783489867836*I)*ep^2 + (175.057015930920978847345712638317050242\
41841165553215400754475747044904156431951`62.57933768706802 + 
     1.2785691924964719077383488112135438622376824992601484073385320809890021\
4431696`60.56158632672555*I)*ep^3 + (310.733949580535755067638738724557439653\
87351211249488565169560497087698710644463`60.485496793164096 + 
     403.37260324285529848581658599052038193565077049276661687511064236510913\
636345709`60.654753751534884*I)*ep^4, 
 MI["PentagonBox", 2, s12, s13, s34, s25, s45] -> ep, 
 MI["PentagonBox", 3, s12, s13, s34, s25, s45] -> ep, 
 MI["PentagonBox", 1, s13, s12, s24, s35, s45] -> 
  -3 - (6.7217563642968500943106602974333203470137819320426781639319376332899\
9999999999`63.96530341911329 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (30.5507429232605277728457184761463893373302272531232559899633784729049526\
5721618`63.440171423908104 - 23.822663265258626913714362650205407636225966516\
00006276895657492098184697113379`63.38838917605218*I)*ep^2 + 
   (129.643870015624199307430823530340961282482281842279397645934263476221426\
42906882`62.54469583971479 + 62.890913991090672281783632534051586568596059710\
02258214115402207670482606054458`62.4185603984666*I)*ep^3 + 
   (31.1826870546904861391156435696983367739790332866261079920774447587325050\
6795466`59.23038968238435 + 418.952288934701744170343212354902193358060172017\
05116474400580451025115572899476`60.4633536528098*I)*ep^4, 
 MI["PentagonBox", 2, s13, s12, s24, s35, s45] -> ep, 
 MI["PentagonBox", 3, s13, s12, s24, s35, s45] -> ep, 
 MI["PentagonBox", 1, s12, s14, s34, s25, s35] -> 
  -3 - 
   (
     6.84958335146752146653948986204761586399646847852070077540478791672`63.9\
6592618329375 + 9.42477796076937971538793014983850865259150819812531746292483\
377692344921885862`64.*I)*ep + (19.711695701679216239397924864188319334494679\
5213700758655532170013832657196186`63.28206646842543 - 
     22.708058424245544813178249197255341393025019571162632575969258903574529\
39159143`63.59148159982359*I)*ep^2 + (82.421378314165540792375337625047214868\
86001493689286130141614073485107272183595`62.39533792797216 + 
     34.299482591171979400130648632345931576655759225768006484313590226468081\
11491335`62.02503357504995*I)*ep^3 + (4.4210481880398454779832246558837099559\
8301364289695773063904687187564531478722`58.24373862192641 + 
     205.55337934863897045118361393406600416766161735587027914361426721285116\
035904069`59.9904409526869*I)*ep^4, 
 MI["PentagonBox", 2, s12, s14, s34, s25, s35] -> ep, 
 MI["PentagonBox", 3, s12, s14, s34, s25, s35] -> ep, 
 MI["PentagonBox", 1, s14, s12, s23, s45, s35] -> 
  -3 - 
   (
     3.3467040550143655556968496095933004951366705731651425504198394311332`63\
.932912665609926 + 9.42477796076937971538793014983850865259150819812531746292\
483377692344921885862`64.*I)*ep + (24.021170336713074911608991364148460458558\
28082640133302674301504938466458452719`63.469189456862814 - 
     22.582560599820551532993364650159582022080628128327066348706372392131202\
57540181`63.59095276031286*I)*ep^2 + (95.754553706508733438873054681650303366\
54342265516223874325407570189533654388564`62.71956469090492 + 
     12.067392888665684518326030428168788438869757160590799224368427354379738\
26188191`61.72571075129128*I)*ep^3 + (136.16739611102879406121080818403901213\
193119114611902384706732673774610785010698`59.76048786922078 + 
     230.38946571950737555646864041017490803546453470041387091737552496936635\
200709792`60.06703780676901*I)*ep^4, 
 MI["PentagonBox", 2, s14, s12, s23, s45, s35] -> ep, 
 MI["PentagonBox", 3, s14, s12, s23, s45, s35] -> ep, 
 MI["PentagonBox", 1, s12, s15, s35, s24, s34] -> 
  -3 - (4.0527307576554258657449283896187257371049990162260519579470884983399\
9999999999`63.94387930956703 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (27.3322170392072929368204414034139009389658506934215745022540106015954859\
2786862`63.467166611320984 + 9.2917598561637975698629693152975841340666843990\
9904126618767736852598897942971`63.42363550483508*I)*ep^2 - 
   (4.02637659660058781753392848323079471087514420599960981863240589292415282\
326475`61.246527475920786 - 165.989115017270117372072549885957988297460955940\
91475937514586577541900548179155`62.904980844300646*I)*ep^3 - 
   (404.259739453775964521767969071559650133655933472678992117726788960085673\
83703825`60.313049636595245 - 299.6370954174581981776528308599613351322469555\
3584572104457295035977915830339505`60.30320580152588*I)*ep^4, 
 MI["PentagonBox", 2, s12, s15, s35, s24, s34] -> ep, 
 MI["PentagonBox", 3, s12, s15, s35, s24, s34] -> ep, 
 MI["PentagonBox", 1, s15, s12, s23, s45, s34] -> 
  -3 - 
   (
     2.4958911159679601030650301632196346663070181188746207834454847678532`63\
.912223108654516 + 9.42477796076937971538793014983850865259150819812531746292\
483377692344921885862`64.*I)*ep + (30.036872969997121832080078534064729969545\
59973298128364556886541483685817452569`63.56405636708203 - 
     4.3484559078048665006653670345903003956899944506995131961638733706536485\
204072`62.843761755382964*I)*ep^2 + (67.3321126955084956214659101661026638666\
7370689250279019740632036659461908694897`62.647697658927854 + 
     87.513363173483606792366772568378075683028933220408924136580804927351623\
86276744`62.819290090546545*I)*ep^3 - (29.02390422559088601743134799494464403\
315643592085329941699386654946991628255839`59.088112051775234 - 
     312.61489376311320609373515219191267179786925985557462584139922629694350\
645805502`60.15141224919532*I)*ep^4, 
 MI["PentagonBox", 2, s15, s12, s23, s45, s34] -> ep, 
 MI["PentagonBox", 3, s15, s12, s23, s45, s34] -> ep, 
 MI["PentagonBox", 1, s34, s45, s15, s23, s12] -> 
  -3 - (2.9089316839910508914313738768454154228114598860244881105914200469132\
0000000001`64. + 6.2831853071795864769252867665590057683943387987502116419498\
8918461563281257241`64.*I)*ep + (8.350804185317156447484638412190732577773635\
76057639164549190542208655791736508`63.417555538431834 + 
     18.164461285104638337521072284887216703499337258355467571474674102041389\
47151672`63.66172424603683*I)*ep^2 - (104.28491014587991560944996642756128930\
393856470255697297148339118918134414869384`63.03879617686477 - 
     60.978722159202788674593736535327837293007484836000881202717971151105611\
36825995`62.695118114133315*I)*ep^3 - (305.4899903408536302607894413868617931\
4358713605759345590924530951938791070204226`60.113460798066036 + 
     318.09538146844674929725374327367855427820399872421830227148800125416899\
138092112`60.18651185733454*I)*ep^4, 
 MI["PentagonBox", 2, s34, s45, s15, s23, s12] -> ep, 
 MI["PentagonBox", 3, s34, s45, s15, s23, s12] -> ep, 
 MI["PentagonBox", 1, s35, s45, s14, s23, s12] -> 
  -3 - 
   (
     3.5151168806938003619360054672541875581286465686905283757723652450232`64. \
+ 6.2831853071795864769252867665590057683943387987502116419498891846156328125\
7241`64.*I)*ep + (3.549083071691802555569165588345842395456519172671603651351\
46331131104501200648`62.97757111915443 + 6.0446926690746955575647424611408650\
0889142663207612762222246736929570856480795`63.21640327255063*I)*ep^2 - 
   (56.0472683100395110121702581028289280661230119240310413384655175174428906\
2294691`62.77742020768885 - 0.44775869023015863655747116308381315896446964162\
777168516071056921269827316299`60.51468139702631*I)*ep^3 - 
   (21.2645942758911344402737658194579281872694361997452226835357579153575480\
1180698`59.19385976989949 + 258.463325474321134764432547637052285540635852159\
89266103946723465415868393762178`60.42753162270619*I)*ep^4, 
 MI["PentagonBox", 2, s35, s45, s14, s23, s12] -> ep, 
 MI["PentagonBox", 3, s35, s45, s14, s23, s12] -> ep, 
 MI["PentagonBox", 1, s34, s35, s15, s24, s12] -> 
  -3 - 
   (5.55122520751631984987177565110861745988320154618527886094860029785`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (3.302072979576880893003359112728368542534439440754111757\
26470227476701361776088`62.882851686668225 + 2.180031648187958737605288193927\
25680925803006456382036393879434071939634382158`62.66491202755902*I)*ep^2 - 
   (47.6632515872270714033129009345634779801289110017739071047506963898497882\
1676009`62.481170988780235 + 27.208094360701782994738733851154799923440470746\
00288259883482508824609641450934`61.98928984540902*I)*ep^3 + 
   (44.2140219615216548902017867573015722891265769330405853637893940170594127\
5410426`59.684136717165025 - 271.46575057285732675157263525486028106934183060\
281001874990997607697391975051713`60.54223784733973*I)*ep^4, 
 MI["PentagonBox", 2, s34, s35, s15, s24, s12] -> ep, 
 MI["PentagonBox", 3, s34, s35, s15, s24, s12] -> ep, 
 MI["PentagonBox", 1, s35, s34, s14, s25, s12] -> 
  -3 - 
   (7.00800937759469803378014196523405437092008701094044290784512612261`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (1.129876168000789867270727263472330627671578552152057800\
07685982759205140863249`62.26353554410045 + 11.469601424630845886213468254677\
40057197768871095171828077358064525167962204356`63.238872401874964*I)*ep^2 - 
   (0.68541468073761012780280669503346175886942095960340780874882522182893936\
085372`60.54451728899196 + 40.89217251991500197767719784356696033540712936210\
868428241585492703366207944157`62.08646037751395*I)*ep^3 + 
   (147.151908778348143825631288727273013416792079739550234873443601584455748\
27168942`59.6819533025211 - 210.445985460990469660853903008896963047655419194\
24682481496176534966316798739432`59.979795318816336*I)*ep^4, 
 MI["PentagonBox", 2, s35, s34, s14, s25, s12] -> ep, 
 MI["PentagonBox", 3, s35, s34, s14, s25, s12] -> ep, 
 MI["PentagonBox", 1, s45, s34, s13, s25, s12] -> 
  -3 - (11.729888594622538781408470435980022899352108696802011361721691586399\
99999999999`64. + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep - (16.8004095353937941792711076408337398829837\
0173302108347901634103961658547925394`63.13863901251219 + 
     24.047890235849339651789186233088445846419417222693459961382577582461761\
31258781`63.32151752311029*I)*ep^2 - (6.0729424690508720934937141360777454255\
125107940566154267201227137915899443606`61.317688102366 + 
     86.170187833129437329980018070770519628038868836416835726151369119076851\
17508065`62.451836130028425*I)*ep^3 + (206.2156867658312487386604561562756293\
6012929217732191895859705553824336881263088`59.78913299539781 - 
     330.05801714749791869496030776171435206899097983231948294038750443792746\
739383822`60.08655401911002*I)*ep^4, 
 MI["PentagonBox", 2, s45, s34, s13, s25, s12] -> ep, 
 MI["PentagonBox", 3, s45, s34, s13, s25, s12] -> ep, 
 MI["PentagonBox", 1, s45, s35, s13, s24, s12] -> 
  -3 - (10.879289621246910068004735712263358123632409914712887580006110959749\
99999999998`64. + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep - (10.5092510023511763982927581589694105330631\
5977072218736355176128217235049624384`63.0342270755082 + 
     26.878089075436395283137335996084653778307669202584901993799998010675158\
9410746`63.461719747913705*I)*ep^2 + (35.216829014838080241813188516130329894\
41683315063838455554600990485200809970809`62.218550821880406 - 
     93.319842739051503661540415057523997216965046477043869518604007884973620\
75679039`62.6534336970095*I)*ep^3 + (335.844388390253693528463496136376688666\
6885025810901527709555536508644282612954`59.97690731376362 - 
     245.39592592451005499495234639934482420126055445935591105035262313717849\
254245999`59.90465063466759*I)*ep^4, 
 MI["PentagonBox", 2, s45, s35, s13, s24, s12] -> ep, 
 MI["PentagonBox", 3, s45, s35, s13, s24, s12] -> ep, 
 MI["OneMassDoubleBox", 1, s12, s35, s34] -> 
  -2.414317985475032021393096350034931898323387107194926393193315851765000000\
00001`64.*ep - (8.82125623715044710903392695936409171294015903769892949179120\
179889215535119031`63.770731883502656 + 15.1696072931961394733604293267094008\
5796236301350720432230291603777902730625776`63.69897000433602*I)*ep^2 + 
   (31.3303520696625107516057933028159057720182886949576284375931762085000635\
930228`63.00319148385063 - 55.42558758012997515364765757438483720324335253384\
572293235276762571669659178491`63.1268893471318*I)*ep^3 + 
   (175.035545174451824637080156330463669312416222799952700996944349469072726\
14261511`61.78844705640089 - 2.7696227454340986590541213884392996435001284108\
5760776146291352940138440024412`60.018764565034935*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s35, s34] -> 
  -1 - 
   (3.68825216231932804030908288293390985359231114424229863487341495792`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (11.72870119542485376803300120342723681117599268630395318\
335255913176318519408756`63.279015929654776 - 23.1739717954581411968261323356\
6934992563185846195354982635087978936382310788819`63.698970004336026*I)*
    ep^2 + (57.59818934341594362934545376861595418637778497649355029891905993\
583708760245101`63.12551557006803 - 8.989801457406427523412551910381944796120\
74201798163526269313663123694753537114`62.18976185974684*I)*ep^3 + 
   (71.9314444333597734330128055876204580869487232293431916447897445264816146\
9638011`60.92736616011364 + 56.9428516384664417295350186409517778149461904893\
4449866394447308537999364114591`60.978042528479065*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s12, s34, s35] -> 
  -0.77115696338993986925458539652709261481020976832242149004166965909`64.*
    ep - (2.94800205547412266590641846731944576184703791494234824889005765385\
150289613043`63.7913262728011 + 4.8453221019008964603255136539716679324365602\
9403161380509208809981180406923786`63.69897000433601*I)*ep^2 + 
   (7.63305199001613890904827381151410897096933414490791411258600631314782617\
319385`62.492038207334765 - 18.5228432004902277562499798393358140370202007757\
9965490371822680941807620881962`62.67159469220818*I)*ep^3 + 
   (54.3013395107228174697436679441092250190850790235950015577385089192143874\
9092186`61.93131234834864 - 15.8020030095481983473998069598502989072282185442\
4283653978693403340356711000826`61.2713242061078*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s34, s35] -> 
  -1 - 
   (3.68825216231932804030908288293390985359231114424229863487341495792`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (12.97479032598481707433600968174659267552671005663685781\
903418040282318519408756`63.33172817327968 - 23.17397179545814119682613233566\
934992563185846195354982635087978936382310788819`63.698970004336026*I)*ep^2 + 
   (67.5834125021584530545635126256164747087510390575250583919755305638374644\
2725169`63.19694321587144 - 1.16039254083588063789819105018092286602425003958\
042982868960766132075411903063`61.29379081550491*I)*ep^3 + 
   (76.6589248535488327211884409774084248439953170157756833982442263305192461\
3718302`61.008507699796205 + 119.68185907838671659476549203131331769138943653\
759239224803890030258164936900237`61.371371542322166*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s12, s45, s34] -> 
  -2.414317985475032021393096350034931898323387107194926393193315851765000000\
00001`64.*ep - (12.3154306762500450557451993242023460691226941208483778288904\
1261034314651032728`63.74913842439096 + 15.1696072931961394733604293267094008\
5796236301350720432230291603777902730625776`63.69897000433602*I)*ep^2 + 
   (9.90435893848436795574624920741648939801287777802587211711824564435112831\
539717`62.51013579674589 - 77.38013307660304175931157984522600820226113205995\
797866618603764694086753401497`63.56215764835491*I)*ep^3 + 
   (184.815085894582911560050705664557118800650229841864947406259145802116476\
72608093`62.04497689214011 - 137.39310797898334769460038558196801308745867061\
974367411098852523833470083895501`61.99371141324036*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s45, s34] -> 
  -1 - 
   (5.85915992599493443183008997866213178613983266986101778658456799882`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (0.746411764411796661718366573517084005819519665234847496\
34286297283813689568682`61.95370005005668 - 36.814187559426805267354468685557\
23445538853731175210428870243052854346060772509`63.69897000433601*I)*ep^2 + 
   (72.0925456757499463776417510520946297478176667526319554374518950868888654\
1194742`62.97535673593617 - 77.9935610495413287264500482488538170690621590229\
1770084937057667985345101409618`62.81039927197288*I)*ep^3 + 
   (236.919212186863928124530482106321612576224908741112947993467902962388203\
8995148`61.71794120502346 - 31.4844663316852527673147946618321767694852696985\
786051263247797795689397058787`61.07135253235329*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s12, s45, s35] -> 
  -0.77115696338993986925458539652709261481020976832242149004166965909`64.*
    ep - (2.93773353545185136632042693860223388241708278889420537336292513416\
809044817884`63.79168613640314 + 4.845322101900896460325513653971667932436560\
29403161380509208809981180406923786`63.69897000433601*I)*ep^2 + 
   (7.69152233098506841306121278783910126841035714688895259605410319375427177\
072416`62.642105130645724 - 18.4583241863598133265894462131760174998780126488\
8237273786273310587738987523806`63.179336395046164*I)*ep^3 + 
   (54.2415150240538563567032537293638688007502657958109664473431888640509342\
7965457`61.86154400189691 - 15.4346230222664398617276809380646315327656245686\
1404884036316761909160764064952`61.25579897035129*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s45, s35] -> 
  -1 - 
   (3.66827856321481156231207537398501274145559621803101124904903974192`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (13.05228917077356325151233735085701001684873336832437829\
554669104412276536669137`63.33540053026574 - 23.04847397103314791664124778857\
359055468746701911798359908799327792049629169856`63.698970004336005*I)*ep^2 + 
   (67.3192410833735976934997527087623593009249472447493035859665959498883224\
5549966`63.115027017857635 - 0.6734529379358393940100797454845853449197214102\
6107190188280507356658212863901`60.84889761470531*I)*ep^3 + 
   (75.1966136164365152627087207254150165865851164865678795185560703397650560\
9287247`60.77221822678806 + 119.673506274996999027959587095667440467016798811\
52865558225441524578312327327194`61.19786151086856*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s12, s34, s45] -> 
  -2.399337786146644662895340718323259064220850912536460853825034439765`64.*
    ep - (12.2416191827321003039230707731497922650769059704320695661312166416\
098548626193`63.74925846705348 + 15.07548392487739451322176591638758132975406\
943138052965185575115419653219411554`63.69897000433601*I)*ep^2 + 
   (9.77294611692049843214596648430118823159389254143865844175584410726680728\
10581`62.43782085578299 - 76.916361785030110007747538916872861997520662171857\
13987778575871659604413752845`63.23407235798552*I)*ep^3 + 
   (183.513975545235522719758269163406586196691861845936687110626518515677838\
8719782`61.76314970388583 - 136.980185208336412128232724941451923841436687768\
25524571534095488785451040064301`61.708387610692306*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s34, s45] -> 
  -1 - 
   (5.85915992599493443183008997866213178613983266986101778658456799882`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (0.754473058477412369128648960135722471427624793447716879\
01676086163813689568681`61.958407473386714 - 36.81418755942680526735446868555\
723445538853731175210428870243052854346060772509`63.69897000433601*I)*ep^2 + 
   (72.1698547383506061018208414477779421479118906615318205858336270700790578\
8683283`63.06796969688472 - 77.9429104451113981203406482901463798900387125666\
6956501318894143516944598539438`62.9476212087491*I)*ep^3 + 
   (237.058493717992588266212560503999539327311157513171824720678111760789802\
46073019`61.60915219836101 - 30.998719165440960717659212323350045037481074546\
32751999651110359504449854444989`60.93331298523173*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s12, s35, s45] -> 
  -2.399337786146644662895340718323259064220850912536460853825034439765`64.*
    ep - (8.73717622361023105762580687959432602946441576123447835350487331047\
545125553074`63.771187603238616 + 15.0754839248773945132217659163875813297540\
6943138052965185575115419653219411554`63.69897000433601*I)*ep^2 + 
   (31.2455347816650665016662350845289664117630536287716737443978548800982951\
2198343`63.00338099096299 - 54.8972972744266289724230830198718944613606945188\
2760197809699499183118686171693`63.155551836578944*I)*ep^3 + 
   (173.605914947453306888198624450815519470784957991699906866963932401618299\
66405829`61.843810409353765 - 2.063931602902406576994294178806962546989877446\
92268060143677716306586184219245`59.988543294018775*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s35, s45] -> 
  -1 - 
   (3.66827856321481156231207537398501274145559621803101124904903974192`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (11.81426133427921565261961125915629261810612112620434304\
253896766186276536669136`63.283293528077714 - 23.0484739710331479166412477885\
7359055468746701911798359908799327792049629169856`63.698970004336005*I)*
    ep^2 + (57.41855453304580073391394569732203736722260825761616633427661353\
548118348830443`63.08304159914157 - 8.452211250076455673415040646978170095992\
76693241414149970469879879877051627771`62.01177800789391*I)*ep^3 + 
   (70.6568754298847403543905073742446348569507083237931653796719313840119020\
8313606`60.56186275985764 + 57.4656580109868397210958317299654549036905055743\
4564709120816220491164917639988`60.59534439250339*I)*ep^4, 
 MI["FivePointDoubleBox", 1, s13, s35, s45, s12, s24] -> 
  3/2 + (4.686309017346297887123086981123878856165497234688002010000187400704\
99999999999`63.85737358038255 + 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431`64.*I)*ep + 
   (1.23599526378207686743445941674916976525387559373732349797805105463045518\
097526`62.592979628639846 + 9.94305285190213398479935756229331034867617787342\
266002596027851813497268354575`63.53919029069208*I)*ep^2 - 
   (26.1673516437266172657783104861290604268395560258852478700483110316658795\
5700702`62.03005234031843 - 46.6623388361586386491752565517240169403095302017\
5848882667299673060975544711116`62.33479094985489*I)*ep^3 - 
   (105.978990795497285367714801133787946590449084210705193849707777725381569\
34333122`60.04473289479397 - 161.48901164744722818380930667556123893270679036\
570233311933895728574163216019843`60.34662273308194*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s13, s35, s45, s12, s24] -> 
  -9/4 - (3.40372509163030575277866261192199107417771641474634216920452707152\
999999999999`63.5073339336047 + 4.7123889803846898576939650749192543262957540\
9906265873146241688846172460942931`64.*I)*ep + 
   (8.41699206778227779516709668325500873618148972571514689780197353396355217\
947411`63.29923109426489 - 15.68382138959773026756532157239958330312572946459\
37341335220747761985928021762`63.1932293727863*I)*ep^2 + 
   (17.1480282823643480906796918940386315452543833580428291682784291269235628\
0540092`61.72910158112228 - 21.5238356033017290484739242642289686223720461397\
2351675743019542613970622768089`62.01670596241699*I)*ep^3 - 
   (0.48412104360838390223487103984324284581306177375224950349620844474032161\
039482`58.08752973847278 - 46.66611237692914027184017413378975227701776582016\
477805080994939182107753300941`60.214935908674605*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s13, s35, s45, s12, s24] -> ep, 
 MI["FivePointDoubleBox", 1, s13, s34, s45, s12, s25] -> 
  3/2 + (2.859516714250381193968121593649618512685505312946087491559403581679\
99999999999`63.55496094284018 + 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431`64.*I)*ep - 
   (6.16234850371613884058034658677628873228884036901986294933373707292874766\
287541`63.16035099647831 - 5.453783015059626316028095503861011640270030284507\
16260485894651341827341044128`62.95102504144466*I)*ep^2 - 
   (27.5156909989463544372175860288592785775858652450005215465578306662155883\
3237872`62.02589417269845 - 25.9501958988466823060059106883739701718378915618\
9610219642831614498943787854502`61.977306213276265*I)*ep^3 - 
   (61.5437312367968356726237345074590637200865541587715930143168811501838095\
6292099`60.04450753517025 - 126.550617299514446841083339350275893793766490074\
86091230773040505438788453903989`60.430114696234504*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s13, s34, s45, s12, s25] -> 
  -9/4 - (1.57693278853438905962369722444773073069772449300442765076374325250\
499999999999`63.11708513298578 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (12.4538907524015828768594399472431101461239367740483006386569167038625747\
2986292`63.35635773932895 - 7.00126872001211425690809736369169903981016774206\
691766969502184334145267891588`62.75019894545718*I)*ep^2 - 
   (5.45439972415572518597896758308406752038722106465052561688283271544608429\
69876`61.1931796177792 - 14.0536591558459638124479950048997857761192196941828\
9410050915381098343053776342`61.75219276588958*I)*ep^3 - 
   (99.7564771875049479979974822125434340812139660989439960725215802548795945\
0944581`60.21880627010499 - 74.6239964397561328740851353441782829501253210055\
8466735249858570503990507568528`60.177145310669*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s13, s34, s45, s12, s25] -> ep, 
 MI["FivePointDoubleBox", 1, s14, s45, s35, s12, s23] -> 
  3/2 - (1.555895027027729798102259793708701126833401188279754537453239430180\
1`63.64515340371908 - 1.57079632679489661923132169163975144209858469968755291\
04874722961539082031431`64.*I)*ep - (5.60294766372981385842948264806657808203\
205750784934734855772702287823097491283`63.448231117532856 + 
     11.193609981263066579704085729929290799928980806522868946938635228727985\
8831618`63.50903770572619*I)*ep^2 + (38.4953198737941440584981078902747243716\
226160803673074707176514103663781435304`62.514754255493834 - 
     20.930013819840938404761261420667961787749232012240241134198398837279260\
9511476`62.234454516805975*I)*ep^3 + (99.205777490573912608052017798156817255\
17451600246457906208718406163680029172346`59.65689676593263 + 
     90.239318632463776062080260378860834287665215906874103333034803454608624\
11482802`59.714438239949445*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s14, s45, s35, s12, s23] -> 
  -9/4 + 
   (
     2.1194044637845265267728850718348868499501060947704272339707822145151`63\
.6220498795598 - 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep + (8.773412135587231506765234815488042979697381\
71873754423365026647147858597861489`63.644223410969026 + 
     12.345184973401747101854543019720868247603573774970152527941056761702244\
5157133`63.39841502753009*I)*ep^2 - (50.8797919828131167884254499076736625964\
343603503905195393232332723871587269828`62.75636735829423 - 
     31.512168367200587130540251868458208592167251078486309493113601602722534\
98632022`62.57341348153685*I)*ep^3 - (101.06556768637119729767707617887874651\
077946224170970514006297934138582315428736`59.49284278841132 + 
     78.409899650067433445108525440964364085062388782710904887379962083261512\
56885028`59.48094092837314*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s14, s45, s35, s12, s23] -> ep, 
 MI["FivePointDoubleBox", 1, s14, s34, s35, s12, s25] -> 
  3/2 + (1.041304046655362418034209132208689731606374851419983052548909110009\
99999999999`63.22874029960048 + 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431`64.*I)*ep - 
   (4.66666458546394717607475892888103579282136651564647638877714788834288652\
221159`63.219729422042256 + 0.25830054412078538727760495513362436162942815367\
228521272169750219683616954258`61.71643332629051*I)*ep^2 + 
   (3.64561668755395929637746347118827913934103301885956740779582971427915280\
796088`61.48364097195961 + 5.221153662279585824119434973597289836515348168231\
32220358386096629649191022462`61.366438002400294*I)*ep^3 + 
   (13.0470575599459393011813476551968760297232178674833668498452586237170444\
7842101`59.765025058030716 + 77.748727944662042311009977949184965126859652422\
30475442706096371476506190417028`60.568328092721714*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s14, s34, s35, s12, s25] -> 
  -9/4 - (0.47779460989856568936358385408250400848966994492931035603136632567\
499999999999`62.793466503090464 + 4.71238898038468985769396507491925432629575\
409906265873146241688846172460942931`64.*I)*ep + 
   (8.41585097317256948483888001229879148095939376397562290878148792010528071\
619036`63.46453769360113 - 1.820148637206787706078706090435482665568184472915\
87624298565472871112100357836`62.384366498807786*I)*ep^2 - 
   (17.6683384063058753300156160867608809994751729726819588172987305543243553\
3786633`62.27542224753027 - 10.7491225562308089606034773880748474346944618977\
9722661646617880195025127538436`61.94595091889208*I)*ep^3 - 
   (43.5575157975658149878960859203749463223971248671175930651514207830331358\
4244705`59.25547074266505 - 1.18380383665953904287281726116573179334125502551\
376072271567871073971289809763`57.80847981198927*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s14, s34, s35, s12, s25] -> ep, 
 MI["FivePointDoubleBox", 1, s15, s45, s34, s12, s23] -> 
  3/2 - (2.406707966074135250734079240082366955663053642570276304427594093460\
09999999999`63.95466960022161 - 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431`64.*I)*ep - 
   (5.25531570136422373356968864499137534754859765019014902026519757050565136\
304904`63.46533388730086 + 13.86651766015039449439744829750630975653643628471\
255197782531820480411795244101`63.67476673743888*I)*ep^2 + 
   (45.8697262136187019036696323067049580637286281072832517091410136488801170\
9697597`62.69257003735474 - 22.0527809805757712381154578765361528601980886754\
3095760852462921035666322154482`62.258978340758006*I)*ep^3 + 
   (101.670167284189413336863179096216758799711083189932205107405135070131098\
89323006`59.651473473281946 + 112.3099354989310590201950932106394237629094550\
935968304607286056871988568355431`59.78429674863493*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s15, s45, s34, s12, s23] -> 
  -9/4 + 
   (
     5.0387848944392268578591251949032248767077621150787147875839604021101`63\
.9677581305458 - 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep + (8.552770261318620864091047065599521099193140\
87478150924856649621907958141963965`63.5516111114364 + 
     27.960833754500875081882680947662885001865519712616565878261061729462699\
19636017`63.67441336030913*I)*ep^2 - (100.01040240535131001418965384014757701\
896901215648477073599703343919500678454435`63.15912979291429 - 
     42.931393853230685379255281125515217337482201817924524329080947630919726\
36471407`62.66455466555445*I)*ep^3 - (159.39583738347812795670535582853676019\
413087159893146744692250143738455559286809`59.57112836912249 + 
     210.39147799229286336932764919234933229421809726227037074016774044913954\
407286464`59.8309898082248*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s15, s45, s34, s12, s23] -> ep, 
 MI["FivePointDoubleBox", 1, s15, s35, s34, s12, s24] -> 
  3/2 + 
   (
     2.017283410704873658557355073309284246256714318871375804015338265755`63.\
720535091675295 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep - (1.644346197031726018830066286766582139917866\
59348387157810807968769174672259796`62.97685930011525 - 
     1.5580616138343943668002945357216553901692639570535291774929515264437310\
3428268`63.11486763057659*I)*ep^2 - (0.96259178779595959959057250816296436564\
779867113242002749194529507566575408977`60.89480314369452 - 
     3.4982757362727267696661151474556059092228970368186758019153683407166693\
421941`61.1823051094419*I)*ep^3 - (2.5374480115042065065317807381767620735740\
3378040008241785094323011005529791864`58.651593137238756 - 
     33.938199116205958519399779628153687918478782299497330953841179919669999\
88894733`59.91742938673626*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s15, s35, s34, s12, s24] -> 
  -9/4 + (0.61479351766021794856769088151157367478799415363706267914102804289\
500000000001`62.96953238967441 - 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (10.7908486434066851097855760759047969140629655910893032162392066555046086\
5557487`63.6104797034929 + 5.112947474306724263292207628798649825378199742203\
7206435072973061921935538082`62.923103997884816*I)*ep^2 - 
   (32.1775533861880923341015061117283790243767747929133994925708886220005518\
1938534`62.623285604142644 - 28.264320033639675406035146326084511131830028253\
62113703123888628643125895048314`62.365921231097076*I)*ep^3 - 
   (101.457882342993872312669058537034280035746901545453386864273941262091863\
27187156`60.09216078196603 + 38.298019177428133181254439724598857250780979998\
97382533911343225155119924583269`59.715638563245776*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s15, s35, s34, s12, s24] -> ep, 
 MI["OneMassDoubleBox", 1, s25, s34, s13] -> 
  -1.567792083804277008640972555007082368974548594839862901633923996749999999\
99999`63.362149366116604*ep - (9.07322535419733614373228775947930524783003320\
300960886499043308273089829850718`63.23444661306187 + 
     6.5671521237810001475550898969203122005528036627840087368098647301295134\
9563434`63.06111937045262*I)*ep^2 - (11.5375832507846840735826328759720204886\
1760516331820571642382477861842403381028`62.37751673652587 + 
     45.825205695243656399177172619793543330141975178512331217428279915484016\
02217769`62.99954791998641*I)*ep^3 + (63.275603587875693526073216000999978980\
76829107583507092855725103031117519649749`62.245293347191144 - 
     123.51281294671637865125369834279824091513109055588544715427374011368131\
526703655`62.52416259551296*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s25, s34, s13] -> 
  -1 - (4.7504323228717775594909324275738961924780962462655538503297540747999\
9999999999`63.60706964790745 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (6.09506353915038371979094271323287031695022976585911069357092319307226962\
277575`62.74679805632539 - 32.74889429687007087536601937049576855030433588037\
629608005962866685343957860716`63.363748552545175*I)*ep^2 + 
   (86.9841480929833054939395179402324072536897874610122356250470606520231433\
0535456`62.58134651476463 - 44.9115491128635709194923808231373784592783869580\
9679885444078816050161140027541`62.474107543567385*I)*ep^3 + 
   (231.235593486744310152992784919471724715186991759261645928964608203733803\
36385383`60.84775637536945 + 107.30750579113509973333169206669885469567994820\
067667271792690267164934523481032`60.638650071832366*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s24, s35, s13] -> 
  -1.3841608027934524676245181210406613090077340119704532863447863704`63.2964\
9161534202*ep - (5.9030647874617009895177810871991109017472282713811212281556\
5633481842650326916`63.248533087199306 + 
     5.7979592125904811083020121394843955065110024902559385311876165432515951\
93627`62.99546161967803*I)*ep^2 + (0.9160186055402704945298972493927481795009\
0427133290594778303620819235306256888`61.43339811105551 - 
     34.837179506572781840214413837177912602324366489546850019197516428889862\
04032652`63.067285672760434*I)*ep^3 + (65.44808876730933665668674483994019663\
293318972354481991705083230423577938111073`62.37070040085418 - 
     79.233696346843527742237924518474284268453771600861769312726670557607640\
1351962`62.55665188218079*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s24, s35, s13] -> 
  -1 - 
   (
     2.3147092520772219686176452442748824011714403506096678257420423161`63.37\
3543631729476 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (15.857469530684426257187785567036334241762479\
7319751782173977997027471929907285`63.3224500751439 - 
     20.240316774590781007403951058824014964792605998426914341017842327901599\
22533653`63.25824255941753*I)*ep^2 + (76.331039352849488317263475864211192015\
54278195447329157465518030570196708194671`62.690580551321005 + 
     24.878339858195247422899207080155298542960641032917586515423958682813464\
11843207`62.516653228941365*I)*ep^3 + (82.17831055517073360805199658526955351\
812554478090140526767644582549732992222339`60.795978305624246 + 
     239.84333488628853116690478348464075346612387368213669652328499400357983\
477895843`61.37164538866278*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s15, s34, s23] -> 
  0.1764329468536202404265992509142541466536864554731267220270802465151`63.95\
8427296440846*ep + (0.5990954432168532850928083049319967492760034572886423661\
2480415100756351588871`63.78819275304857 + 0.73904059958204236383013589536719\
789995776842562552490599547222446969986502963`63.657397300776864*I)*ep^2 - 
   (0.66282298575735953908955744191500192061508268014441331484912625117752130\
284455`61.51277907505499 - 3.555714589279682366253559377493573607710061715871\
39426503654455523108832466925`62.08441864116078*I)*ep^3 - 
   (10.2705060497691883034437031241165599827064491520470930166497290659071338\
404745`60.026095161653146 - 2.94451271231122643868147370778327850868889656102\
976655412641739908185958516754`59.614156127935345*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s15, s34, s23] -> 
  -1 - 
   (
     2.4247989486612478940675033530121141716404495125149010187817484171132`63\
.919453768417085 + 6.28318530717958647692528676655900576839433879875021164194\
988918461563281257241`64.*I)*ep + (17.389974632211343445328874362272496220848\
0447763958237960666164483534140308036`63.58848819128105 - 
     16.057878489747980264304404225367205638134493370974901353347085052396078\
89912061`63.640162366535*I)*ep^2 + (62.41499490695401586514314423278616602932\
747280891278712316651682975517266286816`63.25095230530446 + 
     29.325611442383074250499924339228051318125761908349919022361970847416804\
54284705`62.77888320785341*I)*ep^3 + (2.8443988363227883118293694430694809760\
1349140976029192309713192392193544000465`57.312442265834704 + 
     169.49579284489778727283485358107364512079877249854085547748390773429119\
417608452`59.21376107818734*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s14, s35, s23] -> 
  1.4526523554232284193743284204747528898981651369089093724886122414351`63.99\
4733253897664*ep + (2.3574862207106879963036345954164237794984054863539406877\
2518269605707602422792`63.92084895702394 + 6.08485595735669819321686103052123\
581317267938200489096776883817662196400358808`63.693703258233676*I)*ep^2 - 
   (13.3015437385144352108226062843740522899032264474455747353157410509404376\
9834352`62.63601191023772 - 16.5029691015451326729936573541466241158849072940\
5728134048429292579444559429627`62.840398435587176*I)*ep^3 - 
   (52.4804973535846931364976893842855425456478705390507977480118121739512531\
731234`60.62146425227614 + 21.12336621458762892439810900387758760584555701090\
202895969800775695566190122686`60.25659581594635*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s14, s35, s23] -> 
  -1 + (1.4677082922116858807141501444123365307030918478961490527024891663467\
9999999999`63.78109370800189 - 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (22.5154786872740021332267996631319870917581138343408702478161396931374015\
3883836`63.72523853987725 + 5.67210636733688996809540149439774104791017561801\
97252002632122040962489298121`63.34912192709762*I)*ep^2 + 
   (4.54596087935321153044832823174423576158862583258805011520918403174065479\
43809`61.923955108228945 + 73.43822688499212813860171954917819028375489846118\
716801685984061305116155641139`63.21522257128201*I)*ep^3 - 
   (151.689123894065819024351192467376855352269934174725680682732164826057081\
13173279`60.13762641689945 - 65.576356462958586260922234649890734549729601300\
40400657018565038850019712890863`59.81858783673757*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s25, s34, s14] -> 
  1.159526917588251155259896137154310802644147097449293756881817710755`63.453\
3487496326*ep + (4.4004054283068059175521738785963393229354411133204986102748\
9587970987748509185`63.31359873315193 + 4.85701499457982325905631102106895980\
324611321357488689835142330110070566433336`63.15231875396862*I)*ep^2 - 
   (3.68631517734609691771699602205052131834235293268188521829530639638465447\
813785`61.90125001823146 - 23.63583108880382313490570751060979774857061942225\
801438741289654422791915314615`62.79906237385391*I)*ep^3 - 
   (59.4224627171889301633640423093322239413603025002215836394993085897412625\
9471005`62.33247717970139 - 22.2558742186555072229624368264417240054020217518\
4022029951562253947816884720349`61.86085458005158*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s25, s34, s14] -> 
  -1 - 
   (
     1.11400698768174000762310750469203863031983532321334497230876513146`63.1\
3821795504975 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (21.973738538816616445692776326873850097206109\
88098782671799996506297306882033096`63.46974665840603 - 
     9.9005600601484240621432175345172245427065021276585048097370526043930012\
5867176`63.01325798384297*I)*ep^2 + (57.4989899561764024453355542093686161356\
12886974329967815421076539718081966744`62.51973930492287 + 
     61.137087229776437577251296559735517673041326035409892994511073211540223\
28559879`62.673807746669716*I)*ep^3 - (65.26238850069828871143544482306868009\
082630959702576616259825131743033011599214`60.274498208977256 - 
     214.23391336890110553510513809895483320678473024248781535225880353734420\
682619056`60.88223041732171*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s23, s45, s14] -> 
  -1.4526523554232284193743284204747528898981651369089093724886122414351`63.9\
94733253897664*ep - (6.570067937300636836446133827277416689766346542515509638\
60346798179720086430835`63.76121006746104 + 6.0848559573566981932168610305212\
3581317267938200489096776883817662196400358808`63.693703258233676*I)*ep^2 - 
   (1.74424617375269677948313355881009198144553831676761269017923051644485897\
881477`62.31989454926383 + 36.17466576769618509311349001209992600550806269671\
839208311142649551924857732897`63.70110074251261*I)*ep^3 + 
   (80.6096163921137936531213390836018188756111427824374663752928251696700853\
8294228`63.01857399362978 - 67.0987022603838683665814241371759401014434917951\
2340577433673992208629578322404`62.80760798496063*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s23, s45, s14] -> 
  -1 - (4.5769390859258629624717327392485597749062033761463284256449631850467\
9999999998`63.99776341739745 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (7.24529843469079333327047366638305585005589830531323845296993198509459851\
316703`63.04626990142129 - 29.50545469061897127616683153369473342135155881262\
553095690817320580686990787672`63.69733394376207*I)*ep^2 + 
   (76.2299227805379099572585829711635297656805822592869210329053552338784453\
6497826`63.11057412172277 - 35.4774528740736603155351135255405876709656600466\
1700275793825801780305696285977`62.81981888169475*I)*ep^3 + 
   (167.239241795039800397722536105560372198878123826021996997378465310017880\
633593`60.646489127628996 + 83.1221361635208408140888085458693054304713237484\
1193870338669830006630391803586`60.39800452926344*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s15, s34, s24] -> 
  -2.619377607168683875224079740681230605855440361754486022632487332024999999\
99999`63.94253167784446*ep - (14.54078342132086814780594835724445088488366532\
499151707087079672700976580962259`63.67388546412916 + 
     10.972023263544998127696113913658914410502825342482323165747037440130888\
10489914`63.64150168218048*I)*ep^2 - (17.179599446468926371272226430663260245\
19964441427444610034999094197800580592059`62.76190362401747 + 
     75.875657713211313258158837749050889015556320046714678467640364690585703\
83661187`63.25396293755387*I)*ep^3 + (125.92341692477069783923009061138378933\
340006251180164863354571669748537274227151`61.14016174580687 - 
     196.07699814014347259637179274422089727815922814439716120252241867247527\
003320255`61.49497054376177*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s15, s34, s24] -> 
  -1 - (6.1525463540243200482684086751394271749859519354850513449945051884999\
9999999999`63.96645104597707 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep - 
   (2.34308211304987757347294478159779598591160811316626543543279617950798689\
906912`62.447564091122594 + 39.4800062160020612473569038434194302590556809071\
9059749683210438159725483897816`63.67408273777811*I)*ep^2 + 
   (74.0980067418734250385026346984315794275639323382289654462637461164866447\
0468757`62.91700402054379 - 96.6502825767211151853722671323492567578300725113\
4458155725892861851307910294169`63.024269494755494*I)*ep^3 + 
   (287.635227829631494186445435976155824919989681656485460680681452474084602\
65998072`60.11606226868526 - 60.191928615632968862527929677859179720131004252\
18528576620801250892122782846358`59.573331109908025*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s13, s45, s24] -> 
  1.3841608027934524676245181210406613090077340119704532863447863704`63.29649\
161534202*ep + (5.99042061477839679888126839296495833732795585306021924710845\
594976964999090797`62.780553571974934 + 
     5.7979592125904811083020121394843955065110024902559385311876165432515951\
93627`62.99546161967803*I)*ep^2 - (1.4868530029731338146988772754956688712016\
6358781310627452159505639293159401432`61.03931093366798 - 
     32.745154337757943603455902783202248577516851998058191910421331697166861\
6883171`62.75334905053821*I)*ep^3 - (68.9033031574717802304337711191678183442\
0666960414443183542164664412899954322342`61.98916024821656 - 
     56.691251796656472062438728132764018940584215552731745557696697650269436\
85081621`61.88672988609407*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s13, s45, s24] -> 
  -1 - 
   (
     0.7945215416369551131399373505613408430316711776405115472004317026`62.82\
2202283843666 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (23.678589727174359176468942111025966743721784\
53613815622530618013774981802978342`63.14886952304198 - 
     10.266871657923618778454090478875602329308739923315120314519683679654395\
1296833`62.865918815287806*I)*ep^2 + (66.548474326637089560626683943087424783\
64600895304365909099923019678025589007667`62.21303662423332 + 
     74.622344714765817368225118371200896221415035383456401150135173222531729\
56214038`62.64685198311439*I)*ep^3 - (60.485145949886028844100530408948648963\
81602379350262890017992708646687981782281`60.934994552064815 - 
     295.86580252132113660117601539175835445332339853191691637329354212430186\
521826256`61.67278617931875*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s24, s35, s15] -> 
  2.6193776071686838752240797406812306058554403617544860226324873320249999999\
9999`63.94253167784446*ep + (3.8538139846311525228935980377504517504467445793\
6752103406044010825812462889841`63.871421603450564 + 
     10.972023263544998127696113913658914410502825342482323165747037440130888\
10489914`63.64150168218048*I)*ep^2 - (26.066085419755232536330783256839383840\
18122015876005425278121535792696313540982`62.93265218790377 - 
     29.843261592240061552220042743973454193832927833024879620379831591204339\
07976303`63.14656062447062*I)*ep^3 - (91.370436497491961394861298041321131352\
54511612616582545217555921087240972335821`62.69703438429105 + 
     35.980233540601936505329539563856685895546662796384662321465286831673625\
20754953`62.230687593201004*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s24, s35, s15] -> 
  -1 + (3.0233419612056264885138185713543068186461254810235845862276559537999\
9999999999`63.83156309075255 - 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (24.1174117662804970896186662194254074121342688731538845313184606711613294\
6525552`63.66126704676479 + 13.2996481776801774645923010474626048692350496670\
4960905285146563886336737171575`63.4745062625853*I)*ep^2 - 
   (15.5150593721901822508848126290432005259536345998615699727729229815034991\
1428441`62.210207551363034 - 94.279839720593031503350340448765185297923183654\
03460010953927144689729793875476`63.0776675269529*I)*ep^3 - 
   (211.667124245368906998472116100522555348115176048581309776964972101039863\
24821866`61.13374334355128 - 48.297552286914451759693060115252404798175482009\
38798313416653411600487723876467`60.572696425104596*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s23, s45, s15] -> 
  -0.1764329468536202404265992509142541466536864554731267220270802465151`63.9\
58427296440846*ep - (0.627874693986117220996636840041162699698800536617250439\
95666690725145555814657`63.77965744650168 + 0.7390405995820423638301358953671\
9789995776842562552490599547222446969986502963`63.657397300776864*I)*ep^2 + 
   (0.52807501864495385210966320772040367468502103772233321477218874170407128\
148392`61.8153808905559 - 3.7029944905645710349921068988210693507144710333254\
0658641226189293121488628026`62.92570593914632*I)*ep^3 + 
   (10.2946657326080383593500087040041480849726953463766970501019973217132706\
9935446`62.14215794439786 - 3.81498479929354515641850981516721292208510109251\
034661598861145035319263963804`61.508598416688535*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s23, s45, s15] -> 
  -1 - 
   (
     2.8753132078330520572080938465012281172468984675652848916962538584868`63\
.99644520079133 + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep + (15.5200407024398277239205615252929108558823\
959356707074529467017806281001211486`63.488159494084975 - 
     18.813823975069659617393381263386657594921736899866798833361441301502341\
63075985`63.69640693275419*I)*ep^2 + (66.290326899973466331850343846132996642\
61478150068966735260277386819397189880249`63.21108084662605 + 
     17.287940981597456796848334864173299644206844482033059783760553205555951\
31195469`62.64884259127274*I)*ep^3 + (35.920841111151386111654253986124574600\
44203469195713337333391374448308012233912`59.987049724562006 + 
     158.78330279568637293486969210718939309681684462140501391165746935850285\
155155392`60.69439626289516*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s14, s35, s25] -> 
  -1.159526917588251155259896137154310802644147097449293756881817710755`63.45\
33487496326*ep - (4.051317491994528295547804941765071945828189105458736374720\
67420437271703391776`63.100070037090816 + 4.857014994579823259056311021068959\
80324611321357488689835142330110070566433336`63.15231875396862*I)*ep^2 + 
   (3.92821982481096551634355455874651027713242675587367136006948842760543543\
394601`61.906269435983575 - 23.0614275154814698812605594763442394697265925861\
7181204713938365351124951252823`62.73640763030088*I)*ep^3 + 
   (50.7588466354641432059271717573405040569132417179043719274861298289761375\
4296705`60.852226804586905 - 28.332246385020947567647321552014266689903706566\
88345755899837293802232985973673`60.65979128689412*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s14, s35, s25] -> 
  -1 - 
   (
     2.01519740513695355213148259909308172601999113124812178645808410324`63.5\
3254139557147 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (15.969206014313759101877141494689047395190656\
59119216519254685194671016225686657`63.33429751570164 - 
     16.211635536536152936450942608782650184927409573139830531977310751349090\
40603076`63.37000242871913*I)*ep^2 + (60.913446854877205344401099654460010244\
1250346578347788221090756423336220921234`62.69800483980405 + 
     25.201296005433893282078395015977585135807812136096588961678844545305019\
33453731`62.433153091534514*I)*ep^3 + (33.54147235300239127115781717975506082\
796393270569944706321107408173569502233892`59.515223160641554 + 
     157.20114988454664780912889195213839531838517526379214184686910278413801\
51601078`60.218070143594566*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s13, s45, s25] -> 
  1.5677920838042770086409725550070823689745485948398629016339239967499999999\
9999`63.362149366116604*ep + (6.594377035783884913855396469675080928182127800\
26524556733013500792685185744824`62.84264760305363 + 
     6.5671521237810001475550898969203122005528036627840087368098647301295134\
9563434`63.06111937045262*I)*ep^2 - (2.61689565428695155627841545545547927256\
851040109431365703759061881820232542364`61.21863510798046 - 
     36.153579337036390758262998503785452290953108861774051277296192043589914\
29666584`62.68744351023267*I)*ep^3 - (78.478266447857884025026287982144368678\
875014112094777293960073161846050518169`62.01730539143583 - 
     58.070160057936300148141957217405996039502828168303851781629395189265319\
95007367`61.86838571175335*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s13, s45, s25] -> 
  -1 - 
   (
     0.5496798336225223917846647719394460964092517338146320601482482008`62.67\
118583147996 + 6.283185307179586476925286766559005768394338798750211641949889\
18461563281257241`64.*I)*ep + (24.4203009042829030540815098392118028636165577\
9887296601874323340623648610933136`63.175972159890875 - 
     8.7284858355425806999479349640037689412251375782589799032751873058985585\
2566861`62.80508418718981*I)*ep^2 + (62.9346487867994664539701263944589971894\
0901022971137904401162977611819838180133`62.16243752260041 + 
     79.898029114369632245773855244309654660234055548107383440805621611795392\
02731548`62.59561155075826*I)*ep^3 - (80.059037548328188497706907327951415788\
54570471139355440906914451339766878295512`60.95305577599482 - 
     292.00970221101879833832155432881044131076809718738498560788880682424483\
537025735`61.68032513935013*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s45, s12, s13] -> 
  (
     -2.20878127652174050400501708212563115129644991725481390650286076925`63.\
55394602427928 + 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep - (18.81741294893551973641433063372056691207257\
253194284438708382078738317867608845`63.30058415613212 - 
     10.951514025165681949274732851420911722184666312193661158733729705354282\
48594666`63.23389520863787*I)*ep^2 - (35.839100751053457090472064702452093335\
9839933431405173068713927476478427436739`62.715656011356025 + 
     32.484279904766173218418928628139695381057598507176191716939459606310540\
26361628`62.64302483918048*I)*ep^3 + (65.329592254727030765665454446770629302\
38380233509475286275602904917435286123505`61.00298063979733 - 
     184.17694731163480409644476512430600289637295836571736649848981876450291\
51549492`61.57631515875914*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s45, s12, s13] -> 
  -1 - 2.38599393252835285811886333035205203780944853322558666589724863577999\
999999999`63.43396573388456*ep - (4.52809258220409240947493842227635581566249\
364163000767843156776107424921141986`62.74118090812172 - 
     1.9460546804031138279724805391137027363109056430411762665572865526324814\
6846144`62.62760713475266*I)*ep^2 - (26.4327336825018100518150076675476021098\
8217145066899464971041230803041061442366`62.437651478494914 - 
     2.6324837690176560408925821266405248750714553503174451309284276630129670\
8845782`61.409334971647205*I)*ep^3 - (75.532731490278188518636434487951100861\
55675476284047203744097648992007337302652`59.54095168142135 + 
     16.257656087455120829700843617080947771366710032140046320893088015358120\
48094879`58.94691614857016*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s35, s12, s14] -> 
  (
     -1.10964309788591713374490371176040442908839536917969661177048384242`63.\
78669320842162 + 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep - (14.30207452273069404651493602240526817928592\
385610657131588836526384354055591122`63.64772422770113 - 
     5.5310677729632353518376205321921598738585780553778662969663436568039009\
6667122`63.485434349410696*I)*ep^2 - (19.043711606393437651251837714515864284\
17394327443550141215907286928046590416027`62.80374417102689 + 
     25.692501743890496800394225793298355347837730114967308886442272278419679\
7965726`62.846025887195346*I)*ep^3 + (43.912061625458253451891090452025916398\
62147690071971069062285028049543442816484`60.58533872337708 - 
     73.877265052716685992241267830763532912452166845082883120209056150109285\
83225135`60.81077661047614*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s35, s12, s14] -> 
  -1 - 0.92047636101392169777204550319841640819870913579209693958741273333999\
999999999`63.490249133327545*ep - (4.4626023874852016899273179286218171862384\
2934418566560088446998395570100376138`63.441692647869424 - 
     3.6772372196896193664189561297463626422751230961154453347288499116022752\
6432628`63.69897000433601*I)*ep^2 - (20.4180259766843620172330343441582747943\
1056695216302480754135864296513281611448`62.47543042704681 - 
     0.9136696738449378870651205276540549977344061135555524879417525874322067\
8422452`61.131201469105314*I)*ep^3 - (13.219870802881113129548707895926069362\
57871738704718822297858755742997191931379`59.090365080597635 + 
     21.208654633299059462348399129247212127785138387161111401695643414133345\
54559053`59.38012046954503*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s34, s12, s15] -> 
  (
     1.809737332768783197341336411307933597669260651128590941842694345175`63.\
91909391578227 + 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep - (14.66418751102445047084552606541696290335631\
083752680734745110422437090349568669`63.67349619321874 - 
     8.2684336289021449991704299294440681781010106388890440237830655121036032\
8343698`63.54520982634145*I)*ep^2 - (28.2259243792198219674585382139288078503\
8732311649483801200262768670899664603569`62.945419992051455 + 
     39.350213565551783070693683783327159940311690580741835111515678659959164\
4166766`63.024316289639096*I)*ep^3 + (74.378186031286936180943449482575489883\
38142733772685606221448272728652538940788`60.856464083669024 - 
     98.706969912056035508080065640857801335699704193807849144923431694688732\
92778265`61.05210785795144*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s34, s12, s15] -> 
  -1 + 
   2.97203087985901207700960799422603429414483222461895313189682485012`63.933\
205912359405*ep - (5.47933664581672627227601422193810157855526269569310515174\
686360034032545916043`63.5239156438618 - 13.838167107072549792273363162634833\
31436462260096540616594711108249240041655176`63.69897000433601*I)*ep^2 - 
   (43.9527356252213597944471841301989715342434388566065160083982582588704210\
3024026`62.83169820570875 + 9.87010815444750644362406267013022367755595616738\
344292009916221538468656205944`62.294859895725594*I)*ep^3 + 
   (27.5525184922339518577339625360862081913485346113173983695476094477078471\
8077076`60.76226451697398 - 103.842952092319451082922259061813803997495838091\
60392968793364905222240187012498`61.371512499315585*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s45, s12, s23] -> 
  (1.971190080294016079270180030510514910220410911943252124501493179690099999\
99999`63.99611253562255 + 4.7123889803846898576939650749192543262957540990626\
5873146241688846172460942931`64.*I)*ep - 
   (14.9405274325287153578489998220509292161870920779797889058668285986559606\
10109`63.64078212824912 - 8.3884072950269274858763506126958367623591023033474\
3357138774302529376502713276`63.54706576550415*I)*ep^2 - 
   (27.9319185730507830034896672017138153244742898041775907492897506988348756\
7853478`62.53064961072328 + 40.0167741443689297370981263295491113954156030125\
7898541519293978721970602846013`62.78463232585347*I)*ep^3 + 
   (79.2867201522346278301613387868830129599855990019684758140165482160013862\
3014236`61.55429549560496 - 97.3888269143072695175395751916807376566605565288\
9246962442384532491646597429008`61.63418331300875*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s45, s12, s23] -> 
  -1 + 3.18730120989265591958139948649614271087969923903850137544188996280679\
999999999`63.996791879364665*ep - (5.8452628697106815854419292633424261097650\
0338874453510415167181917411839684592`63.46472788579015 - 
     14.628447372382377911739857606303069819794665464953111104379216123626825\
36508496`63.69897000433602*I)*ep^2 - (45.026419742907499862038312506880781434\
42497327988043682747224611908529904276947`62.9469305535771 + 
     11.492905007394012329086290122685385040355327147413030621017808533276817\
56024647`62.3993437472847*I)*ep^3 + (33.2795931398661405729236915449999149141\
970164774183645836257008727023229191913`59.745646329003684 - 
     108.04550346871919214082509808259940643333812790902889024216313651833650\
80968292`60.337268683418394*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s35, s12, s24] -> 
  (
     -2.452801296484992830021254282881136291699357049498399983941439179525`63\
.89045057889945 + 4.712388980384689857693965074919254326295754099062658731462\
41688846172460942931`64.*I)*ep - (18.1935638114870368863726409354701527802459\
5444705357495006017413169122223417469`63.63770998778152 - 
     8.0849458251613451338369416759659550585531655421388391033998706434414133\
8529708`63.51025302243252*I)*ep^2 - (30.0688824795553225990773391791953489782\
1084534307199193735150790289234049257956`62.38102261933324 + 
     22.335668649460859260612965151655863941364483840037389367011522853125852\
97947065`62.26309877383447*I)*ep^3 + (38.244588813185782405732370363679593223\
74569615239621360934054258794175287671453`61.33814515649802 - 
     96.274378167865162293862928552351890047137928363611593655216048588370068\
85745564`61.72991586311926*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s35, s12, s24] -> 
  -1 - 2.71135395914602262614051293135939222501332470955036810248201984947999\
999999999`63.75487069021621*ep - (6.99120806172989145783511521016459859008623\
492709086234160541611795414220781799`63.44754120244984 - 
     1.6783037671340430363396916016205280163495051327359513088727779563865285\
9697068`63.485545211802304*I)*ep^2 - (23.125739579048499835517380315739157029\
04265773343254034522970874223641093811531`62.512619625000475 - 
     1.7241813073350620945712304075206230056460183624394236690592298403413432\
7571594`61.394349492598884*I)*ep^3 - (38.326772807262621018553123782164552304\
52862799294734154210817485324222627613828`60.0786555883941 + 
     9.3477821227853338709544278263750312310265327861481182434126031213657393\
0677261`59.52766192515919*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s34, s12, s25] -> 
  (
     -0.6260089933890761368662888954068759482193651277564854655006553605`63.1\
32307874986864 + 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep - (14.19050662792478731003772621623169354568064\
428974311843215005332235144819413776`63.353606221106936 - 
     8.3635943537149194256768207527164260977422443853677361464753451486244532\
7738757`63.22658856882285*I)*ep^2 - (28.5390530310909585125711071891484978852\
0882507881723296227702347081991548559723`62.32496459228866 + 
     35.943440081878873570985006572012318546211581155901331962558960096854444\
69321885`62.41360457717652*I)*ep^3 + (48.129598813157398097527794888706074653\
56931052827540394122865454899430517655932`61.15569226267434 - 
     140.93237567697096468418044047749492211489749552532244863476376683167549\
724050498`61.70001917363641*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s34, s12, s25] -> 
  -1 - 
   0.27563088835146703526722574806037843370666881389448207789430809078`62.613\
358697007634*ep - (2.49001932231916908500048689233715543309861487754005942245\
68094114879589052489`62.68991973859377 - 4.7698126597288479244822996099609648\
7311918134378100904906553631838974758668985`63.06996457382105*I)*ep^2 - 
   (29.3463251754129750068608204802592427269057450406120063679463191653073661\
4896505`62.51222938019484 - 2.14551032921964683822245619477192975875936552918\
981861339463480687943217787745`61.37449534408168*I)*ep^3 - 
   (38.0038999337374986317732836427268217302314179606862585794973137870682314\
6979592`60.14471480560969 + 41.1566381026029025408474213987458268585855609257\
0786545152276962510136550751936`60.232402250993815*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s45, s23, s12] -> 
  2.399337786146644662895340718323259064220850912536460853825034439765`64.*
    ep + (2.24880323592814754498518248661252518557080152282352252368591364308\
468161590964`63.79455882361258 + 5.025161308292464837740588638795860443251356\
47712684321728525038473217739803852`63.69897000433602*I)*ep^2 - 
   (9.30788129144153917709277182749787066447333713267048162746912421195111531\
538267`62.0404612116738 + 6.8881019584026316923950859688195810497459586430330\
4879517243407221088068491683`61.95821747355351*I)*ep^3 + 
   (17.0204689368270268572648684055775250296083131182000060460986078498479480\
3866561`60.399929509348894 - 7.6427692977056339491768102972045054279351426781\
6964461344310887281682752822524`60.1046132990808*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s45, s23, s12] -> 
  -1 + 3.18730120989265591958139948649614271087969923903850137544188996280679\
999999999`63.996791879364665*ep + (2.5771525239342580278190074318953731867611\
484605257103490796080789901474309408`63.61187842048241 + 
     4.8761491241274593039132858687676899399315551549843703681264053745422751\
2169498`63.69897000433601*I)*ep^2 + (8.29896084617890504096474165012750477149\
69618351674974339846525317702188359527`62.18870541486982 - 
     23.696480276517775630594393078819874250021301131249217684554526356038838\
47616138`62.64160569333732*I)*ep^3 + (75.699333441946635573074342178908649690\
8097779961172960596224211225147518124486`59.49316254441102 + 
     16.597595326859720987046233442717213838671985869777978593858098442647697\
82666019`58.922000055504924*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s35, s24, s12] -> 
  0.77115696338993986925458539652709261481020976832242149004166965909`64.*
    ep + (2.90830542479548523010079154058700125994858321986172041682867624104\
797876674744`63.742493640628894 + 1.61510736730029882010850455132388931081218\
676467720460169736269993726802307929`63.69897000433602*I)*ep^2 + 
   (3.50557610041129508052102065584298628292804884855011932997372570153633547\
543525`61.428442278726415 + 0.80365236173365867427003558388563570323511152141\
426962052044275675407994539115`60.8024591062771*I)*ep^3 + 
   (2.43194469843713347012512285236712427466591271313328438727598354668503707\
797986`59.891160110760026 + 1.11528376234019103623793403771780739949685544854\
741999968309494508224408406414`59.56643769400422*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s35, s24, s12] -> 
  -1 - 2.71135395914602262614051293135939222501332470955036810248201984947999\
999999999`63.75487069021621*ep - (1.57876193688991367506651496554281494874820\
328220572750352381707656388721223439`62.88276469008583 - 
     0.5594345890446810121132305338735093387831683775786504362909259854621761\
9899023`63.485545211802304*I)*ep^2 + (15.829190535215403428593545437210211472\
11225331568226469484001186571407797165121`62.18497735829158 - 
     1.8632073356298426556892742828638490168641945010330972077542195753862101\
9643393`61.25084559167953*I)*ep^3 + (54.6787984423837632965858824246259043457\
3689745898412103533795585623123768054793`59.97307077907209 + 
     4.5565076417934739347149699539678066863434856232431657956033427670493260\
805466`59.04490901145141*I)*ep^4, MI["OneMassDoubleBox", 1, s34, s25, s12] -> 
  2.4143179854750320213930963500349318983233871071949263931933158517650000000\
0001`64.*ep + (7.862100884793289042759991581780228626949822528568591204603084\
83521311760179063`63.724200340570256 + 5.056535764398713157786809775569800285\
98745433783573477410097201259300910208592`63.698970004336026*I)*ep^2 + 
   (2.47974066804097455044563973764094038583844482107367952688921085766659068\
341706`61.18893322726225 + 4.481286198104504341526185297218045787300810617301\
05820996441649938052695766528`61.39036333214922*I)*ep^3 - 
   (19.7104320444903871658502826523008412485605862689035900474101115580822235\
5198514`60.61400103017807 - 7.72950460770092019335063370922252870243524379573\
972466678711243165001390569375`60.23973085685994*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s34, s25, s12] -> 
  -1 - 
   0.27563088835146703526722574806037843370666881389448207789430809078`62.613\
358697007634*ep + (7.11001920630195661855698654301545603095961386715162387828\
955201981633781107621`63.218829324458866 + 1.58993755324294930816076653665365\
495770639378126033634968851210612991586222995`63.06996457382106*I)*ep^2 + 
   (31.0001956776751551423536375475889878172827656562310877341417979051207909\
6510004`62.389169646282504 - 4.0861553857265694507763893841931205752623468174\
2562536889660924068688194192822`61.5046811482107*I)*ep^3 + 
   (62.4152990871927368951272161848758551167904505047722807733596439871179689\
9537954`60.86782875332486 + 7.65715989473595036111089111726150780807863374796\
337477431369325199419681868693`60.019981296186096*I)*ep^4, 
 MI["FivePointDoubleBox", 1, s12, s15, s45, s23, s34] -> 
  3/2 + (1.542029286321336254676478159668408223791120283914954766780900773778\
2`63.795102714213776 + 7.8539816339744830961566084581987572104929234984377645\
5243736148076954101571551`64.*I)*ep - (22.97079362509092908637117452938649766\
262913608394032283458772544567393564992173`63.711490023258634 - 
     9.2325002931953414091448672795084061654263018639981379303488075323397047\
8083977`63.521107326972*I)*ep^2 - (34.582812353672720394056791184004087178988\
78934358430763388086482978586048658642`62.53570939719329 + 
     46.406168622256633332513499946986487566144503192550575824303249246392494\
0134127`62.740873288514344*I)*ep^3 + (50.802505134733158911537818157438998523\
85685884045494940349842147326623716031986`59.21134344247157 - 
     99.036186740447451459947820133614239696487563532162320722450043849952255\
83609234`59.62820157366672*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s15, s45, s23, s34] -> 
  -9/4 + (0.56301481719640329592613099666186937336836081163511544525148919161\
029999999998`63.0871722810817 - 4.7123889803846898576939650749192543262957540\
9906265873146241688846172460942931`64.*I)*ep + 
   (10.4923865244928813053004241806159708770498563096948164782059358022232751\
304814`63.72475142465081 + 13.89936136767981104400139424132529095296073319814\
084993070090676391970413941103`63.64729630615305*I)*ep^2 - 
   (43.8589894113120134475660166324653858866427473953645594911963093748209239\
4570208`62.70601266567989 - 25.0948899031711147703692286350533058557457842167\
597102053275400865680459755594`62.59642519825629*I)*ep^3 - 
   (35.7342044242135054816785763627289466990122687683233084878731043977821924\
131144`58.77683295602995 + 152.3410774076435140133389050689755662522714674652\
8461881668974657030720647272421`59.498804538012685*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s15, s45, s23, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s14, s45, s23, s35] -> 
  3/2 - (1.377351144333364076409761963399929802966535736393332786832277413816\
8`63.81584929523222 - 7.85398163397448309615660845819875721049292349843776455\
243736148076954101571551`64.*I)*ep - (25.200706773629177636261897309850060218\
67428015428829114968769559622102506018352`63.72043053536897 - 
     0.7650587203762327209328614187680139386850522766231705710002565565979338\
2065187`62.84723267223193*I)*ep^2 - (5.21565187669190326727159665728492600268\
524115786281652215220984320725878849589`61.62022433948712 + 
     46.853776718029760767789961381358740964476363733388929311146077451629105\
63440347`62.55710894848996*I)*ep^3 + (90.710661720170432258983934214661488460\
9095371836587859587954523827984148126808`60.473958228671336 - 
     34.551759061488899978921190167762736889243534217770022443715971934439782\
90075543`60.124849440111824*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s14, s45, s23, s35] -> 
  -9/4 + (3.48239524785110362701237111973020740012601683194340299886466737920\
529999999998`63.91458300961933 - 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (9.56972563445317436115607503340643016289436511988974718771474889586091966\
738191`63.64111188443163 + 11.17200192082171226691452879379851791187450998174\
262367115003486548453937520036`63.482686575154894*I)*ep^2 - 
   (37.5518140876720265818958068796504437679016619425238943480048763944248362\
7396205`62.415924524282346 + 16.650360609507999263404694416147554456618978815\
36428981308958003991841525833989`62.08831920852255*I)*ep^3 + 
   (63.9205072079746778604142851505678813034648379850142907317820281248200118\
4464284`59.62545929059359 - 172.125127936517488587789818019065866977575757174\
01102639818240789750703518984182`60.20327186978896*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s14, s45, s23, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s15, s35, s24, s34] -> 
  3/2 + (5.269776691684408408877383481795721227136622706885105092993657545164\
99999999999`63.92944156465249 + 7.8539816339744830961566084581987572104929234\
9843776455243736148076954101571551`64.*I)*ep - 
   (12.0526363359869598472094926824542782287535427554518632860363229105842973\
6613788`63.263144525053676 - 22.756885344503606449007059583378937413305329762\
01814863458650060551067184625962`63.66668307034052*I)*ep^2 - 
   (52.1760739211013541041658017600016517440680202351589595890535239594189438\
949211`62.51156475589746 + 6.140540847805179144941315996317069931761672293407\
88084449428813810284545958761`61.60940292481416*I)*ep^3 - 
   (62.4278747922607115900822705702226617479535188971440344844021563004289279\
7257001`59.88081313343773 + 94.8396173524017263977189673297291383707323229901\
9470183007758009329349416670143`60.16835027024449*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s15, s35, s24, s34] -> 
  -9/4 - (9.45259766762721384466666129992075133356966078426176215251057832468\
499999999998`63.91996257944367 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep - 
   (15.2260364439622719002483842588809696570028674391849249204311313670951908\
8819638`63.43243243842309 + 15.7107174381684722945201752294742098474661007212\
8200065617170419593628503585088`63.554944844599*I)*ep^2 - 
   (3.23091084798633884700828827810119305764310113163610462820754885208165392\
285417`61.36024782764495 + 20.75594061922652880728546980990400125082883199726\
719522038564342517048867414288`62.03315729914344*I)*ep^3 + 
   (79.9193621869535522834515425343249287599341625834192834184589641665387027\
125955`60.01911218680695 + 14.36339403165005717223882988887422495745482386770\
069361302293177806539690032411`59.399670288852505*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s15, s35, s24, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s14, s34, s25, s35] -> 
  3/2 + 
   (
     2.10555455301527535643587078010548845375654724275093805232829585577`63.5\
76138796200794 + 7.8539816339744830961566084581987572104929234984377645524373\
6148076954101571551`64.*I)*ep - (22.38422849217517919679300575843134590788569\
230304516178226113027164646907300262`63.40405570067929 - 
     18.342101726294270804803514408134159205026363341068799587627747826866985\
41559819`63.65925757152982*I)*ep^2 - (65.899093277281961549129349486612555829\
0824963912808550817121551954719938802558`62.54870542568927 + 
     5.6604474491174524028654085222361512173270777191683429980903576688284841\
4809695`61.49054173434175*I)*ep^3 - (94.3743463298615357850482475239447467384\
0595689544412994615670894616859279131264`60.06807564615753 + 
     82.448472492446104311766097076776805920284692599736146804419486246486156\
99562304`60.03487962532063*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s14, s34, s25, s35] -> 
  -9/4 - (4.33916237185494773839254692144531084339838367647274084987834106536\
499999999999`63.554949901389804 + 4.71238898038468985769396507491925432629575\
409906265873146241688846172460942931`64.*I)*ep + 
   (3.25056023431931307827536338122430531835700246528729797998359063875846881\
361203`62.60723983703059 - 11.78185319274584158295404681104090563446790379836\
621960809042226006335194156446`63.18350105299272*I)*ep^2 + 
   (24.6165866602876508164399194982202047577726624819880064637077622137223165\
9237398`62.11204188350716 - 31.6675114651039075603218349097566413459797003754\
0821785169601501912927203812583`62.16246651027202*I)*ep^3 + 
   (133.325714445075833501786574308486722716147351627360360855235383389413524\
4153583`60.02080015734382 - 82.2544649792942950101823210456274942934067203616\
9387928070094339662952637107616`59.89092718143688*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s14, s34, s25, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s13, s35, s24, s45] -> 
  3/2 + (1.251258082393884707531029988362156478170912138501700244648102430739\
99999999999`63.08925913931141 + 7.8539816339744830961566084581987572104929234\
9843776455243736148076954101571551`64.*I)*ep - 
   (26.7470408000606440532755135591124814607216221643594136356826245367259477\
7060312`63.41659774370803 - 12.8467916556124098120896573971113285982605656304\
1462371842831349729407272285101`63.301331051069745*I)*ep^2 - 
   (37.8466255045249831296735743359553763626795270579901678083967369598947202\
1281317`62.126641975549205 + 37.912477630355378427262570231692131495255833966\
87977048724651151463991220699907`62.31396393263163*I)*ep^3 + 
   (129.830725677443825906674464825883253048130324209952432362602454353949809\
20998751`60.26072426011823 - 73.730016866359746584373571781154494034958941550\
86625729976169237156210252804745`60.1280965260549*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s13, s35, s24, s45] -> 
  -9/4 - (5.43407905833669014332030780648718658460395021587835730416502321025\
999999999998`63.54890273450027 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (3.54974082059906747670831466290593172616528373956878462866830546289624458\
703204`62.53366974441959 - 20.16304565678598157779849851831276112269120684571\
861309499147797220171873979792`63.48058996189375*I)*ep^2 + 
   (49.5626227800480352764816597200204430575712227274835676415690191943538155\
5096192`62.15969985736579 - 68.7248969651363631870507175228296352420325204361\
4227093255506303739381855707962`62.50212248555342*I)*ep^3 + 
   (230.045008149109095356994586784524560370175138866735547321390792442848137\
77849212`60.54961224874864 - 145.41375714629736230235524816446724236933882121\
057943027598307337213934642416418`60.43955357401799*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s13, s35, s24, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s13, s34, s25, s45] -> 
  3/2 + 
   (
     1.00641637437945198617575740974026173154849269467582075759591892894`63.0\
0525454969148 + 7.85398163397448309615660845819875721049292349843776455243736\
148076954101571551`64.*I)*ep - (29.030188476391626560002605336777765161100050\
0068348049137145316436726677529816`63.36045379563437 - 
     16.899449610222182856098118082606942616722848796840242030818111694392157\
25237748`63.36876572656026*I)*ep^2 - (68.063019640482568841827848390738102107\
03875315240607704200788440229163852692127`62.321908674496825 + 
     24.799991909773133058000744176209644753918436838352837189668653867129320\
37589024`61.963179353463076*I)*ep^3 + (18.43098045115256089331218708142723635\
924288284598964022369680703045069667080124`59.28942406985989 - 
     126.04658139484137316827390254557923942400017230765478265555359710434213\
269920843`60.207585833599644*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s13, s34, s25, s45] -> 
  -9/4 - (3.24002419321912436813243355108008412119032912839762355514596413853\
499999999999`63.29447934169687 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (10.4979288284793397570974858548898972694218074796732688830848521138465423\
8896693`62.88510758923289 - 13.5068219645052520891455046523526838686067867064\
0460578735932413789362088130082`63.15438586518892*I)*ep^2 + 
   (40.7994616254703641295507555599330452623525070682119496545291795413862744\
0127183`62.02247227821281 - 50.4728596625461712404319777620409474599547012570\
8357625167172369245302171959139`62.23616532820245*I)*ep^3 + 
   (180.255507036342144738555042190841190642050942916822832872644706811043440\
00918177`60.27013452149883 - 162.11360240975242225239083710576298854134929274\
2828350497115319092644727551582`60.324016043865406*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s13, s34, s25, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s13, s12, s25, s34, s45] -> 
  3/2 + 
   (
     7.851936154307992415187968549945910826451507240652631404141537129965`64. \
+ 6.2831853071795864769252867665590057683943387987502116419498891846156328125\
7241`64.*I)*ep + (2.533124281042603381326591269597654928348135324299531126897\
17069721519015182376`62.46316076097213 + 39.133112512725125067155832197448528\
70306986232340952096469873492316794245081729`63.59702410607409*I)*ep^2 - 
   (92.7779110939436392644818261002417509258711952635360377004312105950303411\
126767`62.84896909813112 - 91.23642172238323869169015981559957897470844149026\
950037725503128777674050289825`62.6591166736921*I)*ep^3 - 
   (376.354952962154552526919350219764077551204882212182170017139589600603506\
76678091`60.683163725070614 - 15.81223576772983113771035469558177889911942841\
745107351336296971999833355044574`59.36241067677753*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s13, s12, s25, s34, s45] -> 
  -9/4 - (9.95222634499959015446799357035036075934747027695423121379913311456\
499999999999`63.81623930051756 + 14.13716694115406957308189522475776297888726\
229718797619438725066538517382828793`64.*I)*ep + 
   (27.2944478167453466312519191148850457045039687936360474370857487451456466\
9412492`63.13726483641618 - 68.3337777907292723741641084476717860995765098859\
8428282484070390998331536613677`63.58097491996163*I)*ep^2 + 
   (249.917456692307443496421618693001123439126988046408652741959782065949738\
34971946`63.07892557635307 - 29.380966773832323833282823154351914643193184493\
14406903027647248980252239794395`62.08640902604055*I)*ep^3 + 
   (537.009014685554004679782912694385919686002059106438785904771296575777549\
54551602`60.66699564222528 + 660.40209543844661149792833761788652299870945140\
390565484351931850033275833096784`60.827737277547904*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s13, s12, s25, s34, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s13, s12, s24, s35, s45] -> 
  3/2 + 
   (
     5.661054791527869545669953945268791781767270788822624866606008873065`64. \
+ 6.2831853071795864769252867665590057683943387987502116419498891846156328125\
7241`64.*I)*ep - (9.434323775610777104565265077740588072677305850336211163978\
10290880997978582201`63.085510250623884 - 30.18924979013175979970414974339641\
551487287636972908879309634405652098096632457`63.688873119626614*I)*ep^2 - 
   (101.804450391808700146579144094414259910937686051875696533189077635026738\
51095397`63.00518839201788 - 42.426233931447690982570444008638794761991039530\
52404233481648789819158026151313`62.45776374643096*I)*ep^3 - 
   (292.945736081876475362439291867003232439786129081459587485743728325791699\
9887709`60.5544898211364 + 66.16714811907583631910027812853380764052323229052\
786323802539713941191199246022`59.96775488069576*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s13, s12, s24, s35, s45] -> 
  -9/4 - (4.83911199773348915703600627586042184884112367746730688905505691018\
999999999999`63.66571351959776 + 14.13716694115406957308189522475776297888726\
229718797619438725066538517382828793`64.*I)*ep + 
   (47.1831630711196329981119923707154354202089122260025204484929507264588642\
1086606`63.481972428422765 - 41.798176627048575898694360993672159688482285480\
24716468840914238661868933560723`63.58567595532972*I)*ep^2 + 
   (194.503992569308844096373235259954698249753868532828329764232142217485779\
17431085`63.161931835816695 + 90.88227723072397515630474333526180975317636349\
569724524216198763286813568052186`62.71342460473952*I)*ep^3 + 
   (68.7141699852291407850345059022917974057712566434945899186610859202190066\
4889662`59.97471475041892 + 702.759573390903008840402870060733270677260397098\
24336869330389676370088359305883`61.03987005167888*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s13, s12, s24, s35, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s14, s12, s23, s45, s35] -> 
  3/2 + 
   (4.38556906485175236761629325775991848382502070870120021552330266162`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (11.35168608763638561125767740485835768768540688372380112\
035994183196254272158818`63.220236072000006 - 27.3985117419364929766928594951\
955047133707330481816330216060148034509596517664`63.69897000433601*I)*ep^2 - 
   (95.6562279697683525432115609554518006740617208043702412809251411682559198\
0314788`63.14047109069001 - 19.8710247882108305500373608282210936635058412748\
909050467534245849537702031852`62.418609984760366*I)*ep^3 - 
   (209.403947784839598723103633532898370389932361407041668146648504625525850\
2317415`59.688115971118556 + 179.75292565974363399909733731508176495948906430\
759792833954650676542043663531867`59.74800041080786*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s14, s12, s23, s45, s35] -> 
  -9/4 - (8.16396519587667469606732721888684632855283709083384170276561234257\
509999999999`63.999058179867575 + 14.1371669411540695730818952247577629788872\
6229718797619438725066538517382828793`64.*I)*ep + 
   (34.3560583934843222953470811595320555351563733770943185199358287233962959\
5611101`63.39265389583678 - 52.7911027152050816886688315408775535700676594543\
7273959756097468941348992586649`63.69866473347966*I)*ep^2 + 
   (203.653336065216240701745055782857225273206327691639594728680074747508533\
03607281`63.349551152145416 + 31.56537932270566170546703055714603264825021374\
099969155240211112847425259862005`62.44085990851918*I)*ep^3 + 
   (261.240006545100003207197314311731022252885325407338726144762351301587178\
75954772`60.30310057617373 + 589.06492181708213669860168694720093931891063908\
083706785025392628894814555790484`60.721260486175716*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s14, s12, s23, s45, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s25, s45, s13, s34] -> 
  3/2 + (4.679578102584485698169115669801793426591642277293966400776689666689\
99999999999`63.6498160714139 + 7.85398163397448309615660845819875721049292349\
843776455243736148076954101571551`64.*I)*ep - 
   (16.2374052920879324215009277319531694873548869727160417643955079512247079\
3255314`63.12821353689417 - 27.6394897907792875083254943122502683370158702893\
1621682775890781743590651725962`63.51376937691261*I)*ep^2 - 
   (89.5167758320400033950283436374408802607522068171098264629459308816832712\
1611362`62.5893432509305 - 18.51805495197899699522373380452336797002581266053\
478280379158739274856248932635`61.97924069683751*I)*ep^3 - 
   (206.306548376991975472172174182716148792875102971553754129463476442337439\
84711065`60.72713129810541 + 99.834713713220021057506131831892906021121213881\
14312359447497064290828862637759`60.43759922947806*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s25, s45, s13, s34] -> 
  -9/4 - (9.54115292709300711969183503453175926529359589707400624041822294953\
499999999998`63.68774578885406 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep - 
   (12.9449561462953622299292130528521105473604571670547739153397401853117393\
5295717`62.91425730267611 + 22.8977320676119863332104136201202582059678660699\
2844730667743863378040049516356`63.32067198288721*I)*ep^2 + 
   (22.5947003228269091159006394339117102958501988529321623539544128201537100\
5128076`61.82736945824386 - 67.2518150276852255317697576301201973276785243072\
9824369926401184585045720855567`62.46832418333522*I)*ep^3 + 
   (213.323608529910715349551490653933887709853877802475359901900671482730377\
54113735`60.205459731310235 - 142.9426822724649274088615341871681429883981590\
80092554984115740255108499352719`60.125144778322834*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s25, s45, s13, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s24, s45, s13, s35] -> 
  3/2 + (2.852785799488569005014150282327533083111650355552051882335905847664\
99999999999`63.500005890981484 + 7.853981633974483096156608458198757210492923\
49843776455243736148076954101571551`64.*I)*ep - 
   (23.3236154324519632963523719324690383716673246645230623898948019261120175\
8399664`63.3593831288962 - 25.06323238028361676820665430529990428970780678011\
200204426494251576655735916032`63.65541529629243*I)*ep^2 - 
   (93.3209769661857339134268143099989715658286582641366609287370351813977808\
7153536`62.8063147913574 - 26.17614811408224596254613576938462254740971531388\
562949245578202393707369057085`62.41428462399267*I)*ep^3 - 
   (192.520581268988199963278019332143494455235810168726962121867339155826350\
73810552`60.381031620640954 + 14.64497608396154788638100173727336859945790544\
679683236241665816666389008852554`59.35507639891056*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s24, s45, s13, s35] -> 
  -9/4 - (7.71436062399709042653686964705749892181360397533209172197743913050\
999999999999`63.62908467887828 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep - 
   (3.60404147076223344634174298889016600385658446798847402179748148381751947\
657006`62.44076171005933 + 25.69325395610739189446772172030398190924080882566\
932666849458591920736106193414`63.3870883943086*I)*ep^2 + 
   (53.9599477583242562808613578336082030865957706185714053668031645234264194\
7156307`62.30572967531792 - 89.7540419005594369199045481294298032656695390583\
1953523450016869645330476746501`62.79415793236837*I)*ep^3 + 
   (289.969570460950428484874679810621807004047794433163050077291400867785888\
03783042`60.66933984384415 - 202.98786322987644467528960671609286020484918519\
502674876796756971106015257625228`60.55509982477239*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s24, s45, s13, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s25, s35, s14, s34] -> 
  3/2 + (1.043152767394448146301290746919935864433381354241757522755700723349\
99999999999`63.18301996605791 + 7.8539816339744830961566084581987572104929234\
9843776455243736148076954101571551`64.*I)*ep - 
   (25.2565249252076015302719839344345568643471614234561692179073529492044477\
0731683`63.51462432268463 - 8.24109309757646170748560815889528079769580235267\
519791597413551063600607679691`63.21884639540055*I)*ep^2 - 
   (25.7300668285170596000980623278758763826978246668176090720139049055182437\
0931428`62.16140098023115 + 56.7191460514749268334334327185034969990950604920\
4925903569708249956191754223771`62.59516830280753*I)*ep^3 + 
   (135.609515669175441709963880496504573594289159185555640006236764151608734\
9953595`59.63779771761129 - 107.552949107345143158802998225943119687061494922\
420019164917442927353931298426`59.66964804548806*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s25, s35, s14, s34] -> 
  -9/4 - (2.98737674567212742162998427984374619984814996442057562865436260769\
499999999998`63.48531662742681 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (5.47134905286662054264106148975526628343902654782471182501399196733879040\
23353`63.00189546984819 - 8.0174136382052468819610792701865480620658488324568\
9642407568536575011859959468`63.274064193746256*I)*ep^2 + 
   (16.0466816930712527910641859800038073263820216854835193605533979296254882\
0738145`61.788977979088216 - 27.985366866633914324256901064818150567425168044\
67896153390545806335548825644053`62.033572355146674*I)*ep^3 + 
   (130.680565456852926388286286408554531967415904972002307171375893741956107\
02969682`60.15232729854116 - 81.437930968776128186604275319644122202683732620\
26133353660402219677156772351388`60.04387583150999*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s25, s35, s14, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s23, s35, s14, s45] -> 
  3/2 + (3.640351841077540362437759672837326722873157393941495112757849263540\
09999999998`63.93612705428426 + 7.8539816339744830961566084581987572104929234\
9843776455243736148076954101571551`64.*I)*ep - 
   (18.3326602988983984321443957998795992654191400856186682358121493834588956\
0007147`63.39925921350366 - 16.4566220247877366968669064891803682532587057869\
852829620688686816669042254595`63.61064621630717*I)*ep^2 - 
   (48.1158149367620474342330232383981212394726192091688161116935717015094204\
4626342`62.63036642996162 + 31.6082042766071705076906134061888385842883749624\
6802228041196664727064696130675`62.446018029673546*I)*ep^3 + 
   (2.66614907845234770285001238507202903966536717862358717334918739077900744\
490225`57.86704601192305 - 118.7507311958300321330902208005050722156143831431\
5356318802638574461030969668198`59.641764300245*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s23, s35, s14, s45] -> 
  -9/4 - (5.58457581935521963776645320576113705828792600412031321865651114788\
509999999997`63.89301145145813 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep - 
   (1.88025360083342900482226834610878591195772590945285755302222368834224507\
011046`62.684459667895275 + 5.86406418922774447162323371327942507881771176909\
99330662691695231619747291464`63.32112563170788*I)*ep^2 + 
   (1.23402436875188081361930687380005030094059101136695838771076449109435855\
14554`60.991845092086855 + 2.267920034167991702522996179994851661629597668230\
93558517141285343454065777102`61.11195641976748*I)*ep^3 + 
   (55.7294547461283579259280100209401265977411858113021311316387585848292384\
7934097`59.08992147566641 - 2.08727913805315629113865720555017204228362823527\
589193757726836640059652259012`57.77424135110215*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s23, s35, s14, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s24, s34, s15, s35] -> 
  3/2 - (2.485265413794279452117313533301656136705915476081200529633792422234\
99999999999`63.82915605565153 - 7.8539816339744830961566084581987572104929234\
9843776455243736148076954101571551`64.*I)*ep - 
   (28.7651871712689276066603569822949947372995111521664921196766663893782240\
3580455`63.636649945583294 - 0.4279238652476768627670487766903870061303633635\
0870352803518210153245817000211`62.64826508615997*I)*ep^2 - 
   (6.56101562157213967766220800182002367480215202676555187991041286112285968\
147362`61.744480039366124 + 46.8272715172237502462786349154373341535926345559\
746389878888987965881404699366`62.71544722057752*I)*ep^3 + 
   (113.033956349643226676988581859271713345877950183166519838300772505943165\
13618942`59.89834280922063 - 32.881657368020937423450619060540054338366640771\
50308238117700087586911752604749`59.41385271069022*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s24, s34, s15, s35] -> 
  -9/4 + (4.31123480521770596050667956981984965687845534050119174432266338876\
499999999999`63.84737179859865 - 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (12.6930647747327842948191324812890597885073848755363708335096501444711865\
9538223`63.54225688650276 + 7.42116916531503258910961024519900986105184208942\
977736664966637030047488862935`63.23704756947931*I)*ep^2 - 
   (28.1417148414723337503519841144736235795241461429245275707628554192456631\
2558978`62.2858795727973 + 35.05096392908904073077968324503905800519339064765\
393632023505000555852816137871`62.4640618689268*I)*ep^3 + 
   (89.9470793782374486122335057898528094871187884220333014643989902268135052\
8690453`59.49731694058473 - 211.516355513178748687762640836543173172775243895\
99034505514810670220106796282093`60.002224280519584*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s24, s34, s15, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s23, s34, s15, s45] -> 
  3/2 + (1.938725962984729457174120780089995065213852485360451578809139936980\
1`63.886892538011104 + 7.8539816339744830961566084581987572104929234984377645\
5243736148076954101571551`64.*I)*ep - (22.20165753152076803934208028434120427\
845099392655776967578210306057171006038831`63.53349805566658 - 
     11.219710202954622592267187113925838509001330307023003357623880574232705\
476764`63.581239850003925*I)*ep^2 - (40.6175508828924206786694976261934469894\
9833468702587981496283963469098704051125`62.714532371642065 + 
     40.706330196226673157123802480738029745858123534264174626088424407492862\
71032733`62.95761164191146*I)*ep^3 + (26.404622028298054153770752033147495084\
99685118734440125816484213696119095269576`58.51456272794725 - 
     103.25289934648188245219930483726962475651058875611983636598568920457258\
754802493`59.2634046220625*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s23, s34, s15, s45] -> 
  -9/4 - 
   (
     0.1127565715613029487847547435718015450413126209404603641202689704501`62\
.35673756901016 + 4.712388980384689857693965074919254326295754099062658731462\
41688846172460942931`64.*I)*ep + (10.0796308015467117187423152960627277975489\
6124263116975902754215681963407857051`63.594082128758394 + 
     12.370040502787940560704763902289856547572921908527620086273329498315579\
32584821`63.581989123020776*I)*ep^2 - (38.66980632049450894584552652608229738\
670414840668907157176874177377088450708142`62.73185715892667 - 
     28.639598998264354811191228368307431784975528209321937297006114018709092\
06561983`62.648933664993336*I)*ep^3 - (45.36034158141424663957298987867354642\
346862365493675229469626212382880794803034`58.837673925458546 + 
     130.02070958279976991894554645000283346500163230815814506011120371016569\
216457922`59.42393195427305*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s23, s34, s15, s45] -> ep, 
 MI["OneMassDoubleBox", 1, s45, s13, s12] -> 
  2.399337786146644662895340718323259064220850912536460853825034439765`64.*
    ep + (11.1636149883003287902855048391074023150245366235182457155580249969\
7622139183064`63.716606984348225 + 5.0251613082924648377405886387958604432513\
5647712684321728525038473217739803852`63.69897000433602*I)*ep^2 + 
   (18.1911787721305664617968972229162086078812049456650678980967693468162450\
8982067`62.0542820936976 + 6.982074556195719056694981478050831051531214388130\
2996253578058027943746244929`61.82606905557128*I)*ep^3 + 
   (1.54992775225826661437899778054188570486725211127354403804014614349277117\
465521`59.29018287736972 + 11.78743539033666520973107376790811562585140229123\
844042109041074226490142038516`60.27322756091867*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s45, s13, s12] -> 
  -1 - 2.38599393252835285811886333035205203780944853322558666589724863577999\
999999999`63.43396573388456*ep + (4.50484993861014582449812133912039552582545\
839129266414289225271079841391799521`62.77939748835596 + 
     0.6486848934677046093241601797045675787703018810137254221857621842108271\
5615382`62.62760713475265*I)*ep^2 + (44.8840035017025227206367986226330526549\
8448614641166937061946101290346361857702`62.29164499012349 - 
     1.2755342486540435859005670997242652895819619787025264219011906623496455\
6875379`61.018582615494914*I)*ep^3 + (127.93028528256063993942133846995054790\
82575141669519691524341473215066449198231`59.824179749746754 + 
     3.6354989072951160452183674827664920266914065948717024945520990566534405\
3999361`58.35407925557756*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s35, s14, s12] -> 
  0.77115696338993986925458539652709261481020976832242149004166965909`64.*
    ep + (1.98760693787640522930298803990715760005245513024422704191111557516\
676738153272`63.7642347062829 + 1.6151073673002988201085045513238893108121867\
6467720460169736269993726802307929`63.69897000433602*I)*ep^2 - 
   (0.11483683695242487462250729035502651877549907497324549579093351255335262\
037267`60.45964316772806 - 0.112379596564843952365058116898968821087763868746\
21997038896771150805958277345`60.26478335572459*I)*ep^3 - 
   (1.73790148091748832065362449953742728469560031884198303992305470602371430\
029489`59.24230938112408 - 0.832721975977920532174630921256390614660867654075\
27642865377127001823865774728`58.93105725002523*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s35, s14, s12] -> 
  -1 - 0.92047636101392169777204550319841640819870913579209693958741273333999\
999999999`63.490249133327545*ep + (1.4321611413887763221001286424778115736093\
4428513691532408302578976688036264466`63.084558790086476 + 
     1.2257457398965397888063187099154542140917076987051484449096166372007584\
2144209`63.69897000433601*I)*ep^2 + (14.6755036711621881244594062117514007449\
4340959311573097753594315473966039090151`62.26587295809396 - 
     4.5718115726074423059826051283602035921943258044246036605161892768252503\
8420711`61.61521465888518*I)*ep^3 + (37.4949579008458435677984425566934517018\
6483035796852267006595014895790771733389`59.674370312598754 + 
     9.9695664743074652582893192268806783463101666469839228682143256482694563\
8547142`59.22470107214932*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s34, s15, s12] -> 
  2.4143179854750320213930963500349318983233871071949263931933158517650000000\
0001`64.*ep + (2.634842072973152828899394624332479376598328700314893457074871\
04940065712088996`63.779060903477564 + 5.056535764398713157786809775569800285\
98745433783573477410097201259300910208592`63.698970004336026*I)*ep^2 - 
   (9.01719627759391612097054921340415974018646161819216895307933622344424816\
469432`62.337146269911365 + 5.82371878417082326353924890967066479867280907113\
523317598804918663421508236289`62.165932647159536*I)*ep^3 + 
   (12.8591794614888122688249392385690087148285129563118385635706779437765158\
1503822`60.335359325358816 - 6.4741517201788298428236012925141535983468276580\
9568871240604572504836524641346`60.071737805222824*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s34, s15, s12] -> 
  -1 + 
   2.97203087985901207700960799422603429414483222461895313189682485012`63.933\
205912359405*ep + (3.19458171039539935874498775043174402493632800301846627944\
863075538397125716468`63.529736221717684 + 4.61272236902418326409112105421161\
110478820753365513538864903702749746680551726`63.698970004336026*I)*ep^2 + 
   (9.35372519776322831397319452195320819775123503026004785717552463143550401\
666354`62.06971253535528 - 21.48803386215906659278321175503912081818595677931\
323146620527065344457764062639`62.23348592009666*I)*ep^3 + 
   (69.9629299942826744904396418977304404042571066172803790350306430926578773\
1776506`60.74786813256125 + 15.6639107851198923380170839866558558732444404382\
2006307061223061980346365803174`60.14859009153942*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s25, s14, s34] -> 
  (
     0.6260089933890761368662888954068759482193651277564854655006553605`63.13\
2307874986864 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (17.312596248949044336287242273198634572296483\
9780007079575786845843751964556769`63.5384735754752 - 
     12.964095803028434804342649827973218611916428162312713377730886817284892\
96245728`63.24485859285347*I)*ep^2 + (44.674730224479236395190711365954783302\
40335431031852779206543482972062827204788`62.84018287966917 + 
     18.952169260930389986715468757992624551297765526788817902581907322575861\
63586574`62.611698757289645*I)*ep^3 + (3.749273204080965857114591684390147507\
29165016605812639240772013202289893968462`60.12303716749701 + 
     110.33042698184723602095849706579682065506885197501205515584227807049660\
670001782`61.656671583416376*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s25, s14, s34] -> 
  -1 - 
   (
     1.11400698768174000762310750469203863031983532321334497230876513146`63.1\
3821795504975 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (15.267708206607353722081650007462737697952398\
63768855951936138667750039966899598`63.42401106401938 - 
     15.702655506250673389870668427079927476337736430785599183493993038352324\
40220665`63.26950372941762*I)*ep^2 + (39.203004545408254717385758155083163859\
04166332581614651575695016240500611961179`62.50040082503465 - 
     3.9870366457637201267282580159484915130216496539532042208940538211081618\
21793`61.65978202210221*I)*ep^3 + (64.241168563165021474936121307192179898118\
88496010477215598178592012460639491209`60.192724401715026 + 
     17.005277357045243259619845893748329017301760172185747644781848099157749\
62162192`59.71816341310509*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s24, s15, s35] -> 
  (
     2.452801296484992830021254282881136291699357049498399983941439179525`63.\
89045057889945 - 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep + (15.96287845286547511160546161762420880175591\
713217787129270776359549504371761345`63.50666856646709 + 
     2.2254302150339799601460646413409636459779820358519629151547871552871616\
4321739`63.028917937130934*I)*ep^2 - (7.8535335664407016092240738006312231573\
2422031297072888352284862330233534489452`62.33263763583137 - 
     41.294488746539258011088436704497784409247651535268385425167992083497545\
43316186`63.193301630483695*I)*ep^3 - (76.88324857586652008736779930524891951\
268074330765608044160852191232638616862067`61.63444134621536 - 
     30.749063313699291258465553860745502128881191560342959065648377400598941\
76331859`61.26750105312901*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s24, s15, s35] -> 
  -1 + (3.0233419612056264885138185713543068186461254810235845862276559537999\
9999999999`63.83156309075255 - 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (15.8617896587470545981836882811009289313999489987435690673008348724186647\
7506265`63.48384866430811 + 1.90650895458711701435023395453245452905792985244\
075595546023063405012309463971`62.9415110650214*I)*ep^2 - 
   (7.58502110822875497821441290444588027425815106981342173751442371473805471\
382867`62.00153699971942 - 18.98421604272131752883062055213180936576095025908\
205502042429157485781274415543`62.56081940437626*I)*ep^3 + 
   (2.29670230367509248939772354385722095134793226570499538750930220928710932\
586719`59.0836989345059 + 1.8612642035913922435070168169889741423663151896887\
029196613281706696698211423`59.066704543917616*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s25, s13, s34] -> 
  (
     0.6260089933890761368662888954068759482193651277564854655006553605`63.13\
2307874986864 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (18.830219558026943798217510188065676883213784\
90310575319423965058097602124829304`63.414593979619276 - 
     24.388262921389258210954050745962490615715345038671609012892174848515112\
12242498`63.40211837895037*I)*ep^2 + (93.576373220957181876467674725851857619\
98412903013971260167755666895938319547357`63.08968790630157 - 
     44.186416788582248871230908121301042835536606763663148308192136159940580\
07010926`62.88548806152829*I)*ep^3 + (277.37919502836702086859953108863297349\
373429638867157590025787012479783694202701`61.9833411263548 + 
     35.341053333108176006078158677443538485852340196337149446330790287538938\
89507238`61.16331890937021*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s25, s13, s34] -> 
  -1 - (4.7504323228717775594909324275738961924780962462655538503297540747999\
9999999999`63.60706964790745 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (2.86628464485820686542234441317914445557999626619421876486554479654397808\
884151`62.388460378475685 - 38.5509897429723202030934702630584714839355701835\
0339045381656910081276272214205`63.47168700930452*I)*ep^2 + 
   (79.9470696272109184173223537680878200090679283661467284352429954658176792\
6688337`62.73062114576301 - 109.286344721710967140586590548692587459615494525\
91274154165982831451378722612855`63.06275104175504*I)*ep^3 + 
   (340.548105194891832702696652780505704771682773199542261543253233139165231\
58245366`60.936005150308006 - 149.7659741379684787089612964692911256445479634\
1049954576890293861444557962604874`60.693025781475654*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s23, s15, s45] -> 
  (-1.97119008029401607927018003051051491022041091194325212450149317969009999\
999999`63.99611253562255 - 4.712388980384689857693965074919254326295754099062\
65873146241688846172460942931`64.*I)*ep + 
   (12.4630107465050905489742834319040495104338655345167127010906222657065752\
6746204`63.43142439766101 - 21.2419959362208180503813667753514862770016212166\
1553818148094151930319839842734`63.698211733747236*I)*ep^2 + 
   (61.0676994563390706495973639163253972191618721244442805623997772684039138\
8459004`63.26880967832208 - 1.51492208724620059256842909188669862678568313602\
838781340931629116231227788208`61.86916726165535*I)*ep^3 + 
   (71.6465722552845702808069599201279601626338769636858066367157634559203144\
1647341`61.87968366124252 + 118.830797232056661219248987627232018826378990535\
26262821922051867671299400961467`62.132051549446345*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s23, s15, s45] -> 
  -1 - 
   (
     2.8753132078330520572080938465012281172468984675652848916962538584868`63\
.99644520079133 + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep + (11.3279957792685339463638825215108347269435\
2025423739756539882930656808518034221`63.40328632912532 - 
     20.309220523216904124445141042135114562056697076279966491505350050285377\
03339819`63.698176939169635*I)*ep^2 + (45.86689858384540868509881122986359586\
919033568283114337942941182361619862443985`63.1270036797151 - 
     14.489197401745874684254884064043296802306146895914743659676896234438274\
87010093`62.94490871734867*I)*ep^3 + (84.251546889374950376040443111858109352\
539883502306893714726615223217135192962`60.30925317271497 + 
     14.666995852045174428475531776983117887515707700491333930231289905215818\
19040514`59.60988660014902*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s24, s13, s35] -> 
  (
     2.452801296484992830021254282881136291699357049498399983941439179525`63.\
89045057889945 - 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep + (24.69166441062778156157352401999674823484044\
571801459736501143408257608520307036`63.53415599283635 - 
     14.544552261101499275852061411802346271035845796886298781779866828095321\
65530875`63.427415321558875*I)*ep^2 + (82.84082798134663652466897271751486345\
685871595796788302653189429719794637621932`63.21711858082289 - 
     2.8685172338100085341953874806282407957742252823231236346214111708035661\
93814`61.86856283365773*I)*ep^3 + (209.07017197449262165066543211284045618075\
61928328362114622611271640817199494451`62.10392356795251 + 
     147.56366594106293766376833647783940294575255182759502169796431201462564\
996195018`61.969998651126126*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s24, s13, s35] -> 
  -1 - 
   (
     2.3147092520772219686176452442748824011714403506096678257420423161`63.37\
3543631729476 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (14.369381477793294850252164482244802917694031\
32513721562233996275324384344686545`63.11450521736853 - 
     31.633455997683841457646018151754165304969725813035767438409077332714843\
50241258`63.55127638187632*I)*ep^2 + (99.463466163505890693036275162668890231\
86324114977094033505482189295316288901309`63.024044684745924 - 
     68.712773934642725606058633451315450075192064884182173712138779534390425\
27536357`63.207464236298655*I)*ep^3 + (327.7295766175944060128559418747895403\
7770277864370915702765148949285077895709497`61.29445007472626 - 
     11.732978465525083728049645025080008614459883215834936890977160726940378\
68877115`59.93679024924474*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s23, s14, s45] -> 
  (-1.97119008029401607927018003051051491022041091194325212450149317969009999\
999999`63.99611253562255 - 4.712388980384689857693965074919254326295754099062\
65873146241688846172460942931`64.*I)*ep + 
   (10.2268587123263281857522631904371314743557413987408336068628279976255066\
4810112`63.30503102568401 - 26.5878112939954738797680919105055241902165321729\
9490424325430747145546253698578`63.69836408733022*I)*ep^2 + 
   (70.8062539028688659809269944756900291528653277924628245732274627388489225\
7371512`63.329380895065846 - 38.108742424584838377185593695124463232596678800\
38458418073104874654335113198272`63.19073015682055*I)*ep^3 + 
   (180.907195752971969749999087171241727978354894788018173700764340504104910\
78854574`62.167911671093286 + 51.43085002749097164345762436790484064747659720\
139814683186316006676015212004999`61.65857244920897*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s23, s14, s45] -> 
  -1 - (4.5769390859258629624717327392485597749062033761463284256449631850467\
9999999998`63.99776341739745 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (4.34276657230662982537156440492116120604600635534614539827808382459458357\
236065`62.873114294929074 - 31.0008512387662157832185913124431903884865189890\
3869861505208195458990531051507`63.698450289373085*I)*ep^2 + 
   (60.8408813440256327145553045377673982506924913576653220256962367934463197\
2830995`63.25425869393166 - 61.6969472048011312390480762597751476173561010338\
8632488702305834343786486365542`63.478968307212305*I)*ep^3 + 
   (195.201598832562486723198991693186638512055555613000646562148241980422916\
6846602`60.67384642676691 - 41.7594316935525457574722475261361813268623459966\
1148673527165778577926427835226`60.05908281390781*I)*ep^4, 
 MI["FivePointDoubleBox", 1, s15, s12, s23, s45, s34] -> 
  3/2 + (5.177917147890439067122984764894091938508545593283183351700594191015\
00000000001`64. + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep - (7.70557828455440885466257102924445754324050\
107588400153997481763816422419769338`63.016998129499804 - 
     28.935553178358665822662744808533288750506357238119327304639867476610177\
67122122`63.69897000433602*I)*ep^2 - (93.340532715575098078906222719492019108\
11129642918099286570541759399908073487674`63.2406629431555 - 
     29.392348416000493064414094748062200413050219009620140194123473818908627\
10865373`62.63208094433259*I)*ep^3 - (230.64836027558596115704826935538155723\
317997756787014854268860746718185521989223`59.588802481818874 + 
     173.99502288243415701959141253717020848047411039773417409885700542151576\
812889237`59.61378967873342*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s15, s12, s23, s45, s34] -> 
  -9/4 - 
   (
     8.5309068093921586692581090028341868688215357482705639554557265403301`63\
.9990986485577 + 14.137166941154069573081895224757762978887262297187976194387\
25066538517382828793`64.*I)*ep + (33.7175780743255487865432893745234653203943\
2672396821314720049870852795984306605`63.380391204977045 - 
     55.096664869838340957623659510884229625771095739279281022111753699152316\
95504873`63.698677503471714*I)*ep^2 + (211.2585121060552064914455679575951517\
6232604985347814488346071073149391194193212`63.365288193152864 + 
     25.416923034876645426330247784108459217157933393388395697507736069754905\
60255282`62.33391325960449*I)*ep^3 + (295.11087065388645168046604325935400617\
491847877102427598336221323332372006239693`60.159281813643936 + 
     604.04959135931124769238860197548483542552537484184188419769694790676068\
066809624`60.52991324750324*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s15, s12, s23, s45, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s15, s12, s24, s35, s34] -> 
  3/2 + (3.007009384214832675601977669165870005961024067664464199989441150115\
00000000001`64. + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep - (14.9157583175564683047139331318916857403005\
96906860382369961307960356463268424`63.350764910454906 - 
     13.482016226208777203798465963800985283331244258408610209793133328860161\
07589324`63.67667798501013*I)*ep^2 - (49.788240001673918928066257775769310652\
07612824900113175718426139805872427199002`63.0079546355455 + 
     29.626871067247655673065582497667999801630450650065313129776658325538636\
22487595`62.424056737085586*I)*ep^3 + (3.269095024604829205732825092411792022\
78836071068640721274933642131622115983838`58.322262565542516 - 
     150.93250275221519348384040897244631625839102097929997773650932880023113\
111342831`60.03744480457343*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s15, s12, s24, s35, s34] -> 
  -9/4 - (0.85055378709974017268516404585020276808048549840083311944606461976\
500000000001`63.11947607808536 + 14.13716694115406957308189522475776297888726\
229718797619438725066538517382828793`64.*I)*ep + 
   (56.7208795904663252148088147497845720223000882292467773011338603246714432\
9677319`63.655102473046306 - 16.737326281164102004835835324279014341169837313\
26644681345432629512745949996024`63.457338665881224*I)*ep^2 + 
   (112.286778762502806029839704057368386766662031907556843806733220974431336\
22284051`63.092478402048506 + 137.7899083745174213956821623153600756433950412\
311720917213731291350424671768358`63.01685561532782*I)*ep^3 - 
   (165.781230370445135809327932451832411821259087717941480193193450319927345\
22794079`60.08353063410509 - 396.74295163124855424032027230504093202250517069\
726231239401368493751642816416448`60.55581289716136*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s15, s12, s24, s35, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s14, s12, s25, s34, s35] -> 
  3/2 + 
   (4.40554266395626884561330076670881559596173563491248760134767787762`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (12.42494272580122393326154637419423181835146911582284566\
995666994833442175813752`63.32471595956622 - 20.88883751237996962528026310451\
531443439260602215134809836167152234790454093114`63.524136695619596*I)*ep^2 - 
   (74.7459178075297075656977217773836403932358385014417332099789818801427876\
55819`63.003270346938095 + 16.23186356478419694816363652009162994264761433956\
212745626931276173815795103146`62.0796600226866*I)*ep^3 - 
   (73.4496050086713312668663078405726693775634894872134438832199173154059402\
3092542`59.491954392036696 + 221.17014993691346396027772042878460633779827640\
401252305356673264786883834790982`60.135876434657774*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s14, s12, s25, s34, s35] -> 
  -9/4 - (5.59672652085035719692636955639280113831813344045103519150002662638\
5`63.712952529766305 + 14.137166941154069573081895224757762978887262297187976\
19438725066538517382828793`64.*I)*ep + 
   (43.3071659823155572470362288410789952119500139962590492266437904067495955\
9116151`63.461780115795754 - 40.967365290211539211350754808271964696560625434\
09702352533510880875325850130754`63.51691895397849*I)*ep^2 + 
   (177.927640790374798453312562041765446779803488806634212694495683987323861\
55111997`63.04170852096284 + 73.258351205410039981349456947918056441864134974\
65719423494446498341947479599155`62.603869434826024*I)*ep^3 + 
   (91.1702591569889137053621719855423202468770798019517375558946292093931504\
6991232`59.735445076199184 + 540.51168004558676122937035987553352645791570857\
556226154071570699424769444159161`60.63169726153263*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s14, s12, s25, s34, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s24, s12, s15, s34, s35] -> 
  3/2 + 
   (5.30098146302231930979753448078930350436904342179162318279498143569`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (8.656567709971780938872892568505483963151390745779465593\
47926283091314004852741`63.13398678942986 - 32.560615049712779835450360918136\
10322584414791304390328025639285306163039384645`63.69897000433603*I)*ep^2 - 
   (104.147232209417128585655422826922354360539937289009814685591634281390874\
12164084`63.08033975857727 - 47.622138448814176909558772158545521867937309915\
40094627476787160675012076367302`62.73513224075334*I)*ep^3 - 
   (295.772191653214947774528123259828006452697328504650032945973978915532714\
22517362`60.27221224836233 + 123.80777655948501754574410331511606259684545071\
81822931265789157760661973404687`60.016630101077304*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s24, s12, s15, s34, s35] -> 
  -9/4 - (9.37563104560729222741034543422834254681772089965481497101433166916\
499999999999`63.983164266972565 + 14.1371669411540695730818952247577629788872\
6229718797619438725066538517382828793`64.*I)*ep + 
   (30.2525866245100222755203058891275251850171998287889110034107035230582500\
547281`63.34180863338547 - 60.55366195660676011489706508925669059488663660301\
81837392790605100827812388391`63.69343870432286*I)*ep^2 + 
   (229.056917358662174620838992700513710670385242234371854696518412588955771\
44293836`63.25403219231258 + 5.9610704502180888387529811016561647061410297634\
0780711388258501232297493315839`61.58318550558442*I)*ep^3 + 
   (396.118819341801730338078626736221779503780679303392972126948519107703667\
60518973`60.52399111968958 + 651.06388024357477926904439544971420025925981333\
378166914311632147330164290906325`60.79355725854072*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s24, s12, s15, s34, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s25, s12, s14, s35, s34] -> 
  3/2 + (4.630840268320072231740394540309076369886774586921181804885007620565\
00000000001`64. + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep - (12.0226073579584806784329499085936814759146\
2488092179250264917531605006559974165`63.309722484953085 - 
     25.017468880266973845627678472107872750409347070615859187155303885590295\
32368879`63.69897000433601*I)*ep^2 - (86.419674675239813724809178880093522352\
64256884887115608706241501364676908641469`62.90328071705006 - 
     16.840099927357499803829644663241092851584903448612878962638165180749441\
30630939`62.00283857109346*I)*ep^3 - (185.29550548735968327751611740920709555\
434262970696167461320698861579032406222305`60.35997027411145 + 
     113.78807364199497413943716245640649873513182130771676222201474131703409\
493812231`60.29043369266172*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s25, s12, s14, s35, s34] -> 
  -9/4 - (4.62945831185667520316913992368574417658007295760461289896036966254\
500000000001`63.78744020388255 + 14.13716694115406957308189522475776297888726\
229718797619438725066538517382828793`64.*I)*ep + 
   (45.9601559003015608951521804544568084286700744148393500712147800103868533\
8740179`63.58393360158539 - 36.1872980642847093400412602999498389151224094035\
0230082286572722247339063237203`63.63109058286737*I)*ep^2 + 
   (166.589475571566792038785555340383647506346235254588299428257331935036795\
56592523`63.04582675877107 + 96.763516600682244674690500391492548569050887309\
85485075074589026948909158559893`62.72609151269329*I)*ep^3 + 
   (17.6716035507539091549672639572658260066222398258786327338864936583496560\
2354725`58.95584184767225 + 591.963390403620528794613485596525961664935955328\
46070630015643353424177567330681`60.595339519563886*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s25, s12, s14, s35, s34] -> ep, 
 MI["OneMassDoubleBox", 1, s15, s23, s34] -> 
  (
     -1.809737332768783197341336411307933597669260651128590941842694345175`63\
.91909391578227 - 4.712388980384689857693965074919254326295754099062658731462\
41688846172460942931`64.*I)*ep + (13.1676972757056676179825939048801820323699\
533207292005574880114562043189720184`63.60536853050405 - 
     19.537617061302061045173193169458372024678795246271946487425755570708291\
21853337`63.68205089102182*I)*ep^2 + (57.393798250374424738683406190083439221\
51320996193650260328503481434807132025042`63.18533508460881 + 
     6.8877503990281146869317311009780865438805638677034059562910826259522103\
5442623`62.436107673655975*I)*ep^3 + (44.101467848722431825434953674935158988\
92676704302312754125047831002473038836074`60.536577679186436 + 
     127.29060080129593848640936119293844149920785429373471077439337336299572\
43178567`61.13101560271975*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s15, s23, s34] -> 
  -1 - 
   (
     2.4247989486612478940675033530121141716404495125149010187817484171132`63\
.919453768417085 + 6.28318530717958647692528676655900576839433879875021164194\
988918461563281257241`64.*I)*ep + (12.667346893252281311923233502852947123498\
67942111735269831930933433571593648849`63.65679010279457 - 
     17.702713215058218415449527996822823149468331008937340844900286075837534\
12633831`63.680334325372485*I)*ep^2 + (40.35412567116063732871570726433994074\
680729217791524319052687124128716807582124`62.770343283504864 - 
     5.7451851817995694608436046034208874585229439589494983127212286696525333\
4618661`61.979918482099954*I)*ep^3 + (61.017183995664446964602731743941691394\
14220189112129668697374526033849999111186`59.240483760455895 + 
     15.507673099492821606653833643070628885117863147855167206874436035065846\
2408272`58.772374970081174*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s14, s23, s35] -> 
  (
     1.10964309788591713374490371176040442908839536917969661177048384242`63.7\
8669320842162 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (15.960471059806120134613227628775687407043021\
19111922202994085711232648296232884`63.72080280497139 - 
     1.5144110153987957669112142926491388909795550343902357523833029935789060\
3105299`62.996325804826974*I)*ep^2 + (5.2732922862919491484012254818163944464\
9923460656556916741441020568344478583494`62.493774576723695 + 
     36.622994969738346493383132908933062533084807172276455672703017181387491\
17155593`63.42627465766844*I)*ep^3 - (56.109560284066447448617916791849568927\
00714437297007913708743358233681886579048`60.71362425975789 - 
     42.839478682961110416217016006471312071645173714482897068302582869970194\
57770743`60.65729523208036*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s14, s23, s35] -> 
  -1 + (1.4677082922116858807141501444123365307030918478961490527024891663467\
9999999999`63.78109370800189 - 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (15.4641995609234068636857528801502561383337564878143986102791341255862745\
2322454`63.739905114356894 - 1.4274472516895457372234531721114225455961084527\
3916681039173261621553582582698`62.975616269490985*I)*ep^2 + 
   (3.71342237537972761352281088795726770084297551354183310068513945372377051\
148612`61.86734009671227 + 15.54113847737787912276302233880113417520017270624\
862506398906680258343176740262`62.50397150589545*I)*ep^3 + 
   (16.0168920823936681041013613330618086131683091891777268274452678754147367\
0735685`59.67684229639161 + 1.26147137012480653253214277143802443116229068211\
380075463843678247972319361443`58.60318057214865*I)*ep^4, 
 MI["FivePointDoubleBox", 1, s25, s12, s13, s45, s34] -> 
  3/2 + 
   (
     6.801748031995678623261401636037298302434296112539900956596160661465`64. \
+ 6.2831853071795864769252867665590057683943387987502116419498891846156328125\
7241`64.*I)*ep - (1.415449974891431234388593483938023306406364599765247855838\
40633561802406248555`62.26038569351208 - 30.683455069393635521927529586630041\
74464487486013229037288337034920025154303068`63.5357925953935*I)*ep^2 - 
   (71.1473923356800657681072473685773311310121484545149429599628488931044451\
828873`62.75291336658032 - 37.83453307307161288810355478055817371770493156373\
818355948370466535925711924825`62.39660795158041*I)*ep^3 - 
   (177.264027560896943834598979458689979471929823991297647587738886129651254\
41427358`60.15555362814285 + 109.70739202886619779765240525005071643360421532\
336002783050117818720948891080012`60.03543491185963*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s25, s12, s13, s45, s34] -> 
  -9/4 - (6.78668177873426142019053719691285035319330069795757433179472229706\
500000000001`63.650833736542296 + 14.1371669411540695730818952247577629788872\
6229718797619438725066538517382828793`64.*I)*ep + 
   (42.7098626564855003787476674937095971111155388444002279853522074401600274\
7968328`63.37166106073812 - 53.1914703991917894011958313928372275696543273170\
8747726895258809444278414652619`63.49677008365213*I)*ep^2 + 
   (234.226876647717310142544349546169264360770747527216324912321689629059236\
70991263`62.904206751572175 + 34.95984042337572547845851937280359730803733254\
850048813272391429869182985372811`62.121985010625004*I)*ep^3 + 
   (317.733555291742087021555146802406436354109659289057996515852607560718551\
5057232`59.911810706778624 + 613.43031506890359040582021142649159684177198053\
113674676032440577631982587266436`60.28806920725299*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s25, s12, s13, s45, s34] -> ep, 
 MI["OneMassDoubleBox", 1, s15, s24, s34] -> 
  (
     -1.809737332768783197341336411307933597669260651128590941842694345175`63\
.91909391578227 - 4.712388980384689857693965074919254326295754099062658731462\
41688846172460942931`64.*I)*ep + (8.67020151129398877742063892640776546995166\
977962738264513874324509730084648527`63.29947648986083 - 
     31.248680924429101536699442978484484335139389014379794559168265235308879\
18846214`63.68831469710645*I)*ep^2 + (77.857914294353458081661609823697482378\
44729550352664539119415796366175738129033`63.120455953131966 - 
     77.136427912811521036103362680052314437337635465250194592012505002613066\
03274517`63.1873946996447*I)*ep^3 + (288.806536480381761505384175862204391587\
09121675849100345753372838752800546330784`61.799581221268745 - 
     57.557525135412965338735261099038525829900259179067290870011018359242890\
27632611`61.26456409813014*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s15, s24, s34] -> 
  -1 - (6.1525463540243200482684086751394271749859519354850513449945051884999\
9999999999`63.96645104597707 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep - 
   (4.56839758749787924913235659837737749764669597534269321792555013889016559\
951775`62.849485111507896 + 41.1248409413122993985020276148750477703895185451\
5303698838530540503871006619586`63.69084982602897*I)*ep^2 + 
   (61.5837962063368434761318356752804365664731666115340312554344776795386743\
9633489`62.773649888846386 - 122.16153185261480455313621967025026756939720319\
290945060955426473983204776395899`63.09588780377382*I)*ep^3 + 
   (307.027505841155840908304372720701518139461651015660073225454685811329532\
56177575`60.90223933105957 - 187.79586235636618990998962456839295722771843569\
514764677339939789796995258019613`60.82231529081472*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s14, s25, s35] -> 
  (
     1.10964309788591713374490371176040442908839536917969661177048384242`63.7\
8669320842162 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (18.536992571573089988945263075370200230414052\
00305453724882795047180861732455747`63.67946485942767 - 
     12.456281967335317219184386344239334507398347629970013618503564471301575\
69897443`63.52535343410434*I)*ep^2 + (52.411798557086215066220322361097732499\
70794240100923578959090501130040611337558`62.965527038068934 + 
     4.0838658347215203417317645205560516506762094051069528360627911087803398\
0567961`61.91537945922167*I)*ep^3 + (103.940551707989231402440280057169900306\
55054655952011366015931546264748219841619`61.588337592314055 + 
     94.455483532782422679518318535971046874754325838555599534877004126335516\
006999`61.64216030569101*I)*ep^4, MI["OneMassDoubleBox", 2, s14, s25, s35] -> 
  -1 - 
   (
     2.01519740513695355213148259909308172601999113124812178645808410324`63.5\
3254139557147 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (12.646491019722070052619608433681341230494909\
26488736240888078809621609251492735`63.33824351234159 - 
     23.311189155562588641769797275291813778433693643898722542632255571660875\
16166984`63.597697457894675*I)*ep^2 + (64.58715624856262497036864026737828873\
18397263546247517337580589159042935951422`62.81655595887533 - 
     33.995608780975309266525238764368946029574350883853921874551058277711783\
65196024`62.60745987591367*I)*ep^3 + (173.29261928167849625108670474824301118\
412393219284302508849656445710459799415282`60.60918762015885 + 
     20.832716055278028915410637494674821307522617922705446203432853436957846\
63741568`59.801607777270796*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s13, s24, s45] -> 
  (
     2.20878127652174050400501708212563115129644991725481390650286076925`63.5\
5394602427928 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (22.735893668983172618335591787963161146339428\
67321758600209481813877561087835251`63.50616641964786 - 
     12.890847085257668641690535492097340876115515244989355680911307879679375\
00769565`63.128656519480174*I)*ep^2 + (59.79406454726713856220983719720870375\
149943203241674231659282292298886218060451`62.90054811957307 + 
     17.287482083070663779257469881082770644467654564063585174957918263688182\
23095437`62.49630355154622*I)*ep^3 + (54.343956861734272452634797688182355222\
28389503767048387571719181355822864097946`61.29585539943096 + 
     137.72803006898497109842479968632592017411159543548423696077933462251895\
094110642`61.81630265379732*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s13, s24, s45] -> 
  -1 - 
   (
     0.7945215416369551131399373505613408430316711776405115472004317026`62.82\
2202283843666 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (17.995453637996219215351976398210951125859766\
13246079409616977066313526759645196`63.176667884856165 - 
     20.816362820468875496155860828008322391092789810150784683712432255626717\
76479506`63.2439361010967*I)*ep^2 + (63.6055419236031441144646373107630223287\
4388911657256246853530545404651786293955`62.827568496641746 - 
     19.585294411769531937220663544689742933555502498843967739660889432631000\
75182031`62.48317813104865*I)*ep^3 + (136.85318030714309719432974618301843375\
660643016391894207642808212264957852325641`61.194129744769306 + 
     38.873109184036120999831626647954018631898195147911256333357888244906443\
26320273`60.76526225721872*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s13, s25, s45] -> 
  (
     2.20878127652174050400501708212563115129644991725481390650286076925`63.5\
5394602427928 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (22.375359148733917972447491272091722019659631\
16320738707702382679417486317208168`63.511741777718626 - 
     12.121654174067149602437457734661424182073714072461285475289059692801456\
70568832`63.10896335622677*I)*ep^2 + (55.182674018700814610103790482454833135\
60783024889086052639345626505719590101866`62.788830907891224 + 
     20.320128227014986537445711385273107774384190956035069183739595339841338\
87604089`62.43828238101107*I)*ep^3 + (35.668553200963310928371935977122644056\
16025510714670465966443731452739689096351`61.035707702351935 + 
     134.91927040063124213532496020827180212916413742822783777041618439658038\
484572137`61.75051202116057*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s13, s25, s45] -> 
  -1 - 
   (
     0.5496798336225223917846647719394460964092517338146320601482482008`62.67\
118583147996 + 6.283185307179586476925286766559005768394338798750211641949889\
18461563281257241`64.*I)*ep + (18.3523962172436938076854363826406973591083376\
940378362750087896824219356759999`63.20601182441704 - 
     19.277976998087837417649705313136489003009187465094644272467935881870881\
16078038`63.221997857911894*I)*ep^2 + (58.54357294923978058884996343638949326\
277087102185158925254550317438660991347018`62.585529715367535 - 
     14.144226977989734308718458148090873839823396756758921845676857223213575\
75982506`62.00320604970375*I)*ep^3 + (116.53033702161713698553778327900423638\
133850997281050085311681351948970588316956`61.24527796736076 + 
     41.097806729146120149967539069304079105766566097103760127954581005424952\
93302586`60.91746311254507*I)*ep^4, 
 MI["FivePointDoubleBox", 1, s23, s12, s15, s34, s45] -> 
  3/2 + (5.065288583097488026337837141521813452106933354520587383471967830671\
6`64. + 6.2831853071795864769252867665590057683943387987502116419498891846156\
3281257241`64.*I)*ep - (8.410763447470008595647106258663036578708814310941623\
12241330934452332828627826`63.12874908597395 - 27.669659068570071379188279284\
05393318026189356983533243968965855805086117383613`63.69897000433601*I)*
    ep^2 - (92.10248060661699599069259543270904922281746735858278517191834166\
562184372507146`63.09248818659703 - 21.18797679779066866377330535939319674976\
781355203289348542967420108671263187589`62.44405748883645*I)*ep^3 - 
   (209.949511300846015980396942269128868864918469353793633051548211821116980\
8061892`59.2869084517419 + 194.6336344513529940551554325155825027093045372224\
8619705022240117674031572659927`59.39767293307906*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s23, s12, s15, s34, s45] -> 
  -9/4 - 
   (
     8.2080013143416929054004217644290242437192352266412415901381288712999`63\
.98082145652051 + 14.13716694115406957308189522475776297888726229718797619438\
725066538517382828793`64.*I)*ep + (35.074073330244007776026234700717963135917\
99713018529380441548991723282539594371`63.43277874022531 - 
     53.217227984892697430503942638133435526513255088205327478428959067566627\
40882361`63.69268166456252*I)*ep^2 + (206.94975850812427355547139266982077058\
800696665124882386515370290798025660622381`63.368485963694035 + 
     33.393650262652650903916004948797903135743826974041028958157140292331591\
53869651`62.34922584743063*I)*ep^3 + (261.79280416095059950941913524802759417\
145782791557497959707028088120153552744019`59.87871861877134 + 
     600.13493561358728153905253801665450956623099385065178092890767954357611\
746576587`60.34165121319608*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s23, s12, s15, s34, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s23, s12, s14, s35, s45] -> 
  3/2 + (2.874407220317365156819822536844694407422696902690580845936439573771\
6`64. + 6.2831853071795864769252867665590057683943387987502116419498891846156\
3281257241`64.*I)*ep - (15.68143485216480003959518225475280633139898667258270\
457641103451597842028000212`63.48261621797587 - 14.01284901611795575326206414\
696979744851835875361829820740359915214596224767254`63.69897000433602*I)*
    ep^2 - (56.23415677236281089394216581183297164051777417543195186049440806\
978285316330105`62.82303998560702 + 27.83510616153025143350064577814138872582\
389412257914181577016639989562623536884`62.285198674919926*I)*ep^3 - 
   (19.5733961094012612288240360792072206687307552974694110232892837175140295\
2042211`58.86205436752435 + 160.138308754213823094448794063482651681387318061\
18539538649118617849096713575811`59.8774926958029*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s23, s12, s14, s35, s45] -> 
  -9/4 - 
   (
     2.0022988395168082700371597343450076499352245285879442302216582983549`63\
.60909379924618 + 14.13716694115406957308189522475776297888726229718797619438\
725066538517382828793`64.*I)*ep + (51.854306455133001296035730854931390037573\
66305815723439278807189507869617992723`63.662528166421545 - 
     19.680368268061182201492838812242725962285926928005959353238170122306891\
01834766`63.5813440511565*I)*ep^2 + (108.994549610419669804664693818690926594\
75970439598294727925393927421412705759468`63.13964829090181 + 
     128.61040731386082033521396089446680857961231584540382132098550265201117\
407956093`62.88154151486618*I)*ep^3 - (152.8930349604730805890387177199439798\
4220031615641803809770500808678397481643759`59.795307541853205 - 
     406.57479078062747601421167761381149229733373288524401115630317778746247\
375442473`60.33613725290166*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s23, s12, s14, s35, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s24, s12, s13, s45, s35] -> 
  3/2 + 
   (5.28100786391780283180052697184040639223232849558033579697060621969`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (9.137843506980416286143251565932437835188470468562180537\
58858457876961529029057`63.15582882874939 - 24.569791186387325885823996895574\
13648833614088634330023369839991076668768702475`63.50319957503114*I)*ep^2 - 
   (74.9753277874934124372498376799631472538824077901271305628437317347702891\
1468514`62.88288346398556 - 3.88773417974296470403046825950960295001512509602\
938092370629055390890753730281`61.53825111471285*I)*ep^3 - 
   (114.811586101932320658041802367665238202915218946730939067774775212873534\
44986879`59.931378892925856 + 170.9478725059447523429619557281606789387850096\
853082558964240351141063240752331`60.20070091922122*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s24, s12, s13, s45, s35] -> 
  -9/4 - 
   (
     5.32715203765999380906848067737143212964693794195447904393221373074`63.5\
8962180318232 + 14.1371669411540695730818952247577629788872622971879761943872\
5066538517382828793`64.*I)*ep + (45.78589660519175809734487040302448619020511\
07477510971294542941600142582172999`63.44813524416559 - 
     44.020974574682324947040532356253369685191226356403992060175132436792438\
36251731`63.464335276196515*I)*ep^2 + (201.5662957047611499515380590793339435\
9547363418874217330409177798603279545223611`63.01517533594571 + 
     66.519575609725333235502599746811738752367457984071279293562699495298785\
23921559`62.58364099789352*I)*ep^3 + (159.73601328549795943159749314160752946\
030247057315185061446696210445438211235543`59.632913510659414 + 
     578.03931280300603390661875304859748576388455287039059466093558213730804\
08162725`60.28073105191531*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s24, s12, s13, s45, s35] -> ep, 
 MI["FactorizedBoxBubble", 1, s45, s12, s23] -> 
  -1/4 + 
   (
     0.06840399139972052286776308015174001531304783901300651413938455412585`6\
3.981639072816094 - 0.7853981633974483096156608458198757210492923498437764552\
4373614807695410157155`64.*I)*ep + (2.169057899997837304461060799168651506528\
88276684416970594885472414001207625291`63.741118034580914 + 
     1.4339347578894462184844164238294987959569066796711043820792088800848744\
6010463`63.696168393674476*I)*ep^2 - (4.1491002991805667917139857802686928172\
2922673720046552319828236943383087847743`62.77376906621442 - 
     6.4812280815437801756774336833179477066010080296366852703798955622155033\
017053`63.074743251007824*I)*ep^3 - (15.5694528273970775988185961068819072200\
9265692437739207896328402404416752429884`62.19041451341898 + 
     8.1150299933171571561243833722070292796814307167973356957683216878502706\
6637131`61.87005127245098*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s35, s12, s24] -> 
  -1/4 - 
   (
     0.3975644342706634964073500851141741101051399638582622766372100422975`63\
.869169365861694 + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.3554693805546480700345148331922700414536\
0251762678386462618427470085539397803`63.631905625311944 - 
     1.1091268587721284159063786360223103931377642356938066098474746752602237\
6681263`63.46140149264824*I)*ep^2 + (3.39517774057202699554186726958343687698\
493088507724731587195275909848133287017`62.669841958435875 + 
     1.7061481766021224902312042065243054562122886709709122109010570523388511\
6204228`62.42099558973741*I)*ep^3 + (2.68812449522876108372937550645548313546\
559095620333186850357364139404667698662`61.82559728815384 + 
     6.7924407762738514301880228078565947369691077110832907512899441827364123\
1859308`62.3019424576421*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s34, s12, s25] -> 
  -1/4 - 
   (
     0.3669592207688594062379410127864372667773375333800273407556871045725`63\
.85984876198611 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep + (1.77192257352392649679288055685945708169756\
098713280137160782730790037356973005`63.51681830900308 - 
     0.7553520038237464619878599156477844016517327382073763557952971217335490\
632518`63.06076651284974*I)*ep^2 + (3.129172152776708319614874677251710003206\
43135282979837990207588509807696066353`62.509608388116845 + 
     3.7771721381696611068299163020964049421085415966706060675264265108649031\
7818916`62.63581045386188*I)*ep^3 - (1.81114478642730881724405073553712470128\
294020998535869215998103899603942835597`61.460976025113894 - 
     7.5252449846083366354623633900168483673341631393305810375319791341316364\
9256635`62.11896547817832*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s45, s12, s13] -> 
  -1/4 - (0.62825790140290557434476977195428432827309563252000449102800777069\
749999999999`63.912765517987566 + 0.78539816339744830961566084581987572104929\
234984377645524373614807695410157155`64.*I)*ep + 
   (1.31268423983013501130580161570029896260597047429076124294554542862996148\
452364`63.29547403009979 - 1.811559184240182655141397742000095271454856171117\
03017977221769347951042672511`63.32112280132286*I)*ep^2 + 
   (6.15001132470059316399132888296590130892345606329707662763298732615725151\
601074`62.98846870454562 + 1.867537303658932930807161838433621626195109812358\
37886348715758216000287165172`62.697071597917564*I)*ep^3 + 
   (6.82615050347844754329597649314378110079769360018084580832963181272466312\
23854`62.4328787690893 + 13.4405122219585781075329557790733530304519468432495\
3926756377716529877956762259`62.66243721670105*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s35, s12, s14] -> 
  -1/4 - 
   (
     0.17370473450415088036129165659405213300331301713847838127538415278`63.7\
43620275876175 + 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep + (1.550947994265988381753840994312028934671814\
74955045381750585683279828471931893`63.58826626001193 - 
     0.2392730828378709344444329946987146121496401071493124696960930763282502\
1540706`62.96686325396377*I)*ep^2 + (1.11957813294504140182335375772869071907\
216265729247650677543537035415454173861`62.72303229074826 + 
     2.3552096928005107320082368491065478823867593118893039808847236512361688\
2509162`63.19602653328064*I)*ep^3 - (0.27026101685096472971401727534145652332\
688277583028681454669689771353321487147`61.37678512970404 - 
     2.2366220200462958680907196225019126033934475356644124280547681177347825\
8283719`62.310180575082214*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s34, s12, s15] -> 
  -1/4 + 
   (
     0.03899850025745048279666320499936432420410009643415206046820451304`63.5\
8774491119334 - 0.78539816339744830961566084581987572104929234984377645524373\
614807695410157155`64.*I)*ep + (2.1539639684449677683072367545007646212456280\
8619550379467258065491895374836462`63.70095831616328 + 
     1.2756979941658719130501082332695793496763487211356050239604327652649598\
979315`63.63747787076278*I)*ep^2 - (3.612498113898976468271612843800280082103\
7965085283364571867974363988961608999`63.07002215560601 - 
     6.3435120715133602336389908351972219382118218286516677277699654852272887\
4097174`63.44290617782408*I)*ep^3 - (14.8073987388034371886724984484438171966\
5301700348743200831731242151497483632675`62.93441523468675 + 
     6.9016302683868751912131078667782649618838023389885271712604381476523815\
8299487`62.57277090920706*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s35, s34] -> 
  -0.799779262048881554298446906107753021406950304178820284608344813255`64.*
    ep + (0.23862824597147205198805842089153148399300741149290427117032548626\
221307915929`62.91660883271842 - 5.025161308292464837740588638795860443251356\
47712684321728525038473217739803852`63.69897000433602*I)*ep^2 + 
   (20.3634833133852540083127901977598988238028812081461957044392252137808591\
3790395`63.07493969081385 + 1.49934548896598954420138623007690713608609523934\
984650855470648781538997137219`61.72558026314738*I)*ep^3 - 
   (9.89248658235313146197451425489734543919692402452846970577928344915839708\
709987`60.76077627399429 - 61.81906693831588366616243158177657537565487699402\
82391107673872816827994229294`61.76225056041087*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s34, s35] -> 
  -0.799779262048881554298446906107753021406950304178820284608344813255`64.*
    ep + (0.23862824597147205198805842089153148399300741149290427117032548626\
221307915929`62.91660883271842 - 5.025161308292464837740588638795860443251356\
47712684321728525038473217739803852`63.69897000433602*I)*ep^2 + 
   (16.6076339950934564749936528436977739181535416828134640184637368363517229\
8332001`63.00438858268349 + 1.49934548896598954420138623007690713608609523934\
984650855470184339788004971837`61.75399227836555*I)*ep^3 - 
   (16.7283361279642553638666661248906135720103025506328986926227303185265358\
4130687`60.661971492714 - 38.220369685644395319258520886699235524427502612400\
36849890737157787973363823759`61.13486948033026*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s45, s34] -> 
  -0.25705232112997995641819513217569753827006992277414049668055655303`64.*
    ep + (0.46334598636597010590312708863699413302672547386043449124331700635\
547957419098`63.898782958902736 - 1.61510736730029882010850455132388931081218\
676467720460169736269993726802307929`63.69897000433602*I)*ep^2 + 
   (6.85531482184907882660958661366287045931204472404095454008017363064180353\
683526`63.22920342857195 + 2.911288693675296367500698615840799235391906276182\
06653966873665874724263838595`62.54340113295647*I)*ep^3 - 
   (13.9689315444177731265038637645263748731781585183177858963167149399421276\
8876501`60.44296232535989 - 21.8192523240140745090152385616502521675019425151\
3544223138964842708391998296537`60.75094408073252*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s45, s35] -> 
  -0.804772661825010673797698783344977299441129035731642131064438617255`64.*
    ep + (0.22942610357643097461839875960918212938254485172813895397695026627\
902425998413`62.894973252870834 - 5.05653576439871315778680977556980028598745\
433783573477410097201259300910208592`63.698970004336026*I)*ep^2 + 
   (16.6978579233161839951972595280325731427423824593132472306138732950186678\
8399891`63.308794112741126 + 1.4415267230748930768780001911748692612707111806\
3373300739431281517782962288037`62.154508225730105*I)*ep^3 - 
   (16.5959420632873541112152569424038931260548429228207532587005091471904152\
7152278`60.923612640835614 - 38.374392052385444733481743149772843370005287894\
2005852815664164158812377057085`61.42510835103085*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s34, s45] -> 
  -0.25705232112997995641819513217569753827006992277414049668055655303`64.*
    ep + (0.46334598636597010590312708863699413302672547386043449124331700635\
547957419098`63.898782958902736 - 1.61510736730029882010850455132388931081218\
676467720460169736269993726802307929`63.69897000433602*I)*ep^2 + 
   (6.84124174848293648999935850934152788453047680194453551801960427147841793\
265111`63.12490747930241 + 2.911288693675296367500698615840799235391906276182\
06653966872727232609741236535`62.685550926068586*I)*ep^3 - 
   (13.9875927351948253284537334127926196688925744380453238568773429480258609\
0016932`61.29072415751973 - 21.7308285962130686146898685621631871385811442619\
1306440147849431202133194902595`61.4975779301447*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s35, s45] -> 
  -0.804772661825010673797698783344977299441129035731642131064438617255`64.*
    ep + (0.22942610357643097461839875960918212938254485172813895397695026627\
902425998413`62.894973252870834 - 5.05653576439871315778680977556980028598745\
433783573477410097201259300910208592`63.698970004336026*I)*ep^2 + 
   (20.4336967645405870767300615420250402279715176467596701438782839773224719\
1728344`63.36443537399399 + 1.44152672307489307687800019117486926127071118063\
373300739430807317419431851363`62.29833956100934*I)*ep^3 - 
   (9.78574351999447309674135725126406489277075402368385059295392379302725463\
192946`61.07110441595829 - 61.84735976955742620107030411902840843032470109101\
493359598889294911626272532318`61.896619334513765*I)*ep^4, 
 MI["PentagonBubble", 1, s34, s35, s25, s14, s12] -> 
  -1/4 - 
   (
     0.80124446911400045840756329245058211874592475451214417488803321381875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (0.554908106636203033562175626618852397588799745990506957494\
2493993374951820781`62.78812154791355 - 2.51718373789799782981086069271781055\
257535938330226485602004487007980320607972`63.69897000433602*I)*ep^2 + 
   (5.90953854867970346761619213029699140732612598296565544844523557912120909\
23728`62.66749534088217 - 0.8405611587992679713056428492568706348228772451239\
8291728726080766762659386223`61.701552286803185*I)*ep^3 + 
   (11.3294421552405522801229318532804888682418802123876475559279137888308527\
5885309`59.48522839244866 + 11.0086234714753596530111058912967334749884598574\
3929238182010893760507174853738`59.62703997734217*I)*ep^4, 
 MI["PentagonBubble", 2, s34, s35, s25, s14, s12] -> 
  (0.079496162181800764416547847368010296460957775629260892410654488417499477\
00913`63.39645954445912 - 0.0954265649979927763903531325940427503049105158613\
7579372171641454219240090985`63.03994204057925*I)*ep^3 + 
   (0.68210760605406392481865824204416020140107793423819948922657463959591622\
187497`61.999986531200776 - 0.44451926987004087705771856583643584221448105434\
185113882857601339627241042199`62.01034427319951*I)*ep^4, 
 MI["PentagonBubble", 1, s34, s45, s25, s13, s12] -> 
  -1/4 - (1.29988452302282860433942823709672595794925625290524712372823915288\
999999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - (1.8190308165829927845349202283029003026050\
1654958791698171369984758193304587797`63.07963243283657 + 
     4.0837076680435907971320942719601328359225841161871054871145972932304192\
4731749`63.69897000433601*I)*ep^2 + (3.33098856147453862167116296132533749916\
875508877895182792099632958407496135732`62.35467063309804 - 
     8.2985102400555577874457736481643767500769419127868589370067940064889189\
1768541`62.82490110158544*I)*ep^3 + (19.1213399243774491154587885824334099482\
4440024229011095522585283376701841000684`60.15827892820659 - 
     2.1552839072589524117008296754133057299623278404855366167183248490585017\
245959`59.30241945632127*I)*ep^4, MI["PentagonBubble", 2, s34, s45, s25, s13, 
   s12] -> (-0.24938915796128247115187651333456349725630163805287885993324579\
696874947700913`63.814536092386504 + 0.26643677688219693363839701902468490142\
557771939189987278024194790656740090986`63.513684040833056*I)*ep^3 - 
   (2.39865346624267875944871074809977867950476454398307157362547407273534763\
36146`62.395476318804675 - 1.605920582362968387237647259897154423426698954655\
54811783182115974023742586122`62.471185790925794*I)*ep^4, 
 MI["PentagonBubble", 1, s35, s45, s24, s13, s12] -> 
  -1/4 - 
   (1.04132695942621529073438094767595449902762791166561377447705958964`64. + 
     0.7853981633974483096156608458198757210492923498437764552437361480769541\
0157155`64.*I)*ep - (0.352126943984722064329359780389549004436981848915555779\
74298048590306204875627`62.44585959707399 + 3.2714251257183946526658353257383\
9988550637979618047733186508547674635387144132`63.69897000433602*I)*ep^2 + 
   (5.87948558091954111301686565045899366083467379614782316342199829865700715\
833589`62.74615341337961 - 3.690095810378412486809839363417104779787725195882\
42902928288032581862169251734`62.65471620740888*I)*ep^3 + 
   (18.0292546797222286482064901452538515551417302562949458070367601861977194\
701306`60.013780204593196 + 9.87641871086188789521758864620206290822180733436\
20477054638074260427300239137`59.8312415990826*I)*ep^4, 
 MI["PentagonBubble", 2, s35, s45, s24, s13, s12] -> 
  (0.203359925390969866604369454144124201201880912282128223481255670249999477\
00913`63.78164768019843 - 0.1549017550039049784991611039207681557609809199953\
2232368816946860906740090986`63.28106676860093*I)*ep^3 + 
   (1.81445025166844761510000597753847618836208608196822591141436590337611022\
227678`62.37790468990671 - 0.852858819501439445290832503905837495644320925122\
1813521236772759692542715831`62.343185750296755*I)*ep^4, 
 MI["PentagonBubble", 1, s34, s45, s15, s23, s12] -> 
  -1/4 - (0.74857471610836061121585970215081299066546570223165192053259718167\
207499999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.5407589949998178025068341988111860058346\
164624691678824278728994254886011103`62.83079222958832 - 
     2.3517168287890907541151381404142887400830453394172280144236650769113471\
8691452`63.698970004336026*I)*ep^2 + (5.1357314897830224214922360554369409203\
4776515914489245404272513877615691285033`63.02535745536582 - 
     0.8850119039709576710402040321813298928329432547055147252406967647273836\
1862922`62.16305417202462*I)*ep^3 + (9.09568791944504677448134032749630025302\
892022090252799466582254789761520515184`59.37655579314814 + 
     8.4454804710588876493101696633562363122360746746326640867295015616840860\
6802626`59.528424613339624*I)*ep^4, 
 MI["PentagonBubble", 2, s34, s45, s15, s23, s12] -> 
  (0.018789524210368954828444040640964386587284913054692814262123591168749477\
00913`62.69438699471831 - 0.0537661761742550660155206732601128540249371204704\
2690579238809711719240090986`62.770477570257476*I)*ep^3 + 
   (0.21847979528856786820494044085475617485464498544560754652248451060869210\
519195`61.296485774541374 - 0.21061078590768844197607881617855154072392097894\
759402212919056307894442651912`61.566964584868096*I)*ep^4, 
 MI["PentagonBubble", 1, s35, s45, s14, s23, s12] -> 
  -1/4 - (0.58106616314164593410508530736288133868364270253921632421245048246\
957499999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + 
   (1.13322521790271179870231352341100517002661089699013342653741031233944268\
4905`63.20704861127183 - 1.82547318937540315903223215529993836586516038090130\
585018359812075692842582277`63.69897000433602*I)*ep^2 + 
   (5.20710964083097504405859377069378574831307684061065956072068340322335692\
655551`63.0901365908964 + 0.9762756294008670121309519532243785673200351585078\
2838564459433891044736165457`62.208170102846964*I)*ep^3 + 
   (6.86963734814107568187776700259773320982386245078944755690517937365888007\
754262`59.49577785973882 + 10.57916675886189981420894552047461701909006145296\
944045318910329168505385421531`59.75326709196055*I)*ep^4, 
 MI["PentagonBubble", 2, s35, s45, s14, s23, s12] -> 
  (-0.02717439892741899026255996284057081608852711480943930037518639033749947\
700913`62.86432712394545 + 0.049883329338870845568992311086493962160582450165\
61513113495150681094240090986`62.736078919889465*I)*ep^3 - 
   (0.24847184179287697829312228520296811509710686953048996214687091634445396\
611093`61.49194263533357 - 0.196162714754786760832210368514747217292953066312\
30630296213557527624971671716`61.696597032053496*I)*ep^4, 
 MI["PentagonBubble", 1, s34, s35, s15, s24, s12] -> 
  -1/4 - 
   (
     0.71019545848410182191329039781774231180611941296494642195700034977125`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (0.600278477691325838908103365247055941121057547216543986180\
87732839024271431155`62.86390130660837 - 2.2311448349864892804275077316104279\
763770400218115588650106000097501565912953`63.69897000433601*I)*ep^2 + 
   (4.81510436145941525991055517165247508665146937946906539684686144873795854\
14003`62.70876098042828 - 0.6980259344018511699432744842953952090811315320761\
5277274518261517195656544991`61.70193740682678*I)*ep^3 + 
   (9.26344387950182995355082791042325683682683133723579030667584144467703741\
326974`59.634371399656104 + 8.17618036166953432237300665120251328217704057620\
547393910951114106639873256973`59.64012408930228*I)*ep^4, 
 MI["PentagonBubble", 2, s34, s35, s15, s24, s12] -> 
  (-0.04437042588969608772233944105255145729448459113942795649555203712499947\
700913`63.097849686374644 + 0.06766804982621189489076541006842049393926485502\
518028188115657047969240090985`62.877022559193854*I)*ep^3 - 
   (0.40092959381361362337352365926369992727458648421499072839311385000244296\
95705`61.75142979314572 - 0.3053410771698325214776222764421593599605047528916\
3079245632728969943282747985`61.837437786478915*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s24, s15, s13] -> 
  (0.817600432161664276673751427627045430566452349832799994647146393174999999\
99999`63.89045057889945 - 1.5707963267948966192313216916397514420985846996875\
529104874722961539082031431`64.*I)*ep + 
   (8.13091303888929392782129624888966431316570282257879052272857794935684861\
417256`63.68276855147896 + 4.959612427080708083701310238117537974668049629651\
7738662088695676586754636519`63.56263931618444*I)*ep^2 - 
   (1.93057945031167058009718319752073980500757617618341816219569535357079703\
792494`61.65621725978329 - 42.41435187885986886698751110991643007044003449866\
821351057687064944384423480833`63.188056727960465*I)*ep^3 - 
   (134.103370347481414239143314265810481206801299954638510558946320493946621\
12266257`61.61735213473904 - 1.5418706931965348858664379371928342007098449047\
0133074290474919084000771802156`59.74197524580229*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s25, s14, s13] -> 
  (
     0.2086696644630253789554296318022919827397883759188284885002184535`63.13\
2307874986864 - 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (7.99481128245818101481408841058134817134050250\
118715112684611837811870805780816`63.49762859412255 - 
     1.2773378585131118152343030863120967037801606992476356680118870304240261\
8212532`62.716915365453545*I)*ep^2 + (21.833426266579260112450459131833130463\
6064315198254395521317013045386113528157`62.570793859763754 + 
     28.018966188100362263838990245426952770398007159845201753584861838151261\
65506946`62.7748136872872*I)*ep^3 - (51.3522928562912027169879118343105003419\
0531886591658550547394104113754811278633`60.80822091752431 - 
     73.657865896312948284825204494895005255375135927142190474630833675551380\
08415363`61.07515697557279*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s23, s15, s14] -> 
  (
     -0.6570633600980053597567266768368383034068036373144173748338310598967`6\
3.99611253562255 - 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (6.27380481856010147153591562572120919719286\
869663524514049026728025006072213917`63.60811661477426 - 
     3.3993128513843659055259275064452798442921999018957074690026812451513383\
4852619`63.54063422779056*I)*ep^2 + (19.0950370181233202154998038457537710496\
6994573744595549797536868258502033134866`63.1553539835648 + 
     11.537800108888830883787627181465564263560776995153133767511142331151384\
95943999`62.960348067034296*I)*ep^3 - (22.72319114248031860780609502159690964\
175447664710270667836937267539853370868741`60.42443497655412 - 
     38.660559308826389143189465190451270395511233944722459845001871359533841\
22250616`60.69687399155551*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s25, s13, s14] -> 
  (
     0.2086696644630253789554296318022919827397883759188284885002184535`63.13\
2307874986864 - 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (7.99481128245818101481408841058134817134050250\
118715112684611837811870805780816`63.49762859412255 - 
     1.2773378585131118152343030863120967037801606992476356680118870304240261\
8212532`62.716915365453545*I)*ep^2 + (19.511650950744184210707143703460615159\
17074697155632119813323195521627708696648`62.5743580920823 + 
     18.639574710539736583829115580270062034904507867396823882546320038390084\
90097341`62.64870834679279*I)*ep^3 - (16.392138570526220611933131563008428662\
98498535057451682102561336393998330493228`60.33413087560698 - 
     42.499077640041302290204837331871263602169452445631403740838948905575717\
10811497`60.83017945141689*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s23, s14, s15] -> 
  (
     -0.6570633600980053597567266768368383034068036373144173748338310598967`6\
3.99611253562255 - 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (6.27380481856010147153591562572120919719286\
869663524514049026728025006072213917`63.60811661477426 - 
     3.3993128513843659055259275064452798442921999018957074690026812451513383\
4852619`63.54063422779056*I)*ep^2 + (16.3403609636333756281045037019403194112\
1508757510408853268728910077127134163547`63.16991654722142 + 
     7.6739454491846920123255566717957033103117122042933371069336488629141878\
5924857`62.88577744398537*I)*ep^3 - (12.1894777319469843907831019566671080586\
8827569413427981244220536457755085425266`60.17168978106224 - 
     22.460773000364111717380703695771946726263370771135884940296175770635973\
37231822`60.50230395471896*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s24, s13, s15] -> 
  (0.817600432161664276673751427627045430566452349832799994647146393174999999\
99999`63.89045057889945 - 1.5707963267948966192313216916397514420985846996875\
529104874722961539082031431`64.*I)*ep + 
   (8.13091303888929392782129624888966431316570282257879052272857794935684861\
417256`63.68276855147896 + 4.959612427080708083701310238117537974668049629651\
7738662088695676586754636519`63.56263931618444*I)*ep^2 - 
   (1.82162662269512185650980855586657953030758820664605481304663051124648221\
95858`61.727789360069714 - 26.48498552019424685113200003273155422705668327807\
152315235538907569266250410039`63.01014936470332*I)*ep^3 - 
   (59.1041871741274300257333271623332595968803551003166245588572317367765837\
5417075`61.22732538884349 - 2.21469744198231168069532918374267525779223611736\
453982673041482438781795505108`59.853620523308486*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s14, s25, s23] -> 
  (0.369881032628639044581634570586801476362798456393232203923494614139999999\
99999`63.78669320842161 - 1.5707963267948966192313216916397514420985846996875\
529104874722961539082031431`64.*I)*ep + 
   (7.67970162508385497963416197074767089218621655033700609208643879275903763\
205906`63.63651257277675 + 2.812819625047395711239704024907044601332631757726\
79332284072447540794570293341`63.515985352875724*I)*ep^2 + 
   (1.82907781663358722821110857776811442115487494681415952211807807884786837\
826545`61.57346838053412 + 19.79185165864854259436475259771900679168360418093\
403438470862627600030203252105`62.644400271132355*I)*ep^3 - 
   (44.5608185957212014941640781541101239565072368515555171889470495150459008\
6340445`60.4843626807877 - 1.469489712963221120050581886495435923204990459260\
57289371834262530433330752188`59.13263426478596*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s15, s24, s23] -> 
  (-0.60324577758959439911377880376931119922308688370953031394756478172499999\
999999`63.91909391578228 - 1.570796326794896619231321691639751442098584699687\
5529104874722961539082031431`64.*I)*ep + 
   (6.29814147965525167727307645198011013963822092913564992073388336506879570\
479196`63.48455072304454 - 3.355968218909117403525466646865639414928859031829\
9631091137567356829601402839`63.52574810214871*I)*ep^2 + 
   (16.2416078072751959538583615114940707536217110628909535167605406671519899\
5675328`62.45806241842305 + 7.26949503625176175847175752514258316004115304140\
761307883871547165287915704248`62.08374827856995*I)*ep^3 - 
   (9.20050096809957443187072738101936495141998882093667174559911745423111660\
211632`59.57375015379828 - 20.83002953360068177971589381985232235230575631235\
813098981975966653348209685448`60.084703725446*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s13, s25, s24] -> 
  (
     0.73626042550724683466833902737521038376548330575160463550095358975`63.5\
5394602427928 - 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (9.64701257662674630020362315351179191830902018\
884474436887569261824748207189507`63.53990617103442 + 
     1.1277344558146401997990777787468517030323449533155408865217386684433052\
6771054`62.535845779309945*I)*ep^2 + (18.586209718740605360083152522341391183\
20580367762808230942478982345361823156109`62.186457769277446 + 
     33.881475927835492821324088813697508857921814166824337337155951838877661\
23044218`62.82545915653686*I)*ep^3 - (49.991876108775872161664389376682728515\
86430965125465563110597449595494495446279`61.54119231727255 - 
     66.743749851492224783526449433776588730254687283978092850989745926512712\
71236797`61.71927271347981*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s15, s23, s24] -> 
  (-0.60324577758959439911377880376931119922308688370953031394756478172499999\
999999`63.91909391578228 - 1.570796326794896619231321691639751442098584699687\
5529104874722961539082031431`64.*I)*ep + 
   (6.29814147965525167727307645198011013963822092913564992073388336506879570\
479196`63.48455072304454 - 3.355968218909117403525466646865639414928859031829\
9631091137567356829601402839`63.52574810214871*I)*ep^2 + 
   (22.6097418089637777309154522726671305597466139696847578652535723712632234\
634161`62.551274026526116 + 16.9552316958136583480659141951683282967792613167\
6032178235666421692731104955557`62.4017882222876*I)*ep^3 - 
   (32.1757182016723126992536203921115340842078417993083836774217636025650620\
879943`60.057953012465326 - 66.1043554612670036755410422037030041155565883933\
658281371534738395071927344101`60.524309145251614*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s13, s24, s25] -> 
  (
     0.73626042550724683466833902737521038376548330575160463550095358975`63.5\
5394602427928 - 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (9.64701257662674630020362315351179191830902018\
884474436887569261824748207189507`63.53990617103442 + 
     1.1277344558146401997990777787468517030323449533155408865217386684433052\
6771054`62.535845779309945*I)*ep^2 + (18.528552448734174550558728875796803445\
94997781192883352617688210348609789049655`62.16367159142875 + 
     33.347831885360261774714624613580367440501673212866489808340215741102086\
04658162`62.72628998048216*I)*ep^3 - (47.526457419658545352895575523330153691\
56703682391000957851500852168266387457431`61.56040846506924 - 
     66.122088891981443243661793958014571309981762699111206845595142785927731\
78167331`61.79903306717067*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s14, s23, s25] -> 
  (0.369881032628639044581634570586801476362798456393232203923494614139999999\
99999`63.78669320842161 - 1.5707963267948966192313216916397514420985846996875\
529104874722961539082031431`64.*I)*ep + 
   (7.67970162508385497963416197074767089218621655033700609208643879275903763\
205906`63.63651257277675 + 2.812819625047395711239704024907044601332631757726\
79332284072447540794570293341`63.515985352875724*I)*ep^2 + 
   (3.47549206693493077769213128382041468067720443377743687233333823691048821\
026964`61.76032283229447 + 28.66685301745953217300493583080988446612484585012\
825259114240671964626633914845`62.72324302391693*I)*ep^3 - 
   (83.8810602502219643246719283130179779226635859959571887806378907289042874\
9862477`60.74612769057744 - 7.42049619758631706667510815468690836625447705089\
774285775980770696585968180052`59.83097285287785*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s23, s35, s14, s45] -> 
  -1/4 + (0.24729720370201156066248032447106738779078841561703835712240503070\
334999999999`63.650901026599385 - 0.39269908169872415480783042290993786052464\
617492188822762186807403847705078577`64.*I)*ep + 
   (2.47715758726733113202650335671895708120890475613305086989878233464951570\
068828`63.7081731568606 + 2.6527652863026934454061787679580592223489176347221\
3680507192371589676142689316`63.641816562746406*I)*ep^2 - 
   (2.27127853994294671664842917073398974398386409393193123853978024950279573\
420085`62.25786452833482 - 10.40452270213921674055292187490566226764261240352\
364259801676698143868779178109`62.91186747368168*I)*ep^3 - 
   (22.0412338367143263295808606349640752453113542313784446672584394510301286\
0257853`63.03091500727663 - 3.79131271952553933043864716555687317408675585674\
610397310436983277914446913785`62.52155241015585*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s23, s35, s14, s45] -> 
  (-0.02717439892741899026255996284057081608852711480943930037518639033749947\
700913`62.86432712394545 + 0.049883329338870845568992311086493962160582450165\
61513113495150681094240090986`62.736078919889465*I)*ep^3 - 
   (0.34591023605686286217211755892118418703739886911670676767797393678678798\
606328`61.946387217587215 - 0.16875070428425388060054531038592057009113883965\
467737761595532091404528806414`61.94726119204766*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s23, s34, s15, s45] -> 
  -1/4 + (0.21671873590905456289658184247545567610173019416397816939822884755\
709999999999`63.57018281866544 - 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (2.42037532149149519240433676475321370863591396019605912149846505897854022\
83163`63.67397594294783 + 1.4582947271671738716499321409494541089791688066587\
9388311018601572330964848162`63.312326753274625*I)*ep^2 + 
   (1.43138481659285415403598447352052106720663322672902993200483220928269305\
35558`62.04242460964222 + 8.1145095877149544367995280856785280933742258390260\
1088686631570857774883464522`62.76940861724821*I)*ep^3 - 
   (14.4168777392160630737102108230208289835440971878770093612461261826752430\
7498521`62.91596004982414 - 12.6993169575166410323999351345957726507602782455\
1130179554608113891664446913785`62.91025702260921*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s23, s34, s15, s45] -> 
  (0.018789524210368954828444040640964386587284913054692814262123591168749477\
00913`62.69438699471831 - 0.0537661761742550660155206732601128540249371204704\
2690579238809711719240090986`62.770477570257476*I)*ep^3 + 
   (0.34062046887407292025505521048191684774268457267212126150155669565345465\
272994`61.938938519049 - 0.22504976829541827751360496824964119028005294750516\
259723643561698487862139748`62.07737119265376*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s24, s45, s13, s35] -> 
  -1/4 - (0.85299301110692600401456072892400444761495098099850332947634256984\
749999999999`63.88560475789649 + 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (0.23205229964718249759300917414518934712070709579122764287981372975031598\
302562`62.396181114175654 - 0.26270393877329923843805157111905019691277085470\
793217749816528889201473535341`62.585368176451645*I)*ep^2 + 
   (5.40622729777559084493740308454329549249519492318043899533976015017623883\
319501`62.23397757581372 + 6.549405465093114250959625546808010419229665562390\
98546822257601682161235382082`62.50163351253218*I)*ep^3 + 
   (7.30404977492093351123467596017117595195576655679615843909754658824825229\
976285`62.341786101265065 + 25.4493392865877551568696716034541795493641971693\
202845740268080243347877113099`62.96398517999216*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s24, s45, s13, s35] -> 
  (0.203359925390969866604369454144124201201880912282128223481255670249999477\
00913`63.78164768019843 - 0.1549017550039049784991611039207681557609809199953\
2232368816946860906740090986`63.28106676860093*I)*ep^3 + 
   (1.96650389881887416156266701521730402221880593330293643154849202841157965\
272995`62.70636332722375 - 0.530854772670298057937183083251391197703970722961\
18882832377061461612862139749`62.45186119233514*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s24, s34, s15, s35] -> 
  -1/4 - 
   (
     0.52061316022078025531865720975648619088489779940963051534225987897875`6\
3.82572232001849 + 0.39269908169872415480783042290993786052464617492188822762\
186807403847705078577`64.*I)*ep + (1.2119855581972318154090503896242016238436\
0133637066321757032984028152372868384`63.39193894921469 - 
     1.3186714575583287706994897336339920274101595594312964227605115698186278\
6752314`63.443957811203*I)*ep^2 + (8.4376253902023630875491884214282070488299\
2153637180305531555946452485919273605`62.76250789083786 + 
     0.6693399312765960740569893481910407639974897739778150240925963736009042\
6181605`61.611957118922625*I)*ep^3 + (16.393531042004651379659244602586191256\
79435623332759170510592015591325480714385`62.770626167201826 + 
     16.798004305626256703692828096388445244410152984405863953863009996500195\
02534308`62.81218723814472*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s24, s34, s15, s35] -> 
  (-0.04437042588969608772233944105255145729448459113942795649555203712499947\
700913`63.097849686374644 + 0.06766804982621189489076541006842049393926485502\
518028188115657047969240090985`62.877022559193854*I)*ep^3 - 
   (0.48818881466126691815452525509871973507847040578299492426440512878678798\
606329`62.09757829920651 - 0.209839315958204013623911767348900153304017030570\
89067829754149365571195473082`62.046254047858795*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s25, s45, s13, s34] -> 
  -1/4 - (0.54852762725760655515539983101162772370161899404151757640287860000\
999999999999`63.607804331640274 + 0.39269908169872415480783042290993786052464\
617492188822762186807403847705078577`64.*I)*ep + 
   (1.63996589829690875154706142506031655685713427394525220991207987360991850\
31621`63.079700064727916 + 0.601987779387760604742879942793988075457959691600\
52069942777118212022516711278`62.70118862402409*I)*ep^2 + 
   (6.05385284486790731493310972295837147843567068749119858035861969522702773\
285627`62.2237450730996 + 10.549552248285835483765763333529876872880288161291\
40421515367059657555772152952`62.6490874427441*I)*ep^3 - 
   (4.62981888432003333557546425903155072534686714156234490648877180527710271\
399724`62.100060196388526 - 29.4845299626204993445915999851893304314086564479\
4019523552117076681751517046612`62.943984784515564*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s25, s45, s13, s34] -> 
  (-0.24938915796128247115187651333456349725630163805287885993324579696874947\
700913`63.814536092386504 + 0.26643677688219693363839701902468490142557771939\
189987278024194790656740090986`63.513684040833056*I)*ep^3 - 
   (2.81387467386983214481235833900425400078603364804010014625327759867428798\
606329`62.851690976410985 - 1.27256638474995763597227867125870545348422460690\
937310846064239808758695473081`62.814089205871475*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s25, s35, s14, s34] -> 
  -1/4 - (0.18556930857850380869359782984849775528250759099958457454461972599\
5`63.27272096487862 + 0.39269908169872415480783042290993786052464617492188822\
762186807403847705078577`64.*I)*ep + (2.3248343659051517587419457760688489018\
1613280082359317094365493470411043826068`63.45180117092469 + 
     0.7404908197382506462376884072876513583303198149404993761271626013670638\
1335459`62.922804227380794*I)*ep^2 + (4.7046525030855350770109627496101936718\
6906338036361151964355510124395675282106`62.44520606578316 + 
     8.2338109759256582979693309164151448221599892579831289266044892600826777\
4029463`62.718203961701136*I)*ep^3 - (5.8622644941909981733299209975557336810\
3258418038768256058458508096803590889112`62.34787646595919 - 
     19.356484115119377674796691830332343088666163198574879121821833374931499\
09671916`62.85524722591488*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s25, s35, s14, s34] -> 
  (0.079496162181800764416547847368010296460957775629260892410654488417499477\
00913`63.39645954445912 - 0.0954265649979927763903531325940427503049105158613\
7579372171641454219240090985`63.03994204057925*I)*ep^3 + 
   (0.78417047679774717557355013158114352621323268298371586837926226615137131\
939662`62.307853302927754 - 0.27681139340941777162996212219004102110042968674\
505100849761367915987862139748`62.16987861026894*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s34, s25, s12] -> 
  (0.603245777589594399113778803769311199223086883709530313947564781724999999\
99999`63.91909391578228 + 1.5707963267948966192313216916397514420985846996875\
529104874722961539082031431`64.*I)*ep - 
   (2.09115021546992115218403248651850500823701771649668319491070182196769888\
416445`63.381574298563116 + 0.43433678745994678499309252161816293419242968284\
39525337586797800937790516245`63.69897000433602*I)*ep^2 + 
   (12.9464321270394850302867842746702675484543690754764962130918874974511021\
0532299`62.86911393053621 - 3.50410252596373412391919241545918248501468530266\
441651015701194311143070671248`62.41143983779444*I)*ep^3 - 
   (1.13687826383451194073011016886825569157536460002027226123325637495017384\
790934`59.343600461403675 - 49.7747263108903451283947639281878146201836546024\
3379541258455377304997958815225`61.01034826819286*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s35, s24, s12] -> 
  (-0.36988103262863904458163457058680147636279845639323220392349461413999999\
999999`63.78669320842161 + 1.570796326794896619231321691639751442098584699687\
5529104874722961539082031431`64.*I)*ep - 
   (3.01852338113603235326868658041670790147489598842893245386529709737199529\
068624`63.56057985418957 + 0.488788555430717647386595401567917018671197421052\
49576242286870245281174655597`63.69897000433602*I)*ep^2 + 
   (8.04385946550685635476602708658148428048372973375955605426858161426876183\
727639`62.63088515304803 + 1.686886290070221920565688512954776205930875187643\
5144092282821410982469712325`62.13206610909986*I)*ep^3 - 
   (21.6141649831844091495095087418518965280460281980204679617396258808617508\
6535167`59.93066914669203 - 40.1500146190321555458385552659795482651978764514\
2108098497827421464981587108883`60.277449029150944*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s45, s23, s12] -> 
  (
     -0.73626042550724683466833902737521038376548330575160463550095358975`63.\
55394602427928 + 1.5707963267948966192313216916397514420985846996875529104874\
722961539082031431`64.*I)*ep - (5.7963692044182913215922404614932510127067351\
4133822459992809290800019938482614`63.54194973538473 - 
     3.4983262319902835497276472161149407490893781090885658758888734353320288\
9369153`63.69897000433602*I)*ep^2 - 
   (9.16795179399473121355344605323469798529520485538962137610440780495645227\
1035`61.719302584384195 - 8.8802620661240412883494265127572586194536672324450\
1781396256519780475066980258`62.00615909181331*I)*ep^3 - 
   (39.1694463514284783103192879006344397630144510512284291951993993432783075\
810449`59.73036079959605 - 45.92198037851821198396737342417918428277866168580\
825849867264683158433295305029`59.9138138128737*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s24, s12, s35, s13] -> 
  -0.51410464225995991283639026435139507654013984554828099336111310606`64.*
    ep + (1.27463010597016564728152470920292037908246745330550535067845811706\
051895395254`63.224088026635116 - 3.23021473460059764021700910264777862162437\
352935440920339472539987453604615857`63.69897000433602*I)*ep^2 + 
   (18.7616830261097748239801087251036145572255731330473933325290407972329323\
9012368`62.22041046690413 - 5.82522262051041255895525199005602515215554492907\
266179103288610295851853671623`61.66230271593857*I)*ep^3 + 
   (42.8955590236104812694519976224132245058655554540046477225305644903652790\
9680747`62.77194178058793 + 17.3255814018228771403304005642418476323790865719\
9477322125927983488114627387748`62.37912655585422*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s45, s24, s12, s35, s13] -> 
  (3.253758806255517865669911266305987219230094596514051575700090723999991632\
14615`63.78164768019841 - 2.4784280800624796559865776627322904921756947199251\
5717901071149774507841455777`63.28106676860094*I)*ep^3 + 
   (33.0085006033581602750757868671124836139257709946796267191156199954084808\
7859267`62.6012681814909 - 8.209277787317298533829574528431833587255303576210\
99934150130175723780649732266`62.31797766832995*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s25, s12, s34, s13] -> 
  -1.60954532365002134759539756668995459888225807146328426212887723451`64.*
    ep + (1.35112587155714892302036184931132560927179209083921555480103636100\
198969049808`62.72233061723217 - 10.11307152879742631557361955113960057197490\
867567146954820194402518601820417184`63.698970004336026*I)*ep^2 + 
   (51.3245805730830235654355210305898921588555995759489580012929313070469033\
3149564`62.52073591372371 - 23.3351636399142992315361706413773970587652147399\
5760861860270579788382300169384`62.09254061659178*I)*ep^3 + 
   (147.137640439833011952889650378510934108874156094274188834808707566365279\
09680747`63.248926569008646 + 60.73225770508001749048351348517129605023085119\
637138820874710124188114627387748`62.92823993877421*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s45, s25, s12, s34, s13] -> 
  (-3.99022652738051953843002421335301595610082620884606175893193275149999163\
214615`63.814536092386504 + 4.26298843011515093821435230439495842280924351027\
039796448387116650507841455778`63.513684040833056*I)*ep^3 - 
   (46.6854215300225064755899909705403477960831946839887964945322763178084808\
7859267`62.744697646985244 - 19.835416811560382132803135621450646827575205356\
74804532214315591340780649732266`62.68850813370109*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s23, s12, s45, s14] -> 
  -1.59955852409776310859689381221550604281390060835764056921668962651`64.*
    ep - (0.24947135036385156276739601509932795319098110317978145507437642065\
961859533792`62.37321357189429 + 10.05032261658492967548117727759172088650271\
295425368643457050076946435479607703`63.69897000433602*I)*ep^2 + 
   (32.6207118134222589189186694503579417056448153657988083042970545465449556\
4497421`62.60664278751979 - 15.5162149069501905302599281253241136755901371795\
6929508063925799730065249811023`62.39261750048376*I)*ep^3 + 
   (67.9641040859193310205619077380716073673332143067276878140301691803652790\
9680747`62.95705052745977 + 54.6089618140726595377420695928382372215611284172\
7920489723011429388114627387748`62.885812232976896*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s35, s23, s12, s45, s14] -> 
  (-0.43479038283870384420095940544913305741643383695102880600298224539999163\
214615`62.864327123945436 + 0.79813326942193352910387697738390339456931920264\
984209815922410897507841455778`62.736078919889465*I)*ep^3 - 
   (5.93503363180583396416194466951440115033477747591126048389012184708927710\
675299`61.7816158716053 - 2.9148182843792318519587715185419656916026646610546\
2545877612285435933087531505`61.77083982844962*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s25, s12, s34, s14] -> 
  -1.60954532365002134759539756668995459888225807146328426212887723451`64.*
    ep + (2.53053434853614312697147617952964159737696042810221600915913945181\
287788097944`63.192085901835206 - 10.1130715287974263155736195511396005719749\
0867567146954820194402518601820417184`63.698970004336026*I)*ep^2 + 
   (38.6949037346109908884390336039549958952704825443800484864602441043397572\
8235009`62.407238108015406 - 15.924721626196829288395891984244346902351516095\
94792227907119276670413752823584`61.889387173858545*I)*ep^3 + 
   (52.6761676320555005410360460093565167917287745890770994231845750160601202\
2034851`59.24623459043773 + 13.1894543383525207356578802155565051524067821253\
4801384441889351908146306106915`58.794656995687774*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s35, s25, s12, s34, s14] -> 
  (1.271938594908812230664765557888164743375324410068174278570471814679991632\
14615`63.39645954445911 - 1.5268250399678844222456501215046840048785682537820\
1269954746263267507841455777`63.03994204057925*I)*ep^3 + 
   (14.5249692868756942309062925799752821294911374202346543400688839585495636\
0418365`62.02469671764414 - 5.91054879695676638018231124465652933958412211957\
376549101335335587711358105117`61.95346985974979*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s23, s12, s45, s15] -> 
  -1.59955852409776310859689381221550604281390060835764056921668962651`64.*
    ep + (2.86367521826143145145417709270148460420733583337075186956136015574\
121232138936`63.402078110900604 - 10.0503226165849296754811772775917208865027\
1295425368643457050076946435479607703`63.69897000433602*I)*ep^2 + 
   (41.3443078970703114824650007898238368377664401943989508068925669916951066\
3728444`62.73506224684948 + 4.04426187213273391782519213137054114110476488195\
088467051071004719263216564818`61.86698688425771*I)*ep^3 + 
   (19.9788621099379628958844921139098122105723124090277312583920048060688813\
2111562`58.946257294468545 + 117.91057714626613974016287954288546482852099085\
07916178868886022305452350391116`59.85952352607626*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s34, s23, s12, s45, s15] -> 
  (0.300632387365903277255104650255430185396558608875085028193977458699991632\
14615`62.69438699471831 - 0.8602588187880810562483307721618056643989939275268\
3049267820955387507841455778`62.77047757025748*I)*ep^3 + 
   (5.89194731629732590085816114027203411290863752775654982224703087797661462\
427409`61.65629338389574 - 4.224431430992786372308590300018501359453903534247\
77170328111716940162903189422`61.83213020195553*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s24, s12, s35, s15] -> 
  -0.51410464225995991283639026435139507654013984554828099336111310606`64.*
    ep + (2.65192282066636318653203054020860445727024893923983612442954208416\
983310942893`63.73563964303672 - 3.230214734600597640217009102647778621624373\
52935440920339472539987453604615857`63.69897000433602*I)*ep^2 + 
   (13.5442602441905153046029125820360001796034872593258590977183515059608465\
2405078`62.06670223697482 + 2.82856272815422193476023628889710397067845658083\
215224330521517358520478075899`61.27933915907848*I)*ep^3 - 
   (18.5258090130065190521450133280155435563319743041767947332376888579960968\
4189456`58.98574250318665 - 6.41639609868106708300980453751607645166873064441\
016638235968940926923167814825`58.60134442566159*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s34, s24, s12, s35, s15] -> 
  (-0.70992681423513740355743105684082331671175345823084730392883259399999163\
214615`63.09784968637464 + 1.082688797219390318252246561094727903028237680402\
88451009850512767507841455777`62.87702255919387*I)*ep^3 - 
   (9.34309016746890369879591119279731759022259203990133145372652030772117128\
888153`61.80584317414002 - 5.023435175222637987354459478131464662996448703597\
07760086343152449047664487687`61.82369259719851*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s25, s13, s34] -> 
  -1/4 - (1.03064423231541091124361916362677297799366015038582555656022707932\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - (0.8736165065690480307897192612462186368624\
9316517901254508305113036955776123723`62.941903958219164 + 
     3.9631262794695682628850715923890251043481995137202820255635187969253848\
8422686`63.57624100035144*I)*ep^2 + (4.35026868004121844637632867333324923221\
653728366639841087508151903505968026843`63.06806889997967 - 
     8.3607266066369422494359342182212005639464797539025030772146326329416969\
7807332`63.36911316346743*I)*ep^3 + (16.8777571255494027484565836279495044922\
6399875880422635442951062822145762374127`63.27918991422696 - 
     4.5464989878894465363066534718858156144028735439117045894552594701681330\
6332079`62.63864426826982*I)*ep^4, 
 MI["PentagonBubble", 1, s13, s34, s45, s12, s25] -> 
  -1/4 - (0.72386788468361327344166668258007659225493902060529531792998474726\
124999999999`63.6376118960812 + 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431`64.*I)*ep + 
   (3.67267221184796784341390242698845730926089865931596543336180988308088920\
065698`63.26514054474811 - 5.636088953527417895477440321093097988608947148707\
35865144307635118997901568079`63.477334332238115*I)*ep^2 + 
   (17.9166279513943888045138808055603755992294627421125216494253765353342895\
6568719`62.93987992943436 - 0.44051980126832600718072809119862733149912111373\
682167459421544686214394565276`61.47265608310214*I)*ep^3 + 
   (21.5387607850643593347937360330023567011056429955651738996051554841022839\
1700683`61.340218917648 + 33.780491360227676572244299546642650125330636000306\
42602764857340093537444579666`61.63423534495475*I)*ep^4, 
 MI["PentagonBubble", 2, s13, s34, s45, s12, s25] -> 
  (-0.24938915796128247115187651333456349725630163805287885993324579696874947\
700913`63.814536092386504 + 0.26643677688219693363839701902468490142557771939\
189987278024194790656740090986`63.513684040833056*I)*ep^3 - 
   (2.64203186453861388461778786471626511533923231545435223544557787887719571\
513178`62.8857464686992 - 0.7034663163020947836304306541005018240929837540683\
1721598722678465532418090801`62.384166383296225*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s24, s13, s35] -> 
  -1/4 - (0.75678406196789555255386733804213309740813059390707473936828604721\
249999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.3589427334897466214949403992096144411121\
9949179682184873115519102538889310875`62.6830098829972 - 
     3.8016496523188160687798223113734782863726183093658693229169032901181897\
5616787`63.68894661660512*I)*ep^2 + (6.49394756793895770365474257781978152663\
011342692752558916063881170410752528445`63.34687168662551 - 
     7.7130563270482163694005485628051680144234300020490430255542640750278084\
0778195`63.44826621261328*I)*ep^3 + (16.8020529652546868413796093089534765789\
0444279163143708836914528511600630903773`63.36087430805635 - 
     3.5490830062846314030520648272501694034887571716099821160172886729900852\
3004399`62.6585210460183*I)*ep^4, MI["PentagonBubble", 1, s13, s35, s45, s12, 
   s24] -> -1/4 - (0.41940250083429382458250578466769986834160703364830956485\
652077742374999999999`63.469067876548536 + 1.57079632679489661923132169163975\
14420985846996875529104874722961539082031431`64.*I)*ep + 
   (4.74916733400751248173446778626344069797985097644302887953247824035010101\
583404`63.436462684079814 - 4.77139723536635805229650880718005971623821660239\
89057745171398801777391132146`63.54433218465056*I)*ep^2 + 
   (17.4683888676188971582462918144252375441388581299893145582666360921980772\
4031361`63.04970990218252 + 2.43837452257422903119306671632845356204708149627\
050004788493454861309028138016`62.315454001309135*I)*ep^3 + 
   (12.4373069676485392955385998750168774383797956105274536043223881614093379\
8281376`61.419368913924565 + 33.836312539774064051981904327994616243506242019\
19155198279035843410647874231214`61.954020852112734*I)*ep^4, 
 MI["PentagonBubble", 2, s13, s35, s45, s12, s24] -> 
  (0.203359925390969866604369454144124201201880912282128223481255670249999477\
00913`63.78164768019843 - 0.1549017550039049784991611039207681557609809199953\
2232368816946860906740090986`63.28106676860093*I)*ep^3 + 
   (1.87185462805143793914629073562731990686862074246792954920203194396501160\
168954`62.809388306295475 - 0.25188975207395491087321394015069003180927483270\
652995525779820787771205550107`62.023987698697894*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s45, s23, s13] -> 
  0.799779262048881554298446906107753021406950304178820284608344813255`64.*
    ep - (1.51792198197837915368173641084496352615578842334900176869267286695\
853717346362`63.887878763526984 - 5.02516130829246483774058863879586044325135\
647712684321728525038473217739803852`63.69897000433602*I)*ep^2 - 
   (19.5087491940617555665770002661838220956558003327838605684269317952633581\
2053299`62.61027893055712 - 5.64800439269373703816490853426359826527341422429\
893721382715054574200503858772`62.127728521666846*I)*ep^3 + 
   (9.67168396137454612626402691831974669108503534149181955494944532137463455\
462128`59.3507914261379 - 56.991881902026251420870038608853586843110985963402\
38620208555638715936294933271`60.181998644555556*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s25, s14, s34] -> 
  -1/4 - 
   (
     0.5760910654166562172601410482665407827238775350042994468076034614075`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.021733159074836950488696017275494922103190597626934003203\
80575978466883862173`63.163582885983985 - 2.535105389674465337058646477640366\
1038733349041754200711683577930216074892309`63.519843296393766*I)*ep^2 + 
   (5.89391803407641670170541736675460491498681482151707292711975525270036568\
738898`63.349701099047934 - 1.62131266015907853207004817964524628717848316176\
57058713866747012655045465574`62.81645861800422*I)*ep^3 + 
   (8.93699317321156533591114641052274422151726496036151724504091597829439602\
385912`63.21244394055522 + 7.869188707424614967464255690577767038460549502779\
64533016961052085246075199487`63.03945064014135*I)*ep^4, 
 MI["PentagonBubble", 1, s14, s34, s35, s12, s25] -> 
  -1/4 - 
   (
     0.1336329825551331799881256237368305262009363098725992611954140642875`63\
.09361959968923 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep + (5.551999851933846778177138928067021457310452\
1527739496398113041856203008692627`63.58325991477415 - 
     1.9275336886891705394165690697277872045494255015052250887557824221836968\
8194906`63.22959927563638*I)*ep^2 + (9.79295228569073335913377744166462172998\
320486907304025912650859589197039183291`62.89812910331652 + 
     12.545140055656500156503855535206484206909278875645254522453249126024989\
15674526`63.001664255069315*I)*ep^3 - (17.88009256940651928159928745334561558\
331147612690432132406409217126174666069185`60.05397490578348 - 
     33.361953034994840605895319592950444795371998070867590313540172465708375\
25526568`60.45975659407211*I)*ep^4, 
 MI["PentagonBubble", 2, s14, s34, s35, s12, s25] -> 
  (0.079496162181800764416547847368010296460957775629260892410654488417499477\
00913`63.39645954445912 - 0.0954265649979927763903531325940427503049105158613\
7579372171641454219240090985`63.03994204057925*I)*ep^3 + 
   (0.81717805704368321680847884998158418673251379748538159327475511766163945\
306156`62.25034910265793 - 0.176814286403145050260322348700854466162707358119\
63216196316261071431189486343`61.79191860077946*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s23, s14, s45] -> 
  -1/4 - (0.57359436552859165751051510964792864370678816922788852357955655940\
749999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.6558476286261867705158834945262282900971\
7476926940491178337233073490310487901`63.12334197491941 - 
     1.9889244134035276544626298042201003973772761731589563425127984254093635\
9560699`63.69897000433601*I)*ep^2 + (4.10674835067056260319049480683422923526\
118859292164216121908362636153563354346`63.524875857965064 - 
     0.6340095425844386464999680676352193165208197980127453499131764495600785\
8739128`62.811863453013274*I)*ep^3 + (6.6174956693008069004620414328076691423\
4164870360659493955123916946346485436712`63.50263095629271 + 
     6.6263497068244492313249496868412138056874480279433551955847382977334913\
1317374`63.29048350613521*I)*ep^4, 
 MI["PentagonBubble", 1, s14, s45, s35, s12, s23] -> 
  -1/4 - 
   (
     0.56649949483564854934420377805639566927423231648922219286243882098585`6\
3.94747143684393 + 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (4.38843249055569120445224311189981756065088\
974291085001162321055119873647393036`63.519501951064555 - 
     3.8398081552536133385850594303981950685680233212868625177005435367133944\
9548763`63.65147839585722*I)*ep^2 + (13.5947634935874168094348296468414355842\
9899194496263438265366795631866842381036`63.33905005224841 + 
     6.7833098836136595544305213600734706061184120729649706379801433289671597\
4509582`62.84299561697685*I)*ep^3 - (0.01318641185908150439704038464818327526\
507660618104265410918593754843590979266`56.57613719695004 - 
     34.411542001409537625186598667564506961430369473518853336823191991012533\
00478507`60.123124123678416*I)*ep^4, 
 MI["PentagonBubble", 2, s14, s45, s35, s12, s23] -> 
  (-0.02717439892741899026255996284057081608852711480943930037518639033749947\
700913`62.86432712394545 + 0.049883329338870845568992311086493962160582450165\
61513113495150681094240090986`62.736078919889465*I)*ep^3 - 
   (0.35057967427331898150192779440100103795528566154363466620500545732107747\
846223`61.98802097020086 - 0.098535849391134369086163089824003307988677148671\
88977190827290725543166798685`61.56521988735734*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s35, s24, s14] -> 
  0.25705232112997995641819513217569753827006992277414049668055655303`64.*
    ep - (0.59549777796259078586002028820460527292017640611147507266450817717\
676278699081`63.906116833010515 - 1.61510736730029882010850455132388931081218\
676467720460169736269993726802307929`63.69897000433602*I)*ep^2 - 
   (4.23841644978358358935713381935025557071806645289641814515542390194736459\
77358`62.262700679455406 + 0.403714574188242973182540406289071446265364941925\
27859684984259795203126037133`60.87752344212661*I)*ep^3 + 
   (6.27130653959693500434201435077964497913435488576018431152247560181236497\
76923`59.386841228739115 - 13.68966843569893226101195754938649386444109266350\
091635347257351134465249883853`59.75197888613644*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s24, s15, s35] -> 
  -1/4 - (0.08952766030753949541243436108848444493093486495291818787207376347\
500000000001`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (2.3342983192970062927566371730790285420376\
8344620052794569857784203974333475234`63.702402613414016 - 
     1.7054018428018811642800565547305645467458898302735866108000715421953793\
4385213`63.676934802030985*I)*ep^2 + (5.6581929979056761911641836807620193475\
1280701376098799507936631926724803028078`63.52868238268638 + 
     0.6805502907449887451535651787483205727191567958425261968740928562135734\
4030166`62.739300326864644*I)*ep^3 + (2.3406118406363968350170693848949733606\
5150697661987730257366630663517403360351`62.894176005729804 + 
     8.5133067468592316141225435528220847681309793747482813688472517366623223\
8158153`63.35149056118564*I)*ep^4, 
 MI["PentagonBubble", 1, s15, s35, s34, s12, s24] -> 
  -1/4 + (0.24660555088202995268411422297664271462704401241764152502566805531\
374999999999`63.512238410956584 - 1.57079632679489661923132169163975144209858\
46996875529104874722961539082031431`64.*I)*ep + 
   (6.24524372575685925603767443994593488292719352218096306053137058625447134\
353287`63.65614138541629 - 0.586745230359050323308532578087717197668784109391\
56323948740679129732621459492`63.04787927397122*I)*ep^2 + 
   (7.98557967334549181641333316612838596174334714829230741153563147034692391\
49469`63.01582492562133 + 15.120265757422309332528134574727058494018465034270\
861599700129628750259064541`63.09769312065177*I)*ep^3 - 
   (23.3919484211084731475170355418711508202416017498059255377558060517194069\
0720977`60.64884255803538 - 35.4049951489563372690216556561739769779333875129\
2116754615441807354551610455022`60.92471730536217*I)*ep^4, 
 MI["PentagonBubble", 2, s15, s35, s34, s12, s24] -> 
  (-0.04437042588969608772233944105255145729448459113942795649555203712499947\
700913`63.097849686374644 + 0.06766804982621189489076541006842049393926485502\
518028188115657047969240090985`62.877022559193854*I)*ep^3 - 
   (0.54531450067920673097427630706321450216528856749238992655427229425412601\
691117`62.0061638017542 - 0.2250991846039751289144225143063889473058167134475\
1318829980701988087131925699`61.8019306746754*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s23, s15, s45] -> 
  -1/4 - 
   (
     0.3608911307669902943525602480545121864993750556552580818359678935875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.214572937024319512029828005145367557154224658777995116003\
30644827876499348057`63.48446261505385 - 1.3206974936816956757892891623258456\
5822541230361153558479112768139033057828721`63.698970004336026*I)*ep^2 + 
   (3.66504164521661592588272409475215826824349153364858511005825363797801672\
830184`63.513958100738435 + 1.21798463393538833899557586383533395455754326043\
60841351165311460726283317317`63.1870421166305*I)*ep^3 + 
   (2.86332861652673163877689666606564404124085480665007892947855542723234658\
561095`63.312516419976966 + 7.47600524358554256616087121720154449678288528650\
767230943918791643766603011318`63.41181695439314*I)*ep^4, 
 MI["PentagonBubble", 1, s15, s45, s34, s12, s23] -> 
  -1/4 - 
   (
     0.4907263452478048655311248292552991523595839811559671597148206712221`63\
.93989823045704 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep + (4.572341174877356576389451561777863261678385\
41852215370019179223956896596129352`63.545483424880885 - 
     3.3637114150845529656579544526711633340581124754816535453581043768392637\
3059968`63.64515719647325*I)*ep^2 + (12.6371825115085503682112801482183678200\
4464607235592321274336196851200103461526`63.35066834883215 + 
     8.0839025052286185290284930605298946303816534271999128588697645788347094\
3130411`62.9279394385509*I)*ep^3 - (2.767901937193445446526066795003183059704\
69338235206520090084585160696230658242`58.85658638026087 - 
     34.698314074010267033065153497491334257477443057699596122556240698233200\
0949873`60.11887076628952*I)*ep^4, 
 MI["PentagonBubble", 2, s15, s45, s34, s12, s23] -> 
  (0.018789524210368954828444040640964386587284913054692814262123591168749477\
00913`62.69438699471831 - 0.0537661761742550660155206732601128540249371204704\
2690579238809711719240090986`62.770477570257476*I)*ep^3 + 
   (0.35533701257210333216619452047501627030465545170408988885108893627008090\
735977`61.7917031125121 - 0.1850039551944295352581700383014103850427640103398\
4223189298325982772763410368`61.68275718466519*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s34, s25, s15] -> 
  0.804772661825010673797698783344977299441129035731642131064438617255`64.*
    ep - (1.52474417801825695920199208556544747807340010927531745738319839003\
116514774349`63.887706735519174 - 5.05653576439871315778680977556980028598745\
433783573477410097201259300910208592`63.698970004336026*I)*ep^2 - 
   (13.3419467075058549795232603418772082320718661791043622654576555094543446\
4820526`62.713120264827936 + 4.6067786236989582357247627233408486639669281502\
8364635634370362613296774560915`61.987485818024126*I)*ep^3 + 
   (18.1941865271575727562590276537216733500628264793513490069361100502303757\
3336323`60.19246250526111 - 49.4158427631854229724304841007859576314712497613\
410830055754654942666627046636`60.702681588525095*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s13, s35, s24, s45] -> 
  -1/4 - (0.56129453898387084457308174189501794434626852927586459572590023887\
875000000001`63.61530914240784 + 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (1.65552051271483188399616714369670920855151763576554061210617879103112815\
377798`63.1358220791569 + 0.3247902516835867285903270614340363794332175399668\
4310665940409953037098998929`62.46939920644638*I)*ep^2 + 
   (7.04529425405756836989163399110450861141938797608918896494920242298322609\
274277`62.7061701727986 + 9.2877219619990229254811517976532305463939919085696\
7533984939774178423230928652`63.02518076275341*I)*ep^3 + 
   (2.24694945062163726092003372454199067174360665795091957641204585339324176\
122387`58.94119831502106 + 31.16048439109951876797237230691694737635638403316\
356640321001248395451886123113`60.180634111543355*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s13, s35, s24, s45] -> 
  (0.203359925390969866604369454144124201201880912282128223481255670249999477\
00913`63.78164768019843 - 0.1549017550039049784991611039207681557609809199953\
2232368816946860906740090986`63.28106676860093*I)*ep^3 + 
   (1.83028824369326315737564583922483538193426764355695661397618849084128711\
958919`62.634903314684735 - 0.43806338232542349587379368994390167209293048416\
79369890119996479611665518248`62.2458805151282*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s13, s34, s25, s45] -> 
  -1/4 - 
   (
     0.6829220174067264788332531185234694629751320922761225363811092860725`63\
.663317452276964 + 0.39269908169872415480783042290993786052464617492188822762\
186807403847705078577`64.*I)*ep + (1.5872064571597533731355337051807165461541\
4749672993850483335940817186894574369`63.0555410857423 - 
     0.5836414045404242957825666044671861577382119266057938242928887403134341\
7363783`62.664222863154514*I)*ep^2 + (10.629104807722261345943245866766118629\
33302206766939911695579196791272500304528`62.73936516293065 + 
     6.4667824907385911678241250859603999096114921949949555546161987619666449\
6094668`62.64487504352216*I)*ep^3 + (14.9919140204757774554785365539911767634\
6508556217402007087377699436140043782057`59.83375114800097 + 
     34.675622909164215873033688205494169837753653053160197787511859870856583\
69663136`60.283284663663004*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s13, s34, s25, s45] -> 
  (-0.24938915796128247115187651333456349725630163805287885993324579696874947\
700913`63.814536092386504 + 0.26643677688219693363839701902468490142557771939\
189987278024194790656740090986`63.513684040833056*I)*ep^3 - 
   (2.66980000071274007674620973240886915186578877729039822126900161575886389\
402157`62.7686824589598 - 1.1389755290838243731926485380312213005091777136277\
9995418673946820087094441772`62.623860215663484*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s14, s45, s23, s35] -> 
  -1/4 - (0.28080236493910033936223587435087029872005229851221393153082051791\
832499999999`63.71773580435818 + 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (1.48049218719385652182353823934372927997773065615216549564788698349551021\
638568`63.422856521584876 - 0.75551320532555090352307307822867282615229872630\
179726795093471448214385175989`63.25847287886867*I)*ep^2 + 
   (6.41912239808033992612494417681164002523660971626206311636414194909714403\
599115`62.802813219927344 + 1.77369317010405845310664114954809411441916832472\
322023871677783122944442849659`62.24481076056957*I)*ep^3 + 
   (8.39406719347126223653391995784739491141893565059913679892850951521152078\
68422`59.454676850764145 + 13.77407087017441294533585633230425624099884311752\
142341290746883090443985332496`59.77181233883118*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s14, s45, s23, s35] -> 
  (-0.02717439892741899026255996284057081608852711480943930037518639033749947\
700913`62.86432712394545 + 0.049883329338870845568992311086493962160582450165\
61513113495150681094240090986`62.736078919889465*I)*ep^3 - 
   (0.33224288261799894716525300889980310698209883245002767664694219153459319\
563894`61.83823438880553 - 0.152096587535284355341151516220769443825937500809\
43148347760985556414716036423`61.767983323684916*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s14, s34, s25, s35] -> 
  -1/4 - (0.49973232096742258378990089012926500927378966759693632059237979826\
749999999999`63.81976512894961 + 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (1.28429829963422931561958109501593060412348304099692229139757952837406874\
729126`63.2282818186441 - 0.0794898848560803927675551091977705608101486542552\
8404052234877908968492352664`62.15602671474859*I)*ep^2 + 
   (5.33383503165881259703122643921121196495989246815868367953659719552280597\
727399`62.51079004684806 + 5.151249376417777479162841597834233791626496754888\
29373631938436128349465587022`62.54579376914931*I)*ep^3 + 
   (2.07332963275501608395834900528293655903862019814307375503438793764218473\
683522`58.774561249236065 + 14.6485518655081881198158863014129632318985946613\
9393332990248549987866587520706`59.760197348003445*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s14, s34, s25, s35] -> 
  (0.079496162181800764416547847368010296460957775629260892410654488417499477\
00913`63.39645954445912 - 0.0954265649979927763903531325940427503049105158613\
7579372171641454219240090985`63.03994204057925*I)*ep^3 + 
   (0.83192711920316444354871005318530336160440534252750602823512066534360900\
299498`62.060710906049906 - 0.33013744225469646598769684351403890196750830021\
629892529703413666502748364968`61.947024588726656*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s15, s45, s23, s34] -> 
  -1/4 + 
   (
     0.205761040170016382485470812827186039072890371539167327404709180014175`\
63.53592789832408 - 0.3926990816987241548078304229099378605246461749218882276\
2186807403847705078577`64.*I)*ep + (2.372083518168933245897386935945910908924\
13161797168128031455953439441007839866`63.622007077416846 + 
     1.2788950400955331812551862748602522493317290932229744863626344679706059\
3580402`63.26805873628141*I)*ep^2 + (1.97186520968572497187421349639003393923\
704691956105423679239358849584352991551`62.37347446310499 + 
     7.6350190524209996640160113593816529588526785857068582162598247099383069\
3528908`63.06925366341058*I)*ep^3 - (11.9430837334826707349619941341635835698\
0776017087536614923642321213366829673818`59.37638153441885 - 
     14.081645788512204634843746411432452741358791901347111033928408086535671\
77002334`59.617771116100236*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s15, s45, s23, s34] -> 
  (0.018789524210368954828444040640964386587284913054692814262123591168749477\
00913`62.69438699471831 - 0.0537661761742550660155206732601128540249371204704\
2690579238809711719240090986`62.770477570257476*I)*ep^3 + 
   (0.33908229586080567187752245713515739822807036833960577445492396388463657\
876977`61.69982095400996 - 0.221539159317136995539403104479597023604959832459\
08626173732664025110279281502`61.8161490992597*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s15, s35, s24, s34] -> 
  -1/4 + (0.10845856256454977231797717367724284714801656545470287899835894685\
874999999999`63.19245865525441 - 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (2.34445538207761854948767121306607236908211065980759806120093655681879596\
049901`63.553064599106285 + 2.86335001678901471638359790979237705184530863184\
212464474351324320687002766438`63.63355038058103*I)*ep^2 - 
   (2.20994768801575716390338126600692240093491937952725628273930429242531062\
002571`62.29552339947096 - 12.47793007492697930251746690141576365823420695665\
800335165269061248536067121615`63.117198663029946*I)*ep^3 - 
   (24.0721941231757607502041040785968307379579873506030417550033726379262033\
0002133`60.13851021619143 - 8.66573624297693652100315432971643929951700925161\
161986982366078969348438552469`59.74915465272438*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s15, s35, s24, s34] -> 
  (-0.04437042588969608772233944105255145729448459113942795649555203712499947\
700913`63.097849686374644 + 0.06766804982621189489076541006842049393926485502\
518028188115657047969240090985`62.877022559193854*I)*ep^3 - 
   (0.52898658594219357275599966995320573837334784859643872586639142800641202\
125382`61.82987862269976 - 0.257533448531182705181299872332962293105000540623\
80828562486526704449675822026`61.815997155369296*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s34, s15, s12] -> 
  (
     -0.2086696644630253789554296318022919827397883759188284885002184535`63.1\
32307874986864 + 1.5707963267948966192313216916397514420985846996875529104874\
722961539082031431`64.*I)*ep - (3.1470951396477248988260366027322229690527943\
858526727504952864765283374861369`63.41201690072261 - 
     2.5884480283212871709372619959397932128893840695508465052018451412737718\
9166281`63.69897000433602*I)*ep^2 + (1.85357549319113583799517209620350400132\
406820568645729852340420747585700780813`61.68548070660917 + 
     5.5403096988118244386137036711604807355693599908585419095748675684995803\
3507645`62.147261779449266*I)*ep^3 - (12.140725097740755695645637571574474818\
82510372763345965421648229379976029498884`59.757957634003965 - 
     42.850742456548067799316800918280377969651970130910732981139054190716968\
59396508`60.367134498890756*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s35, s14, s12] -> 
  (-0.81760043216166427667375142762704543056645234983279999464714639317499999\
999999`63.89045057889945 + 1.570796326794896619231321691639751442098584699687\
5529104874722961539082031431`64.*I)*ep - 
   (4.53305177168649499624602818681043956108093566534674365252947360460299685\
877739`63.6022138554106 - 0.1775225954211411293064927744740278566373419000740\
022461958219492857704758959`63.69897000433602*I)*ep^2 + 
   (2.51665748497558662228601863545404312023783578456064887254881903037820543\
490309`61.92134068933491 + 2.979350894974383114567115868379464740947823923939\
47770395863177232377556236174`61.96058032832223*I)*ep^3 - 
   (29.3771224255049641758627821206151073465070796037788322107675867333427339\
1090679`60.292289426706404 - 37.617897170204613813679995177669807745781595294\
21300312101242854646638693822091`60.41951734870205*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s45, s13, s12] -> 
  (
     0.6570633600980053597567266768368383034068036373144173748338310598967`63\
.99611253562255 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep - (2.202467136381984286056934678401413060847070\
18846536793250303624757424443214695`63.75510510518466 + 
     0.7291379986694711448614784729481816120718751648820790700517697549994190\
7184963`63.69897000433602*I)*ep^2 + (13.6463556285470645084273072057611168029\
5651460854166808643595301688571499964043`62.802754857492864 - 
     4.1866666260588344002345899461841746905419409196856712182965270439902903\
1399091`62.36178661334537*I)*ep^3 - (1.75488699879069424050269791265275037248\
790250468507590607048799216132104350713`59.19077030301077 - 
     51.857080838486605539994188729408159941918633277621640957610818478711705\
50525201`60.698121197494174*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s34, s14, s25, s12] -> 
  -0.77301794505883410350659742476954053509609806496619583792121180717`63.453\
3487496326*ep - (0.1587995996068162159116799294086723801539698974281659866138\
6446636359041138265`61.80956013556233 - 2.42850749728991162952815551053447990\
162305660678744344917571165055035283216668`63.15231875396862*I)*ep^2 - 
   (4.22895608374052998015694288703291563291154968149394648335498643319313344\
253117`61.8283572132694 - 15.692794883266189335726586244499409012289397244600\
78275217722273574209345747166`62.41603170242486*I)*ep^3 - 
   (34.522597111786294084026238901840148368864594329682439401547167896`64. - 
     9.033088464171043626249661643016224345985025722297639356644639529`64.*I)*
    ep^4, MI["FivePointBoxTriangle", 2, s35, s34, s14, s25, s12] -> 
  (1.271938594908812230664765557888164743375324410068174278570471814679991632\
14615`63.39645954445911 - 1.5268250399678844222456501215046840048785682537820\
1269954746263267507841455777`63.03994204057925*I)*ep^3 + 
   (14.2578225790286845495398727242191693298997519015004074307325240268225049\
0566743`62.584918595833045 - 6.6138761587710915355173538229513006102445864126\
1855459879394441197379105265089`62.3134424946767*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s35, s15, s24, s12] -> 
  -1.746251738112455916816053160454153737236960241169657348421658221349999999\
99999`63.942531677844464*ep + (1.77883089872944199509240286169258646267675391\
034623896811941913921787664760452`63.016578931138255 + 
     5.4860116317724990638480569568294572052514126712411615828735187200654440\
5244956`63.64150168218048*I)*ep^2 - (5.38824585282060732087619992448890545381\
129230628968398040362974270762318998043`62.061541481915015 - 
     40.894837080024448177990018945970951884118487266101690607018020748598025\
65070543`62.927864708037355*I)*ep^3 - 
   (85.155516705275920406071372469311225525640865390248214036177676223`64. - 
     42.374607389574856970419852965238476301146247088235124754069079031`64.*
      I)*ep^4, MI["FivePointBoxTriangle", 2, s34, s35, s15, s24, s12] -> 
  (-0.70992681423513740355743105684082331671175345823084730392883259399999163\
214615`63.09784968637464 + 1.082688797219390318252246561094727903028237680402\
88451009850512767507841455777`62.87702255919387*I)*ep^3 - 
   (8.91309361117262931592158225786224153610492611913491559760881678022250490\
566743`62.37467852996822 - 5.002367180124257649635940886085875603586952281153\
58653932792670007379105265089`62.189989716892846*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s34, s13, s25, s12] -> 
  1.0451947225361846724273150366713882459830323965599086010892826645`63.36214\
936611661*ep + (1.90252060560849723903763961452968432291575974868381490710143\
501672453004151036`62.39647106022833 - 3.283576061890500073777544948460156100\
27640183139200436840493236506475674781717`63.06111937045262*I)*ep^2 + 
   (8.46232508425042077932381124235547554141356458861838289314803567088872772\
50855`61.87039110463285 - 22.739552486975081630961318817480166856395150287323\
43847025718262110892618327221`62.4550707115423*I)*ep^3 + 
   (54.962579026289928582245570110780189362468928737494522975215147583`64. - 
     23.455254302126628079734467786391857540740828659381985616421524816`64.*
      I)*ep^4, MI["FivePointBoxTriangle", 2, s45, s34, s13, s25, s12] -> 
  (-3.99022652738051953843002421335301595610082620884606175893193275149999163\
214615`63.814536092386504 + 4.26298843011515093821435230439495842280924351027\
039796448387116650507841455778`63.513684040833056*I)*ep^3 - 
   (48.0589338084619104726956617269156361100723918138597694543054909502225049\
0566743`63.09362804955086 - 24.2532953720919364167365817158548564046806723262\
2354655467637084487379105265089`62.86003848886726*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s45, s15, s23, s12] -> 
  0.1176219645690801602843995006095027644357909703154178146847201643434`63.95\
8427296440846*ep - (0.5570801793175561580088731531361572854825750921627670696\
2204917809169239256982`63.737772448182234 + 0.3695202997910211819150679476835\
9894997888421281276245299773611223484993251483`63.657397300776864*I)*ep^2 + 
   (0.49391756936186347506885563639599619151236511590059179961529357337659790\
003694`61.2521047293089 - 3.5504231239140682407932120441177533019617292089098\
8831988021540953392979587191`62.10044295388429*I)*ep^3 + 
   (12.459589858052815875224863009309342842892200318258894991861272875`64. + 
     0.15761326088582324126322427506078750895518489545594869453587622638`64.*
      I)*ep^4, MI["FivePointBoxTriangle", 2, s34, s45, s15, s23, s12] -> 
  (0.300632387365903277255104650255430185396558608875085028193977458699991632\
14615`62.69438699471831 - 0.8602588187880810562483307721618056643989939275268\
3049267820955387507841455778`62.77047757025748*I)*ep^3 + 
   (5.73869485760832999401385966850370292624767907762879870954513678022250490\
566743`62.179813389795335 - 4.49636663846171542901848123107156447200614535511\
218144523909905057379105265089`62.14299602306778*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s35, s13, s24, s12] -> 
  0.9227738685289683117496787473604408726718226746469688575631909136`63.29649\
161534201*ep + (2.87209423133208766547798167681646875490808905212769927598084\
124315289488091517`62.62539665509349 - 2.898979606295240554151006069742197753\
2555012451279692655938082716257975968135`62.99546161967803*I)*ep^2 + 
   (10.620800597650802541041648151014791037982319792170079083393520089`64. - 
     19.161639903039081274031001447232630077335077315668504913720663149`64.*
      I)*ep^3 + 
   (36.493270188975654612154908490614402843784767889034791499510089023`64. - 
     33.358113853452400079121073591128543712044489910878760545318925337`64.*
      I)*ep^4, MI["FivePointBoxTriangle", 2, s45, s35, s13, s24, s12] -> 
  (3.253758806255517865669911266305987219230094596514051575700090723999991632\
14615`63.78164768019841 - 2.4784280800624796559865776627322904921756947199251\
5717901071149774507841455777`63.28106676860094*I)*ep^3 + 
   (33.8689425245188781011158978492384983987256351716118396765906629952225049\
0566743`62.95786240377902 - 10.8000744009471162677463205834153785557844704917\
8047601542858410087379105265089`62.526508205036194*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s45, s14, s23, s12] -> 
  0.9684349036154856129162189469831685932654434246059395816590748276233999999\
9999`63.99473325389766*ep - (2.3391439497332669989201424415850389971626516811\
2621778577942861137378734667625`63.52246608581674 + 
     3.0424279786783490966084305152606179065863396910024454838844190883109820\
0179404`63.693703258233676*I)*ep^2 + 
   (3.14608955250302522154384670131168556292409337407751930604745267`64. - 
     23.212561853762097268190121447312882056784782833679223108714577654`64.*
      I)*ep^3 + 
   (57.561889448907368093298694934074951923316510732285691136040172727`64. - 
     10.110668043041452408522061760031498034482172315321462820692069457`64.*
      I)*ep^4, MI["FivePointBoxTriangle", 2, s35, s45, s14, s23, s12] -> 
  (-0.43479038283870384420095940544913305741643383695102880600298224539999163\
214615`62.864327123945436 + 0.79813326942193352910387697738390339456931920264\
984209815922410897507841455778`62.736078919889465*I)*ep^3 - 
   (5.87324415306020430901439335259936047262042369833316121376774223222250490\
566742`62.190032390943635 - 3.45303844578850052974039566570712638783928127234\
927836314334267307379105265089`62.02693729184864*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s15, s35, s24, s34] -> 
  (
     -1.63520086432332855334750285525409086113290469966559998929429278635`63.\
890450578899454 + 3.141592653589793238462643383279502884197169399375105820974\
94459230781640628621`64.*I)*ep - (21.7492283336662770504960156425121051367675\
2445638613252985937549166208962964063`63.64792808836115 - 
     0.6233225420097960542322462561641815419027677497733486245567515973411022\
272317`62.37483410503993*I)*ep^2 - (33.65502078456300550675424203147146633837\
573650769171140220165504607916547497328`62.450866413178986 + 
     60.192615900003545211260073193590293806800330571315773169486587008813331\
65356084`62.797448317489085*I)*ep^3 + (104.9516482744805765186614760187225440\
4714499271099083783698380263606539486928407`60.12897574681683 - 
     138.47186116213573061239841309798586354527668856075145616216200287523788\
0649511`60.34422391381755*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s15, s35, s24, s34] -> 
  (-0.70992681423513740355743105684082331671175345823084730392883259399999163\
214615`63.09784968637464 + 1.082688797219390318252246561094727903028237680402\
88451009850512767507841455777`62.87702255919387*I)*ep^3 - 
   (7.39536079968002944115913520448126140752204217061182171285537786544864074\
275`61.92544301880122 - 4.663610867624125616995713679958775639091176951336544\
61237617297254400156582999`61.89404989830353*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s14, s34, s25, s35] -> 
  (
     -0.417339328926050757910859263604583965479576751837656977000436907`63.13\
230787498687 + 3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I)*ep - (16.5267894417535496936899356520682181843991775\
9689344935163401446819248376453073`63.42959589979934 - 
     6.5982905816164340801052662344825626199955647699599193868968484113356732\
194966`63.14366668207163*I)*ep^2 - (42.97611561623280779080656759748883748867\
635971530539938404178963872557377920462`62.52340021479093 + 
     33.754936067210120475118110050217765948898641119882709077542320249214105\
13790622`62.49177892640896*I)*ep^3 + (27.631060839052713535127684256259291502\
4906977869792139333917253132125513734196`59.32115662586546 - 
     124.12593220297962312475497826362851856501159448246571114684665439977517\
383935937`60.04587678368143*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s14, s34, s25, s35] -> 
  (1.271938594908812230664765557888164743375324410068174278570471814679991632\
14615`63.39645954445911 - 1.5268250399678844222456501215046840048785682537820\
1269954746263267507841455777`63.03994204057925*I)*ep^3 + 
   (12.8303660956797381146598006062995727545861916487292585765183884720606763\
2260266`62.05536240560362 - 6.75266925192244998590517661792424121068617474851\
378593227550338649299443396898`61.931086130895494*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s13, s34, s25, s45] -> 
  (
     -0.417339328926050757910859263604583965479576751837656977000436907`63.13\
230787498687 + 3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I)*ep - (16.2209803818409655433929246183804729527795507\
8459466522162643769302560886915483`63.310632040873486 - 
     4.2962609634281883944316498629598977505352760442301101849040920805154730\
1447198`62.815903607454764*I)*ep^2 - (37.943333537641084073962915200937126632\
14060967776738331407745252349027558581814`62.371620664398435 + 
     65.884649680650144767215452224428045634358628011561248169061956091416015\
89558353`62.65799626173761*I)*ep^3 + (120.47599813342117283266833089360180908\
854465687512628301882157076373996005352211`60.5610676738679 - 
     288.28044156697543873305773714677542137219243151813700342116342113311723\
837283725`60.97866343185947*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s13, s34, s25, s45] -> 
  (-3.99022652738051953843002421335301595610082620884606175893193275149999163\
214615`63.814536092386504 + 4.26298843011515093821435230439495842280924351027\
039796448387116650507841455778`63.513684040833056*I)*ep^3 - 
   (43.0625945302083950505059645739525049819987709420753834272996556354299641\
1791794`62.40162789465577 - 24.2091542501422590503507090866977121427964392578\
9255354664786561366840793304916`62.38506880467527*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s15, s12, s23, s45, s34] -> 
  (-1.31412672019601071951345335367367660681360727462883474966766211979339999\
999999`63.996112535622544 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`64.*I)*ep + 
   (10.5870332864673505150055402294720224443343392428406673653222453107101077\
5716097`63.473981405161396 - 11.485641167376423786923596840776761024592969928\
81438725910859839066083586662347`63.5768397374301*I)*ep^2 + 
   (39.7911654303188924617378234473650759346210426820819783108805769891954021\
0992274`62.71280539782246 + 20.7779950348050703655741409385557456170718978045\
8487839527234467186154815014206`62.636265229190506*I)*ep^3 - 
   (8.95878983429217471040751238140560729760524665051498084280104872174172172\
874147`58.47240284505833 - 131.2144662024848952708171973673428311990892072379\
8584872740964033446014400841369`59.67637322764685*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s15, s12, s23, s45, s34] -> 
  (0.300632387365903277255104650255430185396558608875085028193977458699991632\
14615`62.69438699471831 - 0.8602588187880810562483307721618056643989939275268\
3049267820955387507841455778`62.77047757025748*I)*ep^3 + 
   (5.01636957097310372415543498203992292454676622083744255052907858377289303\
395969`61.52349191490598 - 3.721291639024282699764215040151318964685948074401\
03332638940195751670698378557`61.65719043502684*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s14, s12, s23, s45, s35] -> 
  (-1.31412672019601071951345335367367660681360727462883474966766211979339999\
999999`63.996112535622544 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`64.*I)*ep + 
   (13.1446571733611362866184721597752901358086927893415624908455999214295526\
3052225`63.57595556724081 - 5.37130509139068153455192904895383109281024687746\
617405581830610192896271833762`63.26927353111172*I)*ep^2 + 
   (24.9612493555293491817702870770141537887606867136175472608815421291482371\
3309842`62.51264335728706 + 48.7735053567317041466211156783093792248280593791\
590664075805515258352439586015`62.938155405956415*I)*ep^3 - 
   (97.8512119717333201719026191231773568062267765117074539171167731680099550\
3266867`59.59792338892106 - 140.093567915010551220343750605838640618825014927\
24055282330767979940868718276561`59.8976357295256*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s14, s12, s23, s45, s35] -> 
  (-0.43479038283870384420095940544913305741643383695102880600298224539999163\
214615`62.864327123945436 + 0.79813326942193352910387697738390339456931920264\
984209815922410897507841455778`62.736078919889465*I)*ep^3 - 
   (5.38299076725411863431143956771938938058536015496122356013041403364367163\
675742`61.63391876203639 - 3.309151426876472399190586807717472317675997461821\
36912287970111738726500994988`61.70756148579003*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s13, s12, s24, s35, s45] -> 
  (
     1.63520086432332855334750285525409086113290469966559998929429278635`63.8\
90450578899454 - 3.1415926535897932384626433832795028841971693993751058209749\
4459230781640628621`64.*I)*ep + (17.36850493152544732249870946164499887307199\
147118537449197872116951730455887746`63.460783451373025 + 
     7.7930431521641918838130379071814132593402440273046737807262970222109711\
2607877`63.25821267183264*I)*ep^2 - (19.0702840580986089980615611271278934751\
6968729630029693916198736540269562997261`62.11874970664504 - 
     98.376829744227328667625374772923934441441462054058472091290549519942174\
7121413`62.921303130621816*I)*ep^3 - (335.12508051739046899034517516442404042\
57808334526456904766975355379382210035026`61.2080420339027 - 
     169.51207898369170173096511303161189998634316789634627365523790291811442\
318759913`60.87587924862354*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s13, s12, s24, s35, s45] -> 
  (3.253758806255517865669911266305987219230094596514051575700090723999991632\
14615`63.78164768019841 - 2.4784280800624796559865776627322904921756947199251\
5717901071149774507841455777`63.28106676860094*I)*ep^3 + 
   (30.9319868630943416632112748877329744797769557021717468824489851309052807\
64518`62.411473635585864 - 12.46529449639479648743500419439162784419497821575\
013642024969980030525535430204`62.26300270122943*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s12, s34, s35] -> 
  -1/4 - 
   (
     0.3911505491023366949693237629731400445424783068076833448458561543375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (5.0696139629277207561915068706472884585038393317079384870000\
9790609228264018841`63.60778037753317 - 2.45767138301502931025887592047049268\
300814406423191776868855259107581721438943`63.698970004336026*I)*ep^2 + 
   (9.51208216921557259184070914722738729333804622469740947352508273839955631\
635075`63.50422718104726 + 11.18247284474005175229062592788259493279773790711\
805788886532985897800868158229`63.26303483559231*I)*ep^3 - 
   (15.0640210261399656900794706123902944739483291038578448318985506393701818\
1525889`62.84398874524448 - 27.4245158619848760162916858164582737103919229557\
4530027696628470470785647316049`63.338112260331464*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s25, s13, s34] -> 
  0.386508972529417051753298712384770267548049032483097918960605903585`63.453\
3487496326*ep + 0.11680046163658443506471803739763673974690653670069024579612\
020914682603525808`62.293648701499436*ep^2 + 
   (0.99924595436905956280661734659066270720959260863824135625726867556218703\
930976`61.75939758206538 - 3.073438953402118210173285764590359378185312976875\
14747377743711800010522528499`62.38095208096231*I)*ep^3 + 
   (15.6231416481231381233498647351975270592524301983920977563466280849481977\
7200335`60.772912549917365 + 7.9214529722792814745276554288598097286230101796\
2337749996725876784691937643087`60.64168235299611*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s24, s13, s35] -> 
  0.8731258690562279584080265802270768686184801205848286742108291106749999999\
9999`63.94253167784446*ep - 0.91181596561120975534638431131428341841854332436\
034595555883510459864539969839`63.750392897079784*ep^2 + 
   (1.61271724900789428258240616797044189402150523336563142897781054420554675\
069331`62.099062787127465 - 4.38813968227579488489845926193112028111018525570\
550587838765391533513985027461`62.773058900801885*I)*ep^3 + 
   (16.2186223359562853540556162173635294011178536185557445273844528898975474\
610314`61.1598764535101 + 29.390319057842556231477210583350045021237739953256\
8202056085705591979093100249`61.541806812079*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s12, s34, s45] -> 
  -1/4 - (0.66251401956178749390944964993916778611091849751002323880975028444\
999999999999`64. + 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (4.34300833526021324174448740437846154050301\
634423674334397359357873553571815655`63.49770237815804 - 
     4.1626983535111123190749179642064782492277289204567370764824964334732719\
0186904`63.69897000433602*I)*ep^2 + (14.2358806349433028003125553851651515779\
397078345953560262882715870859929120009`63.460728154041625 + 
     6.6170750408655673114181286414682153263009468060517860995429299753774130\
8635191`62.968603337064515*I)*ep^3 + (0.6292013122941223803312185640404735259\
8192669097367535445241219878469038338265`61.38245382870295 + 
     34.667761386610561352478866049994692218779258810232354496547641432435983\
4787626`63.24016863645042*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s25, s14, s34] -> 
  -0.52259736126809233621365751833569412299151619827995430054464133225`63.362\
14936611661*ep - 1.5690849346414733417886623065084161401276709289539330174500\
7326630245574521314`62.76904386120794*ep^2 - 
   (5.52393722702664852004679350826084786153236476254442093103902248815156213\
163949`62.51260734082507 - 3.144727156891087131768337275011694511369075160414\
04070022753833525811562770239`62.404482385026775*I)*ep^3 - 
   (27.1738833303740581040688242713287985778961290704912532008514967670526876\
2657734`61.022632482411446 + 1.6497930755277370831817614021199135084703313659\
2630260538381946725191186636415`59.87090989395463*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s12, s35, s45] -> 
  -1/4 - 
   (
     0.3886538492142721352196978243545279055253889410312724216178092523375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (5.0745154997939013768809627033593957187088358640033947720694\
1360358034940740618`63.60850556184707 - 2.44198415496190515023576535208352276\
164009513387747199028069177714540136236574`63.69897000433601*I)*ep^2 + 
   (9.46343266418318428854566805582923925514844347512735508931847680463059145\
45459`63.50455745025789 + 11.213270109160236903152071814251947323152022547222\
13839284236179524824688803762`63.26475329421676*I)*ep^3 - 
   (15.1782114491399494170438565717687112493374971519228959394186593540828861\
0343441`62.84796070181917 - 27.3252776534758233574909505653751124042318383476\
5696727474094666056828444334327`63.338726762105544*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s24, s15, s35] -> 
  -0.4613869342644841558748393736802204363359113373234844287815954568`63.2964\
9161534201*ep - 1.41960220557935848950119842875649266547111736844757680985102\
034715829950802001`62.71764621940435*ep^2 - 
   (4.96910040277108835148717580390404870645092856838825684970096370461882121\
617629`62.591903925792394 - 1.28250911715803870738173561724108476670545721240\
107418993985529443541596321336`62.37192775228113*I)*ep^3 - 
   (16.1990456808564910592734846449770454345475870911183222477050108425448036\
8846888`61.070017651343605 + 4.7728409359740604312505682881236381948183716503\
289565613841046784689242942406`60.651160207906194*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s14, s12, s35, s23] -> 
  -0.51410464225995991283639026435139507654013984554828099336111310606`64.*
    ep + (2.24690931521238817206946991138384565800675501853925071152952743515\
92352664342`63.769238753948805 - 3.230214734600597640217009102647778621624373\
52935440920339472539987453604615857`63.69897000433602*I)*ep^2 + 
   (12.5078551364120274911372833630727152403143142026277553475101900692126676\
0220738`62.49104036501622 + 4.10402265161422588657350022945550969533426321389\
371927495550979851305949500844`61.716991913253686*I)*ep^3 - 
   (17.4573219619814238443400418620198130888396649856177966146368811292347209\
0319253`62.419241916494535 - 19.645043676645025107988888083674863238726095643\
02689316373988866488114627387748`62.43508587999595*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s45, s14, s12, s35, s23] -> 
  (-0.43479038283870384420095940544913305741643383695102880600298224539999163\
214615`62.864327123945436 + 0.79813326942193352910387697738390339456931920264\
984209815922410897507841455778`62.736078919889465*I)*ep^3 - 
   (6.13742215928135157132815222305303883719399350875394024907735160780848087\
859267`61.866543257004025 - 3.42129253224066205565761605746207841309192057628\
852539401023187620780649732265`61.9345284700931*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s15, s12, s34, s23] -> 
  -1.60954532365002134759539756668995459888225807146328426212887723451`64.*
    ep + (3.22273203254963801314645939346284020667422120846096812600393524037\
628361250893`63.45095176697638 - 10.11307152879742631557361955113960057197490\
867567146954820194402518601820417184`63.698970004336026*I)*ep^2 + 
   (41.0059494226996257354362634430864755513976438453232394354462202932636070\
3687827`62.99868114257684 + 5.32860777739398129449136428255444691061616541752\
807196239368759788545203805596`62.00820684329766*I)*ep^3 + 
   (8.46006887768171646656354916167722988956236041225952965984158900936527909\
680747`62.08803049071182 + 113.3382242709148116481897691090537859856802421295\
2411031121941515688114627387749`63.168424419975025*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s45, s15, s12, s34, s23] -> 
  (0.300632387365903277255104650255430185396558608875085028193977458699991632\
14615`62.69438699471831 - 0.8602588187880810562483307721618056643989939275268\
3049267820955387507841455778`62.77047757025748*I)*ep^3 + 
   (5.90269752010012018411128894111122451620830459324999197699130003380848087\
859267`61.84948565390147 - 4.269447019644016280830472968882122862778212859114\
29711935286559550780649732266`62.03163684921025*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s23, s14, s45] -> 
  -0.0588109822845400801421997503047513822178954851577089073423600821717`63.9\
58427296440846*ep + 0.1065960648823439986688162463842839899113688296121592970\
1458409985915807799317`63.91546146105135*ep^2 - 
   (0.10820620631449303059231167536884765328909547009328478088201635705285929\
21356`61.885527952753826 - 0.890967748877981797780326555561885757616667372460\
23117010310401126027034747918`62.87313534701983*I)*ep^3 - 
   (4.04379937215242672145129044028272990981326881908847187616642170095627029\
083651`60.18771173435515 + 0.824175077041832974811252984928406418546581010835\
80869137385277417388658892238`59.54500491071318*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s23, s15, s45] -> 
  -0.484217451807742806458109473491584296632721712302969790829537413811699999\
99999`63.99473325389766*ep + 0.2843104432232055685678529269204380558066672549\
4367132288331005938131698567824`63.221217536690496*ep^2 - 
   (1.21782364087277552909799954339696326882142204177162190038984530568121903\
377439`62.87020827153553 - 6.815896938685632532490287810211200686374434163801\
63326599188145172078977452955`63.62269537997395*I)*ep^3 - 
   (30.8471485594970505964814698501966015549428841440759330139713200690687805\
3693563`61.08859532328324 - 0.33860020983234395765791542083252930383119329034\
135566459489636551398896345073`59.182511126438705*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s13, s12, s45, s24] -> 
  -1.59955852409776310859689381221550604281390060835764056921668962651`64.*
    ep + (2.77562776196827392032775094833878460955710140537924470889953096679\
683387655821`63.094221535002205 - 10.0503226165849296754811772775917208865027\
1295425368643457050076946435479607703`63.69897000433602*I)*ep^2 + 
   (49.2467053241823115757734309484612219298424856168615919107119843635109675\
701241`62.5245916640718 - 28.116384889716800660349592187225330689821473563880\
54295796807382890982797859874`62.375119562161196*I)*ep^3 + 
   (124.065951415027369068594408829809482981974664373256606089074057826365279\
09680747`63.187106565007376 - 36.90098045979472756646658006723287861184091001\
974070453310396100011885372612251`62.676096803623544*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s35, s13, s12, s45, s24] -> 
  (3.253758806255517865669911266305987219230094596514051575700090723999991632\
14615`63.78164768019841 - 2.4784280800624796559865776627322904921756947199251\
5717901071149774507841455777`63.28106676860094*I)*ep^3 + 
   (33.8315337222569863279164078275793171722403262520326582414461179698084808\
7859266`62.61153192750108 - 9.01164420910938349194503535801713955861415540898\
814098307837204120780649732265`62.35759491562996*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s15, s12, s34, s24] -> 
  -1.60954532365002134759539756668995459888225807146328426212887723451`64.*
    ep - (1.52434438902547760752665323081411407836492339043757892459843683805\
264826387736`63.03958563023982 + 10.11307152879742631557361955113960057197490\
867567146954820194402518601820417184`63.698970004336026*I)*ep^2 + 
   (32.3029836621527188201173540503876838041129693107204245782633911972941909\
4125605`62.80705641613096 - 24.4981530467054337003938947845956952573954409283\
3651722564680905822762553502217`62.48148559722546*I)*ep^3 + 
   (101.675530532921487200593246481336491079386415424907773504022649546365279\
09680747`63.1128996797532 + 39.0598420663850026277089139089963154206803914486\
6904472011785239798114627387749`62.745411794691044*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s35, s15, s12, s34, s24] -> 
  (-0.70992681423513740355743105684082331671175345823084730392883259399999163\
214615`63.09784968637464 + 1.082688797219390318252246561094727903028237680402\
88451009850512767507841455777`62.87702255919387*I)*ep^3 - 
   (8.75614357467298287002141822809498379162107061811318384266836707580848087\
859267`62.022235072815306 - 3.89589410241105238040653407220048936442134475918\
017824075126551320780649732266`61.99146385894843*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s25, s35, s14, s34] -> 
  (
     -0.73976206525727808916326914117360295272559691278646440784698922828`63.\
78669320842161 + 3.1415926535897932384626433832795028841971693993751058209749\
4459230781640628621`64.*I)*ep - (15.97823447139858359125381305092581195914190\
65829380428179823589141442360722905`63.550045196306584 + 
     2.9976109829859898942207537847787688183008657844052953207561885887732351\
3594758`62.970039995348834*I)*ep^2 + (1.3846119508957246285546851573564951136\
0150602460478837123395170406912626386416`61.1570860891464 - 
     75.851623952192334843328185735860567343999895381804215627222761452961243\
51020544`62.98690811928789*I)*ep^3 + (220.26587602905509976104809627757945959\
120129979623656925425015841921509342225724`59.83291943439373 - 
     140.34811708977865260552170020918074632193320188590963013657186728119343\
541706594`59.78429291572659*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s25, s35, s14, s34] -> 
  (1.271938594908812230664765557888164743375324410068174278570471814679991632\
14615`63.39645954445911 - 1.5268250399678844222456501215046840048785682537820\
1269954746263267507841455777`63.03994204057925*I)*ep^3 + 
   (12.4465647561749266005106787781537625175770922063376914546691454665089775\
0497987`62.1200249930641 - 6.609552549283848875102981447353400402416198725577\
21517699978572801245813683661`62.056352900958764*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s13, s12, s45, s25] -> 
  -1.59955852409776310859689381221550604281390060835764056921668962651`64.*
    ep + (4.72366856208377927395538641394691367743396219181065614338855499894\
64807237228`63.26849417174279 - 10.050322616584929675481177277591720886502712\
95425368643457050076946435479607703`63.69897000433602*I)*ep^2 + 
   (55.9477010112531067587124231443102686997869751158586202390142291025557992\
720842`62.571289157653084 - 15.8764835566446917353571335080832150218509012728\
9093599138222461171873078715384`62.13444770202855*I)*ep^3 + 
   (91.3934912894116665661861103288625478235736413957458275229992089463652790\
9680747`63.07233187535203 + 21.7440361620105890411920411025313261192551301989\
7474016077316689188114627387748`62.48043853862885*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s34, s13, s12, s45, s25] -> 
  (-3.99022652738051953843002421335301595610082620884606175893193275149999163\
214615`63.814536092386504 + 4.26298843011515093821435230439495842280924351027\
039796448387116650507841455778`63.513684040833056*I)*ep^3 - 
   (48.5507904676510391972108574219204112228022914722837806398877218288084808\
7859266`62.76074976171615 - 22.1536161302914205961467688083943626149780475343\
2817046438200273440780649732266`62.73404103556527*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s14, s12, s35, s25] -> 
  -0.51410464225995991283639026435139507654013984554828099336111310606`64.*
    ep + (1.35675458144322457870731246571144158527205502722120416387736216729\
666262986021`63.38250692950698 - 3.230214734600597640217009102647778621624373\
52935440920339472539987453604615857`63.69897000433602*I)*ep^2 + 
   (15.6698852012635078322819359639782280777351311997010508401598748678004871\
0149206`62.46744839194509 - 1.48898449272053928547490084555985916003233068580\
976922179582525535107462377478`61.13206087316573*I)*ep^3 + 
   (19.3337949601310257487049981901623858887546690758870122486874420863652790\
9680747`62.440190676141256 + 30.029026400399019292711888135215721810398248705\
23594187159897830988114627387749`62.625671018417044*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s34, s14, s12, s35, s25] -> 
  (1.271938594908812230664765557888164743375324410068174278570471814679991632\
14615`63.39645954445911 - 1.5268250399678844222456501215046840048785682537820\
1269954746263267507841455777`63.03994204057925*I)*ep^3 + 
   (14.3058442064849396586226071191439691728108390696464139824928032785084808\
7859266`62.23834258059688 - 5.58350242362087922538628678161406717628682829555\
195230696501865680780649732266`62.14961199765661*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s24, s34, s15, s35] -> 
  (
     1.20649155517918879822755760753862239844617376741906062789512956345`63.9\
1909391578228 + 3.14159265358979323846264338327950288419716939937510582097494\
459230781640628621`64.*I)*ep - (14.082858025195102266364246569375815666057351\
81885834199379062149628022104869597`63.468286712517035 - 
     2.8410321733460345633113808882257109354184921570959692370513574512377442\
5119753`62.919380846498164*I)*ep^2 - (24.090348767444493386562286535458768674\
20921564241395662476230044036400851091707`62.35308192527773 + 
     66.703291423078013288133906390565148276105817084460418400090097939366025\
1940237`62.837405299105406*I)*ep^3 + (134.81284392235498230970721799947845883\
765594960759637341835099684216961648005394`60.2513952293344 - 
     199.29528926259554975520495943688065516854843268914719525576730068530302\
233417689`60.44122138195174*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s24, s34, s15, s35] -> 
  (-0.70992681423513740355743105684082331671175345823084730392883259399999163\
214615`63.09784968637464 + 1.082688797219390318252246561094727903028237680402\
88451009850512767507841455777`62.87702255919387*I)*ep^3 - 
   (8.28687030451731045300367090162029961046439051016577745563335318139906770\
835358`61.923159104113786 - 4.96470006618623792952855240938058706290556244897\
474796472046343643334602155012`61.94554705019383*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s23, s34, s15, s45] -> 
  (
     1.20649155517918879822755760753862239844617376741906062789512956345`63.9\
1909391578228 + 3.14159265358979323846264338327950288419716939937510582097494\
459230781640628621`64.*I)*ep - (10.524519201015484234028256473040614859237122\
37386359947692343236405231278819589`63.36281269096093 - 
     12.106618045901720826706589880210738223087958753599531888510499968332947\
61112115`63.61594044184771*I)*ep^2 - (41.273554980346682032441562036911249071\
922964715475202343387645202602296726964`62.63884479605685 + 
     15.603322886705346270497075690446330491513103385670687620503414030298883\
65625044`62.320876086630626*I)*ep^3 - (4.159717878000955823103399200757825010\
61828501835006332706501939562709177597735`57.56767806167984 + 
     118.23125349070971720510795975443837046839528402379672849096390144797460\
384818441`59.17746291017093*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s23, s34, s15, s45] -> 
  (0.300632387365903277255104650255430185396558608875085028193977458699991632\
14615`62.69438699471831 - 0.8602588187880810562483307721618056643989939275268\
3049267820955387507841455778`62.77047757025748*I)*ep^3 + 
   (4.99774029239657617856837243985572136108311443674885953052305868345432053\
820887`61.65803496544548 - 3.704895577902286814070654579286446999519974100180\
19012495334608139363241563551`61.80349076229715*I)*ep^4, 
 MI["PentagonBubble", 1, s23, s34, s45, s12, s15] -> 
  -1/4 - (0.43316371290729706526373804825985383965023317888646371398648404005\
039999999999`63.88474997794296 + 1.570796326794896619231321691639751442098584\
6996875529104874722961539082031431`64.*I)*ep + 
   (4.75872528913186513867144778391119552159755953178940957881299886704393001\
701891`63.61913685412153 - 3.030054387538155172021947537813641946800542251886\
60245032854097306807544120532`63.62822086756743*I)*ep^2 + 
   (12.0463146277657649162225675517693938699732810444358957055509161555917595\
3300884`63.13459409058864 + 9.25541649196927759540454465996086104088501333529\
055398261929420958231295109167`63.13423018474956*I)*ep^3 - 
   (5.74031995895594398280392672786745172060495825822531635750778179793670292\
716069`58.775178091886204 - 35.3300622294759899112009848465600348560902927398\
5312537111360871113985607136787`59.71229997654014*I)*ep^4, 
 MI["PentagonBubble", 2, s23, s34, s45, s12, s15] -> 
  (0.018789524210368954828444040640964386587284913054692814262123591168749477\
00913`62.69438699471831 - 0.0537661761742550660155206732601128540249371204704\
2690579238809711719240090986`62.770477570257476*I)*ep^3 + 
   (0.35552320846236635092478600402633393168972773077871554094869494232787078\
220161`61.66391344945016 - 0.186952858328442386285818224929173178216109269176\
63420628171036214697455481314`61.606932339713616*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s15, s23, s34] -> 
  -1/4 - 
   (
     0.33398233951278481403108631152074863440751667885281455139283475450165`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.303313656221804671235639920039908681883722534159418237156\
79153653288690397328`63.68845754138284 - 1.2548408049058766658337479586868259\
4943957539827922683992178559462912849924279`63.69897000433602*I)*ep^2 + 
   (3.66566955144693479234420892226958259966445823823950626670768370550763549\
235221`63.502695589496746 + 1.47220972964415260634538697074022790905398505281\
264005023882749533513827428727`63.227316900542995*I)*ep^3 + 
   (2.36009093871138900720022082062142886936134672240669515417570342833795771\
576416`63.2819481525217 + 7.7222781701300170872376068509184794798380189907589\
9725653105038552171050825418`63.41947728888913*I)*ep^4, 
 MI["PentagonBubble", 1, s23, s35, s45, s12, s14] -> 
  -1/4 + 
   (
     0.0533996922018196565839686389182024981427094911649175449490456578821`63\
.02540759557273 - 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep + 
   (5.52174081539276577721636574441297423378777187789641779156204785149371304\
89`63.6629786622082 - 0.99564614211707108724368818472471687131651443236183069\
601497179061532565364142`63.35465859722838*I)*ep^2 + 
   (7.16873847768379194730769617121315535655305466262339382015234915684356246\
909743`62.96495983866684 + 13.00789590725305773000849217006217053685106680211\
818022027496213034153201124609`63.108995530977474*I)*ep^3 - 
   (19.9943439561924959314259435744228225699445716563382546383032087909524631\
224504`59.7447034961907 - 29.179579209058762224379597788350396166706722355352\
38312703930265065514993817705`60.013901197113974*I)*ep^4, 
 MI["PentagonBubble", 2, s23, s35, s45, s12, s14] -> 
  (-0.02717439892741899026255996284057081608852711480943930037518639033749947\
700913`62.86432712394545 + 0.049883329338870845568992311086493962160582450165\
61513113495150681094240090986`62.736078919889465*I)*ep^3 - 
   (0.36258058803053303849156415697821923687864356168817728935042525014380317\
064766`61.75881647739126 - 0.152098391781759680067502471412452620587432462345\
96409321043806241565696767985`61.636945255770705*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s14, s23, s35] -> 
  -1/4 - 
   (
     0.06012216916526945534133448593610875382198712237406373420089372238915`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.781477362755148411103182067305676870616622075136711795820\
71091260417880709235`63.7155758263428 - 1.07632356734579777568588801450704146\
591731430908915086170860124107398442054381`63.69897000433601*I)*ep^2 + 
   (3.30387840048011552338585219874959064438056930319891952951702818803441014\
313227`63.55087583207539 + 1.724541735860352678566577501918741604732152020213\
66100078532963348337424129039`63.31289254922353*I)*ep^3 - 
   (0.16090914743935331362016483982057415494295477783385087762965790394391674\
65606`62.158755143482935 - 7.328344971932990377221919323181763063002591151286\
68619591012358135358222727904`63.468716915371*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s45, s13, s23] -> 
  0.799779262048881554298446906107753021406950304178820284608344813255`64.*
    ep - (1.51792198197837915368173641084496352615578842334900176869267286695\
853717346362`63.887878763526984 - 5.02516130829246483774058863879586044325135\
647712684321728525038473217739803852`63.69897000433602*I)*ep^2 - 
   (13.1705031629025314535275391927298003399999979416704071315800527773219157\
3653442`62.60741193667708 + 4.88780503335087308233072715868653441742182032725\
106505221254274604808667322203`62.14327052927821*I)*ep^3 + 
   (18.0360462017349528526774769717642782627256917767280304805267720170159276\
6399719`59.31406044381451 - 48.0377387701568317682320226651014212012146435016\
2266801738050756211329230764201`59.824582673364894*I)*ep^4, 
 MI["PentagonBubble", 1, s24, s34, s35, s12, s15] -> 
  -1/4 - (0.76345040334795568506878827004275409428420088640656255778113157141\
749999999999`63.930911059008714 + 1.57079632679489661923132169163975144209858\
46996875529104874722961539082031431`64.*I)*ep + 
   (3.71511692172792810506166477631878692556594130797719580604917845990356091\
844018`63.44328981923536 - 5.105306868071873790495488968202177241305898265801\
15481436719646801949508994771`63.655604799851666*I)*ep^2 + 
   (16.3907046578805846140682053757540968283692455820186155588105642122776718\
4444979`63.10776936906361 + 2.32521139178383720804341718243292980105728780734\
708241068584950253909655844941`62.22647327584019*I)*ep^3 + 
   (13.7708573207777174676784937019911734341913402257059449938518455752272651\
1388034`59.908775444982744 + 35.141001898779808962364884508360773973662543259\
81772914786626788204511852381439`60.43741897434495*I)*ep^4, 
 MI["PentagonBubble", 2, s24, s34, s35, s12, s15] -> 
  (-0.04437042588969608772233944105255145729448459113942795649555203712499947\
700913`63.097849686374644 + 0.06766804982621189489076541006842049393926485502\
518028188115657047969240090985`62.877022559193854*I)*ep^3 - 
   (0.51163090388043423441208705800083533783895853919370402460277981377327374\
604858`62.10614522848483 - 0.122096792331166270498340142032541667960829101614\
33665941612511162475826968428`61.573223100004*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s15, s24, s34] -> 
  -1/4 - (0.79995076518316883330619947678666275982570448172408334216942935092\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - (0.0656044240634864004585219249398376642085\
0859124228029467709088200579969001253`62.11509237173546 + 
     2.7187237877967567272745291848150899882471496192927078488895993027042019\
9548389`63.698970004336026*I)*ep^2 + (4.1523339674820217755239729107042797129\
055723213247575282598243016504622407601`63.44386058200241 - 
     3.0770534811885922854431150751797630935795177565323953541976272314225413\
8284765`63.37829806879715*I)*ep^3 + (10.6145689133744969847973243225510321697\
8670382216194252889067325272351675877103`63.57890628742304 + 
     4.2165415731203316219230113776618436368942263260848096808178454089877876\
0539741`62.99844455645822*I)*ep^4, 
 MI["PentagonBubble", 1, s24, s45, s35, s12, s13] -> 
  -1/4 - 
   (
     0.09369730179953506817772935447049330278991579167599508305687238568`62.7\
7864257185202 + 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (5.92854917481435910715536285648220365605479540\
889025760896154552594533306420068`63.51405453749384 - 
     2.5667471029664458027022181198438365688938071739258732762830873243429960\
5227262`63.21498892458934*I)*ep^2 + (12.9894185749600908063671412079140971465\
4593480244813942644558571299464602526891`63.05084825518432 + 
     10.971703782361334918575736625837328875862895888458027001295768973526365\
14741145`62.90906452650426*I)*ep^3 - (11.921410510261152614604477248271902626\
31788581183579977382962895389448822997751`59.99125600619322 - 
     36.675913959380798805451222586938924160920076541354748353876347544814605\
95434545`60.538768502166285*I)*ep^4, 
 MI["PentagonBubble", 2, s24, s45, s35, s12, s13] -> 
  (0.203359925390969866604369454144124201201880912282128223481255670249999477\
00913`63.78164768019843 - 0.1549017550039049784991611039207681557609809199953\
2232368816946860906740090986`63.28106676860093*I)*ep^3 + 
   (1.82477752553889670770729024387787282554599411539675862058453963089925169\
731912`62.48450586163635 - 0.179004094090618505465974285041756746343109773163\
39437367845821992200016517367`61.670296548067896*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s13, s24, s45] -> 
  -1/4 - (0.79745406529510427355657353816805062080861511594767241894138244892\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.6525571135735079605145349400039130049142\
7111180253928590094657762928669260359`62.87073245616705 - 
     3.8239622284245719680825547228312428463694016852246380693906123398053524\
9545875`63.53538478734801*I)*ep^2 + (8.43974959743363251817846144092594212081\
847094571461596540302979800985535134722`63.233661249898475 - 
     7.2162694978486730500533167928386679987304047201043102592327485233824140\
7785649`63.1934572043445*I)*ep^3 + (20.65727251381492884408975992010398515584\
382652089692886025490012165148102030779`63.20065617373529 - 
     0.8761590172360731125249739973892247997560962884686361139303147094053881\
5357912`61.80301238259461*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s35, s14, s24] -> 
  0.25705232112997995641819513217569753827006992277414049668055655303`64.*
    ep - (0.59549777796259078586002028820460527292017640611147507266450817717\
676278699081`63.906116833010515 - 1.61510736730029882010850455132388931081218\
676467720460169736269993726802307929`63.69897000433602*I)*ep^2 - 
   (5.21303137221734126917570927768879973571719429332747331102513729343007779\
139334`62.07560909234806 - 0.869697035857663385477851985411071212427097222926\
7233275085837828885497935853`61.1154183366171*I)*ep^3 + 
   (4.30769228370387524398423658304675626484725271363564156666360628589587085\
058766`59.34829132089902 - 13.95208803249969492567645131602833121574433473194\
958154420037755884143371453616`59.951189754210354*I)*ep^4, 
 MI["PentagonBubble", 1, s25, s35, s34, s12, s14] -> 
  -1/4 - 
   (
     0.38321186991079255239654842332928085345622056411632177156004945181625`6\
3.6101890276394 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep + (4.531630857004869339697595784619113835939423\
66559508181734995155100508209405427`63.50629102270463 - 
     3.7389574941277635303235364818157507361052370464339980517489675670112009\
9663361`63.5777053524214*I)*ep^2 + (13.44412079248189878593441894927296802292\
001199404929165028606402130315374618424`62.99489794990992 + 
     5.4545728259636855178694882538170745520001418530738457646279219111405550\
1492647`62.56688428429952*I)*ep^3 + (1.96751867332087870893629703300023465422\
553273292031697483400173117148659615983`59.30237570279239 + 
     31.643483486784617484368219580526501237119643901209501539914257034739212\
53610323`60.677212101621855*I)*ep^4, 
 MI["PentagonBubble", 2, s25, s35, s34, s12, s14] -> 
  (0.079496162181800764416547847368010296460957775629260892410654488417499477\
00913`63.39645954445912 - 0.0954265649979927763903531325940427503049105158613\
7579372171641454219240090985`63.03994204057925*I)*ep^3 + 
   (0.83251716098754189145625049818270050937009873606149895618448062620898337\
015729`62.1761686996047 - 0.2190775850270679799368203157665047132699045938492\
3223437477430027774597949835`61.70277954113076*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s14, s25, s35] -> 
  -1/4 - 
   (
     0.4954853813338493844470385788742860359123724947670975890959653810875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (0.831624670504459408100313135100252095357250861341027240720\
84324772093389056251`63.30439752893212 - 2.4440574363378629572200345209558159\
1796966338353662309497363392578931812903398`63.69897000433601*I)*ep^2 + 
   (4.60744588197469301140074319130582607379441069063954855308000014237375490\
005222`63.507975666236185 - 2.14769432960979832293872515402768166295775732748\
610517088106526454595128331714`63.18710045605918*I)*ep^3 + 
   (7.59352487324221893941532649639965812719680217921348046595280452554152530\
80075`63.47503880457152 + 5.2050969457899891545825153184933665928173916791967\
2184064985776021493031469113`63.136640482679574*I)*ep^4, 
 MI["PentagonBubble", 1, s25, s45, s34, s12, s13] -> 
  -1/4 - 
   (
     0.20002217347148865735319619493507639975487813943713555577131996401125`6\
3.07935599302823 + 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (5.72014023784834331697946081686953892792398\
957880713049235789925789017265511017`63.45736508230389 - 
     3.2348059744434196273085249865463351391771737740834882679784276057874517\
4652243`63.27986483737969*I)*ep^2 + (15.8152672825448073608981263599820310680\
9599444287355656819296745934246179137964`62.888197709105484 + 
     9.7776147422486484102334707243157258567930250422506776239307340752997339\
4060774`62.70210580800089*I)*ep^3 - (2.14006143591853416614244772030277326864\
625413295411723748821214025067438290719`59.25452434000478 - 
     46.854685712121458965489487191902937801274112395612448586874448414954567\
7741386`60.658700711015015*I)*ep^4, 
 MI["PentagonBubble", 2, s25, s45, s34, s12, s13] -> 
  (-0.24938915796128247115187651333456349725630163805287885993324579696874947\
700913`63.814536092386504 + 0.26643677688219693363839701902468490142557771939\
189987278024194790656740090986`63.513684040833056*I)*ep^3 - 
   (2.72723332532614396066378947229829628929172631836690955943912024678442563\
904015`62.49337299848443 - 0.849143987276760534770894839535715890544712013836\
93120194516649534312304109615`62.163670923029095*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s13, s25, s45] -> 
  -1/4 - (0.76684885179330018338716446584031377748081268546943748305985951119\
999999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.7964048378241127417620469774153976758603\
0184665595513967146848813324250687362`62.964393391980586 - 
     3.7278131145257570881759200031517532596141765386586292936878313164456127\
0770783`63.53188328005046*I)*ep^2 + (8.60319477160805022509905644072424030458\
163885240237342285299651730177627769472`63.25250400068568 - 
     6.6874365904292957303012635009168419986699424284686934021554584913640774\
4788439`63.170535672082536*I)*ep^3 + (20.104804063381384028945880260775422015\
09768918140575482305724497830428784100894`63.20110814412494 + 
     0.3276910925127094674577561330093617182776278408653529277241202880287626\
3669986`61.387539499641115*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s34, s15, s25] -> 
  0.804772661825010673797698783344977299441129035731642131064438617255`64.*
    ep - (1.52474417801825695920199208556544747807340010927531745738319839003\
116514774349`63.887706735519174 - 5.05653576439871315778680977556980028598745\
433783573477410097201259300910208592`63.698970004336026*I)*ep^2 - 
   (15.8950640417430402451144565784534835718228608281411532278454194162891463\
7406932`62.43394384497862 - 1.02792907154553555792361656536895706768298784397\
645969254217236654794915249302`61.06654786798804*I)*ep^3 + 
   (17.6078440105763892782803558644474077931259129191515111176230917354581386\
971684`60.18573444826008 - 58.51623623104799542119453988081970777369705633269\
513296575592588215341602983572`60.769907864265384*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s15, s24, s34] -> 
  0.0588109822845400801421997503047513822178954851577089073423600821717`63.95\
8427296440846*ep - 0.11351352815688897295682822862125181547895338411315395661\
194569081691777492641`63.99157222930856*ep^2 + 
   (0.10843072484695963473894855708583856823076317684663590171590574229749912\
488656`60.790791703987544 - 0.87587962536154731680362230657663697487923116760\
354915924444135051457514073284`61.784453669305385*I)*ep^3 + 
   (4.03603435082574594582809198277047439194753148533941334965896117543198767\
53013`58.05071629656867 + 1.0504291782949545164570427148224888156748926745467\
8766279731742778587094337934`57.59139993894378*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s14, s25, s35] -> 
  0.4842174518077428064581094734915842966327217123029697908295374138116999999\
9999`63.99473325389766*ep - 0.75324352449357302309967823982227192678799306583\
454591026141686549984562251553`63.99013602270419*ep^2 + 
   (1.78290450937857313791438709633807134931988877786823036831579376972695789\
626863`62.16108752952546 - 3.371169495292081289852539565123450524145099840923\
06300599135188352174215910847`62.55192205403131*I)*ep^3 + 
   (14.2277629602547053692261132514801956075289875176103273681532736695851039\
1141814`59.58570527103826 + 17.4794419376729908460880089562219461102570906388\
3578624365058136893296110049508`59.709426074016335*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s15, s23, s34] -> 
  -0.873125869056227958408026580227076868618480120584828674210829110674999999\
99999`63.94253167784446*ep - 0.6128816008191769068483551130426449485472320294\
8847940746443073192267947499486`63.12096408349028*ep^2 - 
   (4.06075207688112474761154225920181931931720316031629275147648070245630734\
497203`61.93809293433042 - 11.10626003887466932210188269069207734083478589293\
29234520868472707768383634912`62.458349328965994*I)*ep^3 - 
   (54.3411849643495614554058664693699610376279379148102499342331630066253080\
1467433`59.992300857565375 - 10.152132901726951857425748307903744080398630605\
37487194173580073838393816564625`59.392939697837065*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s25, s12, s13, s45, s34] -> 
  (
     1.4725208510144936693366780547504207675309666115032092710019071795`63.55\
394602427927 - 3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I)*ep + (23.2031852252858609178766744060916844595156648\
5682598005587814343545357618704354`63.404164724280996 - 
     6.0846429146599328319661991665362529801991662625966573694624270407711553\
1448202`62.94400628637439*I)*ep^2 + (73.6136962254918442603816798158602728160\
8922278413877568930593334275062631326787`62.751459694885774 + 
     51.688980209280153180076121584850468064168331727867342589685235522057004\
63607821`62.62730390464882*I)*ep^3 + (18.596174094687474938026952481013741261\
61878512122421094825933844743641938529115`62.24501914218964 + 
     248.72751356163758680604346330792829702539871870768727647260304776525229\
422008678`63.31199073442169*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s25, s12, s13, s45, s34] -> 
  (-3.99022652738051953843002421335301595610082620884606175893193275149999163\
214615`63.814536092386504 + 4.26298843011515093821435230439495842280924351027\
039796448387116650507841455778`63.513684040833056*I)*ep^3 - 
   (42.0807735397983504578214585177440282778596424541868950666417237147891539\
0070801`62.82239570886253 - 24.3599696841336228215630564196487928528170886134\
3604641263417369172700366961364`62.81920123629578*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s13, s25, s45] -> 
  0.4613869342644841558748393736802204363359113373234844287815954568`63.29649\
161534201*ep + 0.993846399359399642278613785879651189645586835598947858825226\
59925663220649167`62.902089067657194*ep^2 + 
   (2.46638800974493288002955757565266985892757457706178608379573958367340294\
934775`61.68332669228228 - 2.097054137998151460333672398850332407056154756530\
44573173561753199304082493313`61.936700357967794*I)*ep^3 + 
   (12.8600402299152623596488545241630050864304466442883784345576061456048205\
4801636`60.895816181470096 + 7.2519613505008191979373928262766025373881665572\
643513093850467328897938648246`60.7355928086289*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s14, s23, s35] -> 
  -0.386508972529417051753298712384770267548049032483097918960605903585`63.45\
33487496326*ep - 0.4155788333280757653550359985029915724778390148954195363852\
1147942279750965752`62.95222927036655*ep^2 - 
   (2.45886860808877324943436790539302650860193458414358872826490769479828266\
898749`61.51353552898345 - 1.991198122514020087486219446910500798694690771741\
35992495070348644100296905986`61.55183686229594*I)*ep^3 - 
   (12.0135844827398527250266152939088420004891416771384293006083705767139456\
8544038`59.59594378167133 + 6.40896026104389908368880088646575185645254688367\
419936183395573904857651132024`59.35612092762639*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s24, s12, s13, s45, s35] -> 
  (
     1.4725208510144936693366780547504207675309666115032092710019071795`63.55\
394602427927 - 3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I)*ep + (21.4098587207648435130649968873712314559052331\
5872772677509494911859091074021675`63.40898617432951 - 
     2.2586180619662589746613550635723836580029981031740920942476936346764550\
8447172`62.55377288556639*I)*ep^2 + (46.6204129360693667726034268282618916692\
2517936238472959341045136829926227302508`62.650680879849396 + 
     58.370380648312929021089758098733463094125391177506966735877451937218913\
14996873`62.81730003439277*I)*ep^3 - (75.152568443730846546591027914892050431\
42300502201329764766650722456358061470885`62.89184271652681 - 
     174.12117221116541276655955028008101986139154902511848304619686442525229\
422008678`63.184695192021216*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s24, s12, s13, s45, s35] -> 
  (3.253758806255517865669911266305987219230094596514051575700090723999991632\
14615`63.78164768019841 - 2.4784280800624796559865776627322904921756947199251\
5717901071149774507841455777`63.28106676860094*I)*ep^3 + 
   (31.5311078676978943642659240230890295602487239125142119044026134467891539\
0070801`62.70434541325064 - 12.5046811035030532389180296310711449317598899085\
4965398899395596952700366961364`62.543764355119194*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s13, s24, s45] -> 
  0.52259736126809233621365751833569412299151619827995430054464133225`63.3621\
4936611661*ep + 1.02286893063272731000658670007525113214375241777470310694670\
562062867307951407`62.923413342634454*ep^2 + 
   (2.45398700478112159645016091708887049671796542466878571092358854424383339\
9126`61.36668902620912 - 2.44280875280632030863370949077104053271643547461610\
558150476202639441793513966`61.563765003923564*I)*ep^3 + 
   (14.0428137279815437038079625206845638807349018575867344588171420981898597\
6386364`60.59191286670485 + 8.78870157114471572740118824864670948687554015649\
318851412483479378313902918103`60.530723207296354*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s23, s12, s14, s35, s45] -> 
  (
     0.73976206525727808916326914117360295272559691278646440784698922828`63.7\
8669320842161 - 3.14159265358979323846264338327950288419716939937510582097494\
459230781640628621`64.*I)*ep + (17.259107371819979503419372513352786872261505\
15924791605372840762275101741371219`63.626428600405895 - 
     2.4419500368760225118696111042423891471724326526757020554882205222272679\
9396573`63.06319911415612*I)*ep^2 + (22.4508097804987556910178353791101615521\
3930261055540563748242661278809236117798`62.51220768941476 + 
     49.707673907265592076941425697177151061082301232727113303584528100243039\
66076248`62.98105297749406*I)*ep^3 - (110.39276130834609290857252631950107750\
961659399104280925946753656256358061470884`63.075012193109416 - 
     105.62811187923356429496191884786031190466654212321691731516896743825229\
422008678`62.994580876934464*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s23, s12, s14, s35, s45] -> 
  (-0.43479038283870384420095940544913305741643383695102880600298224539999163\
214615`62.864327123945436 + 0.79813326942193352910387697738390339456931920264\
984209815922410897507841455778`62.736078919889465*I)*ep^3 - 
   (4.88438282350970524911003895898819390502698218710963953990741899978915390\
070802`61.89254020228337 - 3.033349381625029991287411592417719714772193212662\
69190265775326632700366961364`61.92825958072079*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s45, s34] -> 
  -1/4 - (0.66251401956178749390944964993916778611091849751002323880975028444\
999999999999`64. + 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (4.29189435537596054884531318786333950643592\
381774023384857570125783645469458048`63.48104671968768 - 
     4.1626983535111123190749179642064782492277289204567370764824964334732719\
0186904`63.69897000433602*I)*ep^2 + (15.4019593259694804949743223165157438087\
2702443560683939678803611687780989139942`63.42813189779952 + 
     6.2959164334653578511498110536428286595442682965544175815856672617536940\
2112498`62.887444709615195*I)*ep^3 + (7.8608401311956898603863735047611330480\
6850399674490361008127910207324044640266`61.42677143407665 + 
     41.994449885081445759887853625222291619265341327236447171409886385119938\
10926411`62.29700567033629*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s45, s35] -> 
  -1/4 - 
   (
     0.3886538492142721352196978243545279055253889410312724216178092523375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (4.8676403785896532706939124270543542015979036662152721972113\
186237987683838301`63.57250426433198 - 2.441984154961905150235765352083522761\
64009513387747199028069177714540136236574`63.69897000433601*I)*ep^2 + 
   (10.7706762259115645829089247248867400504409251002749992420549577207893433\
4049459`63.44756687013512 + 9.91343538718870908219445911890143291513328254042\
461919563464992554185187197712`63.12618322793788*I)*ep^3 - 
   (5.84172692339056270155032597919696701362925157383564105079891525367181263\
229095`61.517195977257934 - 35.5389311934326932136765632436562339331259397537\
3856405605931336679470332121963`62.501677953444165*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s35, s34] -> 
  -1/4 - 
   (
     0.3911505491023366949693237629731400445424783068076833448458561543375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (5.3052854691460396687265288517286216500040793251126932206274\
9463766196183698845`63.63460745697385 - 2.45767138301502931025887592047049268\
300814406423191776868855259107581721438943`63.698970004336026*I)*ep^2 + 
   (11.3204183397386147178804698814521488774452812871784366979816380114212074\
5540015`63.53455886214073 + 12.6632405899318756932843178684400153657267883265\
4196066305505538430510984126646`63.30965607154589*I)*ep^3 - 
   (14.7301262364282177271710503025783081602914466018943301535310631478827446\
2591883`62.315504790528706 - 38.786627119056653529527550299824816725178748373\
31975217293584206532188141037406`62.683957502783414*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s35, s45] -> 
  -1/4 - 
   (
     0.3886538492142721352196978243545279055253889410312724216178092523375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (5.3091793442540183259896993861133991020080627163815408328625\
7309905002860420622`63.63520103202333 - 2.44198415496190515023576535208352276\
164009513387747199028069177714540136236574`63.69897000433601*I)*ep^2 + 
   (11.2691751678923731301561364702462809253723191342229859121455937064974127\
0989397`63.461729214528006 + 12.687706528798319518382088759970938108703142159\
61502418750937077828757530764148`63.19669299663156*I)*ep^3 - 
   (14.8413627237967029372163530552320457034527759877363075222924798468907393\
4877029`61.600158169181796 - 38.671092421331078622461575719606440607789006235\
12969936247535828904853286088624`62.15052035792787*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s34, s35] -> 
  -1/4 - 
   (
     0.3911505491023366949693237629731400445424783068076833448458561543375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (4.8587327571147429292819777603415386147608885724970456606710\
2774054674741824857`63.57114878233185 - 2.45767138301502931025887592047049268\
300814406423191776868855259107581721438943`63.698970004336026*I)*ep^2 + 
   (10.8104837551037421034992620551271787347900703113570146462622972100222818\
9180921`63.49582282495875 + 9.85746715081563506753417441166515046844902457410\
885123575437934920829056644639`63.1735024108453*I)*ep^3 - 
   (5.63635472242637264040338732927926285403578509169107429076020372260636613\
134682`61.700708527554504 - 35.5826136292560966035139321460473175369830935466\
0423424781222839126915480516855`62.43579593835578*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s34, s45] -> 
  -1/4 - (0.66251401956178749390944964993916778611091849751002323880975028444\
999999999999`64. + 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (4.28688060900902886469654905553530137160289\
211529085492427048883597250049621673`63.480262872982486 - 
     4.1626983535111123190749179642064782492277289204567370764824964334732719\
0186904`63.69897000433602*I)*ep^2 + (15.3890393323901033990462994266132357295\
9354838978593157749670421719646706792894`63.41643800302991 + 
     6.2644141359587276615872972379374689558363641633117131461597120794025981\
8196956`62.84754134587692*I)*ep^3 + (7.94818555316736948160877753203222564398\
693522841217375713754032529731763856336`61.399699325138904 + 
     41.913271171254648996411753015811321665235962249014278435822005375898544\
3030447`62.245918623662675*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s12, s35, s45] -> 
  -0.700006816583926687312074418235283815691608460374987777681372564083794705\
37283`63.03506142891082*ep^2 - (1.9575915394853506601050123236919848723811782\
865014357592636226339675533786422`62.788136500669744 + 
     4.3982725448856838520984021042494420372188905734104089651952166402752367\
6709822`62.751075498348996*I)*ep^3 + (10.436611406073204800457247828124529147\
12630713718797065864143167216422617557293`62.36654856939321 - 
     12.299910398353422577149487033761606676356901525774145052570333332214925\
90107574`62.58703587761485*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s12, s34, s45] -> 
  -3.075272861424842963612210604172694865673212250140235701835354865180996508\
91711`63.463207687041525*ep^2 - (11.56956095511485832814255642663738239388356\
303823354484751102967682755337864219`63.445301145274044 + 
     19.322509258472697812517810482850436770347120389125780632041391643675236\
76709822`63.350040737351776*I)*ep^3 + (34.48644737965660906677873182962710867\
511708031817682171708788193716422617557293`62.88534878572072 - 
     72.693695403696301036273328370322347541174964484636971345300770270414925\
90107574`63.28318383129591*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s35, s45] -> 
  0.3998896310244407771492234530538765107034751520894101423041724066275`64.*
    ep + (1.32743173968360147969880191657749063179811327650460393262178558258\
164445525043`63.74513036207448 + 2.512580654146232418870294319397930221625678\
23856342160864262519236608869901926`63.69897000433602*I)*ep^2 - 
   (4.11883074259029386570739741046508097837026256033129894635964799484851296\
162154`63.07907523798171 - 8.340499603063842435575553354710257718280434492022\
2807760478211314686591084447`63.61659017845636*I)*ep^3 - 
   (22.8197372036303402123905965204941148076575814543122820813388272089602408\
2201483`63.2946185015891 - 7.184859305068593647816231201194107171642638862308\
9223441649943546756945294057`62.65136542264215*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s34, s45] -> 
  0.3998896310244407771492234530538765107034751520894101423041724066275`64.*
    ep + (0.88937636979336782391164392988305735234655200035490503104349266618\
984400436436`63.76980647887668 + 2.512580654146232418870294319397930221625678\
23856342160864262519236608869901926`63.69897000433602*I)*ep^2 - 
   (6.27198396514147582880273761711910850706919480191834022766835993157908916\
421454`63.23205224664403 - 5.588116539238407306159996367585136776260438535393\
58853858672682697742942938169`63.3337418693062*I)*ep^3 - 
   (19.5692610459734650118734494750688363952344337962259309964878406255185741\
5534817`63.23355249632387 + 6.34380138697137111970612130700836292853911051708\
389522799858918929097213726096`62.63461034102295*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s12, s34, s35] -> 
  (6.058223506167040342748407891151166219485841088983373482044081542112109826\
17135`62.65064844816027 + 1.40493407669434616`2.6790507852049212*^-59*I)*
    ep^3 + (29.59390533758019531381427529583904661599645080871607475129139968\
380713948494404`61.23736144948091 + 38.06494092155874678513153754094094533467\
336094180432223490442320443093194436679`61.44476444794216*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s12, s34, s35] -> 
  -1/4 - (0.15090607718989214082268532420638484858786801773815316867668408038\
999999999999`63.10715043228427 + 1.570796326794896619231321691639751442098584\
6996875529104874722961539082031431`64.*I)*ep + 
   (2.03139762756045721356682465238508947060489809262972293807494574620061411\
255174`62.98771758718678 - 0.948170846963638838881019429945669548971404321456\
77365149563184752915170773418`62.806120436620304*I)*ep^2 + 
   (11.9242748304119954816987963755990466491165614982070362570151541268107454\
9597682`63.04647147192326 - 7.90720339367254555533100799588859045440183630761\
094209341706092354404945987442`62.616867492193364*I)*ep^3 + 
   (80.4522150599226640307680791176557483979220019438745156365590773859857573\
6892132`61.71261245193618 + 62.4450001943133991291782402752439407384829038849\
7843894680619734670398984728422`61.64175462101164*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s12, s34, s35] -> 
  -0.709171723627870190810211375903208988210638587505493906781887768325500929\
34862`63.039749901657025*ep^2 - (1.989720973685998511342897961201367958713812\
31485578040453903738280755337864219`62.79476919483194 + 
     4.4558573541658563699833688966830588953017078649931179662138120843752367\
6709822`62.757045300960115*I)*ep^3 + (10.549590656062196654822631048203630615\
49151419275745034366406261916422617557293`62.371334016545084 - 
     12.501785587250926457822188997910562462797904491621763048493730720814925\
90107574`62.59383063979373*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s45, s35] -> 
  0.128526160564989978209097566087848769135034961387070248340278276515`64.*
    ep + (0.31404062591352235981758625271220848822995776913214456056999220275\
613731284246`63.78506651351677 + 0.807553683650149410054252275661944655406093\
38233860230084868134996863401153965`63.69897000433602*I)*ep^2 - 
   (1.65133829035156816958909468083519379243199034986032842769225942605423605\
603106`62.957519794407155 - 1.97317544659732459344104653991307101209791446203\
473769457843301183306583964042`63.19204164950973*I)*ep^3 - 
   (6.14767757182680646247652228230158126689214122202103853252942954997759331\
214535`62.91640224901476 - 0.251316037239219978099097993234687077978483080908\
50344034580214108830489400089`61.44534221440453*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s34, s35] -> 
  0.128526160564989978209097566087848769135034961387070248340278276515`64.*
    ep + (0.31275706091073844736933731162255700330121337837612670112910063779\
571075684851`63.78545749028832 + 0.807553683650149410054252275661944655406093\
38233860230084868134996863401153965`63.69897000433602*I)*ep^2 - 
   (1.65798641012217026761107945375793294996149516296909285175065947288064416\
112116`62.94790464139525 - 1.965110569831022789733479836643096444955140946170\
07742384649864549576635444779`62.94384636721561*I)*ep^3 - 
   (6.13915266880864768249671814145545524269395667799974277746242918028946550\
777455`61.574541062729246 - 0.20954466877620275285620972860058872684836476599\
939785704322174793577609545689`60.24224347805564*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s12, s34, s45] -> 
  4.1065414079360941138163551703063276841060220170538758763406401803716228864\
0177`63.09821462259335*ep^3 + (23.9286577455200321669126244067115555662296078\
1115137781391035409127004874186648`62.70935307352389 + 
     25.802160637668639034699158498556678522533245581339092429187130522033449\
95525358`62.8926084693994*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s12, s34, s45] -> 
  -1/4 + 
   (
     0.93454780464791105493781822365772611768589274507120640717889244006`63.6\
1561591701177 - 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (1.97177372529400194693405189715760498932367891\
791009446267904676292165152304666`62.85134713384578 + 
     5.8719370350206931963831487449982727159069351034425035796801435220606670\
4218427`63.3145859213478*I)*ep^2 - (18.20774764003061608222909713394758650631\
391234169323077247170553839392462441473`62.97269608927258 + 
     8.2818314203498489321593834582878070042260584748495603002837277452541069\
5479068`62.53976442902874*I)*ep^3 + (57.0980493817873719283850674478550387383\
291894615639434370973812835137827850529`62.78676553435977 - 
     37.131058310327713408868999749221232472154585616958285136967625415901117\
28846107`62.56501050141063*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s45, s34] -> 
  0.4023863309125053368988493916724886497205645178658210655322193086275`64.*
    ep + (0.89828399126827816532357859659587293918356709407313156758378354944\
186496994589`63.769330517248434 + 2.52826788219935657889340488778490014299372\
716891786738705048600629650455104295`63.698970004336026*I)*ep^2 - 
   (6.30205595629500486008883606223237349887504350640046803166325215738923505\
532465`63.241085828546595 - 5.64408477561148132082028107482141922294469650170\
935649846699506660120612677291`63.39033047820044*I)*ep^3 - 
   (19.7380005106012481570142037566936410390852166414476348470456287350738728\
531354`63.23502794055361 + 6.326313633232850352432016795040962742127998502121\
29350007818940105559454137481`62.63135375715571*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s35, s34] -> 
  0.4023863309125053368988493916724886497205645178658210655322193086275`64.*
    ep + (1.33505579615572790866248764220065473370638397946681260972118490087\
3238864838`63.74503452361302 + 2.52826788219935657889340488778490014299372716\
891786738705048600629650455104295`63.698970004336026*I)*ep^2 - 
   (4.15600257512780329135630321911839051449165927698459778022448753188525729\
424182`63.01285395576016 - 8.388402962670614646528271358676565597821918942473\
38846519615500475513632064345`63.33275402058304*I)*ep^3 - 
   (22.9819997569467106170969143106070174638356883048833335446108619909569590\
3158391`62.13437143111405 - 7.15773743973998322055300146814132009560408520868\
655599107952478950791538423026`61.75594582886982*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s12, s35, s45] -> 
  6.0590578510758143600788106121149427719494983481475148742675347737216228864\
0177`63.271612835001406*ep^3 + (29.543650083638762799833151023820814047163783\
28977246275940297403057004874186648`62.795711222876044 + 
     38.070183265230675783267994557248931479800134250000193450107021734733449\
95525357`63.06431573782551*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s12, s35, s45] -> 
  -1/4 + (1.48226814534294177231732187482700587885695185802870804156277450428\
5`63.936194700237 - 1.5707963267948966192313216916397514420985846996875529104\
874722961539082031431`64.*I)*ep + (6.4500933487644023139734291296018618394755\
393853069948776218277106853086407978`63.49405162016769 + 
     9.3133654321191075340614539692441836910822026766010337520837528347164081\
211909`63.63516470457302*I)*ep^2 - (21.30323375758989260552620644280759231445\
660160456171021439661548350608807192249`63.16878000564974 - 
     19.856280638693388647154264635280650598168104404015953049842290350653898\
45404571`62.97701986266365*I)*ep^3 - (31.399262688944222499655921263030833704\
55922459485839700879145328068763726998709`62.60574249505332 + 
     11.293188730705999053617962149807333124886573601907816053399122600570207\
45183618`62.210206779184304*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s12, s34] -> 
  (-11.9488339262727787815876935161641354674908069896750055824791860021191178\
352778`61.20973830325923 + 2.2692843189761794481`2.5679000191154446*^-58*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s12, s35] -> 
  (-3.71919666714016761465478055664451159152103941849201845570322396499452037\
011589`60.45885193592386 - 3.0007416387266230429`2.4584626379313317*^-58*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s12, s45] -> 
  (-11.8705963609032681249128398158464067252113329056003606321370438373815262\
3204625`61.449041407703106 - 1.3582856818921344609`2.6207373940417433*^-58*I)*
   ep^4, MI["OneMassBoxBubbleEasy", 1, s15, s24, s34] -> 
  -1/4 - (0.79995076518316883330619947678666275982570448172408334216942935092\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.1132681785766644400575725762524031401102\
1607697061812195770780538664142887025`62.15389239032607 - 
     2.5131194471329769583813887133831377993304199145474029124454491747740200\
9208165`63.698970004336026*I)*ep^2 + (4.7506246477727305720559450865245636156\
3047612146036008140582762432369118070527`62.94404049615555 - 
     2.6837634932787891556828477342703415671696338981336113015688042048341606\
1946146`62.731072804335106*I)*ep^3 + (15.882415083146779525584724030647071686\
09501185136008401621630364599517937412013`61.247654451958454 + 
     6.2456776166423222417795814931993388134731440626192799943532486020661760\
1422809`60.96851749645561*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s14, s25, s35] -> 
  -1/4 - 
   (
     0.4954853813338493844470385788742860359123724947670975890959653810875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.331365458155928819841264192094419818274501966842702656885\
70854038119973970504`63.27271047500327 - 1.5566132339595584940551776876421704\
6878137787469176159364176582325034503457909`63.698970004336026*I)*ep^2 + 
   (4.94938031658435717253782514799612392246800176599646468399425087967748002\
181567`62.99667331294673 - 0.017573896551824305663919120646889003258218980617\
46534437646264961440826983341`60.53494043792925*I)*ep^3 + 
   (10.3884028897966687461803312770096463100580357389631492062714927027443705\
7498996`61.4749584357095 + 8.374818205596022086784121941084514086362398975887\
04202032983233185217915367544`61.47464226390563*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s15, s23, s34] -> 
  -1/4 - 
   (
     0.33398233951278481403108631152074863440751667885281455139283475450165`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.861631284650915933728416281762139621551994902209274329648\
06628531621931729604`63.608358860849 - 1.049236464242096896940607487254873760\
52284569353392190347763546669894659584056`63.69897000433602*I)*ep^2 + 
   (5.10133404943921575775101927682374465033408232414800167560323817305608937\
17253`63.15736971610686 + 3.0575614230137434368739899844400935586370142341334\
7687002531894542409164716338`62.92755807296376*I)*ep^3 + 
   (4.14202658308064317997561094014161346236737796322926980513341424721095995\
180225`60.60055207164435 + 12.77576805868440022532581414490339490363391091165\
264811279461347700252818999287`61.25377849845818*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s13, s25, s45] -> 
  -1/4 - (0.76684885179330018338716446584031377748081268546943748305985951119\
999999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.0809190911332590937441207587714119113921\
8431502737420714609307864161564461525`62.95625473953701 - 
     2.4091267192075999984631987095101632518911703028041712475387377444490723\
7831888`63.69897000433601*I)*ep^2 + (8.03450331112146671111590228881238303659\
194264295281343193584451887046588574925`62.842919579981604 - 
     0.4012887882160640742415611149410445221943382113474023781436808292544320\
1968299`61.72094849307719*I)*ep^3 + (16.5720647240350700357973381908113864369\
1963514711498519531431848398048503154055`61.721423066273026 + 
     13.970889482455511843693835234249983769501507020859045272057422944049097\
00558392`61.794416219235146*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s14, s23, s35] -> 
  -1/4 - 
   (
     0.06012216916526945534133448593610875382198712237406373420089372238915`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (2.238679473011898791783756286350724833971274847464350887788\
32232130380536562544`63.714856639597215 - 0.188879364967493312521031181193396\
01672902880024428936037673313853501132608891`63.69897000433602*I)*ep^2 + 
   (2.92637353993078175624482584439201991919413619270218858958027084831633265\
548082`63.24067571415539 + 3.721022972521651182562275882727757689332480609163\
68321181545767398648440412657`63.167391645265596*I)*ep^3 - 
   (0.47603639250714480120036466251299507956477612842524590168436078530832483\
660228`59.776779587785924 - 8.95126554186143327358372505884269501747411453982\
960114092880506617637993876237`61.174447077078455*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s13, s24, s45] -> 
  -1/4 - (0.79745406529510427355657353816805062080861511594767241894138244892\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.9671864163298511086364814622490081234857\
5057475660859324496464258068867138791`62.89279874521379 - 
     2.5052758331064148783698334291896528386463954493701800232415187678088121\
660698`63.69897000433602*I)*ep^2 + (8.062759654030379780805390873808570449542\
01753063594700286405922253345680702501`63.02254691661492 - 
     0.8355124775296345752555266069483192386068003213867445358908615568163377\
2898517`62.177544607719554*I)*ep^3 + (17.622822628522372086138763227813463681\
0934342602365212839236342333468079888988`62.018395886952455 + 
     13.365913331479948663016612199435815252564817585732346467209680333199180\
4566089`62.037390037075895*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s45, s13, s12] -> 
  -0.3998896310244407771492234530538765107034751520894101423041724066275`64.*
    ep - (0.47810903883526585411084025262077976003571928675856602029185626423\
359907888184`63.81764435950929 + 1.256290327073116209435147159698965110812839\
11928171080432131259618304434950962`63.69897000433602*I)*ep^2 + 
   (3.05262547296074413089155015851988595562867630720498626448183876271063898\
93101`62.69935313551016 - 0.3396288287045993957421988264860741011221464613633\
9044494281375910841305518701`61.878075789065214*I)*ep^3 + 
   (4.57604467988104609388478361047631600170817222159574425862987043102906284\
967454`59.837856384230165 + 6.01194152685166858807491171269731746831752501821\
06914433474221363118322776097`60.041800825088316*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s35, s14, s12] -> 
  -0.128526160564989978209097566087848769135034961387070248340278276515`64.*
    ep - (0.35037598195263664282841201173553140670935434857551626325644176703\
734780066953`63.74735652825335 + 0.403776841825074705027126137830972327703046\
69116930115042434067498431700576982`63.69897000433602*I)*ep^2 + 
   (0.14640871184227006386429034926910798410282518615197794876742051134600732\
206698`61.2005798685082 + 0.0520913703058631325383647192297659291139579041829\
0197224010011082306946939486`60.74609015743368*I)*ep^3 - 
   (0.75254700520536956759655168495895090616164278079805176734514670272537186\
517338`59.54391234572291 - 1.977033951752085530537132657057364760306904999547\
38976752239722380690910042307`60.033284791982304*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s34, s15, s12] -> 
  -0.4023863309125053368988493916724886497205645178658210655322193086275`64.*
    ep - (1.18317647048670402722170958875922297490066729841533256399972146765\
452927869573`63.74330388329988 + 1.264133941099678289446702443892450071496863\
58445893369352524300314825227552147`63.698970004336026*I)*ep^2 + 
   (0.96468066929588583649272558317944326601341404248672481211182809663128573\
486655`61.9338724083232 - 1.0650136855619643140877100346815764095766608055379\
290264331328310066399165745`62.00507861729296*I)*ep^3 + 
   (2.98619806622747544654648527272098804991921002413981763790165992676090257\
714933`60.38915994252624 + 5.400148875979323243576881377767877993122594760273\
76404613529173604989997370795`60.70195546195467*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s25, s14, s34] -> 
  -1/4 - 
   (
     0.5760910654166562172601410482665407827238775350042994468076034614075`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.551501758504868012638588912004663395131422454679720366885\
20229391326674533887`63.442645307890075 - 1.809843458911684171092715116070028\
23716943061628453327444874023877669209628907`63.69897000433602*I)*ep^2 + 
   (6.96692135433288816179674655857097124457979910922332794515881725124229110\
225828`63.047755211243086 + 1.66786371140877106525674798709960328865564504654\
399634415202256348373756017461`62.523404505630424*I)*ep^3 + 
   (9.96194535334837291352714055474316877667234104829838676260810825669191157\
496306`61.009826551204 + 15.1086442060496888017112056617254833506672672079206\
5517471633206838571055809624`61.27740123524197*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s24, s15, s35] -> 
  -1/4 - (0.08952766030753949541243436108848444493093486495291818787207376347\
500000000001`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (2.3220197395817459764812868230070989615533\
0322967435341261012724702191398367984`63.719827167830125 - 
     0.2812594399152486079997981681142957542237498534474799736261671665937238\
0921764`63.698970004336026*I)*ep^2 + (3.3465757917361669116477221589834403397\
8403063383400049315632999237565184610155`62.982534639364715 + 
     3.7718955128077181642009631884859218073056811447244160922878965984689737\
4709307`63.074756628311036*I)*ep^3 - (0.2833258017566039952034794038225455061\
5751554962285210767702891049648982582809`59.79580905368128 - 
     9.4918415443404446478913830295989714032283377098491742082617963835387887\
0253914`61.412183975870256*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s25, s13, s34] -> 
  -1/4 - (1.03064423231541091124361916362677297799366015038582555656022707932\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - 
   (0.40570731521833064401276577784900270764750781637235133638022369009041265\
2345`62.66876022603081 + 3.23786434870678709691914023081868723764429522582939\
522884390124268046949128502`63.69897000433602*I)*ep^2 + 
   (5.75059738686339807499564683232930558183296353332519239584115272854869528\
165486`62.94133421757745 - 5.265887297046477596563672160388325930953591894911\
40033731390799587670722657845`62.99170441385346*I)*ep^3 + 
   (22.1578677797392865614402109491263265639034867274445181460403177239951793\
7412013`61.392569488567716 + 2.9337016653637024635041383082019656724864208078\
1513063405298077981617601422809`60.64056812824132*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s23, s15, s45] -> 
  -1/4 - 
   (
     0.3608911307669902943525602480545121864993750556552580818359678935875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.765401293905594007691332639645613901596294004441365651975\
90795478682693684805`63.57789447638403 - 1.1337729251632901124078191899822885\
3733354228155988962752313908779245115295743`63.69897000433601*I)*ep^2 + 
   (5.15006011909934061108211560757539026266876453372693448938374760197172157\
827928`63.37226085637767 + 2.752331106624277986414834475922820227581362054034\
02844602108837748961775056456`63.2802022293635*I)*ep^3 + 
   (4.99329885317744754414901344400126627732592877921033733473471472586406850\
734996`60.69086383522064 + 12.65132190366454851927337351948027604687231650982\
338394353738795118956958704582`61.153707833005214*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s24, s13, s35] -> 
  -1/4 - (0.75678406196789555255386733804213309740813059390707473936828604721\
249999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.6213995938270932589626287445077065834128\
8048052069641864207261816247393532745`62.96777950994831 - 
     2.3775072494321835124995639247572094938504783325397626857429989145165342\
2153338`63.69897000433601*I)*ep^2 + (5.79708159212890786865319410514382215741\
134698668067150885265587585720259256769`63.155536812571775 - 
     3.7586042648354579060682228587162572800484878408687791128589274667133872\
9953494`63.079620541806904*I)*ep^3 + (19.077640510894592261949228401425830595\
93536617962199971676536034924437057498995`61.740020033609575 + 
     1.3106448196224875154175136980673582285436643453871327994879087346021791\
5367544`60.67024599690768*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s23, s14, s45] -> 
  -1/4 - (0.57359436552859165751051510964792864370678816922788852357955655940\
749999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.0911720810085056461164347963602581231858\
0880083530546581078753345277281327049`63.270118578082474 - 
     1.8019998448851220910811598318765432764854061511073103852448098318114841\
7027721`63.69897000433601*I)*ep^2 + (5.53590536822001248218028811659039501314\
701629183442061725827350406041412141281`63.40613664213479 + 
     0.5374707122695949568732212224387794172123018947652273719486339732147476\
0732714`62.47554232461976*I)*ep^3 + (10.7253445890853400233579286029584253824\
5656582154632334365229914286844899391423`61.01732743133319 + 
     11.495830231592215611933593375905486367154314792567662670661062161063131\
89914572`61.104349718791426*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s45, s23, s12] -> 
  -0.3998896310244407771492234530538765107034751520894101423041724066275`64.*
    ep - (1.59246050788178850977338054668263940121743617434540641927587018347\
004155087195`63.731322220578285 + 1.25629032707311620943514715969896511081283\
911928171080432131259618304434950962`63.69897000433602*I)*ep^2 - 
   (1.41690983401981916956895568915829098931386144440839634724653868504634487\
822041`62.096292170056806 + 1.20651486086699631756032804191547485745196977581\
109972122595375129624151202502`62.196293439727725*I)*ep^3 - 
   (3.59294406662202384663327227362414932916532868703557433551637766042002070\
373501`59.57885621304103 - 5.149625145184948486169365900565696670627187803419\
96951551618553559504887384204`59.819684206459435*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s35, s24, s12] -> 
  -0.128526160564989978209097566087848769135034961387070248340278276515`64.*
    ep - (0.23528867108775164272868657415055094922233833737332959139174668380\
21963775177`63.77314338107691 + 0.4037768418250747050271261378309723277030466\
9116930115042434067498431700576982`63.69897000433602*I)*ep^2 + 
   (0.65227586923766968737020083130721094760444430292572970586480756347852999\
832972`62.29598963421676 + 0.095295918128914052657425810916432609248167132474\
65507537331730115094574205855`61.27180749912601*I)*ep^3 + 
   (0.34092476045333877425909209055530609024846437980256762705274577353633409\
823438`59.28406753329826 + 1.974468290984314650738711853390202117593469347666\
80230594887111138718761213771`60.17138221118167*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s34, s25, s12] -> 
  -0.4023863309125053368988493916724886497205645178658210655322193086275`64.*
    ep - (0.52976911900918700048913496907825431860673056988362034555869474442\
797171858315`63.8050631849033 + 1.2641339410996782894467024438924500714968635\
8445893369352524300314825227552147`63.698970004336026*I)*ep^2 + 
   (2.99372697836282389060211245195204673714363520198030968690246972475804093\
357267`62.793143498541546 - 0.42095087416975633877112039675103199795330957501\
066081481110372563071853907274`61.83357003207948*I)*ep^3 + 
   (4.75225799833445272660019592459141625456353988904060209649703787333014771\
627736`61.072847811197555 + 6.00747137113382993710522601864934443804660265368\
532455730782636312198662204411`61.191401118852035*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s13, s24] -> 
  (6.720380517551421550331462685737123918985622363305098978913581099573248439\
09719`60.91059940147311 + 5.43503943529490533`0.9238807389027871*^-60*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s13, s25] -> 
  (7.632598603688064920979283812529320425882093492998260869352491322481683671\
48854`60.51044550795535 + 5.89864550886730432`0.5431844996956424*^-60*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s14, s23] -> 
  (7.059787951287781060078896738493419062315924065651748832826927520990255776\
09956`60.40545870178847 - 1.8651759888156260236`1.881960494265559*^-58*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s14, s25] -> 
  (-5.61357278642417690854526810497637884242288837786408290514771193755311604\
358223`60.27939411789747 - 1.045991052656511459`0.6034991737620554*^-59*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s15, s23] -> 
  (0.848465358812846222400834022225377240089491159118664767795173531300068114\
4441`59.50485531802825 + 1.8465827630932792545`1.9107938411497802*^-58*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s15, s24] -> 
  (-13.0275060059029281284350154603412838247105334694341241898354702492348047\
2720723`60.912052945331446 - 1.138721875530109913`0.9452151961903312*^-59*I)*
   ep^4, MI["OneMassBoxBubbleEasy", 1, s45, s23, s12] -> 
  -1/4 + 
   (
     0.06840399139972052286776308015174001531304783901300651413938455412585`6\
3.981639072816094 - 0.7853981633974483096156608458198757210492923498437764552\
4373614807695410157155`64.*I)*ep + (2.599367094181367706309426555864336361802\
04755548170842741661834895988512517488`63.707596079525736 + 
     0.4018220453759869558875649289811334318658879129766577473155961300471851\
0501069`63.69897000433602*I)*ep^2 + (2.02474374172439296504265156580011937139\
84427733401569228344405576362547132272`62.540315368378465 + 
     4.6677524023506930519132184658991509279918657956407801029413912922649604\
5703064`62.91063919847041*I)*ep^3 - (3.42879416064311065254142206473909156420\
465029959473581293320125778857361398942`62.52394560008653 - 
     7.9482571699132856246352946376500469641409962736452753416845650026042058\
2857198`62.85188411295974*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s35, s24, s12] -> 
  -1/4 - 
   (
     0.3975644342706634964073500851141741101051399638582622766372100422975`63\
.869169365861694 + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (2.1089484366587139637027393276368569510716\
6851869613363729817070279149752962686`63.53646250889032 + 
     0.1751568968533338873455721171255810646885836467376374182536982039758877\
1807431`63.52092791521147*I)*ep^2 + (2.78875375927854539434002919242553343780\
441219467918659881108239063218418701972`62.497176497938604 + 
     5.8856822396403553157358205612442701740170506416836626633702586508968532\
4318935`62.80405027886989*I)*ep^3 - (0.46434079912494563011018111849693977054\
31020374141025421497187548065452184921`61.39634973534335 - 
     9.2198192459891791973005956191408201924574419941870981552809179252391462\
3117426`62.65721719629523*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s34, s25, s12] -> 
  -1/4 - 
   (
     0.3669592207688594062379410127864372667773375333800273407556871045725`63\
.85984876198611 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep + (2.39131263649860994711974989635943606862317\
147511211146086127872808493099070802`63.40791128005733 - 
     0.4275744613717026230621201882408602743744268956315736464978075940211126\
3586743`63.39213824439046*I)*ep^2 + (5.55976388104170573339689125644607718301\
096285272081138278103649973519301957072`62.70942465733226 + 
     4.5085371601608563321338053271259174928871913975916686987270252913559785\
252075`62.548421774206176*I)*ep^3 + (4.29558118364780685320765796202597467820\
338334688943730858591739069345478150789`62.35223325479429 + 
     13.565776262495601687540806216464503629029126481258279024141925940239146\
23117426`62.82623668502935*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s45, s12, s13] -> 
  -1/4 - (0.62825790140290557434476977195428432827309563252000449102800777069\
749999999999`63.912765517987566 + 0.78539816339744830961566084581987572104929\
234984377645524373614807695410157155`64.*I)*ep + 
   (1.53445339456918912060763510825227069093798438703714026570139200909088232\
854835`63.35732893211175 - 1.973730407607108807472437786926237166147431641370\
46153531865823953221721576355`63.611735522323585*I)*ep^2 + 
   (8.01230335042277433501819533404330299030330829441971067354510335019861569\
389049`62.85593427968655 + 2.306836981452469750914551295433238981902531557061\
61593702549078169950159398445`62.52932678743554*I)*ep^3 + 
   (10.6043308740014366402976283034960212237205996193077254706850867209362656\
4096423`61.858086323945344 + 18.674885261802498639563593873639057828028789580\
3674805506929828693499711253343`62.091069184250784*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s35, s12, s14] -> 
  -1/4 - 
   (
     0.17370473450415088036129165659405213300331301713847838127538415278`63.7\
43620275876175 + 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep + (2.108769226779446624042455994732360466276297\
93191435434289370635371046578371977`63.65954419587223 - 
     0.5457095178120058816460126721775781656725670318255995809234972356284398\
207676`63.442590280212194*I)*ep^2 + (3.97086983587335077027337177729058292664\
859104217370962982004273729116542371574`62.99443416769981 + 
     4.3015092122629375669130331221020253987947686634206731388437134883299035\
361246`63.082896547907*I)*ep^3 - (0.83415593737864058830797408866137757497918\
773114396847223240014760453431799444`59.56789780345317 - 
     10.366491977098192851232430617139610279070696997526727024027305725688441\
95688836`60.68196719830587*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s34, s12, s15] -> 
  -1/4 + 
   (
     0.03899850025745048279666320499936432420410009643415206046820451304`63.5\
8774491119334 - 0.78539816339744830961566084581987572104929234984377645524373\
614807695410157155`64.*I)*ep + (2.3218352716330963973688200570956266708630465\
6829334609288619886323342039402558`63.72024628488083 + 
     0.1225174019098260970273279697166765734792968377218211767981735083905931\
9655219`63.28671491552936*I)*ep^2 + (2.16186730142641880000385732714151413375\
374039633094173641246121186733517348771`63.48822458849006 + 
     5.4474836437779932066334043874233973242282060950339120473148332714986435\
3063367`63.504021404315125*I)*ep^3 - (6.6606283436479277974919361439948148706\
4477075140006329314214195458484319642117`60.73922226968284 - 
     6.7192275402805697279221716077053633567304553243663218316043353089462016\
6875072`60.79680216810985*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s25, s14, s34] -> 
  (-0.16036709630902195862315485379144594009959239662039339770210372398412741\
56055`62.20419223732142 - 0.4725402257612130343355699357468715651925605447761\
0373770275856642930873960076`62.62140367400145*I)*ep^2 + 
   (0.74693512394273953402113610745961216402478785163940811093434871590435993\
053842`62.44811694547075 - 2.238189907330716354640286111847382843344260273491\
04227012900077293439915291094`63.08430889209384*I)*ep^3 + 
   (5.25766255896422647635597761616467457721997606310265353217262894251253785\
63838`62.9163776277513 - 2.39558452130187786733571643584671418910078044426992\
362271303547557297934066342`62.365419059523624*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s24, s15, s35] -> 
  (-0.03389372601134580460075695722163866957687033148323369764184466377429446\
069646`61.7709495662028 - 0.2105579797740311612729765896356179648371472360632\
6496582209878234117808608846`63.26982987406341*I)*ep^2 + 
   (0.54024690304325533780174162967055966481129209192169706100865932040435993\
053842`62.304067013944305 - 0.52701028510792028367202154602987246257703242259\
000336774026582913439915291093`62.417676809730835*I)*ep^3 + 
   (1.40588527130009934012213069791192469386443107887538540526193717791253785\
63838`62.31805316479327 + 0.6439901231941927816456940072310305220069114785696\
2915640487797082702065933658`61.80786081773214*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s25, s13, s34] -> 
  (-1.14018116072861516227928490603661805358268080588505841433822072015590382\
79978`62.70633598032231 - 6.1846237849416247376412703947415075670920189829555\
5155528340258204441831958462`63.434846859405475*I)*ep^2 + 
   (10.3102385935542536259600449575401210953663291970555775351626379763043599\
3053843`63.57238188018875 - 36.1913600514449163438635897414011536113355961766\
0181716999769846363439915291093`63.890901854425536*I)*ep^3 + 
   (77.4579486226440316353315122285755896585476185376906508296867868309125378\
5638381`63.81404191256393 - 75.6966524850222710708315228824301320555519062316\
2659859250536010807297934066342`63.63214644970829*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s23, s15, s45] -> 
  (-0.83407541968758927897468987440410798664143496403260828205519288288614512\
336311`63.91143182759333 - 1.117218573864643435440947837057827433546364301019\
34628206969048662636763383399`63.69897000433602*I)*ep^2 + 
   (1.05310458658106587055820113632547909393491669818426927033858143410435993\
053842`62.60233003519806 - 5.390464773830112578933899874904843902924265947698\
85849030660398807439915291094`63.53501096956767*I)*ep^3 + 
   (12.5939349420489976498940084675550566225903124392237506534695672327125378\
5638381`63.34885022332556 - 6.26002579768102283176161450881669986961201384854\
302313941569167007297934066343`62.76662941086798*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s24, s13, s35] -> 
  (0.946732225548651878133595817198157468632458227648952904030096155146568708\
86709`62.805716545973745 - 8.595549217841770779272039616207272923344061152432\
39581428942577403241973535153`63.68139175799947*I)*ep^2 + 
   (25.9207689312271470458146554868842688777211003474723673056471762495043599\
3053842`63.77807249355668 - 36.3196581951144581570289606140107938598093508330\
6936425665507129963439915291094`63.89124277930558*I)*ep^3 + 
   (93.6503450544514774529571259017812906091573381190168226024282165299125378\
5638381`63.84101733788049 - 41.2543927226409052639883709232592990280061137472\
1944571446660328907297934066343`63.46277481524327*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s23, s14, s45] -> 
  (-2.59690796717053559541458486629765774714498889765365624559710217370667943\
304357`63.820752558505575 - 3.79012625275197135013431040463484639015381977920\
90293129563734627024997031132`63.69897000433602*I)*ep^2 + 
   (2.12177386623656453319340852604999956057363072499398762795161765380435993\
053843`62.92456535479282 - 20.17483554105649543181031414349032207315827337611\
546488248519904563439915291094`63.820364078905925*I)*ep^3 + 
   (41.9057476215978818177436696063971544553021756261826805519700018809125378\
5638381`63.70160455075186 - 32.8699087593763955041898700912553361682822862670\
5913179646802580507297934066342`63.390509037025254*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s34, s15, s25] -> 
  (
     0.10433483223151268947771481590114599136989418795941424425010922675`63.1\
32307874986864 - 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep + (3.228013458560952081424365208081394069610865\
61913272632033620811233316815912289`63.55122028223752 - 
     1.2225432379931772771425034565676877532276237862617418213420636470860705\
6698236`63.31555296592721*I)*ep^2 + (4.80582908647935653346746725201595287753\
95069830113749290513590766177737540799`62.599727719309456 + 
     7.0658691863023522702129055011933553631389108513581091230094384768036700\
31481`62.76551942863483*I)*ep^3 - (14.360950372330779430446136241820356053695\
597429616157479715894618535690052096`61.57418122264121 - 
     19.725117816012260568001143694644693690765130870229995754706933687038631\
04061421`61.778564872777444*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s35, s14, s24] -> 
  (
     0.4088002160808321383368757138135227152832261749163999973235731965875`63\
.89045057889945 - 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep + (3.64806831172430713090281702930055460287278\
714787404359095664058719711485856761`63.66974783794973 - 
     0.1045603976690066187110431498111736047030005420516877998917647887552003\
814208`62.9173475760219*I)*ep^2 + (1.9179574687878642387459055565696208476455\
3503914110589020785833080292099675606`62.312771540174005 + 
     6.9876709385363829749231347532593263721778926159319626530624924520741275\
8559619`62.83132677207428*I)*ep^3 - (16.1415826085415292484090190188150735067\
5036526168772010153193292506187794882185`61.93722218038147 - 
     10.377332731928144556769186310953098801513707602751047730959797788509655\
54033802`61.69771245036907*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s45, s13, s23] -> 
  (-0.32853168004900267987836333841841915170340181865720868741691552994834999\
999999`63.99611253562255 - 0.785398163397448309615660845819875721049292349843\
77645524373614807695410157155`64.*I)*ep + 
   (3.02256931098338906704961014187161974350722853927595910657505538788585423\
587985`63.6145613933077 - 2.0362525166877426960690780054027115380998896645155\
2743674760655722395245583678`63.614168952730864*I)*ep^2 + 
   (7.12822722228181726090515374017907570438582894739665042550323322858726612\
775503`62.98503266949557 + 7.400324812056690095599319864298288062735282529727\
49514263045127743561889103924`63.044900886462784*I)*ep^3 - 
   (10.5740854178845627520380395007833383208450770269636898083262761535417183\
5931158`61.0127576885824 - 26.25584541035750387241406519176273794610208791485\
010165585783302856188987508448`61.459230650106484*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s25, s34, s13] -> 
  -1/4 - (1.03064423231541091124361916362677297799366015038582555656022707932\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.5391783596999477861336912882148541122491\
196527979642442451538971595892152558`62.75953217696384 - 
     3.6353487370175244239593318649821009770708936711444793162660292692129484\
5684249`63.56670680279863*I)*ep^2 + (12.4312508812810328144226812156331702515\
117573490816022387831566898675453520043`63.19122174768246 - 
     2.8993707894784218622084154343951119540924646142176097634404080685246738\
7004428`62.64093918020201*I)*ep^3 + (32.7249977991011972392114108773598693114\
8246659376394802529495733915933501179597`61.703144138406564 + 
     22.211429602231360599202319635401572039666031989332743373502090592995449\
91703108`61.62940765127778*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s24, s35, s13] -> 
  -1/4 - (0.75678406196789555255386733804213309740813059390707473936828604721\
249999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.4412928555713912777951392851477817248818\
9885218612004956606752263843500657544`63.19507862868417 - 
     2.5173658966933537655278715582255868285462704269344252948157304108820782\
7128093`63.68392074072405*I)*ep^2 + (10.3323029012708601435470170917390751717\
6757219790307752450077310023865354555237`63.38450849979048 + 
     1.3291581016978874603425704480872946731845210336018323851145552076181328\
0809227`62.49492424484354*I)*ep^3 + (17.4296059896451346007423999836557307221\
1998688623448998488477394940501039925835`61.74995853140567 + 
     22.640331976999527655059237796572839878456876605801881103323250074942852\
78137562`61.95861171686058*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s25, s34, s14] -> 
  -1/4 - 
   (
     0.5760910654166562172601410482665407827238775350042994468076034614075`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.999871595604197033756790564316894353979368697649613883790\
36078869576861293967`63.49086653530616 - 2.2073278472224214981329067502334419\
7659602906159961736187086826530917106184654`63.498576283580036*I)*ep^2 + 
   (10.2227985455539996222200599976246587224623097819941514339290582243321880\
1633228`63.14021204441116 + 3.24407387715997171509494180670410805403199453844\
798949376713090421003194143175`62.74117383291508*I)*ep^3 + 
   (9.84372498548612449878823951023370886152975657899280681211340347897778009\
20374`61.17251863115263 + 24.891854884037211309307996580756419040695757306920\
03307603251872976449051183631`61.68408732397367*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s23, s45, s14] -> 
  -1/4 - (0.57359436552859165751051510964792864370678816922788852357955655940\
749999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.8634232890726063676317727037329287945163\
5338685460678281564097308885717737707`63.38641362284374 - 
     3.0210371259169869170594812990684657614682949398534029772764111754470529\
5070096`63.69897000433602*I)*ep^2 + (11.9389670159504517646574687501758986884\
665103844061802844919932146494681299002`63.48909799287826 - 
     0.0500871205346736288871785134447769262875145707193663592849929387751882\
2187568`61.135428801840554*I)*ep^3 + (18.860467941555305232743263888838458247\
18974160143006299211027238742474686665978`61.439004387766765 + 
     24.351531291111472609186963169525371496770811047559952000606774038772420\
22215035`61.613304847725466*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s24, s35, s15] -> 
  -1/4 - (0.08952766030753949541243436108848444493093486495291818787207376347\
500000000001`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (2.5707066845483620634944164523255774312241\
4887314328203791351656749787505492783`63.568771098570444 - 
     0.4211180871764188610281058015826730889195419478421425826988986629592678\
5896519`63.61590644605502*I)*ep^2 + (4.63526071487015032574946871791958588894\
970301273848650809660193304354399337131`63.14432618621505 + 
     6.2949784895331164247179274457863060616467628310725000177878861818053373\
7541529`63.16676992342411*I)*ep^3 - (6.45429273589700237447264468493539308263\
71697824553117277014117878207126231234`61.37505036200293 - 
     13.435480133618240320939555416772550772747261551202621706602941102011232\
31851686`61.768781298264784*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s23, s45, s15] -> 
  -1/4 - 
   (
     0.3608911307669902943525602480545121864993750556552580818359678935875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (2.260959464872347825438495996562045375957280309929919882928\
57205143771906597863`63.51802602222511 - 2.3528102061951549383861406571742110\
2231643107030598221955474043142801993338118`63.69897000433601*I)*ep^2 + 
   (10.4901056997254620391744677935139739843344477538462299659142815128301703\
7751386`63.51563580241843 + 2.68004190634588736646640742628412737795872108866\
983607361528245855551250307649`62.91523558523177*I)*ep^3 + 
   (8.43505970342908523508691147501065604298784166355116250545024746335359126\
672336`61.073744867797025 + 24.9143644223753717154664744649824383678908673048\
1843189281590670534857125257721`61.585537692155725*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s45, s13, s12] -> 
  -1/4 - (0.62825790140290557434476977195428432827309563252000449102800777069\
749999999999`63.912765517987566 + 0.78539816339744830961566084581987572104929\
234984377645524373614807695410157155`64.*I)*ep + 
   (1.68781985652124986143726780857067001019325689776246060465340122284270113\
271477`63.1312717649575 - 0.6550440122889517177597164932846471584244254055160\
034891695646675356768863746`63.47617588444123*I)*ep^2 + 
   (6.12047706850228022688715788656992310967835556473035578710235959099305442\
921374`62.80098670758654 + 4.345455353546352475775443704917254814600433302449\
65869754685383488805840446222`62.94724193179106*I)*ep^3 + 
   (10.6478581300898727312888066900109736350278349326499988601863416511934547\
815079`62.83119984175633 + 15.11969593749841019678531236156395594334397356463\
176598568324916948914623117426`62.89573294540086*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s35, s14, s12] -> 
  -1/4 - 
   (
     0.17370473450415088036129165659405213300331301713847838127538415278`63.7\
43620275876175 + 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep + (2.570256294556310199119617320819550403946519\
10178881028218335259854722450146218`63.58420545696293 + 
     0.3417346845662985815188441611360672835157184770192619204083708669105332\
736873`63.69897000433602*I)*ep^2 + (2.461764346078459953767143012926555303846\
04499703057636895872664813505664120424`62.91156150426337 + 
     5.7292170465398019486107631592581927612810421861114300753070096126292901\
0552543`63.090272309432585*I)*ep^3 - (3.4117256647820217273490771385751168406\
2104772829940313820247550328857361398942`62.66483869061329 - 
     8.0440006224867278663968666283025005755233957562929288037435070376542058\
2857199`62.87679306506625*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s34, s15, s12] -> 
  -1/4 + 
   (
     0.03899850025745048279666320499936432420410009643415206046820451304`63.5\
8774491119334 - 0.78539816339744830961566084581987572104929234984377645524373\
614807695410157155`64.*I)*ep + (2.6131728117633698209093541334038635904496123\
4850093597129411948548119273158166`63.61054374253468 + 
     0.3281217425736058659204684411486287623960265424671261132423236363207750\
9995442`63.69897000433602*I)*ep^2 + (2.30099123147920069824190975305554533448\
007158141228230857794268338511613007691`62.99109942619438 + 
     4.6811566810714540635426656410474319737906456934492890494890647486644527\
1618109`63.33168871788543*I)*ep^3 - (3.09108808900552012703621905165876912082\
966239346681220173628088822978145731878`62.64086425773001 - 
     8.4353440437936165124939709489231696507590743948978965248251033064958724\
9523865`62.89901766610094*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s45, s12, s23] -> 
  (0.031905583879582775563262730663114918157188616684221007556512537743021124\
66008`61.8042506440111 - 0.14901218416500553382730277002817050331980132214247\
284915884501018990227634353`62.66609803350173*I)*ep^2 + 
   (0.54800056894809093512824188193622176010537926284697033187112214701058822\
170092`61.14139867400827 - 0.095801024010355392273723878260789450605299308402\
40907499674299327210154262248`60.433548978438694*I)*ep^3 + 
   (0.42722104466078313827773439798315184709597614309139114317122079923420461\
541822`59.49714203088377 + 1.138340527917924647350309173511520376644636823158\
53941301809288048338241575888`59.92442281838352*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s35, s12, s24] -> 
  (0.947265445377430331219433583385592427615201132334598437538383498786513536\
47133`63.045495865716305 - 1.055672778255617807995274017450379972029018387098\
55416540643671447509182408906`63.69897000433602*I)*ep^2 + 
   (6.23171633475076068306041604791718965313894390097408326352419025352724327\
161024`62.05569572353481 + 0.063498144651273508508919127642331504953184967641\
4976351080735024361649653467`60.0484924917693*I)*ep^3 + 
   (5.24795905188033914262626283079478548095544129736498064130082150111657280\
647079`61.946359602078175 + 8.63431334998215932972566036408192707543393373678\
38690137922251689235417919232`62.19135295047412*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s34, s12, s25] -> 
  (2.256953149609271297303926525288297058354038777655683938790633943546165634\
75119`63.38355849644801 - 3.4665982111557638496260432389161453282810605565753\
9842441245990646309323985597`63.698970004336026*I)*ep^2 + 
   (18.1970561328208615766978640023183458487605027918743587544201621180505923\
0396554`62.46731786261761 - 3.18622380976380625561144812705311924123645244340\
037125780326130917819543829672`61.64503022971366*I)*ep^3 + 
   (23.0075127177590261969045555733300576598976490576997680537154673872165728\
0647079`62.57544000160606 + 25.5949782158388923115304414941296129542224739091\
4035613261308996084354179192319`62.6511968924331*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s34, s12, s15] -> 
  (1.859639418084505595970096289688417510993738856044258839513333106979327993\
94077`61.94949618063267 - 3.0890669457518409204748325250815275957106617632655\
796713066143703628610060615`61.82612795090988*I)*ep^3 + 
   (18.1101512957894639819258644361358358435721984553378176714244174504730373\
5986616`59.92028652015822 - 4.65224112722401663429608701014572864575668853198\
178535119098316451160539988847`59.382139346286245*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s34, s12, s15] -> 
  -1/4 - (1.06672961280403017808893441275142502413305259497385265886848813264\
5`63.825753179595715 + 4.7123889803846898576939650749192543262957540990626587\
3146241688846172460942931`64.*I)*ep + (20.23637482043379326388026142323051292\
260028503578968034396852871264768727965627`63.69562000011315 - 
     12.535156744692709437294085597780344511787333552433548564671071742211063\
26167827`63.69897000433602*I)*ep^2 + (51.851566035731254698116103733264102798\
26343633355539530055500894851980184274642`63.062999527023564 + 
     56.358031409106968781955691118066730810592048234278906562004342719769455\
46382924`62.874261611758314*I)*ep^3 - (98.19810284253733540215900783001064185\
195466663360375794247126349325593651047023`61.050992018349156 - 
     176.04237184722326895418636917654695748841072733422828729196224065825812\
111816864`61.33399219651599*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s35, s12, s14] -> 
  (4.659323238487704990769149361972353129285682555675264930453669963877262080\
46045`62.19322368788276 - 4.6098610093975239486601566277604112220984885194869\
3758589190290043310610006307`62.08877839351112*I)*ep^3 + 
   (35.1400349970527542361307589241399312936900602690639574507431939068577061\
7840528`60.30684386051991 - 2.87318011210686059665132686317888827361553571484\
658774491491444656448087583793`59.22705541609137*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s35, s12, s14] -> 
  -1/4 + (0.87952400763243670930189233596080032703871808523167237687363065908\
5`63.81433700289628 - 4.71238898038468985769396507491925432629575409906265873\
146241688846172460942931`64.*I)*ep + (19.847973428881168184886685766420868259\
53373419482152104919628319016437400693268`63.71281278481307 - 
     2.2108715533974664242591699250426115862615308329579580474602438042438400\
2465838`63.69897000433602*I)*ep^2 + (16.0765313738497198903834100981321530915\
2140360766865576395217835548063432485979`62.750757153990975 + 
     51.478291601431484587749915556197701504951885720728560539642089105509670\
12023471`62.88428006088529*I)*ep^3 - (98.941956070503817717520813204568319051\
15200166587319708065372527445491224893823`60.83826501804181 - 
     77.363058069938049353624294222663236123825025278634380086058177026280053\
45314175`60.76847329887957*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s45, s12, s13] -> 
  (15.60041652911341556839995773594268192653701591335790491518357097797240371\
566897`62.17205164270031 - 11.58757069980808731802360149177743408190653266537\
040083626796745259194081122494`62.399581666632585*I)*ep^3 + 
   (134.951434242489489591427213470855619880580870644532585525242372416419132\
20828759`60.79905118601722 - 19.169421678094129824188187742243116981115758916\
01170012388241559689569782657225`59.99517012591206*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s45, s12, s13] -> 
  -1/4 + (1.61228279338965228947530124953761814184408778394841724002854861030\
5`63.57881200452182 - 4.71238898038468985769396507491925432629575409906265873\
146241688846172460942931`64.*I)*ep + (32.283068097278750104935319181807788174\
80793388527340785606098708579571166157516`63.697140519622344 - 
     12.441033376373964477155422187458524983579039970306873894223906858628568\
14953606`63.69897000433602*I)*ep^2 + (84.825743571198475457233104398278628090\
62884306395725044539108424403677997363789`63.33803558672335 + 
     56.912791081179891716555315246508101480586919579625605885809735399525979\
3448184`63.14786187935767*I)*ep^3 - (54.5567276660864044636043006609752537753\
4577790181843502310555804105609802352275`60.29713400783984 - 
     179.78645549424820894242228151409120392880219582795498983423752381358566\
273936333`60.87973502372326*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s24, s15, s35] -> 
  (
     -0.4088002160808321383368757138135227152832261749163999973235731965875`6\
3.89045057889945 + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - (3.3359992406160255491856561454666212996706\
0882010915674588832797332214405611856`63.657543569567544 - 
     2.5173658966933537655278715582255868285462704269344252948157304108820782\
7128093`63.68392074072405*I)*ep^2 - (7.69709019343180964903255131837627446626\
065166822241407942941429582650758913896`63.319917780928385 - 
     4.1944280091709226765753687593246696786091201800859464952675579991970881\
7999887`63.2070864510575*I)*ep^3 - (9.821506536967282187938958734665387128934\
92276905444221090210872852518659185463`63.205473765590774 + 
     0.6029020119767587224549947445164758118001646513338972449053611519443098\
6959593`62.113842602564084*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s25, s14, s34] -> 
  (
     -0.10433483223151268947771481590114599136989418795941424425010922675`63.\
132307874986864 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep - (2.29306628019545410620057201460779036108759\
940976103117298777280041424898724504`63.40672757729779 - 
     3.6353487370175244239593318649821009770708936711444793162660292692129484\
5684249`63.56670680279863*I)*ep^2 - (8.64249412685150817631109698735711589940\
011424730681188829747005234721050055853`63.15519696237282 - 
     7.0051292678263136333301955984527197721103587352864852578693682977197040\
1391975`63.12750375714855*I)*ep^3 - (17.6809228627809682200292895146631228136\
3565303947328789421708179697007815336054`63.26669008639271 - 
     0.1629511841790811385948332580026434056527106570317665678683406893451240\
283617`61.16914054478874*I)*ep^4, MI["OneMassBoxBubbleHard", 1, s23, s15, 
   s45] -> (0.328531680049002679878363338418419151703401818657208687416915529\
94834999999999`63.99611253562255 + 0.7853981633974483096156608458198757210492\
9234984377645524373614807695410157155`64.*I)*ep - 
   (1.16106769527742905007533651688245873317024767056800306670354561504585490\
000631`63.303323170892035 - 3.02103712591698691705948129906846576146829493985\
340297727641117544705295070096`63.69897000433602*I)*ep^2 - 
   (6.07603839730770267263394252516282059729923569052531603944236589684940331\
29522`63.36951327903903 - 3.2055109683658619816281097276816793535538092389619\
9924738830076218704724669484`63.1255363010096*I)*ep^3 - 
   (15.0508073436119573542026271913892479299886429492520224130050059694775949\
7808628`63.35960683192319 + 9.66999382184021535962958797993258808869144014882\
808227945119057006525356752445`62.98598040523218*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s25, s13, s34] -> 
  (
     -0.10433483223151268947771481590114599136989418795941424425010922675`63.\
132307874986864 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep - (2.10336336656071667345928852524941007222293\
679412290051840515205083914588816802`63.5311626377967 - 
     2.2073278472224214981329067502334419765960290615996173618708682653091710\
6184654`63.498576283580036*I)*ep^2 - (5.2261159178490954723043037049603678159\
5275771435674332942756716349368410140588`63.09411343389981 + 
     0.6513328906267750428099174635324100950678238061077333207393240334556475\
7385121`62.31222949303218*I)*ep^3 - (1.34778572459202204430328073202386273123\
944906179318778743446376824507815336054`62.06236865833599 + 
     15.703992577190347815958993010963330236553210400398038906376528236279875\
9716383`62.96403977989329*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s23, s14, s45] -> 
  (0.328531680049002679878363338418419151703401818657208687416915529948349999\
99999`63.99611253562255 + 0.7853981633974483096156608458198757210492923498437\
7645524373614807695410157155`64.*I)*ep - 
   (1.44058669954977434547808904706582348768001318753998795348201989855598847\
742641`63.44164323155909 - 2.352810206195154938386140657174211022316431070305\
98221955474043142801993338118`63.69897000433601*I)*ep^2 - 
   (5.65794679990722368553021345589493340459008448535594430044124154627211847\
664434`63.35210787140176 + 0.046522117870680889956188937253550171897597443108\
71336737164765341667712790227`61.39119535264895*I)*ep^3 - 
   (8.91374315564377327176832972160877573176859539900688576558711288857759497\
808628`63.02381301380045 + 15.06814054128517864492274716730973114538349557952\
490333248424080631525356752445`63.04522635266252*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s24, s13, s35] -> 
  (
     -0.4088002160808321383368757138135227152832261749163999973235731965875`6\
3.89045057889945 + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - (2.2449009958957372429396483451700538705350\
4274687956598685036916243701387043646`63.69495806884576 - 
     0.4211180871764188610281058015826730889195419478421425826988986629592678\
5896519`63.61590644605502*I)*ep^2 - (0.22206916684713464749202713494328788379\
731380805941167645142325639317459107364`61.99652144392142 + 
     3.7093580793225472934796123477145482667675710750918411039360855767709266\
9622106`63.31152583344903*I)*ep^3 + (9.90306787051046412850186898965042403721\
969503673955106531491565644981340814537`63.08677504975558 - 
     10.158317854640188211699502876141596274493314800060149171024583628419309\
86959593`62.93505903868272*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s45, s12, s23] -> 
  -1/4 + 
   (
     0.06840399139972052286776308015174001531304783901300651413938455412585`6\
3.981639072816094 - 0.7853981633974483096156608458198757210492923498437764552\
4373614807695410157155`64.*I)*ep + (2.314511163840729086173878908450754229240\
67165663399543269313373288738325757408`63.72096665133393 + 
     0.2148974768575813925060949566375763109740178909250117900476075364493056\
7968091`63.68060907715211*I)*ep^2 + (1.87217620201969680195606193116015052196\
621405361954048163254075170367386489629`62.60192164837227 + 
     5.4915912361790357471420798893971365395592220736943659771930193903955944\
471573`63.211142462307805*I)*ep^3 - (7.17136063413799043722195431465066468509\
750348841168941832260878275473949486043`62.97075738927988 - 
     6.0258930703810935832365030108034894070997797514707731769110264919704873\
5529417`63.208787365731844*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s35, s12, s24] -> 
  -1/4 - 
   (
     0.3975644342706634964073500851141741101051399638582622766372100422975`63\
.869169365861694 + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.8530009375638562836657740428028709332443\
6795193600362915329670407149566202605`63.53708028470036 - 
     1.2489855060332986689346862694906877278335563300884692189202061716257678\
1656018`63.56813937019772*I)*ep^2 + (5.87011219201320486780146638782877399952\
646175408939200427241695902629730447389`62.939092519373425 + 
     3.3497814491355824748635022357899932743643768060846067637162034901892024\
2028556`62.77575507278073*I)*ep^3 + (4.33466639172281604660157848376806185306\
698617816217417519596147810390341415363`62.49030597640509 + 
     14.207332481420983544650546827865840729652863052374250403157803671346035\
37820495`63.24319755987563*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s34, s12, s25] -> 
  -1/4 - 
   (
     0.3669592207688594062379410127864372667773375333800273407556871045725`63\
.85984876198611 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep + (2.05555889826318013492152279232716486388580\
922497815765351530390066234021539101`63.57988441112185 - 
     1.1528363921344837890280515498111981410783311835224604432174251482660280\
2880926`63.558818766322126*I)*ep^2 + (6.0244635105580470093449445791463139756\
6213454878676392882760610675453409980506`62.98964066315813 + 
     4.0615125839847782058807462568822686435179300109066590285821670111456041\
2170781`62.93655746686159*I)*ep^3 + (2.54439270299211808142675832899785797469\
347719354355260654019373867195806030444`62.26947513443727 + 
     15.102225170708940054355242867299549708002176278728465761683230059762702\
04487161`63.27440533761155*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s15, s24, s34] -> 
  (-3.82962212515941122851961904198225168976539956104868200174505893375095191\
61202`63.50545628758937 - 6.3084289944276181394206188425572659609183314902223\
8132865011923178617166605842`63.69897000433602*I)*ep^2 + 
   (1.73138150491777779156915315715659286449412491447310100480150838830435993\
053842`62.829593804892916 - 37.0911270475689675975756372600178345557726970275\
4909802841286606263439915291094`63.893248472627064*I)*ep^3 + 
   (67.5013778944341860984074903173460942980631222715558006154468842419125378\
5638381`63.79228379490868 - 78.4624601447423705038284598873008462267577768713\
1259941666556099107297934066342`63.640981805766785*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s14, s25, s35] -> 
  (-0.71734212893300675071094462222323090123901300589902269637653473946971104\
723945`62.86123417540338 - 5.978284306803129482187582843789061698376198642166\
88945450318406070624520998621`63.69897000433602*I)*ep^2 + 
   (13.4291294677687058960222676418685032755622073685295993859104415995043599\
3053842`63.64066231755202 - 21.6111831462258953474922442502050938542303120422\
8247697801593262363439915291094`63.8302537814385*I)*ep^3 + 
   (50.6418186483239682666237928175699928181927230167914839015934278219125378\
563838`63.74052946404387 - 9.526603081288865587627643321241266913605670907883\
88916353404670107297934066342`62.935947908619056*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s15, s23, s34] -> 
  (-0.33221811069804157936552703142605961574911904394675138794314825087968315\
64204`62.78022023668014 - 0.4528970628640978936574939380442098056880346061684\
5729277886439948587768109403`63.69897000433602*I)*ep^2 + 
   (0.46661786603710031472731837513914850737375908956973173812369401890435993\
053842`62.23924563668416 - 2.143687718162620588442781387907379736832087437944\
27273070508523153439915291093`63.06335258792226*I)*ep^3 + 
   (5.10215395621566573295047000206952572882404009128452374923169285161253785\
63838`62.902280212714345 - 2.287595491624933157664257965617520099767437362925\
32621313104693447297934066342`62.34584115171462*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s13, s25, s45] -> 
  (-0.22873064642767205858699616941123814277878224517026989660814571591151443\
753523`61.895816603810765 - 1.99116951938212828507334022610620393061562311202\
582781619144192292140456973871`63.04442377784181*I)*ep^2 + 
   (4.50634768264539913626078519203936916769777268853662880199732104529435993\
053842`63.29478635056676 - 9.914435527640228723321830286382189132808940931592\
92230864710454393439915291093`63.68984594461377*I)*ep^3 + 
   (24.6457478252737583680246248209706279094574217445302435784900551359125378\
563838`63.571904610545545 - 12.9861183129045425321546922745795157773792140624\
0147189475168654507297934066343`63.05708957658813*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s14, s23, s35] -> 
  (-0.14132081893703856773520548453347491856022340175584587888461056068224959\
151647`62.46669347681947 - 0.507348830834868756050996817993963890166802344377\
0005214430533218449103760255`63.69897000433602*I)*ep^2 + 
   (1.20073252451783750585876627694770024481056226101431053634617248400435993\
053843`62.661748419715906 - 1.29442805212589201724870522467255576102772307049\
345982230619606193439915291094`62.82480430779788*I)*ep^3 + 
   (3.44179133518086969862962659125870805541759158490358285271925767491253785\
63838`62.72017000476991 + 1.4647819073951700737608024838249958856421529915961\
0085064207930762702065933657`62.16832552317251*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s13, s24, s45] -> 
  (-0.24084768523357937828249978335356352276198434074405424137166716821114058\
439982`61.90623475402497 - 2.375765974977387804699879104824162277636523698289\
86291900256601636036372074239`63.10292199276356*I)*ep^2 + 
   (5.45556010133191435121016608355504201525263710517745473549162641887435993\
053842`63.37997425959932 - 11.99708489970267957567772934633199612411907008983\
595078940497193043439915291093`63.73013818616342*I)*ep^3 + 
   (29.8110727741150722488477256777739717143010513785950172323653291659125378\
563838`63.62183700645633 - 16.51535165304199639200292919163642719421218462283\
783222967241363507297934066342`63.14824151898785*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s34, s25, s15] -> 
  (-0.30162288879479719955688940188465559961154344185476515697378239086249999\
999999`63.91909391578228 - 0.785398163397448309615660845819875721049292349843\
77645524373614807695410157155`64.*I)*ep + 
   (3.00615328329619220763476097103696654778442474574390180990336735493690641\
824925`63.69050345036225 - 1.978239441938485766125092085957176789998077224360\
44158108219487742795830280421`63.611915697753844*I)*ep^2 + 
   (6.94891347041044871797893925487740003593416033380964516963585711111152978\
394988`63.170546878960494 + 7.36356576502070279926610342439948179572626559579\
339122884078978293251354494199`63.17496461014542*I)*ep^3 - 
   (10.7837676224872725561302431342100062866501264827023435630455382441845444\
0398611`61.186343906005554 - 25.794351708905249874958623172068962194363959224\
6200415980217199927748332443078`61.651983432529526*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s35, s24, s14] -> 
  (
     0.18494051631431952229081728529340073818139922819661610196174730707`63.7\
8669320842161 - 0.78539816339744830961566084581987572104929234984377645524373\
614807695410157155`64.*I)*ep + (3.1867604538267108954859390361178611499979365\
6478136694607145869144138788673228`63.677611201103375 - 
     0.2711381853819713128843151938216598235301353723333123020464374516898459\
3703378`63.28077190271688*I)*ep^2 + (1.56764757102830803173455991034916747415\
566156089151325288745239775389406518139`62.6357465889878 + 
     7.1824464189666456476054412713147774152578862552245916481548168688656676\
136352`63.16156511151231*I)*ep^3 - (15.50522709950820861577622195248129437100\
874894733370958626055025076293270282403`60.964274862690395 - 
     11.579172968311406559929545849126038994414726515923245866186925912365510\
31334412`60.95673176291404*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s45, s23, s13] -> 
  (
     0.368130212753623417334169513687605191882741652875802317750476794875`63.\
55394602427928 - 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep + (3.934116548643506911921768889165286095116019\
19699520692933827251400303822833996`63.508319046932606 - 
     0.9793864590228040224217965831369309478095763460228662002624457596410904\
644515`63.189190383335834*I)*ep^2 + (5.32000661945143981610526352735484079702\
243142758112109172209086415623733884169`62.634063973376755 + 
     6.9614099817275672996457477606893842626214205136463194940695581723949450\
5083154`62.86224499167725*I)*ep^3 - (15.3451907100867670508476591761693207013\
2243290934423019877922347194003135678032`60.28714402670206 - 
     17.792725769977079559237283374377085706394676214146116305603058504598820\
8196249`60.41169927816709*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s14, s23, s25] -> 
  0.1932544862647085258766493561923851337740245162415489594803029517925`63.45\
33487496326*ep + (0.542115097535766161472505228487389698779457627698322094616\
25112952706966649702`63.27829913338295 + 0.6071268743224779073820388776336199\
7540576415169686086229392791263758820804167`63.15231875396862*I)*ep^2 - 
   (0.76284962774833925521835052298920038585917466045022785541226443348259767\
723656`61.92047448882729 - 2.200904338446982218474700257084239240957247779895\
25170117177323716979738528495`62.56403454632393*I)*ep^3 - 
   (7.08044582758360553998807891571526587287081277769982673301955100909121056\
03116`60.35966586446665 - 0.8317454711812038207824080621517706158208191074002\
6385422039625254912020287792`59.47668081874231*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s15, s23, s24] -> 
  0.4365629345281139792040132901135384343092400602924143371054145553374999999\
9999`63.94253167784446*ep + (1.6787979740472449568221125117649692121460999214\
3910762536979631341880724657219`63.68454573860012 + 
     1.3715029079431247659620142392073643013128531678102903957183796800163610\
1311237`63.64150168218048*I)*ep^2 + (0.66188803446772599064712116219867754966\
44271844250646878638964373635389877752`62.06431864470583 + 
     8.0506643918469204556069709101924990875566974031830141247542286729533160\
326323`63.196937629917784*I)*ep^3 - (18.9487287954831355926438544595049898494\
1906538535257631565155593220726979447797`60.35081207599488 - 
     16.879083025685399024657852714855473753209272416798819155096784955648273\
92669838`60.44163977066224*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s24, s13, s35] -> 
  (-5.3212528318474386520955064891281374005943435414446493722091634098`64. - 
     18.421218820483646378361818392468434224380133198716310891245021781`64.*
      I)*ep^3 + 
   (8.727542380638110281797572905511577361875639995330782561489136571`64. - 
     133.61695441733078651866350193800500520631306751596761449983625763`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s24, s13, s35] -> 
  -1/4 - 
   (
     3.03147860950429832217566559394985689199221713715081694037694975855`63.9\
3750704175795 - 3.14159265358979323846264338327950288419716939937510582097494\
459230781640628621`64.*I)*ep - (15.839372118432708857357667339634954553884648\
42574979323070814044704371535098361`63.411747196196785 + 
     1.4250652373635962713115594530471233624144806898226639006203124021299042\
4704125`62.64541066073819*I)*ep^2 + (4.14292839736557930300609884524591038939\
209738979659890334159272625093332646837`62.23798887366023 - 
     45.189141874027065482072614684934725677405700823270047137156044283133496\
45500392`63.48192557706011*I)*ep^3 + (159.64771871651769538625679351762608906\
10869810603926285412886930391238528814235`63.304361835579094 - 
     93.317685595194155717089943894363126375223115102105740294310548258104438\
37781703`63.08356461489152*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s25, s13, s34] -> 
  (-3.7658215996488175675733357395868982194808132566544230739907632297`64. - 
     6.6252138624199463952283952223182414503611048038154201505626118757`64.*
      I)*ep^3 - 
   (10.784618024447882048304531230499188104278393650011073434024603674`64. + 
     58.842518308268270984084623281107953371178915351249169936101721111`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s25, s13, s34] -> 
  -1/4 - 
   (
     1.8136170741070205267390220023003499963388891893228739280830938792`63.60\
788262597067 - 3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I)*ep - (14.9711216286044344425266036550380845753319963\
0501184890901878278250460915418366`63.309211649031575 - 
     5.0731951012379728844185121167267402409151538702303613413757821297426187\
5996834`63.04977166449992*I)*ep^2 - (19.6385269522084260835482917261554039918\
4439881730673036670560047287962464502086`62.79879277260069 + 
     34.391698003130874948270369889565851268199409681601467679361317844347598\
19858025`63.224555498346575*I)*ep^3 + (108.3727665747125027080706851705608309\
439839690635137009946696879858986900172837`63.15859080564877 - 
     130.30189463851379015794272822249517241063991276003083149451570410402922\
209231319`63.199239627495174*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s13, s24, s25] -> 
  -0.261298680634046168106828759167847061495758099139977150272320666125`63.36\
214936611661*ep - (1.13892620444585848290986619720178062167163610233564036072\
057125302077486693885`63.19315612885593 + 0.820894015472625018444386237115039\
02506910045784800109210123309126618918695429`63.06111937045263*I)*ep^2 - 
   (0.28164164760845476795054122760429986464586543188898657967784926149844194\
632003`61.16321889150014 + 4.188744385069595997835878621890615707237898803505\
70565088939447579825759837639`62.61985047311143*I)*ep^3 + 
   (10.6544072183626218672569609169389216043339137414203535061113622986915788\
5400867`61.335244931263034 - 5.8512143724657072941173426191589244962501561450\
6717733077939389569034254045494`61.273383643400855*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s15, s24, s23] -> 
  -0.02940549114227004007109987515237569110894774257885445367118004108585`63.\
958427296440846*ep - (0.06956513202700653684873119374476726929567890379954858\
23205621665107706418536`63.768844568098224 + 0.092380074947755295478766986920\
89973749472105320319061324943402805871248312872`63.657397300776864*I)*ep^2 + 
   (0.09485974483826383724460129406306724943223660349725322250830586311312517\
335331`61.651450264493114 - 0.43751521406243460745014280413907874769623312100\
595436583298691285055617171356`62.27033246003462*I)*ep^3 + 
   (1.38600135601771580115006538696675594279190525895964720675141243060432611\
561474`58.506430239645425 - 0.46768884552226251951620185305622794745776612673\
038753312378858978747514167542`58.16200140258605*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s23, s14, s45] -> 
  (0.80909807141009789270432401708948910276772354186539969325469615562`64. + 
     0.76322760517984345348361577247847015196766642243667740034058099547`64.*
      I)*ep^3 + 
   (2.226155120243127663789319899697285109183607842138210041205378258`64. + 
     6.4205536855521107939349758528575606663101753911242011509103200714`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s23, s14, s45] -> 
  -1/4 + 
   (
     0.8269553088125503386522468456983749664938600679066700180902523834284`63\
.65905693547316 + 3.141592653589793238462643383279502884197169399375105820974\
94459230781640628621`64.*I)*ep - (10.0951933025335810460564617503700069106510\
5996915402068519360859622525172271257`63.60725863482916 - 
     5.2515942722376272214951842763783987491330202892021371122648521507747300\
9789667`63.36336433564301*I)*ep^2 - (13.7221960815745693395792395468963341384\
4176074624687201736778176888747252374054`63.03453478473196 + 
     27.129952678795024506807189578054848287819633988306504909195506428007378\
83385714`63.31322371998665*I)*ep^3 + (64.680718908240917104181483501584484847\
92351824699939584117875115498904421630539`63.16070509764299 - 
     86.380975100000696680075657618559072422910307382800116647145120886185352\
46517399`63.269470496835424*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s25, s14, s34] -> 
  (1.4109552820850798525871201456771678818982062204315262979277117144`64. + 
     1.976829367231139506963343007190749513767433091358559817924039527`64.*I)*
    ep^3 + 
   (2.9716105551818454682442864738912141266776187137582921323787174414`64. + 
     15.433659549632986029814134878351009611645797812737296437240117629`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s25, s14, s34] -> 
  -1/4 - (0.90451074030951113877206577157988560579932395855982170857784664336\
499999999999`63.40440857634355 - 3.141592653589793238462643383279502884197169\
39937510582097494459230781640628621`64.*I)*ep - 
   (7.08954501103115465815330122985077977514911381464099772423667232746698453\
521901`63.24773552167244 - 10.78527866041838458772421257572137624281461230840\
98091589564261453577283399522`63.503728267643424*I)*ep^2 - 
   (16.9749479697089192383205986685513954018846539412478840573719483336189905\
3355643`62.89220120056532 + 0.43852785901667495904706626001208050020807377849\
069277949262015364759819858025`61.394087766934284*I)*ep^3 + 
   (19.7366145685103478887974588820493006546629423325251307105827097557245806\
8477074`62.424306009868324 - 64.675977657094952717813776878762535259900903196\
84348317593168770077922209231317`62.77691849758954*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s13, s25, s24] -> 
  -0.2306934671322420779374196868401102181679556686617422143907977284`63.2964\
9161534202*ep - (1.0251935296424504978022269006793768337652023620648747468194\
4281695984789371151`63.12288920296173 + 0.72474490157381013853775151743554943\
831387531128199231639845206790644939920337`62.99546161967803*I)*ep^2 - 
   (0.33666513819968762653193253408879846920374023748420092070367969091966277\
545115`61.286898658563565 + 3.74500399573205027779385564234939998581019233317\
21509669554697875862725843422`62.69341575348002*I)*ep^3 + 
   (9.31748157704638500693130879572659533961266248745854430151764516044305895\
717419`61.485811006417144 - 5.44209663638398816459129084660056178483515998481\
00031161744901083145805888957`61.3526325653743*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s14, s25, s23] -> 
  -0.24210872590387140322905473674579214831636085615148489541476870690585`63.\
99473325389766*ep - (0.365198917320203810469986865768915316917315252923326136\
28636265139553595942337`63.82848217615269 + 0.7606069946695872741521076288151\
5447664658492275061137097110477207774550044851`63.693703258233676*I)*ep^2 + 
   (1.70657203709628835196301259087861366465390037484419822935292382777684181\
762529`62.6424238997149 - 1.9900986095751189140275842566630465776442052030314\
955733184988565259760977341`62.855971478124744*I)*ep^3 + 
   (8.14078587703082896172485524922901124801779858991633000388240353531840658\
398435`60.443681352927875 + 2.04647559947674097857502158309741942963708286900\
971543269881429430556337688815`59.88996622253602*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s23, s15, s45] -> 
  (3.5710944206698039417723469518979582637958484909239379743272353061`64. + 
     3.1756173935445581487614089940943809480539428100165877047470872658`64.*
      I)*ep^3 + 
   (7.7456973204448889513997873236633680525383084693571689307018769867`64. + 
     25.14036572651268247502298837726512656258123137416624981062501537`64.*I)*
    ep^4, MI["OneMassSlashedBoxHard", 2, s23, s15, s45] -> 
  -1/4 + (1.25236177833575306496815656888520788090868629505193090157742971506\
839999999999`63.955431869029006 + 3.14159265358979323846264338327950288419716\
939937510582097494459230781640628621`64.*I)*ep - 
   (6.57580554221080089502894882553233898864932886366515949823638879458687632\
071718`63.5209972878684 - 7.9245019511249551361885468439554177057404757673918\
2014315153512685086216717588`63.65838962834871*I)*ep^2 - 
   (16.6067299913644468976492708766967058649429576932419130225486385713886024\
3791362`63.13170148513299 + 12.3455819115686416539307753094693701175856265598\
8989851701691137044737883385714`63.0229186475703*I)*ep^3 + 
   (19.5052029599955017020195708228702533786051805263872603082789133633477971\
563291`62.56398665638281 - 65.19658220771383874619368185669875371074178988198\
213594821496536538535246517398`63.005639238646545*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s24, s15, s35] -> 
  (0.49612743663060240956911610733356563822854683150244811451666760007`64. + 
     0.96057489878209181463340346212167961815688927107387553610259127212`64.*
      I)*ep^3 - 
   (0.3543530547865278340862444628216966597457999285930156797628629832`64. - 
     5.4163435422649780932567191891909265641418955844498034509549907472`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s24, s15, s35] -> 
  -1/4 - (1.69696580618358620789279964004255958703782567924250383738452519107\
5`63.893989111268326 - 3.1415926535897932384626433832795028841971693993751058\
2097494459230781640628621`64.*I)*ep - (6.160910748061091179188170716313120710\
04259573943621967464821274954595169273082`63.40038659739629 - 
     6.9599260007041433466875035735245315960924332265464669478470145895613374\
0222182`63.653053272808684*I)*ep^2 - (5.9255272906342751223514185011687489959\
7815309631718622473772143749963762626583`62.677193714932876 + 
     9.3964939640205276087156756169538042801733824127906862482412388126334964\
5500392`62.88496419265082*I)*ep^3 + (42.4379376047478520404504469366248212957\
5128585491400650756758250285249648893425`62.75829159291846 - 
     57.711756001496899459686406202864516992208046523529141027040939212154438\
37781703`62.734924921757994*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s13, s45] -> 
  (6.976069533840998321608266865476558094041379491086453866659694967668043030\
95365`61.14224081642939 - 22.047744169693969707869460352261380446420757196285\
04729218975937858751208851487`61.72876840385763*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s14, s35] -> 
  (3.279002192027726855125930303450334457540117004673001571680547138839477218\
48181`59.835151811504396 - 20.41225795080518466289136865392131502388737829807\
187861103965262942314206738435`60.66462565278429*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s15, s34] -> 
  (-5.55854059148871482229451983336542082892655401602070773009621372552144969\
134538`60.627075686875926 - 21.3461386679699133505913008712165629103850840353\
1569814828079567774552241649094`61.317091817601394*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s15, s34, s23] -> 
  -1/4 - 
   (
     0.33398233951278481403108631152074863440751667885281455139283475450165`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (2.324779999146002041896975161259339223625521174584455788784\
78867957872118489684`63.62907419137061 - 2.2024170564981427129633877508077765\
3671989757694770575063989472357331329721988`63.69897000433602*I)*ep^2 + 
   (10.1934597936615772264905453452762372165181104715886119618751906665761898\
9510113`63.419843430893145 + 3.2624181077512242758185001320605375680133218210\
6849632414103728150876870824002`62.876090048115195*I)*ep^3 + 
   (6.41876311387172331138191641605924075981423997646356845278643731051723303\
261235`63.14759224679492 + 24.88836670338556419092532048171911172677428177814\
180726428996434552844246494657`63.65469099296848*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s14, s35, s23] -> 
  -1/4 - 
   (
     0.06012216916526945534133448593610875382198712237406373420089372238915`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (2.639797413522621903315450614286207680216391772348278989496\
00875073630723322624`63.71154750506152 - 0.4953157999416282597226108586722595\
7025195572492057647160413729783520093144945`63.69897000433602*I)*ep^2 + 
   (4.93201197008174674246333155301348653837937542804228743604507991046336054\
927202`63.3839886595545 + 6.1816459129899242533801331547182562839635681285055\
2882182602745929728730613376`63.38116406666963*I)*ep^3 - 
   (6.49555323517536406852584937622899404457123201673942757677541687385776696\
738765`63.32877363302306 - 13.91992425451962269785686305983617448309710537223\
530406754321963202844246494658`63.49869559319857*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s15, s34, s24] -> 
  -1/4 - (0.79995076518316883330619947678666275982570448172408334216942935092\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.2680259519245935274210919466095888257350\
7473582051267135772540536947451514435`63.22374811856432 - 
     3.6663000393890227744041689769360405755274717979611867596077084316483867\
9346097`63.69897000433603*I)*ep^2 + (13.1040609600818238749015335939885671082\
1718435160769630638557170127381333467873`63.335110118521456 - 
     3.0530075597098883290661746684606398525373035074945328244064207399476233\
1863171`62.69522452211238*I)*ep^3 + (29.9282114604699648565050040682967739403\
8746621067342538485595495662587594162642`63.392732040791316 + 
     22.052525381030306574269781492363026430530478604699803022527665721153990\
48785737`63.364208512992086*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s13, s45, s24] -> 
  -1/4 - (0.79745406529510427355657353816805062080861511594767241894138244892\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.3258941997896870699553525818709767666099\
521693857255070962618227911073643708`63.24118738146463 - 
     2.6674470564733410307008734741157947333389709196236113787879593138615189\
5510826`63.479976744238634*I)*ep^2 + (10.670554911865047062267078443502818844\
33266255495257545731763206021846300257759`63.03060416035142 + 
     1.4388828494294347902796664673936369339454634941578224826175244004897589\
8242346`62.38828686421375*I)*ep^3 + (17.5312256220124228177021411665443587545\
9467619663565445894323249412587594162643`63.333151630914024 + 
     24.849997895339486800789672830250601686665555201924093980663343863103990\
48785736`63.43726247278181*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s14, s35, s25] -> 
  -1/4 - 
   (
     0.4954853813338493844470385788742860359123724947670975890959653810875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (2.156015237741796177848020897327536003548096811080303041130\
00880048519447590571`63.548574744330814 - 1.863049668933693441256757365121034\
02230430479936804870486916998255053463993963`63.69897000433602*I)*ep^2 + 
   (9.04996735220014981398852561414196001095471585008018816138241399282705013\
00099`63.216212461869304 + 3.321207479167670815479294206607841179273231302856\
82908450703842978377838279054`62.84534140073844*I)*ep^3 + 
   (8.14562852160158196669543203828805374100229787990423311925205600744393058\
777723`62.92056931565705 + 21.03646093098893274334797716999727328048003970580\
372241183765166382065715452402`63.33900525580653*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s13, s45, s25] -> 
  -1/4 - (0.76684885179330018338716446584031377748081268546943748305985951119\
999999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.4216458493076581905429761513129502017252\
0769159442040904202945214506317864084`63.28254031172072 - 
     2.5712979425745261507942387544363051465837457730576026030851782905017791\
6735734`63.47359231157657*I)*ep^2 + (10.5095419501536887708672044749042059209\
3860553835266214631589253660082126464288`62.915969828021026 + 
     1.8261341818262397417162751823518033274179605452291177206030572226708651\
8645839`62.36447891604346*I)*ep^3 + (16.0439939689805824674823566672503475031\
2018754162585561487876857519393058777723`63.3146528623605 + 
     24.904894574032431589257779988347981348287340036159868107528007674770657\
15452402`63.44647677028179*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s45, s12, s13] -> 
  (4.184047896481024087857362373831077460403156075205369419446297927834592361\
80642`63.53004995907681 - 4.3764764148247602284164284590912928644810545961131\
177950994882005213502418847`63.69897000433602*I)*ep^2 + 
   (31.1550971920946722210335147871183671523344388471863369374754860287076931\
9644934`63.523926850470076 - 4.3215112088575340187533711757346587278748668327\
533662293983064473749799383134`62.549947020500134*I)*ep^3 + 
   (54.4542860480752104868046508098173495937343314514038700259006681362165728\
0647079`62.927825463603035 + 32.015863003509161045190478235659052533127451324\
5629465588621690618435417919232`62.74355453818296*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s35, s12, s14] -> 
  (0.245757499900890216191108669806748038412266095307128706636654799679744658\
45276`63.027781971875896 - 0.389361627403759031302185841408435096720479065972\
0561567877460627365096016372`63.1535741014415*I)*ep^2 + 
   (1.80876638465304701621821573519473578452107750375966754901428847240769319\
644934`62.416695975973234 + 0.03046931107476779229614791978623041143436285748\
964633731409870232502006168661`60.41397407048627*I)*ep^3 + 
   (0.73565465612350840560674303189288932968659445729292033185948152931657280\
647079`61.09635604426319 + 3.184184143712460174548136434071500215121934405374\
11443983790668174354179192319`61.753884984337674*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s34, s12, s15] -> 
  (0.106383829903703226641863778055805363461610886518890999801960588429935394\
30085`62.46560108401373 - 0.4438133953745298936956887213581891811992468041805\
9938545193498509554229656867`63.2280754098564*I)*ep^2 + 
   (1.65491062131055022899562778666635399883046400745603787027225191350769319\
644934`62.3771248113607 - 0.2979890805624024705876934419405418007131901154186\
6436713273500087497993831339`61.40309904065481*I)*ep^3 + 
   (1.33725244991594863684233682461478313401119590083354896079922770781657280\
647079`61.35545230815764 + 3.378633201375075558681724695867002079879679600880\
43770953328143714354179192319`61.77977835992101*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s13, s25, s45] -> 
  (
     -0.368130212753623417334169513687605191882741652875802317750476794875`63\
.55394602427928 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep - (3.22060058483432134134586944218981634139866\
213730876220341852227347481641391393`63.52339765816421 - 
     2.6674470564733410307008734741157947333389709196236113787879593138615189\
5510826`63.479976744238634*I)*ep^2 - (7.8745908168000009943519104582143896796\
2889499022746887519787920119392691863156`63.13829878871598 - 
     1.3695516682456589082068080973864818309378672844527753876048031146507126\
6426152`62.60223469056137*I)*ep^3 - (3.09466220585372987093804730655069423475\
274002847811508029079614403059491624445`62.427804916692885 + 
     13.138835588779950234056301709633746939670564264448358572313315446981920\
23419112`63.134463498302345*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s13, s24, s45] -> 
  (
     -0.368130212753623417334169513687605191882741652875802317750476794875`63\
.55394602427928 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep - (3.17553376980316451060985687770588645056368\
744855748733778464835539972295063007`63.528756760407596 - 
     2.5712979425745261507942387544363051465837457730576026030851782905017791\
6735734`63.47359231157657*I)*ep^2 - (7.49749501928180035130550531800786392302\
412381241394045923522926693039845198581`62.97226282198375 - 
     0.9154748392721142662301933351271341935780929655295917284637794371119612\
4394431`62.09718642312209*I)*ep^3 - (1.87464719282152493381118663098512323569\
031899047439376969623548015559491624445`62.21526269943227 + 
     13.835521135372725044652687667184825254507757320286186103349635624065253\
56752445`63.16005207838653*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s14, s25, s35] -> 
  (
     -0.18494051631431952229081728529340073818139922819661610196174730707`63.\
78669320842161 + 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep - (1.937441819727444585759014427435737618870286\
05606167527338391339269330495585549`63.71620058046498 - 
     0.4953157999416282597226108586722595702519557249205764716041372978352009\
3144945`63.69897000433602*I)*ep^2 - (0.72147250154911117205434317118966282329\
852343793344508167568577665780956560373`62.17413520350649 + 
     3.5875477895301723765417366067143154069789196104136771981040613946643348\
0875744`62.97924200863871*I)*ep^3 + (6.31417533419324941535262224965534685689\
802160662086952125557527024984948278738`63.34560702971737 - 
     10.380934467089424229571682178360638632111956323350452302574773697285976\
53626259`63.461349974010815*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s14, s23, s35] -> 
  (
     -0.18494051631431952229081728529340073818139922819661610196174730707`63.\
78669320842161 + 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep - (2.259507008698315817550518858260051721791664\
90755358967574480006262857175113406`63.67487666806466 - 
     1.8630496689336934412567573651210340223043047993680487048691699825505346\
3993963`63.69897000433602*I)*ep^2 - (3.96426318547496986205116025679469941105\
389524218055901480492089414138310134506`62.74163284092177 - 
     0.6846936821666133517583564426560626026742482015763180690961562655240781\
186048`62.06303755129022*I)*ep^3 - (2.566109948987529078174271752552706731325\
00662655387863795576173825886313921369`60.863307654400785 + 
     8.2417048016161060117458106445286533233544658362001848265613093212944206\
272603`61.43271937281655*I)*ep^4, MI["OneMassBoxBubbleHard", 1, s15, s24, 
   s34] -> (0.301622888794797199556889401884655599611543441854765156973782390\
86249999999999`63.91909391578228 + 0.7853981633974483096156608458198757210492\
9234984377645524373614807695410157155`64.*I)*ep - 
   (1.50440723382342856193656821176311733534825405219452385933823652669699059\
634463`63.59522436886704 - 2.202417056498142712963387750807776536719897576947\
70575063989472357331329721988`63.69897000433602*I)*ep^2 - 
   (5.47083990398405277892345759442971803555384996683333618269790181467029271\
803442`62.95920187702905 + 0.670400421364481964804334849647167787553787039699\
73858694543459095164174264088`62.061518608363656*I)*ep^3 - 
   (7.21987791503866618674585328074881828311937747157843942188182847393117907\
819479`63.075156589160144 + 15.7197768492668327484901370529897645496547136413\
4371442393254837229654263830497`63.22099605090597*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s15, s23, s34] -> 
  (0.301622888794797199556889401884655599611543441854765156973782390862499999\
99999`63.91909391578228 + 0.7853981633974483096156608458198757210492923498437\
7645524373614807695410157155`64.*I)*ep - 
   (0.94222026327196870686632383945406526504596860955679662029457800030861333\
065299`63.26021679431377 - 3.666300039389022774404168976936040575527471797961\
18675960770843164838679346097`63.69897000433603*I)*ep^2 - 
   (6.15890872960873596518960075806631680807894584690346171919322326924931665\
685929`62.91836961203196 - 7.220307475276813451779055339387664549881545035380\
82063596753954484359559028905`62.96446836345945*I)*ep^3 - 
   (20.6371799056171786020339839704454574979082820573592824409135097953335210\
1942991`61.579736989766424 - 0.8181009836134166015712193247599071049866781547\
6813439196429395110777969444066`60.3401408411199*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s34, s12, s25] -> 
  (10.39835727373352856464163553081908848744638190280087561246426353403639392\
456097`62.561747941370925 - 10.0608314824386985405178179356567442760229569744\
7710349303946775000518398824654`62.29671931627387*I)*ep^3 + 
   (88.3182680395386854721465188027177121065489410740657524500797350556060344\
8068322`63.4348810715244 - 16.34139928690486502655036453949879497366883481645\
463882635775741310099572410142`62.826520490944304*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s34, s12, s25] -> 
  -1/4 + (0.55710127130120937804948245839178133979269792428286494602707833780\
5`63.23846362894619 - 4.71238898038468985769396507491925432629575409906265873\
146241688846172460942931`64.*I)*ep + (25.888014247108468936631039597364589329\
97422333460862019845267199025519472405152`63.69634914134211 - 
     12.535156744692709437294085597780344511787333552433548564671071742211063\
26167827`63.69897000433602*I)*ep^2 + (64.400546083536223909061387739616036791\
21612423811929026084145167440478620466958`62.819619219461785 + 
     56.736526009116787823833736240362388940176008011836753920870090662203822\
2377473`62.641257292408085*I)*ep^3 - (92.448875094383306835573798306372044107\
28249564131970091014316394005564601723884`60.967919275695415 - 
     179.79081907615904511807932439753613404803496449809203981051375370331086\
215807818`61.31863564280655*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s35, s12, s24] -> 
  (7.634262307742816846731201863490100210403414390357631749775189642974876974\
46587`62.51950628509014 - 5.9683430783411431337113177946834950574857488569281\
0810734281436766282648470784`62.20392278710426*I)*ep^3 + 
   (58.0702542678697676327290219013407815222535211406285808998212459626060344\
8068321`63.29528420312672 - 3.83114206649362927181313534702446333982399603037\
457665504527139120099572410142`62.21945116973105*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s35, s12, s24] -> 
  -1/4 + (1.77496280669848717348612605004128823544602587211080795832093421715\
5`63.89814234447218 - 4.71238898038468985769396507491925432629575409906265873\
146241688846172460942931`64.*I)*ep + (22.855062049407633241981424403070408290\
18413560902844404709751980523465646489988`63.710966055524686 - 
     2.2108715533974664242591699250426115862615308329579580474602438042438400\
2465838`63.69897000433602*I)*ep^2 + (22.2833768798184568699874727653773550461\
5063822286298772669604021410569599075851`62.52189774110325 + 
     51.058277853897980515938701522856159668063510921758493897715936513862067\
56389397`62.70268786070807*I)*ep^3 - (93.291967214866364353997443902610083434\
05666144818595579153478337670303603554061`61.27675559989312 - 
     77.948056082832366448700231249270391784497831214115683361484800283861971\
80229481`61.152055786015325*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s45, s12, s23] -> 
  (1.292379730441869605031164600641060013079140091792345596042122864803146891\
99984`61.76832043839744 - 2.2469825918988669868939881229672614091795643044066\
2066548858023465008661303777`61.911739740155205*I)*ep^3 + 
   (12.8540429527413910433864579050331052869336241894140390246614888656060344\
8068322`62.65100913135988 - 3.34384613208180990364559948675886282193682643398\
359836666912805870099572410142`62.16128575230938*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s45, s12, s23] -> 
  -1/4 - (1.17436477782085209937483015888647923250048610218362678064102068898\
839999999999`63.903756595692556 + 4.71238898038468985769396507491925432629575\
409906265873146241688846172460942931`64.*I)*ep + 
   (20.0273309578507467905024233732177216613999362455279065571822775142896345\
6662794`63.6960247546461 - 12.44103337637396447715542218745852498357903997030\
687389422390685862856814953606`63.69897000433602*I)*ep^2 + 
   (51.1235497030038200003974497510263319696769191332137548096740337261374229\
1097246`62.91096998954205 + 56.3817689421601203512113466383367832789714638734\
2124031350058905536993570288328`62.956147445778996*I)*ep^3 - 
   (97.9200155327313420969650673348963725622464597175246104065841293761332476\
9661699`60.75128290149204 - 174.686345156032194532644818525575274009139219413\
71812670506801249357756132974779`61.081200017001734*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s24, s13, s15] -> 
  -0.436562934528113979204013290113538434309240060292414337105414555337499999\
99999`63.94253167784446*ep - (0.819394783970526335643924791939759435018289626\
31386604671327230998776612232332`63.76938168496775 + 
     1.3715029079431247659620142392073643013128531678102903957183796800163610\
1311237`63.64150168218048*I)*ep^2 + (2.90629048930498698099608162550777606277\
914232467647130819293172227988770908894`62.83336504847242 - 
     3.6712395542805499290439557650866888296138404510581948200086791012030131\
6175471`63.15832118142731*I)*ep^3 + (14.5540426740135010350146368223723610739\
9505722264997977390440882080712164158885`61.91045093319494 + 
     3.4258602256284390962195869091976031486849504789218915618608774277112701\
4292512`61.312480471117226*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s25, s13, s14] -> 
  -0.1932544862647085258766493561923851337740245162415489594803029517925`63.4\
533487496326*ep - (0.67911933072839190493877570843672150614628052811689527736\
96198609054558086436`63.359231836731375 + 0.607126874322477907382038877633619\
97540576415169686086229392791263758820804167`63.15231875396862*I)*ep^2 + 
   (0.35540468287417136846820448341337700029225665300887913702554996970337350\
564135`61.757055975689774 - 2.90187603867766268897653484655278785720054190012\
780570252921711697499890823283`62.805057516271305*I)*ep^3 + 
   (8.58708642331133771135796376421334620798799855898808118546541640432215370\
309602`61.456492949307055 - 3.21300844664126411990178648825360910511147307513\
50984596200713917369035854166`61.03082591704253*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s14, s23, s35] -> 
  (0.933226992176382122195558661418691051528566875481878304241811423570742110\
938`61.514551869084016 + 1.43586442013454902937311881921755492102944535067052\
782810349404128298500987684`61.70874616497117*I)*ep^3 - 
   (0.18707960448691660810468892337619766026557757198672412096439555317`64. - 
     8.0797909926090244555390600513588806228056028226280598481806244537`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s14, s23, s35] -> 
  -1/4 - 
   (
     0.7427160248329956635663661756573202964126224072056593485948615508333`63\
.78736405773191 - 3.141592653589793238462643383279502884197169399375105820974\
94459230781640628621`64.*I)*ep - (5.74048735549907761819462290570827081605020\
111382614053380898429988195321132962`63.470114914429324 - 
     4.5163423476099933794478771319556922974273602463077508488579149578068753\
5156629`63.69541505691235*I)*ep^2 - 
   (3.31499973437691579113241230241232650418898265699930442533653377246517554\
4382`62.14223697431012 + 15.2772632271703317853636464404008598285569247650422\
6142546961037672493828052374`62.894486031154656*I)*ep^3 + 
   (42.9452539916211792592317795894178881162851978456147090496626396200938568\
4970222`60.71550579862418 - 47.0295412629704290704840968304876808767456365949\
6985189252066715960048674654845`60.78870364779023*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s15, s23, s34] -> 
  (4.274245093302969082297372548227095966289041571234913714137728427911229610\
4969`62.29136082742606 + 3.84215786774844116915493609444140672732899048237597\
04033184064753241644472096`62.130060463776395*I)*ep^3 + 
   (8.9162396698896812774596227348805891856888322430770562374478963479`64. + 
     30.062732979726877964994722933516369912463601923845601910466481631`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s15, s23, s34] -> 
  -1/4 + (1.20353759560347122382446057305490505475914827299986568714725724089\
669999999999`63.91714759714312 + 3.141592653589793238462643383279502884197169\
39937510582097494459230781640628621`64.*I)*ep - 
   (5.55446928910078611423318409858405000437736037836334616563820144305827736\
374338`63.446445320406106 - 8.72629146291949414011112501287049529117043991443\
512816277845060704222544030034`63.697126488279864*I)*ep^2 - 
   (17.8295083758894343021818928527519851915214734026964173294363494581224941\
5353124`62.87950324786198 + 8.63438287506452920448481866183382040766365894573\
133447321471938583000124815001`62.77559679414296*I)*ep^3 + 
   (9.19899958960784480652780330771109448906297372361868399209054553127309822\
549888`60.11838264598967 - 62.74930274696324342876956682315085585381633527206\
059451085500874971646036823574`61.08194516033528*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s23, s14, s15] -> 
  0.02940549114227004007109987515237569110894774257885445367118004108585`63.9\
58427296440846*ep + (0.071000831099869224371706016184360567608658365434063760\
42536951386695724184419`63.76498186225615 + 0.0923800749477552954787669869208\
9973749472105320319061324943402805871248312872`63.657397300776864*I)*ep^2 - 
   (0.08682468001551211648941955781694626990162815259353129387577263848549662\
384691`62.29556267546269 - 0.445797626601614324099972836345594744869613819545\
94498559834739521422508750859`63.09408950134372*I)*ep^3 - 
   (1.38697391466688962103510339172338330205486428467633266901163784996120226\
294291`60.92126583082153 - 0.517318363679970694401695668724217824747979933125\
07338916562819443823846234135`60.50240726276411*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s25, s14, s13] -> 
  0.261298680634046168106828759167847061495758099139977150272320666125`63.362\
14936611661*ep + (1.278089742994806751712578981416944596632649742935176425895\
80612309822358904027`63.323414031908875 + 0.820894015472625018444386237115039\
02506910045784800109210123309126618918695429`63.06111937045263*I)*ep^2 + 
   (1.12017289026488092034490582770315433606273121582442548260374931409363893\
722747`62.13676919381772 + 4.801419136443723579843912268565392021585507398863\
11003409110562280089713459944`62.94910648909004*I)*ep^3 - 
   (9.82308436111358386221522503877069909729261783005425671877625082638634255\
402195`61.663355551583614 - 
     9.8437067765299127383242818770787256046405658514110045125466501248650785\
49144`61.7612256686998*I)*ep^4, MI["OneMassSlashedBoxHard", 1, s13, s24, 
   s45] -> (-1.99239173684121117269160419284878182405113592629253357709197322\
707716975537085`61.17835442275328 - 4.247944784592327380277188182877767046345\
86751817129650556716922933457100043616`61.77211867884066*I)*ep^3 - 
   (3.0473539648150263699752020498436311539688095425734900410120098843`64. + 
     34.562669404166391930047093893466410781247263400297204117603438938`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s13, s24, s45] -> 
  -1/4 - (2.40741166193097928229000141976596636205436771166494179330296869489\
999999999999`63.678475672280626 - 3.14159265358979323846264338327950288419716\
939937510582097494459230781640628621`64.*I)*ep - 
   (13.5042718720237120786133135031894975082238141801418068416015927029575907\
1747292`63.2272448362733 - 11.19300185721121687225462086138121440897486122533\
255186174307951071150969650421`63.387300708976845*I)*ep^2 - 
   (25.0859555372655833308349908486377823465696413393520388541175180853542871\
7595169`62.4227593729781 - 0.096914222662486828251497990435331297271998391703\
05445619296427963682283271133`60.27961769109476*I)*ep^3 + 
   (41.9341726819208881251659324610116874590124132602933034152391854203784495\
9653251`62.89177166281319 - 72.2094202767109397619953519102587473262911555147\
9381335993766460588535246517397`63.28246364343874*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s15, s24, s34] -> 
  (-1.05424283955491113200462697235130793633663164046041864094487893883990590\
857481`61.42556438669179 - 1.075331969974304617365877884422561916716536501288\
52723156886877156018829270543`61.4154159607926*I)*ep^3 - 
   (3.5631806681015499403579924352785231910881203041412536860516181877`64. + 
     9.6400081761120927112304352216479215082502433120906360214681564201`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s15, s24, s34] -> 
  -1/4 + 
   (
     0.27160074426270318527423424252307680392277266725732810559406804805`63.0\
55816231909844 + 3.1415926535897932384626433832795028841971693993751058209749\
4459230781640628621`64.*I)*ep - (13.29720977299103438389814655752158658988333\
578049366720317442689898858691431136`63.62039559793771 - 
     2.8707595313559738943480001083574391359401430303812041269071957747419314\
5533595`62.99205081890825*I)*ep^2 - (15.1209730212080531989715072335353727813\
0781420353458865235242881333079120931551`62.41050934224841 + 
     43.581822204470876213617674533944275226604268535336159770922500803766635\
104235`62.95063518491162*I)*ep^3 + (106.8533666931651305033149991432322053870\
867247410166922571718818736159254213686`61.21316462839658 - 
     126.66704196348878029223602732516088619470539871268828605404157363823109\
008525621`61.44615544032183*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s23, s15, s14] -> 
  0.24210872590387140322905473674579214831636085615148489541476870690585`63.9\
9473325389766*ep + (0.7452300439969575859466038594697163460191435690401239465\
9048993520101136542175`63.75360449009604 + 0.76060699466958727415210762881515\
447664658492275061137097110477207774550044851`63.693703258233676*I)*ep^2 - 
   (0.28501892302966761061818369438792508318425055141531183117961599499833711\
279548`62.37258559202694 - 4.045183466126648480533662513404701551578679901034\
06268250533637359139014288452`63.615755635917516*I)*ep^3 - 
   (11.2123348100440962698337710021877081609508651010580068016254513477009999\
9958748`61.839508376259374 - 6.5512504424155022750603314385144115601869554287\
2290289284056043869026792642093`61.62980551483498*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s24, s15, s13] -> 
  0.2306934671322420779374196868401102181679556686617422143907977284`63.29649\
161534202*ep + (0.88122536178412638187473328655963294312213312283979094725478\
231887167392602907`63.38163160326904 + 0.724744901573810138537751517435549438\
31387531128199231639845206790644939920337`62.99546161967803*I)*ep^2 - 
   (0.12088796076036660272556918801557268317837154446733357705381665821362103\
560988`61.26970000209324 - 3.089078402027528850108642802275193322888446271485\
39183304197957535483862761493`63.08855428753989*I)*ep^3 - 
   (8.03539406405790168731005826332813760825318104942365231354541808249828790\
423032`61.918696739592 - 3.10596318803297033902936895674585041351839875163038\
991659917295575423092594602`61.486704541878865*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s13, s25, s45] -> 
  (-1.60403591745775650170404969424798482901086984263953665721925899102740046\
346595`61.03222818614163 - 3.335863869693869058715372783102420494333725837828\
35017943099590465877216018834`61.598305530689586*I)*ep^3 - 
   (2.4695165981351719346058151300022626893253709532043942296762110163`64. + 
     26.924586959740716037893866345338862361554011679319311946941550564`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s13, s25, s45] -> 
  -1/4 - (2.34620123492737110195118327511049267539876285070847192153992281944\
999999999999`63.67258942302744 - 3.141592653589793238462643383279502884197169\
39937510582097494459230781640628621`64.*I)*ep - 
   (12.8859794051528731632711753594174373557731439506556158268195408554859236\
9758592`63.21165265335136 - 11.5775983128064763918811597400991727559957618115\
9658696455420360415046884750788`63.40931503978099*I)*ep^2 - 
   (24.5463679929022423249437905244736411437435788158771496815717472241441179\
0585241`62.272871160333764 - 2.1795635947249376806073970503851382885821275499\
4608293695083169336032275383467`61.386689088912256*I)*ep^3 + 
   (36.9106333181263177525400262555272829499257978197724933929108472386326135\
3498471`62.859550871676845 - 68.964363759770320205262794332827902046722207963\
99874591719063197288535246517398`63.27744758100767*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s14, s25, s35] -> 
  (-4.02776319461074197449540710055698497468426527379719972612621808373645673\
418731`61.865656013070925 - 7.97369372426314260238349502416042905380863535019\
816084022818475140986861134467`62.24213437343467*I)*ep^3 - 
   (1.2873080206745732902995451491087684399729585668823770441897887767`64. + 
     52.958974752886611180847663804774561123743762956354315737657578648`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s14, s25, s35] -> 
  -1/4 - (1.61344244917015552177777436153367486059339315199172705838500486822\
999999999999`63.88914678818475 - 3.141592653589793238462643383279502884197169\
39937510582097494459230781640628621`64.*I)*ep - 
   (11.5716901719679078738509903850397836275117516973626942582311156681779524\
6470648`63.598330816561855 + 0.9545931283582673466887088938394055107820360514\
8213808420221578105445948239443`62.67772999070775*I)*ep^2 + 
   (7.77670392508619029589477236398903676667252588013134621787858850865982032\
467738`61.916624428807225 - 35.5940183212703351156071854659333979217595137368\
3127858117934709242441201653662`62.70261631127883*I)*ep^3 + 
   (116.482708142588177357644680415474358981507122736433530703450610733779264\
33159623`61.4392971850962 - 51.6749359625096407182833612468963584073444301640\
5320417394130862040310928583813`61.15427906347603*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s25, s34] -> 
  (1.818632303967390467187859253564584209895733086058370078593016782692366095\
19325`60.61457944659575 - 20.014612168765082229095602001679748017117922857056\
13538274686931738447699887474`61.68367028785344*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s24, s35] -> 
  (7.892603012913156679795538336901294024810332372236843078477694676664598170\
21495`61.52515764495104 - 22.530334005583512450855796410029141690575962895806\
99484484374894808927709766267`61.94831306737207*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s23, s45] -> 
  (-6.12049142114181154424434725774459904034151765209094102893933212058989433\
847381`61.75684513535164 - 21.61628116886887499776302292060082341804665727340\
95903250305100355841818554511`62.17811402968503*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s45, s12] -> 
  1/4 - 
   (
     0.139761942375158620138623194787197374313121172445207969026641430805`64. \
- 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.7715653314652373628234841981403260554673396607454914145920\
3459119804993029819`63.6253669275532 + 0.878150182834476678688781242976352115\
39167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 - 
   (0.61242883271014077484400635727595273610085691390564176075420144790797863\
219674`62.24920909705022 + 9.309778062709992669672414055037232930365993348135\
01700776101944306764345393668`63.0550047261878*I)*ep^3 + 
   (10.6689530346070073150914527661130784369838977056441955434703747525395080\
2953117`62.50127315731268 - 15.4039970558049360694833397638101852116690651516\
9498988281661141619243255966356`62.5447304327834*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s35, s12] -> 
  1/4 - 
   (
     0.139761942375158620138623194787197374313121172445207969026641430805`64. \
- 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (5.0810722905888242625466657210655054051529927212755002278439\
654367630499302982`63.664716627475016 + 0.87815018283447667868878124297635211\
539167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 - 
   (0.50742705168546281386419461835479671833633054401528256474276464766674605\
745551`62.4703497746781 + 11.254467640745146739523654280410629118134254728673\
28440721649172324324582105327`63.38924468210238*I)*ep^3 + 
   (16.9407140748006052423147158014102636471512936660345904672200791841648820\
5651171`63.07812635378475 - 14.7442514080429912007231649797001667540691212255\
8802234461766174405267094925572`63.10533606881305*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s34, s12] -> 
  1/4 - 
   (
     0.139761942375158620138623194787197374313121172445207969026641430805`64. \
- 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.7695500079488334359709136014856664390653133786922740689235\
601189980499302982`63.62510604982988 + 0.878150182834476678688781242976352115\
39167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 - 
   (0.61166928949846583109777487639264618568573708673119826793233845174674605\
745551`62.554136004502645 + 9.29711541160251001814506406536037363561013173407\
298304871559047348324582105326`63.310444304031904*I)*ep^3 + 
   (10.6287978919886521490360106975111552335846322893843193060480072522648820\
565117`62.87270113949343 - 15.39922470505717206838750936601606561141298160484\
456425339578832655267094925571`63.12667797311487*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s13, s45] -> 
  1 + (4.11259012970938540597597290003264335590628313843765853332872070929999\
999999999`64. + 3.14159265358979323846264338327950288419716939937510582097494\
459230781640628621`64.*I)*ep + (1.8769625200986239931353969203675000303367570\
5043986305203347092688664435969763`62.79528072205587 + 
     12.920082938720900067630339786500809107841083042608689358559883342861046\
26109277`63.69897000433601*I)*ep^2 - (21.076378656328046757496129719261546423\
95408420417291104368883943399108879666215`63.238977398881445 - 
     16.232077224305161833937762236475560747163786998530579724683593967580817\
55904729`63.166192015534996*I)*ep^3 - (60.29959690647017966962828604126033875\
453604799697859598098028415452299754963844`63.245825961923984 + 
     23.708027206183799479038712002879798925141130689415459987976366890048940\
64822201`62.82965104615174*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s14, s35] -> 
  1 + 
   (1.20892358027656343428155689072760360855339191410219451846264971718`64. + \
3.141592653589793238462643383279502884197169399375105820974944592307816406286\
21`64.*I)*ep - (5.84898815591855348878266251568121287899688847695730056827228\
045026307015440507`63.60210459282067 - 3.797945438548322346692555240034201973\
5024548919796029253913516424510273061497`63.69897000433601*I)*ep^2 - 
   (13.2695243326623195995170441116732252691129686504940941173932006328011241\
4212742`63.64060777110672 + 8.03971266146749971446387364631668725782653736899\
155476201001455303019487326223`63.32667677689432*I)*ep^3 - 
   (5.00676801235727507120557929127748652754938537616711265197787711836491621\
189508`62.927768503446174 + 29.1927004883250214318400963022769894414399362167\
6372583868290373296547528970372`63.51624764693285*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s15, s34] -> 
  1 + 
   (1.45355132262021941640874474669249730206585768572667602025605918235`64. + \
3.141592653589793238462643383279502884197169399375105820974944592307816406286\
21`64.*I)*ep - (5.52333054364741115104632518542346421980631409243210455157445\
824585178723136653`63.55829704334885 - 4.566466156759408769677497896703093992\
07026698694845006690827797903063631587711`63.69897000433602*I)*ep^2 - 
   (14.6617365897146792263270799093650695478114312165977086117527566072110959\
0377396`63.6118526526256 + 7.016629099170885644542742725585059643224419545738\
16109440012026588863905444151`63.23374030518842*I)*ep^3 - 
   (8.42477268259364753319167076521095283712592938782452280013783950425963107\
775543`63.07533532757908 + 31.03813246639021479505176678679069639036828867045\
061545502667400464402798290954`63.48427371723495*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s12, s34] -> 
  1/4 + 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (5.6466351487461774028811090240729812427932858591940022746\
0363444715314463416202`63.654018635666944 - 4.1783855815642364790980285325934\
4817059577785081118285489035724740368775389276`63.69897000433602*I)*ep^2 - 
   (17.2474398220023712015591532565983041566172336470622007238263096677830930\
7345781`63.30301616892758 + 14.8080038814059205260596122401622332530017257487\
6622905086063407770991234560206`63.027107814611014*I)*ep^3 + 
   (18.2463801818434060301490677345081495051177951062495979983459723949718206\
3410599`61.08631858397682 - 53.3835101757297908959611367952293186572862513872\
5592319032377601793826760184083`61.61548362716377*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s12, s35] -> 
  1/4 + 
   (
     0.117290378754821336279571937388500163956948750328932527653915122225`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (5.6104941727531047084282394094863051081264436612614550097978\
780285291711108891`63.70563412714451 - 0.736957184465822141419723308347537195\
42051027765265268248674793474794667488613`63.69897000433602*I)*ep^2 - 
   (5.45593284350550436597101605262633262875497099104703691605959703704365259\
347831`63.11943380964983 + 14.58092343205911600793920418137894439761563932864\
894644553550896599157994897351`63.07712844694822*I)*ep^3 + 
   (24.4137939379930572893015298888101234693358774756207227182094448182084992\
1335216`61.54423368695607 - 24.5826692509812598073550654916858881971893916044\
5731421477079878444842570965148`61.49711665424953*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s12, s45] -> 
  1/4 + 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (5.6498404454401629656583816140085735605417375781664444345\
2353376780842505660967`63.654891063278306 - 4.1470111254579881590518073958195\
0832785967999010229129807463561954285604984535`63.69897000433602*I)*ep^2 - 
   (17.1388896136162919864379796260096857836820122521983646307674871192949230\
7342401`63.402077114029865 + 14.828143354498721917312670627007270309913024769\
12100159925996423394560765389852`63.20880271502912*I)*ep^3 + 
   (18.3776962029725229010463997416212961751530952391479793490515520729845406\
1106488`60.82224567376276 - 53.1143403947311134002686292195105805499760107758\
6390296460083505941501158083187`61.36479377483524*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s23, s45] -> 
  1 + 
   (
     1.3259425584988810171258414916085459815617092523056145126591514100066`64. \
+ 3.1415926535897932384626433832795028841971693993751058209749445923078164062\
8621`64.*I)*ep - (5.700674433173626491779739456673872687600859578294919211869\
5516452451292443658`63.58222739177473 - 4.16557140086213926771620881224555519\
935528491342679605709482023893495467931488`63.69897000433601*I)*ep^2 - 
   (13.9454227228651235127591523771039284106887360362079061237460888531610730\
8575288`63.626599444167574 + 7.5737713596654836368119564405014803677736653257\
5478827433536010314968920738853`63.28501646323744*I)*ep^3 - 
   (6.59926990453434449940581326655748152030898188358933201083823508505167245\
313763`63.00991654269361 + 30.10665696702359829441609080697274880919840452453\
699355491966483347417443974176`63.501189224085664*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s24, s35] -> 
  1 + 
   (2.10436237934261389846579060480809151696069970098133009990995327525`64. + \
3.141592653589793238462643383279502884197169399375105820974944592307816406286\
21`64.*I)*ep - (4.36556575559665212687703295762333291692110451223515102585186\
151876658397502287`63.39482868090852 - 6.611049391433493495847249629286640222\
14641208503108147737818738644033928932005`63.698970004336026*I)*ep^2 - 
   (17.9026093063513252151543862385968266737164079360786755811487947444061245\
0086299`63.53852399672323 + 3.37940374644567705941657174270995793830088257376\
535397906770077127441191229015`62.81388747924059*I)*ep^3 - 
   (19.0622556230841884327281329292064306781012396032274661566012628907919215\
052793`63.23435073314003 + 34.49322515375120966977240673797790650591144029697\
731557137925957112431004063513`63.386175831218125*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s25, s34] -> 
  1 + 
   (3.0773822067254589725471616178357036659916082049833936251516256528`64. + 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
0628621`64.*I)*ep - (1.844595644257677994326837647625742366721617805044501920\
32677150266123627637788`62.91122135006233 - 9.6678813329366483138990159748145\
9285030077907192557654697067260565712121732301`63.698970004336026*I)*ep^2 - 
   (21.0006830289728041751613213935028989668903472395731726508580442164172542\
5137836`63.41414252080152 - 4.54045743525628719399431420758491894085056056258\
880438828216871063880225328189`62.77838296632618*I)*ep^3 - 
   (38.1879907513598300540582263718857873467970149912855649395908746072973804\
996093`63.28073804747214 + 34.16953680660174226174189932581724836940873027324\
722006325043805547427543652473`63.184344584621336*I)*ep^4, 
 MI["OneMassTriangleBubble", 1, s34] -> 
  1/4 + 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.6390901698662030273046142158253640208911778268819840460\
6734222204207045508074`63.52692234788243 - 4.17838558156423647909802853259344\
817059577785081118285489035724740368775389276`63.69897000433602*I)*ep^2 - 
   (13.8530930259635389718273861831729698338003364914344808027340751487121803\
6408735`63.52817151883145 + 2.19422676660511228287477657910932011989571565775\
113039338940176747632880601187`62.74001771428895*I)*ep^3 - 
   (17.0664577268894673870779643009480428024967561070115305156404617842301596\
086207`63.22638844036442 + 32.05620025938649564610920055755742528144941407819\
825429586683657989480115551947`63.375845523260516*I)*ep^4, 
 MI["OneMassTriangleBubble", 1, s35] -> 
  1/4 + 
   (
     0.117290378754821336279571937388500163956948750328932527653915122225`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.4960546179357238117408467840128539567107171341807319011745\
195976485257692876`63.693686850619464 - 0.73695718446582214141972330834753719\
542051027765265268248674793474794667488613`63.69897000433602*I)*ep^2 - 
   (4.72243811356631896255774149795102484094221523901045469983519153821597711\
698909`63.72068598539039 + 7.578693195490789016254655433875761059065156742500\
06664266563282465066053776937`63.5035042079333*I)*ep^3 + 
   (3.62471776628327274523420746582307283673796503616803908249522631328734518\
531278`63.14743382236642 - 19.97398594093371134268686819312989777648547661166\
381459627397696823193018960037`63.62483612491559*I)*ep^4, 
 MI["OneMassTriangleBubble", 1, s45] -> 
  1/4 + 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.6523229592940519583794150704170326083056929507531840545\
976663864252592742559`63.52956266895968 - 4.147011125457988159051807395819508\
32785967999010229129807463561954285604984535`63.69897000433602*I)*ep^2 - 
   (13.7802749785823963366614768601442843568771277008626324975624799166864724\
6662569`63.52931991142238 + 2.27737083471117405325286259736507658422282294459\
13118126406440323635459877129`62.75889161579906*I)*ep^3 - 
   (16.7904883797450563210498285743944083982472833831161208536239354925877167\
2355788`63.224151408228295 + 32.011542267407811036966244071116868285131940203\
11771011069616081964684622300543`63.37866560990128*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s25, s34] -> 
  1/4 + 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.2466255165908959769917406652348283767787286730210814494\
1704408932707045508074`63.46188241352474 - 3.38341680494276182501764526426662\
069174258096018101468004610119433872982277777`63.698970004336026*I)*ep^2 - 
   (9.96561486876634613167627297123443850394113080404833839718481949482960263\
962913`62.96294779988516 + 4.107713795353347061801057637201150642270252940842\
50704382499829422285671124973`62.56807901986076*I)*ep^3 - 
   (8.03973987553005186453277004226854994698217163966836177662832984498066061\
852093`60.572238794110675 + 30.4445488123504200719458931055749659624037904361\
2566948897991463185743347937155`61.208351832083466*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s24, s35] -> 
  1/4 + 
   (
     0.117290378754821336279571937388500163956948750328932527653915122225`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.2573826415431102627360893483308591977919357500401713002774\
7826818160736199321`63.642323976932026 - 0.4572398899434816353631080414107825\
2602892608886332746434128494201685857539102`63.69897000433602*I)*ep^2 - 
   (3.17060052322588699802770206196765702229623744825995238326324200611438024\
30832`62.74349670115012 + 7.6850206579002045079237450487745082782278328279536\
3284340431029676008871687435`63.08343211585464*I)*ep^3 + 
   (5.43745076439150221747346027465201742042987843763461640229267616952739244\
468822`60.58131230634225 - 18.61421484834518833275290215460685224414152993498\
996391655529425001322814890902`61.130024675094695*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s23, s45] -> 
  1/4 + 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.5442365970289280623431474401991237364101996158488830712\
1571379326735859966298`63.61685043126899 - 1.70893656339425850709516446143566\
335789390241261010611401143293227171848899787`63.54464896288719*I)*ep^2 - 
   (6.40896211031160138477372620818965620121785791790867015419212713245807880\
001237`63.322814263604585 + 6.82195655006559086753204647738749587481903363616\
53510555390101934227201945577`63.3240916540632*I)*ep^3 - 
   (3.06403392213674043081937652819671427487056024583785418414787285327602533\
96899`60.91296727384676 + 24.460425716240527757912057373873100271534570888414\
94657951073890531845074709882`61.814739846195785*I)*ep^4, 
 MI["OneMassTriangleBubble", 1, s12] -> 
  1/4 - 
   (
     0.139761942375158620138623194787197374313121172445207969026641430805`64. \
- 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.4845018827596683827831965801091257974030438810239046080211\
7005286304619509661`63.69146844123243 + 0.87815018283447667868878124297635211\
539167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 - 
   (0.08284570996669243843142321212576185328351795129298342193633767135759673\
858337`61.90911797724243 + 7.506105219574860771801246720419164678520162802400\
19948005456987717258320620791`63.49536449858337*I)*ep^3 + 
   (6.09411867757071255999600031806045401000683562965412848119880114851859928\
443363`63.35162879957595 - 12.07652816005301798436961666219475288006612906878\
821340457044588583128611305052`63.38084470915119*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s15, s34] -> 
  1/4 + 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.4781555596931459951258585309805198419203881845161094168\
0476085822207045508073`63.50086419002983 - 1.87202439705214484705246800548764\
261820167408398361516056583873365495435113411`63.60835418832027*I)*ep^2 - 
   (6.73921395408072257987571683260484100262319904067854360915744546919163108\
683948`63.04974625770438 + 6.636060022460289194312653253351495460715708504470\
32883923644461504267535615013`63.16030624842539*I)*ep^3 - 
   (3.47342296422562904534525880577380538029695151967239093687425922118455961\
431835`62.39639757279754 + 25.15921109676715313146583880558540237330465397189\
931863157206186903443052906135`63.044478944658096*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s14, s35] -> 
  1/4 + 
   (
     0.117290378754821336279571937388500163956948750328932527653915122225`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.1368032905346102054213777667113979181645002539308097785560\
0408509852576928759`63.640708694276626 - 0.1240843145175522470165639533898100\
8837465642830007846003193961614756746416508`63.00531649333618*I)*ep^2 - 
   (2.16289219163595517224441035136905849841293171235327506260931894787332102\
266997`63.09303927143206 + 7.746668179142315421346240977309217540023967856712\
87441854211051838700708790763`63.483415254873414*I)*ep^3 + 
   (5.28049977077689499786629427633027268956721314023607637028913009644972042\
237502`63.19213838110029 - 16.97648608788571604014363124008002210080053623186\
28997056065770197583704201447`63.33189931917387*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s13, s45] -> 
  1/4 + 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.3916048152366034071651166736593857251697495699357764791\
925786498402592742559`63.487029328891396 - 3.82266867872413585438972730596722\
453847452904959542858698175452743744247176846`63.69897000433602*I)*ep^2 - 
   (11.5081220170085403840074961710540705457776293717437048568518756243536422\
2060099`62.494910322736025 + 3.1001717934605885279122754496274118835248351783\
9046599900241308955804698555712`62.128558898761106*I)*ep^3 - 
   (10.6503149551645186747008010024765384566981590960806844115102327773802832\
581735`60.62050745354856 + 31.45520483282307954274638009290529736666611001983\
331134218047064871272510539925`61.238528518876905*I)*ep^4, 
 MI["FactorizedBubbleBubble", 1, s12] -> 
  1/4 - 
   (
     0.139761942375158620138623194787197374313121172445207969026641430805`64. \
- 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (5.3069689161837816010194041634321383920125188316273038268889\
491675480499302982`63.69262257268771 + 0.878150182834476678688781242976352115\
39167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 + 
   (1.57900955371645612847815248545770711590611436927861246144740159805951631\
580633`63.18175633788125 - 12.67381799962483080104729923160273054555771089671\
438409574532622780698235911885`63.50637373050958*I)*ep^3 + 
   (22.8813393709171259994184469682954078608753427621502174450125584197798009\
9161496`63.374321730252795 - 1.6347835846200014733006641263958398717704677740\
7821187263893772218869704733927`62.54418034824267*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s12, s34] -> 
  1 + 
   (
     1.05049755414938686704090478754116510162977338168245238602231151129`63.8\
14691834967626 + 6.2831853071795864769252867665590057683943387987502116419498\
8918461563281257241`64.*I)*ep - (20.83237031339002167770404525111729536371719\
847577255268705438913230238912892044`63.6620759634329 - 
     6.6004707974595196008184945792341921104082027275732618713594849644287328\
1139919`63.513661839303644*I)*ep^2 - (27.880376756190849114955133133046835858\
51242425122027421222568389683051869624247`63.40016853880644 + 
     48.210238586016861088409352611045213777223714965678424199152438570006269\
07466129`63.42920173807788*I)*ep^3 + (74.085583150248066196161982565119033774\
84176204251333589088506274655950641705169`63.17348129897311 - 
     88.318859417305252116330880755236880269874550404957113555825957086142739\
62978551`63.32211685693972*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s12, s35] -> 
  1 - 
   (
     0.04494312724067456771810251479739442071234484423255088274545261716`62.9\
41611762815164 - 6.2831853071795864769252867665590057683943387987502116419498\
8918461563281257241`64.*I)*ep - (21.38313292668385794194981026110362102655887\
276507391047528368693058444208237463`63.69627385684683 + 
     0.2823859967373090745381158692576298399423324187437984734477336608827493\
4661407`62.64058176715118*I)*ep^2 - (4.64854375750507537722832945536805117865\
062154914787062443984382527964203054527`63.08007080014636 + 
     51.670782145608525494925716923579147031499788114644461705503994329402736\
72264456`63.51590275412615*I)*ep^3 + (91.957410391958612740469242597981649180\
52681889494817584762150762490011498092207`63.37926583217149 - 
     32.923712605210010725178923008065872903766376726340251625562647081383581\
42100802`63.26872346467009*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s12, s45] -> 
  1 + 
   (
     1.04051075459712862804240103306671654556141591857680869311012390329`63.8\
1324643885955 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep - (20.842811553810800656963731624297799232018154\
47782387169823113671801294997381574`63.66260054086103 - 
     6.5377218852470229607260523056863124249360070061554787577280417087070694\
0330438`63.51221644319557*I)*ep^2 - (27.6722758293812706106910019635202049313\
9353620201924921472815196825918617922832`63.3995817213496 + 
     48.275842834417429173970169364089006480558036234512037214041974398467889\
08413264`63.430523955876346*I)*ep^3 + (74.36297984001301414634727171740423913\
636501764427689915220357328538569772594494`63.17642637990459 - 
     87.837065318412889482361844762672380401475160418247579449952746382638179\
19413906`63.32221305830743*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s25, s13] -> 
  1/4 + 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep + 2.813109903526113092133796769700359364211073068946925569275703182329\
94384577185`63.480905868193496*ep^2 - (0.854092346379190533374157235773330727\
96877666942654270924221581266634627047371`61.61785796026248 - 
     1.0880064719018636`0.9549604271437484*^-61*I)*ep^3 - 
   22.24921644689936825842647925606244438124201188960403369751735105747605784\
325915`63.26223832540181*ep^4, MI["TwoMassTriangleBubble", 1, s24, s13] -> 
  1/4 + 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep + 2.909302052991380413453573705639381835872623494236367472925211744629\
94384577184`63.50002550015009*ep^2 - (0.5339863908615995328392782329807849817\
6040020851933116754897649445006456798346`61.57405956753902 - 
     1.1333789717704026`1.2494170439701069*^-61*I)*ep^3 - 
   21.85299924892870280823382838671963385037875850442054514980017820397605784\
325915`63.255851588875494*ep^4, MI["TwoMassTriangleBubble", 1, s25, s14] -> 
  1/4 + 0.4871714113834603808612065079753016403197472067221647315774097363649\
9999999999`64.*ep + 0.3816304639274111987156632436188649374921191838759587985\
0334789734347325660025`63.26149612948498*ep^2 - 
   (3.25499508166775769542364954731632795395760947291276510799483656653202957\
621182`62.29919382615542 - 5.196273085675998`0.7010505529045526*^-62*I)*
    ep^3 - 10.727191602588752064749893848576968272517407436682850024199565975\
91688495491727`63.53017014175532*ep^4, 
 MI["TwoMassTriangleBubble", 1, s23, s14] -> 
  1/4 + 0.4871714113834603808612065079753016403197472067221647315774097363649\
9999999999`64.*ep - 0.5505105690123153563552151868746412596900333211794584149\
6438753192079106181839`63.51483762209299*ep^2 - 
   (3.87604336397702867817043332218940325403549803194190152350558622095444665\
697999`62.92344965368434 - 2.629615190075784`0.9714161910030934*^-62*I)*
    ep^3 - 9.9957130711020371270211233133070491864826636856902144094110648717\
6998495491728`63.489573618606535*ep^4, 
 MI["TwoMassTriangleBubble", 1, s24, s15] -> 
  1/4 + 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep + 0.160161419257440000687842984073892354083459172755950195394343245450\
63216428531`63.05796735203069*ep^2 - 
   (3.22744750634567205885028098856941555492922709388632048903179133860365739\
9899`62.565142327642334 - 1.0577152964530552`1.190897139114397*^-61*I)*ep^3 - 
   4.999309142281565316351345955868880061499284683060997028810228431471820248\
26636`63.45844983968674*ep^4, MI["TwoMassTriangleBubble", 1, s23, s15] -> 
  1/4 + 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep - 0.464166646870325113748714276586099542320110200519560633419295043208\
2476841813`63.71828624050316*ep^2 - (3.25635242653605332703018520650657622418\
916825751158728869120314111991278068028`63.01410871062553 - 
     7.96542400262465`0.7049464370954074*^-63*I)*ep^3 - 
   4.610354604515858988640887279053380658991478138003251272842244307664820248\
26635`63.43055447511609*ep^4, MI["FactorizedBubbleBubble", 1, s13] -> 
  1/4 + 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep + 3.487949566663249683877629767914524765282403902823254915008381109429\
94384577184`63.607020954462335*ep^2 + 3.5599388680876743574987949127365483045\
8844124145797027491776717969164119528557`63.07330731454093*ep^3 - 
   5.531253930021633779786431944515872353363626763583297340493288257562260507\
74507`62.80058768864436*ep^4, MI["ThreePointFactorizedBubbleBubble", 1, s13, 
   s24] -> 1 + 4.662337112194910763562972207422623250765427075293898946767436\
97519999999999999`64.*ep + 9.223759607026763522034482607921383488373789772898\
94522302460003210484366857569`63.56649474872282*ep^2 + 
   3.612335263870174965369927178335797480689688667831785299972215272266423634\
08949`62.65856511854049*ep^3 - 30.0262388165214977685431752841220332710328730\
7694785700239230665779173683737418`63.12473599789965*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s13, s25] -> 
  1 + 4.5399162581876944028853359181116758774542173533809592032413452243`64.*
    ep + 8.660485748830251716739938072217770184572868929059066152706033842388\
64655836015`63.559131489603566*ep^2 + 2.5177858610736116956828943282486100053\
1266832679708193094945808458245588807051`62.527123401631464*ep^3 - 
   30.40076267236730229269036718414860974635752089472412571705090352372836772\
407598`63.155993671715535*ep^4, MI["FactorizedBubbleBubble", 1, s14] -> 
  1/4 + 0.4871714113834603808612065079753016403197472067221647315774097363649\
9999999999`64.*ep + 0.0634384514266489724029854143297786164660875653514440167\
9558763950847325660025`62.55393518685457*ep^2 - 1.895435754448981658568909012\
48871315351240947961415120243779769330273051395075`63.60271199354202*ep^3 - 
   4.783980554676298547268372753421495832537780536300397248017208640258611568\
28367`63.50742231580678*ep^4, MI["ThreePointFactorizedBubbleBubble", 1, s14, 
   s23] -> 
  1 + 
   0.9802507419183559105286070849180379680135454022827193446505641178366`64.*
    ep - 1.164488308332482833753329580755855056165472963939616426712823202802\
00163907984`63.43766858300494*ep^2 - 7.06506095043399744388900468383511210335\
272027690044948234568111141317356526825`63.81097681219895*ep^3 - 
   11.93284068332740731867596991077510704317566659774379198186202932896131441\
965074`63.50805519934361*ep^4, MI["ThreePointFactorizedBubbleBubble", 1, s14, 
   s25] -> 
  1 + 2.72170359059267562695142345667074709637508689185485476423085075263`64.*
    ep + 2.058901150674304995282407010376088062193222287099944976194723277943\
51657131658`63.28435163537052*ep^2 - 6.72637463394224435072006211817768157420\
941162908240756973238577293218663286271`63.36356866296336*ep^3 - 
   24.75602790184064195182293404349040256956819698820263079545617032719756410\
903969`63.45526144517106*ep^4, MI["FactorizedBubbleBubble", 1, s15] -> 
  1/4 + 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep - 0.403603700626054592526862776294158060103105875050152373763698557749\
36783571469`63.68285279996383*ep^2 - 1.50337063715975605276970507394302821174\
812050737795420686751078585258591102708`63.944303033325184*ep^3 - 
   1.779537528023593345719364507551758457655611855569188975364967987121176722\
0166`63.4423997169675*ep^4, MI["ThreePointFactorizedBubbleBubble", 1, s15, 
   s23] -> 1 + 0.129437802871950457896787638544372139183892947992197577676209\
45455660000000001`64.*ep - 1.636556994442067483369212631338862363890118588352\
92928005065038215691488380565`63.694546547072996*ep^2 - 
   5.822154096277912356108168115118840382848645863101081060408711044446716856\
68539`63.969243069338916*ep^3 - 6.4220591670773187026080562884060666307324870\
4476571207502202146133313752211441`63.423210815384046*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s15, s24] -> 
  1 + 1.99331150555348653499724029960802864085664415947727274078258784025`64.*
    ep + 0.341711312237727154253342738023930946462525396151934233482968609126\
56273243772`62.67253381113802*ep^2 - 7.56846385220799798568037924813039647188\
00050380025585352809182029236213978941`63.591067238646545*ep^3 - 
   19.47398232127203236655420343327841992866621471125602746407624266095100519\
358384`63.50558748164294*ep^4, MI["OneMassTriangleBubble", 1, s13] -> 
  1/4 + 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep + 4.310416600087362902113837351237537359891878853426654133876160224114\
94758097344`63.69897000433601*ep^2 + 6.95145162458848847966342222079146323044\
881899822484945225869765994027656994429`63.346917328648516*ep^3 - 
   0.769981008007447581449484870865204830725492513053995026146515416318305476\
49158`61.85960052163406*ep^4, MI["OneMassTriangleBubble", 1, s14] -> 
  1/4 + 0.4871714113834603808612065079753016403197472067221647315774097363649\
9999999999`64.*ep + 0.8859054848507621906391929976527912110755625159548432356\
6336675419347699180185`63.69897000433602*ep^2 - 1.494762955650204264630721984\
94321336346227582979965685739140093274235122019172`63.40125862553873*ep^3 - 
   6.917707447178680230663924227211157616465177052781683284698772084065349020\
07156`63.44257147969907*ep^4, MI["OneMassTriangleBubble", 1, s15] -> 
  1/4 + 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep + 0.418863332798058625709344807028854534506369075553246845104080556935\
63589948692`63.698970004336026*ep^2 - 2.5022290263136745701057018813798886415\
7878587270703057032534906215299222866337`63.934264053285006*ep^3 - 
   3.404320380300708283078801323467155734045504188971775148912724251016762447\
73428`63.437521442649214*ep^4, MI["TwoMassTriangleBubble", 1, s45, s13] -> 
  1/4 + 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep + (4.33008607528591540373281513384313574033812809515570800520931411328\
358145410472`63.58786760666791 + 2.637372790636314179425442587283180015446012\
47170891609229818714399308065877793`63.33227747785393*I)*ep^2 - 
   (1.78692336774979646190612451182521863035015909179707217231984985635180585\
437273`61.85999361996287 - 12.63952739926591818398841656505105494329826792465\
314778696825508639416665439315`62.94054885278111*I)*ep^3 - 
   (42.7007106384649171220775615852235921645806924335279056641430261634140274\
5921185`62.99407855248407 - 14.1475777901456807580204640456444567297479111776\
4403146861816226148768731724755`62.73712005051962*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s35, s14] -> 
  1/4 + 0.4871714113834603808612065079753016403197472067221647315774097363649\
9999999999`64.*ep + (1.212309212575333461030046508870791478666056015452159494\
41986385996699069208506`63.532480638914905 + 1.774888404756608926329713666627\
29089837657101768972300266373620507794618890976`63.69897000433602*I)*ep^2 - 
   (6.79650622049480794019509284146047885396050458807461493735894805642118332\
893556`62.76970760921845 - 4.506805676535197732995674343405775651395130353078\
10286175101843642957625101248`62.65796578606146*I)*ep^3 - 
   (20.7222721293060091036961850149889044655368955434368737334839897504120931\
0339652`61.16833247015344 + 5.24207083038747894498096016903298406592803600998\
830253081516602079345235216449`60.63860148078722*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s34, s15] -> 
  1/4 + 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep + (0.71649028786944041960269593826878773201723113830005714101753173529\
617683939748`63.288803289911904 + 0.41120868132755953778628094286390437783345\
940949060987288830025586036380680444`63.69897000433602*I)*ep^2 - 
   (3.16718577927724318234791570250170860342135881828327078671113176805585659\
626817`62.44791850466851 - 1.917814592536895596768856401486317610280999516899\
55958407508034047813274211224`62.187402089316485*I)*ep^3 - 
   (8.20887965333228263042696098287963222171381814979020855398068583425051757\
819085`60.57600994285094 - 1.913602829910683775736827961603682844090249822429\
13505477844169205168625211408`60.10300274564469*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s45, s23] -> 
  1/4 + 
   0.0029539595757175744030970344837173436870254944191949407478723225533`64.*
    ep + (0.69389938044211481645327771186218739260976982670142346528093797064\
479397748009`63.7978751345906 + 0.3738491370368111267629399446871142417837400\
4410329191453597718719575885065958`63.69897000433602*I)*ep^2 - 
   (3.20979096299117445082754913432615440588253930845855241143492870086793016\
442123`63.358791404599245 - 1.73586168912898328500647424570893775866807860161\
014589511245220180964860873927`63.06356166127985*I)*ep^3 - 
   (7.13996398204592297039300017406395217946303980801067795936583137638070294\
79466`62.54102536199768 - 1.7036857554503521928888024307427937946518636956300\
6544369938673548768731724755`61.740196458267484*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s35, s24] -> 
  1/4 + 0.9348908109164856129533233650155455945234011001617325223010615153999\
9999999999`64.*ep + (2.074599763744784199297572869519192739331383493922595787\
35154750879831537448178`63.67316337149548 + 
     2.8482848057732651125605167732325375850442799536522132743478087512033110\
69269`63.67271213661964*I)*ep^2 - (8.6589976134830427744848525615022945961921\
6968094841813010832180700158748077202`63.10053777800079 - 
     7.5369488811658826700116846169526266196510910128583976520079432654232489\
048691`63.181386845518624*I)*ep^3 - (33.1566931748540703513044715026408150856\
2155438721475918897775078910147502893272`63.03644653207634 + 
     7.4083854062538673747579643310808251443758981989539320583999376401938953\
8282418`62.27126129114067*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s34, s25] -> 
  1/4 + 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep + (2.32432769446205697982832184142195719341791977049883048925365833799\
645231689179`63.48576921405058 + 1.450523861525562331931862723140675733407808\
57578177359343923510848983078588372`63.25422405119162*I)*ep^2 - 
   (2.74894848847900195387075063791136621829801043098928105097076302579515566\
851882`62.424926977057694 - 6.82764249571210542519119234108005181984206179782\
752953880641265555863570335862`62.845582374898854*I)*ep^3 - 
   (27.0118816134598224705417656006566267310694460836877344455954097088561888\
1960216`62.88273321559486 - 7.08578733443849093633679486878760405940713028103\
798395485472991810230891642826`62.18182966325853*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s15, s23] -> 
  1/4 + 
   0.0029539595757175744030970344837173436870254944191949407478723225533`64.*
    ep - 0.354111850350708627935892039083331639624949093656904006606030147870\
20975772152`63.604852202718405*ep^2 - 3.2626243646915603971306061287222952072\
7596573173378963019311831007619764989813`63.998708285472155*ep^3 - 
   3.933804427391556275359672843252108220943184535241506089122267950856391052\
9089`63.40338702612476*ep^4, MI["TwoMassTriangleBubble", 1, s14, s23] -> 
  1/4 + 
   0.0029539595757175744030970344837173436870254944191949407478723225533`64.*
    ep - 0.031733585153926060521449603503286268392703160790349798392024069480\
20975772152`62.42162030276182*ep^2 - 3.37839210406601418471643284157841376180\
389740317716931728058043283519764989813`63.998752485286595*ep^3 - 
   4.195108376755722452637261760027444420892804905021391292536495815705391052\
90891`63.42407511559918*ep^4, MI["TwoMassTriangleBubble", 1, s15, s24] -> 
  1/4 + 0.9348908109164856129533233650155455945234011001617325223010615153999\
9999999999`64.*ep + 0.0106942368614235764388283849380731191478035253200169213\
4714105911264920193355`61.50114922640112*ep^2 - 4.528910472062884213235430916\
32571086729416760373161026956674096631207716836294`63.443261311917965*ep^3 - 
   16.55905012798429370000895171276629684907021088672943095977140024185157947\
230001`63.44693722354996*ep^4, MI["TwoMassTriangleBubble", 1, s13, s24] -> 
  1/4 + 0.9348908109164856129533233650155455945234011001617325223010615153999\
9999999999`64.*ep + 
   1.702577750522001347563667598321309908314271392213105138587088271422477988\
516`63.14226917899507*ep^2 - 1.3712178893878381948684547112750316244884432402\
1821666287435915681207716836294`62.945403202967746*ep^3 - 
   15.06701248985242177680626438334298627682932118159686002302055324087157947\
230001`63.3951134431428*ep^4, MI["TwoMassTriangleBubble", 1, s14, s25] -> 
  1/4 + 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep + 0.647820111409741298925540261569179093604491959674013689594013741628\
28502905804`63.12620598046715*ep^2 - 3.78844493330392750352632793340731688570\
677531263855594927141753041157058021413`63.439328713271074*ep^3 - 
   16.35053680929551839816950231040750469817632105923161651896961853740435543\
126808`63.47775354382144*ep^4, MI["TwoMassTriangleBubble", 1, s13, s25] -> 
  1/4 + 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep + 1.517132970889012766236172266408525728075361395582607507077313738864\
37943340823`63.109041302747706*ep^2 - 1.6277117862953002130879754296628886318\
4959534081407274959177492431157058021414`63.06270903402156*ep^3 - 
   14.46083294054169997404326049076619407813926143846175027430014670547435543\
126808`63.41478918156295*ep^4, MI["FactorizedBubbleBubble", 1, s23] -> 
  1/4 + 
   0.0029539595757175744030970344837173436870254944191949407478723225533`64.*
    ep - 0.411216064957706662013737548256789209058161141875814936462945837850\
20975772152`63.698933143524286*ep^2 - 1.4072587203553478706385237394750929480\
1810513073921290066356866371244034151379`63.997011106886916*ep^3 - 
   1.437148479359762801754640127099243944441460211706319323119966183360724101\
86109`63.40045099239343*ep^4, MI["FactorizedBubbleBubble", 1, s24] -> 
  1/4 + 0.9348908109164856129533233650155455945234011001617325223010615153999\
9999999999`64.*ep + 1.3368081399601115007509038574845877168172562500505321720\
1681578057331163928017`63.490731094276626*ep^2 - 0.76126268811669739591368356\
56499657021513778732715868210276748473993198599786`62.78279347535807*ep^3 - 
   7.503225207093895926875924903789577122686652415993356916664388049746303274\
04314`63.321110591642515*ep^4, MI["FactorizedBubbleBubble", 1, s25] -> 
  1/4 + 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep + 1.115401309756249190383377071410942830995989817295893116596319634601\
27076625777`63.45907688627254*ep^2 - 1.06115847901005802435771495099588385942\
460417303831457319581736149881327182979`62.982457148962396*ep^3 - 
   7.279016786658700836150612656896037992960180948408723312352883701912072349\
74647`63.36041086657786*ep^4, MI["OneMassTriangleBubble", 1, s23] -> 
  1/4 + 
   0.0029539595757175744030970344837173436870254944191949407478723225533`64.*
    ep + 0.411250968466406556222470035066223385551313808727584282404833276834\
79397748008`63.69897000433602*ep^2 - 2.59959748603856141376838507396739204749\
766051932161779615396592516374372789289`63.99676496592548*ep^3 - 
   2.804198417526755337945280689931858839450688283573497011105363307614492939\
00252`63.40032064727958*ep^4, MI["OneMassTriangleBubble", 1, s24] -> 
  1/4 + 0.9348908109164856129533233650155455945234011001617325223010615153999\
9999999999`64.*ep + 2.1592751733842247189871114408076003114267312006539313908\
8459489525831537448177`63.69897000433602*ep^2 + 1.112347896043490252247197381\
60547561962716577003742412189270181344332994901339`62.90778414180363*ep^3 - 
   7.600470518423627413560373502699632207743370048819869069730413749487087953\
70762`63.17993846951769*ep^4, MI["OneMassTriangleBubble", 1, s25] -> 
  1/4 + 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep + 1.937868343180362408619584654733955425605464767899292335464098749286\
27450145937`63.69897000433602*ep^2 + 0.61107787190100621754752829956889864907\
282278201473686046008751528309143490157`62.69792288677967*ep^3 - 
   7.810347707958725640457235635408986265799269655676178934364277317383852357\
10948`63.23411201609233*ep^4, MI["FactorizedBubbleBubble", 1, s34] -> 
  1/4 + 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (4.4615572032903162455408217991483766155006527774853832649\
3512133672707419028233`63.55393257760946 - 4.17838558156423647909802853259344\
817059577785081118285489035724740368775389276`63.69897000433602*I)*ep^2 - 
   (14.8388336972885648754252048691425306753972929448672299899710747679589553\
8788747`63.50472079852104 + 7.36193954665508231212082909029288598693326375206\
53150090801581181107279589228`63.123248362848656*I)*ep^3 + 
   (0.80900004683850284459176432133326613695034449596526675475033323156075917\
152908`61.660149082589946 - 38.2497915621452403193146418135633018643320402488\
0100035647980276503793921687785`63.340095572346385*I)*ep^4, 
 MI["FactorizedBubbleBubble", 1, s35] -> 
  1/4 + 
   (
     0.117290378754821336279571937388500163956948750328932527653915122225`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (5.3185216513598370299770543673358665513201920847841311200422\
9871233352950448919`63.69449965915686 - 0.73695718446582214141972330834753719\
542051027765265268248674793474794667488613`63.69897000433602*I)*ep^2 - 
   (3.90625108986139883274522644328472711898429805221647011235459278270064532\
371796`63.640433766095306 + 12.7464059755407590455007079450593269261027048368\
1425125835638917528505969068031`63.51125525664612*I)*ep^3 + 
   (21.6859115032923820140906626478071755943012298668327556614850918350287286\
790594`63.356637156571 - 14.8457316256803203273410388148884778828852727731375\
208119982207574918791079612`63.54859914139358*I)*ep^4, 
 MI["FactorizedBubbleBubble", 1, s45] -> 
  1/4 + 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (4.4747899927181651766156226537400452029151679013565832734\
6544550111026300945749`63.55614213519432 - 4.14701112545798815905180739581950\
832785967999010229129807463561954285604984535`63.69897000433602*I)*ep^2 - 
   (14.7495880231051280483055106799578472673204662088655367377904772170096766\
4516949`63.505604366279016 + 7.4450836147611440824989151085486424512603710389\
0549642833140038299794514062384`63.1300844137277*I)*ep^3 + 
   (1.10449412355698310278560353756755802822436499255784022697664479647212143\
657722`61.798442779214504 - 38.1019157468105512697745592047180364656956564845\
6513316049760532029407119960405`63.34208821951964*I)*ep^4, 
 MI["Sunrise", 1, s12] -> 
  -1/4 + (0.13976194237515862013862319478719737431312117244520796902664143080\
5`64. - 1.5707963267948966192313216916397514420985846996875529104874722961539\
082031431`64.*I)*ep + (5.3069689161837816010194041634321383920125188316273038\
268889491675480499302982`63.69262257268771 + 0.878150182834476678688781242976\
35211539167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 + 
   (0.22407580102293529962145475680946787024136506923213586124100573495324099\
257801`62.26427037486316 + 12.67381799962483080104729923160273054555771089671\
438409574532622780698235911885`63.50637373050958*I)*ep^3 - 
   (21.4541229408533821227696165621585171546778905473508797941719478715020887\
9775378`63.38253214876861 - 12.9639029931092382549110915061534683362741588924\
6817176538779745084236101056446`63.271662601687886*I)*ep^4, 
 MI["Sunrise", 1, s34] -> 
  -1/4 - 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep + (4.4615572032903162455408217991483766155006527774853832649\
3512133672707419028233`63.55393257760946 - 4.17838558156423647909802853259344\
817059577785081118285489035724740368775389276`63.69897000433602*I)*ep^2 + 
   (16.6419190520279563035248121114097056615447723833779783126594821009717126\
9627181`63.537973600368794 + 7.3619395466550823121208290902928859869332637520\
653150090801581181107279589228`63.123248362848656*I)*ep^3 + 
   (6.42251158495049569021954268025911860616148913837598681154693712545634771\
122679`62.56026970465896 + 49.57891097063447710092506919332093032883573136719\
096024922866249369160318010304`63.3998287419712*I)*ep^4, 
 MI["Sunrise", 1, s35] -> 
  -1/4 - (0.11729037875482133627957193738850016395694875032893252765391512222\
5`64. + 1.5707963267948966192313216916397514420985846996875529104874722961539\
082031431`64.*I)*ep + (5.3185216513598370299770543673358665513201920847841311\
2004229871233352950448919`63.69449965915686 - 0.73695718446582214141972330834\
753719542051027765265268248674793474794667488613`63.69897000433602*I)*ep^2 + 
   (5.70933644460079026084483368555190210513177749072721843504300011571340263\
21023`63.72546587113196 + 12.746405975540759045500707945059326926102704836814\
25125835638917528505969068031`63.51125525664612*I)*ep^3 - 
   (18.4047459707037026472505495682556647790564505688900259068664057800779323\
2546659`63.32367068186219 - 26.1748510341695571089514661946461063473889638915\
2748070474708048614554307118639`63.6074206626433*I)*ep^4, 
 MI["Sunrise", 1, s45] -> 
  -1/4 - 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep + (4.4747899927181651766156226537400452029151679013565832734\
6544550111026300945749`63.55614213519432 - 4.14701112545798815905180739581950\
832785967999010229129807463561954285604984535`63.69897000433602*I)*ep^2 + 
   (16.5526733778445194764051179222250222534679456473762850604788845500224339\
5355383`63.53901027290783 + 7.44508361476114408249891510854864245126037103890\
549642833140038299794514062384`63.1300844137277*I)*ep^3 + 
   (6.09100340420522594733145849377035743359151439794452593873102912211092913\
847416`62.54051332410532 + 49.43103515529978805138498658447566493019934760295\
509305324646504894773516282924`63.40178308834476*I)*ep^4, 
 MI["Sunrise", 1, s13] -> 
  -1/4 - 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep - 3.487949566663249683877629767914524765282403902823254915008381109429\
94384577184`63.607020954462335*ep^2 - 1.7568535133482829293991876704693733184\
4096180294722195222935984667888388690122`62.741309749799385*ep^3 + 
   18.03691301980908057359297109495772254588242392258714112257227899647605784\
325915`63.186391685448925*ep^4, MI["Sunrise", 1, s14] -> 
  -1/4 - 0.487171411383460380861206507975301640319747206722164731577409736364\
99999999999`64.*ep - 0.063438451426648972402985414329778616466087565351444016\
79558763950847325660025`62.55393518685457*ep^2 + 3.69852110918837308666851625\
47558881396598889181248995251262050263154878223351`63.75281134778298*ep^3 + 
   10.73285437897930610282826662538094697045753871067451549579246779073998495\
491727`63.53047706164415*ep^4, MI["Sunrise", 1, s15] -> 
  -1/4 - 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep + 0.403603700626054592526862776294158060103105875050152373763698557749\
36783571469`63.68285279996383*ep^2 + 3.30645599189914748086931231621020319789\
559994588870252955591811886534321941143`63.97378748156817*ep^3 + 
   4.660234652291896517212617950389579398976073387552755727212560788241820248\
26636`63.43649606386081*ep^4, MI["Sunrise", 1, s23] -> 
  -1/4 - 0.002953959575717574403097034483717343687025494419194940747872322553\
3`64.*ep + 0.4112160649577066620137375482567892090581611418758149364629458378\
5020975772152`63.698933143524286*ep^2 + 3.21034407509473929873813098174226793\
416558456924996122335197599672519764989813`63.998687281726625*ep^3 + 
   3.893680720207697912009119973709398924457793402935412316605620408625391052\
9089`63.400057445958154*ep^4, MI["Sunrise", 1, s24] -> 
  -1/4 - 0.934890810916485612953323365015545594523401100161732522301061515399\
99999999999`64.*ep - 1.336808139960111500750903857484587716817256250050532172\
01681578057331163928017`63.490731094276626*ep^2 + 
   2.564348042856088824013290807917140688298857311782335143716082180412077168\
36294`63.251946585768216*ep^3 + 16.681204200719751968461294127746618374745660\
10220672570013086876887157947230001`63.45102671857722*ep^4, 
 MI["Sunrise", 1, s25] -> 
  -1/4 - 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep - 1.115401309756249190383377071410942830995989817295893116596319634601\
27076625777`63.45907688627254*ep^2 + 2.86424383374944945245732219326305884557\
208361154906289588422469451157058021413`63.34803627726908*ep^3 + 
   16.01552528233435495709478840188202371690244366718120110308949776387435543\
126807`63.47144438798959*ep^4, MI["Bubble", 1, s13] -> 
  4.7925554903619395376563254773915320617186248749704339021653139444`64.23456\
533837594 + ep^(-1) + 12.6618270306750721500721769310360825914149161774624231\
0990511944088744197817104`63.92558330654266*ep + 23.8516314999495893775531181\
6840381062212898595178111379934934674087486929914105`63.67301872106057*ep^2, 
 MI["Bubble", 1, s24] -> 
  3.8697816218329712259066467300310911890468022003234650446021230308`64.31589\
557098977 + ep^(-1) + 8.66513786691399734344609352588526379760612317539576265\
178717228483080977167937`63.98933411551681*ep + 14.07712793741041050609564870\
91087844321619489186474813937458698700676207499423`63.69446356890904*ep^2, 
 MI["Bubble", 1, s25] -> 
  3.7473607678257548652290104407201438157355924784105253010760312799`64.33134\
292512769 + ep^(-1) + 8.19888932869570231172329416118972416516243729881524410\
931449263705876889865697`64.0003160314201*ep + 13.045026523839420979991943711\
21741079195824318766707031003255726348897857353708`63.697646693116816*ep^2, 
 MI["Bubble", 1, s34] -> 
  (
    3.3300214388997041073181511771155598502560157265728683240755943729`64.398\
58838802307 + 3.1415926535897932384626433832795028841971693993751058209749445\
9230781640628621`64.*I) + ep^(-1) + (1.78725215779703535997737676342123678770\
664120035865377378217785173042394211687`63.04960111868326 + 
     10.461570888743822956023315299152453938990116649561394496840246432019320\
56646517`63.85405711681077*I)*ep - (6.495461507200656764456779902244081954214\
57576975549250781497469601399997683919`63.04293641860493 - 
     15.950243809147612248674702925362573417754214399511585335217724717324677\
3652412`63.41835950031416*I)*ep^2, MI["Bubble", 1, s35] -> 
  (
    2.23458075750964267255914387477700032791389750065786505530783024445`64.97\
89036702587 + 3.1415926535897932384626433832795028841971693993751058209749445\
9230781640628621`64.*I) + ep^(-1) - (1.26059365305260829397687040944337219279\
713455877010061886052778077603137208999`63.0199945098078 - 
     7.0201424916454086183450100749065429638148490764028643244366371193635794\
8745854`63.956646555312794*I)*ep - (6.674379901428874542672701599885433496126\
9114316309379106127453747072288689003`63.33388578939929 - 
     6.3751538005079452066281530494875309978189587108200568657723905634260293\
4134919`63.21311191298893*I)*ep^2, MI["OneMassTriangle", 1, s12] -> 
  (-4.32378255795526585512611767786649466777475932058215244598651608680049397\
815332`63.51894051804355 - 0.664007699685804774542882721645848735272903647851\
11987913340463173917779484967`63.52287874528034*I) + 
   0.756143667296786506212334307569699710207086772312870175658022894816626551\
2245`64./ep^2 - (0.2113602153121491746345030283263909971773259968754252178246\
0776749230764024388`63.69897000433602 - 2.37549539023802928070419960361804677\
19425355807241330978992031587980161285303`63.69897000433602*I)/ep - 
   (0.90672605938765485826838972953004646397298279173642427609411998746574512\
36437`63.13228455198832 + 5.7684969337050352258825675515486956028463082068181\
4276564741305844710182734347`63.38758413553077*I)*ep + 
   (4.15685781980297076563048211641368390625943082438316659042865903563423673\
712154`63.29739033994714 - 5.033061698716092390931991901302908711478246135942\
54059012675296534436806005165`63.30481882191924*I)*ep^2, 
 MI["OneMassTriangle", 1, s13] -> -50.220248451779950523210983002637503139198\
52673170184312610957596446044214951618`63.390482523351025 - 
   16.32267899814043947825392559990476286622943816075429829048342794686927962\
906376`64./ep^2 - 45.58198685367260694591030015956459463376699368839552345840\
404706156821739378074`63.69897000433602/ep + 24.02735174776173338102657969012\
443765282151671553733497569536675472863752195692`62.82439043810563*ep + 
   190.7287738938861717157988409083894084348805769237236606754015238874517862\
7850093`63.26807155255387*ep^2, MI["OneMassTriangle", 1, s14] -> 
  0.9214571135660059628795534788661401063485859620827858491091196581973229574\
0057`63.07266996116476 - 2.64942549662065990854778828906864041822617024388207\
663458634654712075816303276`64./ep^2 - 2.581448717088024658791812852365506861\
03830967870153938820413817340250216434892`63.69897000433602/ep + 
   9.145816504996535514355226220963128506792509636197179245458545622135523605\
43429`63.5779146701322*ep + 16.5986785622922427507189459711045996700559102079\
4339601655674993202402757809898`63.37928741600514*ep^2, 
 MI["OneMassTriangle", 1, s15] -> 0.92197512489354035904953740635919738318414\
458125320206109362048069892619866906`63.51749022878715 - 
   1.131483816983009756226658148519224930905943927873022375250133703487517756\
08759`64./ep^2 - 0.1397720643435560202990554827242708051958357457260919239130\
8915766431942467112`63.69897000433602/ep + 3.28818761377609374744370641519670\
483289339858250925155385731034305152241575287`63.683955352451974*ep + 
   3.996476218375895595629150656362085618410829609388849437101869867664593781\
49469`63.318412113280964*ep^2, MI["OneMassTriangle", 1, s23] -> 
  0.8273229288000867225205713049464387844845552579298006456880671956213285533\
6003`63.52286645825619 - 1.00592540532445700466086031346654405417585594304500\
460982628101049631493355986`64./ep^2 - 0.005942925967031524145759215318969005\
35945058536147581931809955093540563600729`63.69897000433602/ep + 
   2.826306840364180549371387606902147707798328914501447387976991214838659600\
1411`63.698219566553156*ep + 3.2148464392614904841084387203741985673296275954\
0753238958603779195194156105455`63.30193164349506*ep^2, 
 MI["OneMassTriangle", 1, s24] -> -6.0040911896877853017722255400795416575979\
3803237101697524773848407885173320862`63.18346665061128 - 
   6.486879651710895138416152980912302951658830300970004218722008349331594564\
10866`64./ep^2 - 12.129048355811297031063279786856142164286755300691136151514\
71227620088847480351`63.69897000433602/ep + 21.102778244589364474011051110915\
16629370168051851819744113556121967140401702321`63.368043991915115*ep + 
   60.66606812527459664194980713157852612512339065149883272033697571875932823\
645995`63.36510879339597*ep^2, MI["OneMassTriangle", 1, s25] -> 
  -4.041525254616963926495631398540196752941123048439926826119120444179230515\
75587`63.115091710948455 - 5.739434967829213796864304664146001519185710154868\
04897693204203809112211404213`64./ep^2 - 10.028863492272041693446275906216828\
6301810420526310621990991087283201028722614`63.69897000433602/ep + 
   19.24290283377225716206318658693489041696194850388151154047709082495212703\
668171`63.40691935548202*ep + 51.35354944225088821852362358928407990691957955\
271028544262222651848342012684972`63.371427105904516*ep^2, 
 MI["OneMassTriangle", 1, s34] -> 
  (-18.4246281303918703123598617946237029981319906578384695070931306804440753\
2378827`63.428750739053804 + 15.798995883343567313471873392209258467535177782\
91423992852375182223453265063688`63.52287874528034*I) + 
   3.781124449847683639816376775784586068496778942693817272336945966170913535\
60763`64./ep^2 + (5.028976581445268273406697184997785848044645163497443200350\
1792982074071624228`63.69897000433602 + 11.8787527939502315262213736966899918\
7053289151349931254949956378422934348617116`63.69897000433602*I)/ep - 
   (38.0757939816996908810938654009734032865414756533888194373011815543757312\
7183379`63.434556211454634 + 18.803146094688373480296576439270708506450914472\
59421925627983128056309536937878`63.13356037281071*I)*ep - 
   (14.1948738081580618870105269366965407234108428612962210701560064153362459\
5547721`62.85969743702504 + 67.6420215514927674961889588950033509854530580857\
2650859924763982472271595426271`63.34048482182217*I)*ep^2, 
 MI["OneMassTriangle", 1, s35] -> 
  (-7.24457968240100394402469380388728893213919791210919039706453704197202549\
893626`63.52010698836038 + 0.931792875746406389206268247777767286317359005334\
94248639464024274491829818302`63.52287874528034*I) + 
   1.264378576377960721789592324618314761307380551525953132878075361767991949\
42481`64./ep^2 + (0.296598884225705621025458482775250881535180197082358417892\
12247391016428197928`63.69897000433602 + 3.9721624469053226899015044071488105\
8898590826004205728697622602206283331556703`63.69897000433602*I)/ep - 
   (5.25120774109881457495835209733111306948771545327466024795470534245694061\
973618`63.57635498828341 + 9.691627652637321969016378564261651713692407353330\
31469699597962917754804912605`63.39065528352633*I)*ep + 
   (5.21160167211168090045114219610639131178078321148750981572596707654420773\
320956`63.203065540477986 - 13.4316799727864080407408416527280021304807913253\
6275661836315157754426084111174`63.475453509084645*I)*ep^2, 
 MI["OneMassTriangle", 2, s13] -> 
  -1/2 - 
   2.8962777451809697688281627386957660308593124374852169510826569722`64.3168\
6839118916*ep - 9.22719126051850584386425120421380732656677052621642850603521\
669264372098908552`64.0151682595928*ep^2, MI["OneMassTriangle", 2, s14] -> 
  -1/2 - 1.987171411383460380861206507975301640319747206722164731577409736364\
99999999999`64.61055353579961*ep - 4.7876167015076773242260603352600410805399\
1666519136639841307825017798569449972`64.23942226049202*ep^2, 
 MI["OneMassTriangle", 2, s15] -> 
  -1/2 - 
   1.561764941860257654545296784788468725904920979576903848090232404725`65.40\
287363270812*ep - 3.277876216911717362813407070387573999010841263554785552671\
90315662906514834226`64.5089589507701*ep^2, MI["OneMassTriangle", 2, s23] -> 
  -1/2 - 
   1.5029539595757175744030970344837173436870254944191949407478723225533`66.7\
065411291291*ep - 3.097637087892271087643370433492004277879627174668827549295\
19927006354418733884`64.5712485338172*ep^2, MI["OneMassTriangle", 2, s24] -> 
  -1/2 - 2.434890810916485612953323365015545594523401100161732522301061515399\
99999999999`64.41571859959056*ep - 6.7674597443734842846763701279581774933264\
6268785961384819464765781540488583969`64.10003257820743*ep^2, 
 MI["OneMassTriangle", 2, s25] -> 
  -1/2 - 
   2.37368038391287743261450522036007190786779623920526265053801563995`64.434\
06965586439*ep - 6.4731250482607285884761523009549339904490148886128847051952\
6195847938444932849`64.11474511146181*ep^2, MI["OneMassTriangle", 2, s34] -> 
  -1/2 - 
   (
     2.16501071944985205365907558855777992512800786328643416203779718645`64.5\
1263140513826 + 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep - (3.05863679834836973364776397026839831898132846\
346576104892888611231521197105843`63.54917605672592 + 
     6.8015817711668080972429793412159784115936430244682501589075955121635684\
8637568`63.883670325437635*I)*ep^2, MI["OneMassTriangle", 2, s35] -> 
  -1/2 - (1.61729037875482133627957193738850016395694875032893252765391512222\
5`65.13952561422876 + 1.57079632679489661923132169163975144209858469968755291\
04874722961539082031431`64.*I)*ep - (0.98699355222851718929113673266681406755\
838147094388221822365123183698431395501`63.206382647323046 + 
     5.0808675726176009284038267290930229240060092378889850727057908558356979\
4687238`63.969593478686676*I)*ep^2, MI["OneMassTriangle", 2, s45] -> 
  -1/2 - 
   (
     2.16001731967372293415982371132055564709382913173361231558170338245`64.5\
1490190135205 + 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep - (3.03704020430605790961260791126089119117153470\
687169550529544261812361756147085`63.547519681397 + 
     6.7858945431136839372198687728290084902255940941138043804997346982331526\
3435199`63.88420279054573*I)*ep^2, MI["TwoMassTriangle", 1, s12, s34] -> 
  (-0.79904443577234588998733579742557496237986546030019142749569902767125428\
974261`63.43358909486699 - 4.779206042696274426885546846700771560082526182694\
49578482707920703148220885817`63.45594028507617*I) - 
   1.521268531499535733451158491324088814574762764078454661547378773896898356\
20807`63.60207165256971/ep + (8.384293404570703556655669439937494834551034028\
74197280494358748374565935578266`63.321698505669985 - 
     2.5102721293142032340086879387040847198602360619315251281460575803020980\
9555348`63.32082701402783*I)*ep + (8.7441747820982180054597246972742635905265\
4983812110211853551504934274507784032`63.31594158275768 + 
     10.617076901104676058268444685284734649444194587277715147194382856187919\
19845196`63.19481151924782*I)*ep^2, MI["TwoMassTriangle", 1, s12, s35] -> 
  (0.021732103957824359265975366661082177131584615973031002651518186022733615\
23019`62.8096124783424 - 3.03821395317420890623198964318132248537531446846822\
75156062058338194933376064`63.22362083533082*I) - 
   0.967093537636887157812192550965511731327710066537676235054666631658691077\
51251`63.30315736787011/ep + (5.556923431458525889684500405560031260540277447\
58978588979970689025775150493088`63.15568870114315 + 
     0.0682734181409506769063127431690215600636106187147897866814899833118890\
1147802`62.67233042825437*I)*ep + (2.5876269970220288151040168692216844082037\
216004611347081616173154575764879694`63.14340103698013 + 
     7.4622665609313329613653280228702168059363753917816447589662483451366320\
356832`63.09624497534602*I)*ep^2, MI["TwoMassTriangle", 1, s13, s24] -> 
  23.157228670343091705757904634183087811452600482733977469267556929241999600\
40008`63.12093398632941 + 9.9337427187633166653701929339076200860710253311080\
1034227149639277450761469608`63.13244068014433/ep + 
   19.17397147663222757534690243220821852364785288402623271527132980691943120\
51527`62.77660226132962*ep - 25.112534078839742255198473803920351973610134163\
79926097839012879522366354828519`62.57327958998858*ep^2, 
 MI["TwoMassTriangle", 1, s13, s25] -> 21.00181475799249532154075179167908842\
287279945090849952377820905285680529756889`63.17662632047941 + 
   9.252071431985525540106230201477980200093455984606506433066614068651083986\
05864`63.19190826306003/ep + 16.648232114652858932665434809600431912003565717\
78815409766397426665336059756103`62.816767187093994*ep - 
   24.23150128280895872679894279170373757713483632875739645204792442490234322\
183344`62.65405477946923*ep^2, MI["TwoMassTriangle", 1, s14, s23] -> 
  0.7697068882126702907022637372602618505098169192873957390830645454817001059\
7305`63.374248039430476 + 1.5704285756649361378851653641003255065769489472119\
7731797086530646039119258972`63.4899476397063/ep - 
   1.041630468865594697364908763694821222638225946822455403053706988274909489\
97296`63.1733074760176*ep - 4.97690044560544693278941050712699923170850506097\
169495652170902056531541153948`63.33974448025761*ep^2, 
 MI["TwoMassTriangle", 1, s15, s23] -> 0.069006162424588850473473135107849903\
50341730779738471232880910557934906012514`62.72050652895975 + 
   1.066244341196905208653389383817133663165003092085369645518659949253166534\
09345`62.74175356448475/ep - 0.8741031765245906003660260447142457939484580956\
0708572335131782382221123456318`62.69153964048555*ep - 
   3.047268874107603441301280796967762477288636898061474690225965448722817166\
77815`62.71538505912028*ep^2, MI["TwoMassTriangle", 1, s24, s35] -> 
  (-7.04223226624264731965263319760601320207542623604409555149753135031016532\
363745`63.52049140665882 + 0.779799623161161481252273577372438961264729983003\
14670133372213714565528211921`63.52287874528034*I) - 
   (1.73026200798409313785659917669257623021711948927741569196104649075831568\
227789`63.64075022558124 - 3.324226724475075716454726849039403071629832033307\
2825189947668616114583682404`63.69897000433602*I)/ep - 
   (0.95236821054109636720181071581409291649246036580061798217246623291708177\
029283`62.845696052033915 + 8.11073768437107792504046563751854056602697525373\
795325668829938764480408752301`63.39065528352633*I)*ep + 
   (14.2572865512151236863409243061326030023235565928038710059682972818388318\
7196627`63.30883257054444 - 11.2407158863604945819989858282844748935469210512\
9005401665641171721214634887583`63.475453509084645*I)*ep^2, 
 MI["TwoMassTriangle", 1, s25, s34] -> 
  (-12.7123270394190784361490444457519443528907317247885610223343336154731480\
8379924`63.439569599379574 + 9.5243677867385183228968025817124141032738769942\
0320405077984121280271476707374`63.52287874528034*I) - 
   (0.95129881696420468790393663195111699604517074536811883472728900548004518\
001646`63.077076737111376 - 7.16106335445074247752987881527803133147071978988\
67387727951571064169629058382`63.69897000433601*I)/ep - 
   (15.3114671754423951599602366881961784553793856509838819321457530116913825\
2561963`63.24918656144367 + 11.3354089257277162625986914509063677472367188981\
0554675925654065526929956051632`63.13356037281071*I)*ep + 
   (11.8379184814322595812939114199628056975029733410045351631874870750392575\
3883086`62.79956077722764 - 40.7777491589906774544517071323999364418040306951\
147223238314084299438033858035`63.34048482182217*I)*ep^2, 
 MI["TwoMassTriangle", 2, s13, s24] -> 
  -1/2 - 2.130598154058655538341481635796520534943650881847400252332912487779\
10934903087`62.98168827337977*ep - 5.1452243002816678714672030203467004414999\
5797586599112896139792819677229877035`62.852446748527434*ep^2, 
 MI["TwoMassTriangle", 2, s13, s25] -> 
  -1/2 - 2.090268836303579737340688763651639610458993530468201776558528182027\
28465400269`63.05912030281043*ep - 4.9795580590580423026872703424400917620032\
9808803200259731796292855091935081586`62.92833821722323*ep^2, 
 MI["TwoMassTriangle", 2, s14, s23] -> 
  -1/2 - 1.206582429659511867938263366534003319864814696364795296544352070875\
19090697472`63.0010764478269*ep - 2.06326329210173453930810188002342975208385\
17374912297990503515273372190789076`62.858548219273*ep^2, 
 MI["TwoMassTriangle", 2, s14, s25] -> 
  -1/2 - 1.655772192049812851501171587543176026785559694955652943410568545971\
92066265557`62.85867213319745*ep - 3.3424338209167356718741459296693148783800\
9337596827588263800104057183243524692`62.72446100262978*ep^2, 
 MI["TwoMassTriangle", 2, s15, s23] -> 
  -1/2 - 1.031783128321612318730147309957685545698680633072296495507154021062\
27430852486`61.34136125072043*ep - 1.6536309355425143657092303693535872309538\
9362922676510999271447893598013674516`61.22190543397723*ep^2, 
 MI["TwoMassTriangle", 2, s15, s24] -> 
  -1/2 - 1.377291595442056567305147224518780456999036265653912065527158226724\
64609788553`63.35359371990095*ep - 2.5405997557154369601391311366036966701395\
0954524525876524158059973631531687578`63.21606397779288*ep^2, 
 MI["OneMassBox", 1, s12, s35, s34] -> 
  (-39.9210944732368288938287034879312975581781377492092962332702046627472367\
677023`63.17224349164898 + 55.39474642298360405890123133603222350100811841927\
989764969006504564453115107189`63.397940008672045*I) + 
   9.561545498012628367300466123914534645358112595752181365694156740707791840\
51889`63.69897000433602/ep^2 + (17.632695429079856432602490422371745125863682\
82808072850108108826891594722545821`63.52287874528034 + 
     30.038481093521034263911306226587546584550514013577060975395425985099404\
19110162`63.52287874528034*I)/ep - (115.0172910131674974408386550169925602576\
9671944894745748050193218739898905963042`63.233544320916586 + 
     26.593175386166688527689244481717863615146251993005849801828788487037469\
01048836`62.55909566518139*I)*ep - (77.05410587633379039505936016283289092180\
782328930569799365486840398301501034168`62.63560278113503 + 
     179.09606545159702869718545781368707375344371178252309047360003683410626\
015937531`63.06398391177577*I)*ep^2, MI["OneMassBox", 1, s14, s23, s35] -> 
  (15.42292812101184416134773280244583578359890756494492040962442808061407102\
418839`63.42513198976322 - 3.165192307119816219754926686931497049464979495219\
95972945745270535458974524403`63.39794000867204*I) - 
   2.543741063853120115578487827347240453305411567733243797024143399194504921\
80742`63.69897000433602/ep^2 + (1.8667349263282999655585209657644196860506706\
6792563717300065238422633080737116`63.4370635794149 - 
     7.9913982388356473060882296445820031361376901765481173807467598190563244\
8484861`63.52287874528034*I)/ep + (10.457872648507089795931044646785631954296\
74577952346371637811065438172835354297`63.14791566301589 + 
     17.851764054267808506913979850449842345788917123436590140859443789391220\
12618389`63.344670706533186*I)*ep - (15.9553754206145959330096981492591591756\
5984795596178438317231708414490123124421`63.33024493377142 - 
     28.484765908238044690944548115887955276768628064080305888916002362803484\
60823424`63.25900609488161*I)*ep^2, MI["OneMassBox", 1, s15, s23, s34] -> 
  (34.59830820628851738340734143780930383662329005984066301516867960504189288\
829013`63.4077087305561 - 35.230437031735132923032907922371109028415069340421\
73755145489913385594113213308`63.397940008672045*I) - 
   7.607058289590491333883371426221389590451295753176365719704119246810683749\
10822`63.69897000433602/ep^2 - (9.2227934715019270056219861235282358314933483\
0971302258650873438505091275006685`63.49433764922169 + 
     23.898278438006825496979842393209795164176775268760720359522091198522250\
31277375`63.52287874528034*I)/ep + (77.64409303887257080553604678510040645540\
079545718195551684112791788076044383826`63.23559648945319 + 
     29.675545999977621895381990151207230374515058330480061387611527832303973\
07895086`63.07065556836323*I)*ep + (36.74316670473590357941803211967037010151\
286354825574732535412311768682347435457`63.0476722555424 + 
     133.15197544595896582308896158229807273699675871830717495568554250457509\
065218872`63.186208444769434*I)*ep^2, MI["OneMassBox", 1, s24, s13, s35] -> 
  (186.7885931528652370579893567619515704192989701281227499447400349766017088\
8774497`63.27301719667394 - 385.209386027249241809767703953158152542452208152\
5834011836394729981892491849001`63.389756464027506*I) - 
   41.27609126868649410241172327003100400777856229008324154027830097662153942\
737867`63.69897000433602/ep^2 - (47.77107517460623340545271034518664820456701\
231611642404037369198154683348562935`63.20543318852148 + 
     129.67266509860729837290274528282651930557500458554606170341136659833022\
004684833`63.52287874528034*I)/ep + (632.863680939421152647842851859147725741\
70671729339156667850642363263755289439101`63.26658447819822 - 
     433.18010896752019538303436701008261013648976835529852426763740105980424\
337882181`63.30223729294272*I)*ep + (876.463354701684308882073446546254001387\
11343297875330984015649320934256362544548`63.242868148113494 + 
     158.67879796353441017878645557213552053830548449213429849501983243476624\
610163064`62.73027415623802*I)*ep^2, MI["OneMassBox", 1, s25, s13, s34] -> 
  (167.8807462883555083375488719860878566823062795744117984830739547527370324\
4029979`62.761364975322564 - 1279.1700956528482912784519854976956432184120260\
7585147222190150407655804941378762`63.301107258130024*I) - 
   123.4361612937682183830574798773622189688710897240826072320575980210168454\
0824796`63.69897000433602/ep^2 - (293.187565210565378614420591620699746131205\
67729674411630914444637313185620748691`63.349563491537644 + 
     387.78613750782702286996166848103443199582768162878184640589482415480109\
495168909`63.52287874528034*I)/ep + (1647.17602371277834078861429793476739496\
736326312320048161774115184720518284260501`63.169148249524284 - 
     1619.8258426580244954353300618410412302977495632375838954080716289322405\
8803349475`63.30114498577193*I)*ep + (3249.4459055379402926124949589520603541\
8154506905359529201140320236844733119405723`63.227121071890956 + 
     186.21018189936829346335962407076998579473351353281480962092543627410535\
15079128`62.10553783600912*I)*ep^2, MI["OneMassBox", 1, s34, s12, s25] -> 
  (20.81557069216773659687609406352937178527478650136960158180797781901434271\
486129`63.149965656907014 + 13.8001409296747176866867858769469101114339564456\
4106127346842837458388979497398`62.97831156167323*I) - 
   8.679674809571591203645804294772499186665586782276318703021773868719957331\
34213`63.69897000433602/ep^2 - 1.19619323918203407771881562486421046175175084\
655591589861499316358118679997365`62.57908784497472/ep + 
   (31.0772249161560248373685051660125505369079930180972440595190461737632998\
9118178`62.03516687461238 + 9.22499553024175264882948716704953980543245078688\
63612513180255374222399246832`61.45640110802548*I)*ep + 
   (39.2290943318715015085306216168139928158345657451069341132578983310730021\
6514406`62.29861463243108 - 29.5876491664416763089137501634103941261749961958\
501318451226007617930354511123`62.215869134037796*I)*ep^2, 
 MI["OneMassBox", 1, s34, s15, s12] -> 
  (3.022935922336630009239161332205010355497840308495158185897947050446836062\
80026`63.40280456095232 + 7.8929613803953043079683008328670575889828093563920\
2350168022772055626346643522`63.397940008672045*I) - 
   1.711128645720998005296370270593174370420694744628891030753564698688647614\
12724`63.69897000433602/ep^2 + 2.54276358724706873121482508200554056618021585\
344076573245723769472782548019781`63.49945390181227/ep - 
   (8.79054828835040510451856217919032380255477458007263624788997244311827453\
502961`62.829957037159694 - 4.28970486580114330834427120057046257920021614307\
654133067375282488089960312545`62.53813554877887*I)*ep - 
   (9.28963904248585618490679227020199886608466551831570449054582683217649035\
886393`62.42697785698536 + 17.46377850557975156169729090514710261683609627686\
895395136357036297270939223909`62.67679855405741*I)*ep^2, 
 MI["OneMassBox", 1, s35, s12, s24] -> 
  (0.099454895976963766694269354922095481675079209891582429051580636905720437\
68108`61.476181888745984 + 5.488067829318999890255114085631459347710530729319\
20543151668319467496286279874`63.27824706627601*I) - 
   9.810025938315154843731246152833867835483773233202837622251977241422622677\
48129`63.69897000433602/ep^2 - 13.2992263335879853126340345078361087423659621\
6460595395855025286530250052239659`63.424991557130426/ep + 
   (33.5008322677849390373965302313671658907568205981351919513406578113695022\
1185708`62.08666465125476 - 0.04458574024058550329086971195339756963998663158\
036861343975884199719913851607`59.204439934954735*I)*ep + 
   (87.2992707390229069495134341573048681214846798936898135236796018666238591\
741688`62.64173827967365 - 13.48110369082258285705597080656001021963963388141\
750000179813262859612608134383`61.943415484139756*I)*ep^2, 
 MI["OneMassBox", 1, s35, s14, s12] -> 
  (2.331894425191722372174050667603512507002918078141512274742397264103327788\
44966`62.99183873112179 + 4.9111864130904327547827133521229294763331987577887\
6824222834590597505488684231`63.39794000867204*I) - 
   4.006692622488711255642267343181302004173169389400008128091280489290023516\
52791`63.69897000433602/ep^2 - 1.84403292242486783196455360387644198524133164\
563949786255775869411213774101798`63.28115957695184/ep + 
   (5.61872807854660811362369950913380424192948240602551779863350051850576630\
606434`62.4399863177782 - 0.0843782718440761255785900744624689236524544863874\
3702621288673260428197281442`60.549662286886466*I)*ep + 
   (19.9224137837148840578145400526984840485534718849986777059907143154133415\
7205789`62.432363884185044 - 12.063184693618605609993347501501326762497528456\
25815974889145491436822606810156`62.269985142512716*I)*ep^2, 
 MI["OneMassBox", 2, s12, s34, s45] -> 
  -3.888309122502120627759705241242677788939944516593054673335381037085566273\
78265`63.352435822021846*ep - (15.0907707498773233049006721027810896938713331\
8991276401556789330261197220288417`63.34562395606367 + 
     12.215483374138837570594002709917514498228445758220507152732303186968609\
48670151`63.26229724592165*I)*ep^2, MI["OneMassBox", 2, s12, s35, s34] -> 
  -2.654820550036220278749308418087269632784240690979269746824490085339737473\
70056`62.99458944412417*ep - (9.033952119381721874417539773151157712302189124\
50264978534562062695522621801286`62.886846670485426 + 
     8.3403647365930037213514778918475435164041493133863235349934646870855655\
2585177`62.73290711544811*I)*ep^2, MI["OneMassBox", 2, s12, s35, s45] -> 
  -2.646812889245528183997400506856815623422837546680778079139675814856834842\
1997`62.99036176779165*ep - (8.9945743948725696578578197680212160950025276501\
8522744091226785859913485912449`62.881710107636394 + 
     8.3152079282805264015034515180882820271834956908319581936144655372709483\
0415491`62.72725797367669*I)*ep^2, MI["OneMassBox", 2, s13, s24, s45] -> 
  (1.382329626550329269823214941378469326319868554701599382259910044039915462\
67843`61.90274917358748 + 13.635554312164084525185879443692077771716996852865\
20316767532368673457516176363`63.05109734794157*I)*ep - 
   (12.8912569542384805633693668082716198833768375030069955338330006198541667\
6541322`62.48575648841504 - 61.6993529170128667409854374727781064240951701674\
99858561696642082181098318681`63.25758113430956*I)*ep^2, 
 MI["OneMassBox", 2, s13, s25, s45] -> 
  (1.483748176034345224701481340013529811480299211901942826970489646966242552\
60147`61.89241332004552 + 12.916477038386890796604960648271579056886392712514\
54599306341760447201736866935`62.99879947439224*I)*ep - 
   (11.6485711909748026332913247883327574589500772515054354280668162249101895\
631923`62.40070217852313 - 57.98982911799826747873087885670110001441840028016\
809564624096860478102577868598`63.21082875086576*I)*ep^2, 
 MI["OneMassBox", 2, s14, s23, s35] -> 
  (0.811101649889500099933791033559931502970839838361768303284357555111952020\
21299`62.45415646023892 + 2.9118956205809141916861313036067339669331282184839\
6901832997619515074484827175`63.52287874528034*I)*ep - 
   (1.82355981933476248614430211421560035401229402590210624995756489828675035\
860537`62.13938227415266 - 
     9.5384340540170288482394440543754609555117447810809508958533773028023580\
12031`63.094167456245884*I)*ep^2, MI["OneMassBox", 2, s14, s25, s35] -> 
  (0.721592671803243712047289038279348409243322853199059646849622653561886636\
91321`62.830776236055925 + 6.013708064465778498833355608710255295496506984039\
07253992453807675883744927587`63.52287874528034*I)*ep - 
   (5.31116590790343509945402945159026342480136801525291598022958790816266497\
651536`63.116387063449935 - 22.8970352118857358725244475733250565008247819930\
0383564845937611506824811482864`63.56030209275944*I)*ep^2, 
 MI["OneMassBox", 2, s15, s23, s34] -> 
  (2.155058902216963566527175893020981370365412378722209551380103264173871586\
12423`62.75479699544008 + 2.9378887414127467250318014004693138054182982510743\
4695834802254704103990558724`63.52287874528034*I)*ep + 
   (2.79667083427351392549723601666960068191610238353990838618373936689898140\
091063`62.23838346852999 + 12.82869960211132534062727663432815695216180148896\
157263092143482988283894500579`63.1804428473252*I)*ep^2, 
 MI["OneMassBox", 2, s15, s24, s34] -> 
  (3.852314188490489153322326202952404595030724400727674086728514830027457420\
35401`63.384808079750066 + 6.345808993180158495729740513661388300914331901559\
78955009813895332862713756642`63.52287874528034*I)*ep + 
   (6.83380805592813631979713203201472037253404578354296556294074591482924185\
173691`63.19332526990561 + 31.34707149099368898014587927056419563375869716605\
110311940002825648754262269454`63.589947643905454*I)*ep^2, 
 MI["OneMassBox", 2, s23, s14, s45] -> 
  (2.938359339047706206014901144325827125910092053266019375722257568311823067\
82206`63.600163530742854 + 4.288466519311312128558614333682128889473879293598\
23534741711125951968996464683`63.52287874528034*I)*ep + 
   (4.67634228162333940814718437802547792098632171179351346335564611244352288\
458274`63.22529163888575 + 19.99068300112216840206631189850920454428293440370\
686307424822543229059268648966`63.56518496685146*I)*ep^2, 
 MI["OneMassBox", 2, s23, s15, s45] -> 
  (2.209820683024876564197057389674371590025044060758153635094384981917327770\
83237`63.65243204271679 + 2.9599873748951583486889972520936637480424868171599\
7042213878295234897210174445`63.52287874528034*I)*ep + 
   (3.02458029490173553603861748938220864800428335846144697874555597040642584\
112802`62.844188480964036 + 13.0607921550008263037446238961353445698590069653\
0629736368277987264496418203658`63.45573955111946*I)*ep^2, 
 MI["OneMassBox", 2, s24, s13, s35] -> 
  (-1.07121219222460833497466977528440009343514733235328392428985641041136279\
155635`62.77880277941006 + 9.725724838068930826792902298611405905611909887666\
61772024164746637437891672779`63.51108121938859*I)*ep - 
   (16.8068896691689679951916522061958650796670190529700411229892664408526951\
7649036`63.35179935817821 - 39.9990024192010406640370375794346228665139677976\
217907428995319402984087194509`63.573057035060124*I)*ep^2, 
 MI["OneMassBox", 2, s24, s15, s35] -> 
  (0.553236409734120491669302272130084897446722830391399141290560447244454379\
62822`61.768394185794484 + 3.436870314348457874729631480164732263712190762007\
09701043781937015626263721297`63.1956954657348*I)*ep - 
   (3.30266556958903810720118420396956872146317805776310574785086705289717190\
792741`61.90637854390318 - 11.17485048496444356307252161567536899163246136336\
956099436094600235119802156395`62.72087418203526*I)*ep^2, 
 MI["OneMassBox", 2, s25, s13, s34] -> 
  (3.020825038000931682660648289552870825672763876222519180761452820042068694\
31816`62.684793073008564 + 16.38569994283090948433543776237948124101641194460\
284535834083677709484188458657`63.33030029614055*I)*ep - 
   (7.61645442700062291390382891857556449841626212824078084544031888899112758\
69636`62.66962515811498 - 80.714555924500098579055464551584206435528347728741\
51730183910644899828028522572`63.48740056961907*I)*ep^2, 
 MI["OneMassBox", 2, s25, s14, s34] -> 
  (2.617620634916037913273730810178222068548600701451206262439972936962419167\
45894`62.197297391411595 + 7.713122418809093861312957246070101559759468072613\
0294018815395891376565528291`62.60361019498428*I)*ep - 
   (0.86074986044471453627611559005129223308004218821662858202003098583554386\
007821`61.1982871115203 - 33.692872534736677875126337419987121786925360098845\
97566892860320830375558944441`62.78482561595007*I)*ep^2, 
 MI["OneMassBox", 2, s34, s12, s25] -> 
  (-2.55370596447172416186511539210242982623387099356792358791698277653348131\
923122`63.2894869389546 + 3.9223997759049973134537222089649798659340465994864\
3450738117493020688853061849`63.522878745280345*I)*ep - 
   (15.4022491944525658309186935952935202026665550020648032378795787405584884\
1113261`62.59929528682857 - 9.64737989082684395255914738519642719624888354212\
648879838859612010874751100205`62.3473913309646*I)*ep^2, 
 MI["OneMassBox", 2, s34, s15, s12] -> 
  (-0.61058307336090948129845506122085034675541632287563368841350882325939834\
673328`62.453095113367375 + 2.54723812060358912374158146701026887573612397994\
557016973075026075913018194803`63.160233612883175*I)*ep - 
   (5.97029209101268999763458523638534474742464502456995177625251194597175577\
837201`62.38319035290962 - 5.949620715712742958550887784150834067797838537683\
89975758624756923138331971835`62.20150175589146*I)*ep^2, 
 MI["OneMassBox", 2, s35, s12, s24] -> 
  (-2.50970922305068894719492795876863996916176353051929273243968691896385198\
998435`62.99976453054892 + 2.796926374798801995742832963549877153576101755648\
36162110924116869694068283059`63.52287874528034*I)*ep - 
   (13.2746525185994342191482594891232164372945302892109036335515615549979514\
0087527`62.228353331250155 - 5.5097359478840085840031074630651500185764408676\
3080014095025637522679105561312`61.85520667567061*I)*ep^2, 
 MI["OneMassBox", 2, s35, s14, s12] -> 
  (-1.59419932536242707210394461002641044572861082437078693184283696507522982\
69851`62.98378892008597 + 2.5257420179624837090687552266259442781214410598071\
6831454080183547059655379196`63.095747914923685*I)*ep - 
   (9.05502357837712045122420076586532463624516985186672871958007198772909707\
59581`62.53576390290362 - 4.9526586589186871098825012636520322561247040773576\
679093925548725180739750107`62.07014952124063*I)*ep^2, 
 MI["OneMassBox", 2, s45, s12, s23] -> 
  (-0.52078460391467393524245165853578704941061306990019786558257948551565535\
128444`61.80149225805918 + 2.432278048937171186954304734621078321935572552838\
81659053375813850919398006125`62.64641891542554*I)*ep - 
   (5.51398789669835575698383255516587410290386390869687303992093159243373932\
819047`61.21017253952874 - 5.646420779181430344813894631900768559436879057658\
76297246370225068821066755286`61.275833637539826*I)*ep^2, 
 MI["OneMassBox", 2, s45, s13, s12] -> 
  (-4.20884007616461587824247925095330441685015063144970153463162578357272951\
64668`63.403307287239365 + 4.402408811475523365320630770475312683172403534222\
07546754466909577175444097467`63.52287874528034*I)*ep - 
   (24.0875320377695744900601610071328207406683653555514075660649633579393266\
7064429`63.40032140118816 - 10.9783765801431462694162672898275178881155240091\
6101177436808224380003714101298`63.086997325656846*I)*ep^2, 
 MI["Pentagon", 1, s12, s23, s34, s15, s45] -> 
  (7.557508765013329041205517325393856593666626285560109060749901628640055626\
62062`62.74560246288928 + 
     2.6411027157681438652497462234780187185952921173612885980487633349362365\
0477`62.673414841007705*I)*ep + (23.19167028252247554794204927598354953228434\
912484909141186482516198758080791022`61.5335103940625 + 
     26.500600203502087983605501918151829214295530262748604810282459022093321\
45782631`61.348041428541556*I)*ep^2, 
 MI["Pentagon", 1, s12, s23, s35, s14, s45] -> 
  (7.011726061469094990478829856895653563092932358044138201766163945651592892\
06755`62.713048743817815 + 3.819701765889682075308421826884052265821524307377\
68251262151687929341534349965`62.83365900467498*I)*ep + 
   (18.8541855612239761109262869766565537882956246969854872226622915618751124\
8768439`61.528437161203556 + 27.685936616331913066963525187454994818479193228\
18684787274872710969938449530004`61.429198342957854*I)*ep^2, 
 MI["Pentagon", 1, s12, s24, s34, s15, s35] -> 
  (9.511591042210480946899151651474633342361678398477069506811735786849590538\
53282`62.84547697255931 + 6.2368185061544138989170608224458481761838332729308\
8875293521174459334844123785`63.04659265531658*I)*ep + 
   (27.1084176922417141725166323284443067082051416223999074903637864002117205\
3254603`61.64803408874505 + 42.1257694034534749117358469132570081200150283294\
3797149056885138363617471468735`61.68018047180773*I)*ep^2, 
 MI["Pentagon", 1, s12, s24, s45, s13, s35] -> 
  (21.77337974275569554462839844279085238672966919061475279310381342060471981\
688451`63.205149650388975 + 28.5847818824546562056430177292515422416780714105\
0438611532453868920399584277715`63.57621323542731*I)*ep + 
   (61.5750927392443257493803220732296670962252587646791949943429046393398090\
8804619`62.08961887778909 + 161.650962830897390330235865848893732831465434029\
60810754436900564753334825114532`62.23561431044125*I)*ep^2, 
 MI["Pentagon", 1, s12, s25, s35, s14, s34] -> 
  (13.41339765450479620896927207645905942986078748176548825109437555084953118\
200631`62.99476260325751 + 11.17418022302205192631012106818424125497255731288\
495476794669965867765286916584`63.29984522082915*I)*ep + 
   (36.3977030199429163837531087007172151562903066144181035238383979934374267\
8609393`61.781437363096074 + 67.612112516236522957749993759230337964140701218\
33305541689076441479647069590267`61.886511719542646*I)*ep^2, 
 MI["Pentagon", 1, s12, s25, s45, s13, s34] -> 
  (37.45102255520410522593594450060953847714401685555736224126881058633861301\
110676`63.391025794831805 + 35.0547664219827589693672562468687285514114164749\
1439964731551844688820118751316`63.59641216463272*I)*ep + 
   (125.766048781260509675517407597078691754689270109597814022028971543899644\
08270721`62.29168558072603 + 224.65491026040079141387707639332788658906589216\
549640422308857824042640261287809`62.297523121951905*I)*ep^2}


==> anc/README.md <==
# Full-color two-loop finite remainders for $q\bar q \rightarrow \gamma\gamma\gamma$

Information regarding the ancillary files is summarized in this document.

## Amplitude data files
The following folders contain the amplitudes / finite remainders computed in this paper.

One-loop amplitudes to $\epsilon^2$:
- `A1_pmmpp/`
- `A1_pmppp/`

One-loop finite remainders:
- `R1_pmmpp/`
- `R1_pmppp/`

Two-loop planar finite remainders:
- `R20_pmmpp/`
- `R20_pmppp/`
- `R2Nf_pmmpp/`
- `R2Nf_pmppp/`

Two-loop non-planar finite remianders:
- `R21_pmmpp/`
- `R21_pmppp/`
- `R2Nftilde_pmmpp/`
- `R2Nftilde_pmppp/`

All folders have the same file structure:
- `BasisCoefficients.m` : basis $\tilde r$ of the rational kinematic vector space;
- `Matrix.m` : sparse matrix of rational numbers sandwiched between $\tilde r$ and h;
- `BasisPentagons.m` : basis $h$ of the transcendental kinematic vector space (so-called pentagon functions).

Remainders (and amplitudes) are assembled as follows:
$R = \tilde r_j M_{ji} h_i$

The $r_j$ are given in the spinor helicity formalism, with `Spaa` represeting angle brackets, `Spbb`  square brackets, and `Spab` the spinor chains, as defined in the paper (see the *Notation and Conventions* section). Some $r_j$ are given as a permutation of $\{1,2,3,4,5\}$. This permutation refers to the last spinor-helicity function preceeding it. It is a **passive** transformation, meaning it acts on the coordinate axes of phase-space point $\hat p_1, \hat p_2, \hat p_3, \hat p_4, \hat p_5$. Explicit analytic expressions are obtained using the **inverse** permutation, as demonstrated in `amp_eval.m` (see below). 

For the pentagon functions please refer to [PentagonFunctions++](https://gitlab.com/pentagon-functions/PentagonFunctions-cpp).


The finite remainders folders also contain the file:
- `Benchmark.m`

which contains numerical benchmark values for the individual pentagon-function coefficients $r_i = \tilde r_j M_{ji}$ at the benchmark point (see below).

## Test Scripts

We provide two test scripts:
- `amp_eval.m` : Mathematica test script;
- `amp_eval.py` : Python3 test script;

together with additional data files:
- `FValues.m`: cached values for pentagon functions at benchmark points;
- `MIvalues.m`: cached values for the one-loop master integrals at the benchmark point;
- `momenta.m`: four-momenta $p_i$ = ($E_i$, $\vec p_i$) defining the benchmark point;
- `psp.m`: Mandelstam variables $s_{ij}$ and $tr_5$ at the benchmark point;
- `targets.m`: target values for remainders and amplitudes.

Both test scripts test the ancillary files against cached target values at the benchmark point. All remainders and bare amplitudes are tested. Additionally, the Python script also demonstrates evaluations of the pentagon-function coefficients $r_i$ with arbitrary-precision complex numbers, finite fields and $p$-adic numbers.

Facilities to evaluate the amplitudes / remainders at a different phase-space point are not provided in the ancillaries. They are instead available at [FivePointsAmplitudes++](https://gitlab.com/five-point-amplitudes/FivePointAmplitudes-cpp). Alternatively, the static cached `FValues.m` and `MIvalues.m`can be substituted with dynamic calls to [PentagonFunctions++](https://gitlab.com/pentagon-functions/PentagonFunctions-cpp), for instance via this [Python interface](https://gitlab.com/GDeLaurentis/pentagon-functions-python-interface).


## Usage

The Mathematica script `amp_eval.m` can be executed either interactively in a notebook, e.g. with the `Run All Code` command, or in the terminal, e.g.
```
>>> math -script amp_eval.m
```

The Python script `amp_eval.py` needs to be executed via `pytest`. The requriements are specified in the file `requirements.txt`. They can all be pip-installed. For example, using a virtual environmen (python >= 3.8 recommended)
```
>>> python3 -m venv venv3
>>> source venv3/bin/activate
>>> pip install wheel
>>> pip install -r requirements.txt
>>> pytest amp_eval.py --verbose --capture=no
```
This will execute 56 tests in about 2 minutes. 

The Python test relies on several libraries, chiefly: [numpy](https://github.com/numpy/numpy), [sympy](https://github.com/sympy/sympy), [pytest](https://docs.pytest.org/en/7.2.x/), [mpmath](https://mpmath.org/), [lips](https://github.com/GDeLaurentis/lips) and [pyadic](https://github.com/GDeLaurentis/pyadic).


==> anc/amp_eval.m <==
(* ::Package:: *)

(* Example Program for Evaluating Spinor-Helicity Pentagon-Function Coefficients *)
SetDirectory[NotebookDirectory[]];

$doCheck=True; CheckPrint[x__]:=If[$doCheck,Print[x]];
$debug=False; DebugPrint[x__]:=If[$debug,Print[x]];

(* Function Definitions *)

(** Evaluation of spinors **)
Get["functions.m"];

(** Evaluation of coefficient functions using symmetries and permutations:
	If a basis entry is a spinor expression, evaluate the expressions 
	by plugging in the numbers to the spinors.
	If a basis entry is a permutation, then apply the inverse permutation to 
	the last spinor expression and then plug in the numbers (active transformation).
**)
evalBasis[basis_, digits_ : 16] := Block[{
	numericalBasis,
	lastBasisElement
	},
  	numericalBasis = {};
  	For[i = 1, i <= Length[basis], i++, ProgressIndicator[i, {1, Length[basis]}];
		If[ListQ[basis[[i]]],
    			AppendTo[numericalBasis, lastBasisElement /. (Sp[#] -> Sp[ InversePermutation[basis[[i]]][[#]]] & /@ Range[5]) /. Sp[i_] :> i //. repln];,
    			lastBasisElement = basis[[i]];
			AppendTo[numericalBasis, basis[[i]] /. Sp[i_] :> i //. repln];
    		]
   	];
  	Return[numericalBasis];
];


(* Phase weight factors from arXiv:2010.15834 *)
PhaseWeightFactorppp = (Spbb[3, 1] Spaa[1, 2]^3 Spaa[1, 3])/(Spaa[1, 4]^2 Spaa[1, 5]^2 Spaa[2, 3]^2);
PhaseWeightFactormpp = A0pmmpp =(-Spaa[1, 2] Spaa[2, 3]^2)/(Spaa[1, 4] Spaa[1, 5] Spaa[2, 4] Spaa[2, 5]);

normalisation[amppart_String] := If[ StringContainsQ[amppart, "pmmpp"],
		PhaseWeightFactormpp//.repln,
		PhaseWeightFactorppp//.repln
];

ampparts = {"R1_pmmpp", "R1_pmppp", 
	"R20_pmmpp", "R20_pmppp", 
	"R2Nf_pmmpp", "R2Nf_pmppp", 
	"R21_pmmpp", "R21_pmppp", 
	"R2Nftilde_pmmpp", "R2Nftilde_pmppp"};

remainderPartialEval[amppart_String] := Module[{  
	basisCoefficients,
 	basisPentagons,
	matrix,
	benchmark,
	numericalCoefficients, 
	remainder,
	remainderNorm,
	PhaseWeightFactor
	}, 
	If[$doCheck, On[Assert], Off[Assert]];
 
	DebugPrint["==================================="]; 
	DebugPrint["Loading results from: " <> amppart ];
  	
	basisCoefficients = Import["amplitudes/" <> amppart <> "/BasisCoefficients.m"];
	basisPentagons = Import["amplitudes/" <> amppart <> "/BasisPentagons.m"];
	matrix = SparseArray[Import["amplitudes/" <> amppart <> "/Matrix.m"]];

	benchmark = Import["amplitudes/" <> amppart <> "/Benchmark.m"];
	DebugPrint["Evaluating pentagon-function coefficients... " ];
  
	numericalCoefficients = (evalBasis[basisCoefficients] . matrix);
		DebugPrint["Checking against cached benchmark evaluation... " ];
		Assert[Max[Abs /@ (numericalCoefficients - benchmark) // N] < 10 ^ -8];
		DebugPrint["Maximum difference: ", Max[Abs /@ (numericalCoefficients - benchmark) // N]];

	remainder = ((numericalCoefficients . basisPentagons) /. FValues) //. repln;
		DebugPrint["Finite remainder: ", remainder];
  
	If[ StringContainsQ[amppart, "pmmpp"],
		PhaseWeightFactor = PhaseWeightFactormpp,
		PhaseWeightFactor = PhaseWeightFactorppp
	];
	DebugPrint["Checking normalized finite remainder with arXiv:2010.15834..." ];
	Assert[ Abs[ ( remainderNorm=(remainder /. FValues)/normalisation[amppart] ) - FiniteRemainderValues[amppart]] < 10^(-4)];
	DebugPrint["Normalized finite remainder: ", remainderNorm ];
	DebugPrint["==================================="]; 
	Return[remainder];
];

Sep = (4 Pi)^ep Exp[- ep EulerGamma];
expandEps[ho_?IntegerQ][expr_] := Series[expr, {ep, 0, ho}];

(* bare one-loop amplitude *)
oneLoopAmpEval[amppart_String, ho_?IntegerQ ] := Module[{
	matrix,
	basisCoefficients,
	numericalCoefficients,
	integrals,
	amp, 
	normAmp, PhaseWeightFactor}, 
	
	matrix = SparseArray[Import["amplitudes/" <> amppart <> "/Matrix.m"]];
	basisCoefficients = Import["amplitudes/"<> amppart <> "/BasisCoefficients.m"];
	numericalCoefficients = evalBasis[basisCoefficients];
	integrals = Import["amplitudes/" <> amppart <> "/MIs.m"];
	amp=CF*expandEps[2][Sep*(((numericalCoefficients . matrix) . integrals) /. MIValues) /. {Ds -> (4 - 2 ep)}];
	
	If[$doCheck, On[Assert], Off[Assert]];
	DebugPrint["==================================="]; 
	DebugPrint["Checking amplitudes ..." ];
	DebugPrint[Assert[ Chop[ (normAmp=(amp/normalisation[amppart]//. repln)) - ampNormValues[amppart], 10^(-5)] == O[ep]^3];
   		"Normalized amplitude remainder: ", InputForm[Normal[normAmp]] ];
	DebugPrint["==================================="]; 
	Return[amp];
];


(* Renormalization of bare amplitudes: see e.g. 2010.15834 eqn 2.10 *)
(* beta0 = Nc/3 (11 - 2 Nf/Nc); 
beta1 = Nc^2/3 (17 - 13/2 Nf/Nc); *)              
beta0 = 1/6 (11 CA - 4 Tf Nf);
toNc = {CA->Nc, CF->(Nc^2-1)/(2*Nc),Tf->1/2,Nf->Lambda*Nc};
toFtc = {Zeta[3] -> tcr[3,3], Pi -> tci[1,2]/I};
ClearAll[IOperator];

(* Definitions of I1 and I2 operators *)
IOperator[1][ho_] := CF Series[(Exp[ep EulerGamma]/Gamma[1-ep])(1/ep^2+3/(2 ep))(-s12)^-ep,{ep,0,ho}]/.(Log[-s12]->F[1,1,1]-tci[1,2]);

IOperator[2][ho_] :=With[{
        Kcoeff = (67/18-Pi^2/6)CA - 10/9 Tf Nf,
        Hq = (Pi^2/2- 6 Zeta[3]-3/8)CF^2+(13/2 Zeta[3]+245/216-23/48 Pi^2) CA CF +(Pi^2/12-25/54)Tf CF Nf
    },
    1/2*IOperator[1][ho+2]*IOperator[1][ho+2] - beta0/ep*IOperator[1][ho+2] + 
        Exp[-EulerGamma*ep]*Gamma[1-2*ep]/Gamma[1-ep]*(beta0/ep+Kcoeff)*(Normal[IOperator[1][ho+2]]/.{ep->2*ep}) - 
            Exp[EulerGamma*ep]/(2*ep*Gamma[1-ep])*Hq
];

(* one-loop remainder including color and charge factors *)
oneLoopRemainderEval[helicity_String] := Module[{remainder},
	(* expected helicity strings: pmmpp, pmppp *)
	remainder = CF*remainderPartialEval[ "R1_"<>helicity ]/.toNc;
	Return[remainder];
];

(* two-loop remainder including color and charge factors *)
twoLoopRemainderEval[helicity_String] := Module[{ R20, R21, R2Nf, R2Nft, remainder },
	(* expected helicity strings: pmmpp, pmppp *)
	R20 = remainderPartialEval[ "R20_" <> helicity];
	R21 = remainderPartialEval[ "R21_" <> helicity];
	R2Nf = remainderPartialEval[ "R2Nf_" <> helicity];
	R2Nft = remainderPartialEval[ "R2Nftilde_" <> helicity];
	remainder = (Nc^2/4 (R20 - 1/Nc^2 (R20+R21) + 1/Nc^4 R21) + CF Tf Nf R2Nf + CF Tf SumQ2 R2Nft) /.toNc;
	Return[remainder];
];

(* bare one-loop amplitude dropping O(ep^1) *)
oneLoopRemainderFromAmp[helicity_String] := Module[{tree, amp, iop, remainder},
	(* expected helicity strings: pmmpp, pmppp *)
	tree = Which[helicity=="pmmpp", A0pmmpp,
		helicity=="pmppp", 0] //. repln /. FValues ;	
	amp = 1/Sep*oneLoopAmpEval[ "A1_"<>helicity , 0 ] ;
	iop = IOperator[1][0] /. FValues ;
	remainder = expandEps[0][ amp + tree*iop ] /. toNc;	
	Return[remainder];
];

(* bare two-loop amplitude dropping O(ep^1) *)
twoLoopAmpFromRemainder[helicity_String] := Module[{tree, amp1lren, amp1l, remainder, iop1, iop2, amp2lren, amp2l},
	(* expected helicity strings: pmmpp, pmppp *)
	amp1l = oneLoopAmpEval["A1_"<>helicity,2] ;
	amp1lren = 1/Sep*amp1l;
	tree = Which[helicity=="pmmpp", A0pmmpp,
		helicity=="pmppp", 0] //. repln /. FValues ;	
	remainder = twoLoopRemainderEval[ helicity ] ;
	iop1 = IOperator[1][2] /. FValues ;
	iop2 = IOperator[2][0] /. FValues ;
	amp2lren = expandEps[0][remainder - amp1lren*iop1 - tree*iop2] /. toNc;
	amp2l = expandEps[0][Sep^2*(amp2lren+beta0/ep*amp1lren)];
	Return[amp2l];
];


(* Evaluation and check vs benchmark *)
(*  Gauge invariant contributions: 
	1-loop remainders: "R1_pmmpp", "R1_pmppp";
	1-loop amplitudes: "A1_pmmpp", "A1_pmppp";
  
	2-loop leading-color remainders: 
		"R20_pmmpp", "R20_pmppp", 
		"R2Nf_pmmpp", "R2Nf_pmppp";
	2-loop subleading-color remainders: 
		"R21_pmmpp", "R21_pmppp", 
		"R2Nftilde_pmmpp", "R2Nftilde_pmppp";

	The results take the following form:
		finite remainder = (coefficient basis) . (rectangular matrix) . (pentagon basis functions)
*)
(* Pentagon functions and one-loop master integrals evaluated at this phase-space point;
   The following phase-space point, defined in terms of 4-momenta, 
	matches the one defined in Eq. 3.12 of arXiv:2010.15834 in 
	terms of Lorentz invariants. 
*)
{p[1],p[2],p[3],p[4],p[5]} = Get["momenta.m"];
FValues = Import["FValues.m"];
MIValues = Import["MIvalues.m"];
Get["targets.m"]
CheckPrint["===================================================="]; 
CheckPrint["= partial remainders                               "]; 
CheckPrint["===================================================="]; 
CheckPrint[" checking consistency of R1_pmmpp: ", 
	Chop[oneLoopRemainderFromAmp["pmmpp"] - oneLoopRemainderEval["pmmpp"], 10^(-5)] == O[ep]^1 ];
CheckPrint[" checking consistency of R1_pmppp: ", 
	Chop[oneLoopRemainderFromAmp["pmppp"] - oneLoopRemainderEval["pmppp"], 10^(-5)] == O[ep]^1 ];
Do[ CheckPrint[" checking "<>amppart<>": ",
	Chop[remainderPartialEval[amppart]/normalisation[amppart] - FiniteRemainderValues[ amppart ], 10^(-5)] ==0   ];
 ,{amppart, ampparts}];
CheckPrint["===================================================="]; 
CheckPrint["= bare one-loop amplitudes "]; 
CheckPrint["===================================================="]; 
CheckPrint[" checking A1_pmmpp: ", 
	Chop[oneLoopAmpEval["A1_pmmpp",2]/normalisation["pmmpp"] - ampNormValues["A1_pmmpp"], 10^(-5)] == O[ep]^3 ];
CheckPrint[" checking A1_pmppp: ", 
	Chop[oneLoopAmpEval["A1_pmppp",2]/normalisation["pmppp"] - ampNormValues["A1_pmppp"], 10^(-5)] == O[ep]^3 ];
CheckPrint["===================================================="];
CheckPrint["= bare two-loop amplitudes "]; 
CheckPrint["===================================================="]; 
CheckPrint[" checking A2_pmmpp: ", Chop[ res=((twoLoopAmpFromRemainder["pmmpp"]/normalisation["pmmpp"]-ampNormValues["A2_pmmpp"]) /. toNc // Expand // Simplify), 10^(-5)] == O[ep]^1 ];
CheckPrint[" checking A2_pmppp: ", Chop[ res=((twoLoopAmpFromRemainder["pmppp"]/normalisation["pmppp"]-ampNormValues["A2_pmppp"]) /. toNc // Expand // Simplify), 10^(-5)] == O[ep]^1 ];
Print["==================================="]; 





==> anc/amp_eval.py <==
#!/usr/bin/env python

# Recommended to execute with: > pytest amp_eval.py --verbose --capture=no
# Dependancies installable with pip

# For example (using a virtual environment):
# > python3 -m venv venv3
# > source venv3/bin/activate
# > pip install wheel
# > pip install -r requirements.txt
# > pytest amp_eval.py --verbose --capture=no

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

import pytest
import numpy
import sympy
import mpmath
import re
import math

from lips import Particles
from lips.fields.field import Field
from fractions import Fraction


# Symbols & Standard Functions

Q = Fraction
log = mpmath.log

## Dimensional regulator, constants, Mandelstam variable, etc ...
ϵ = sympy.symbols("ϵ")
Oϵ = sympy.Order(ϵ)
Ds = sympy.symbols("Ds")
γe = sympy.EulerGamma
Γ = sympy.gamma
e = sympy.exp
π = sympy.pi
i = sympy.I
iπ = i * π
ζ = sympy.zeta
Sϵ = (4 * π) ** ϵ * e(-γe * ϵ)
s12 = sympy.symbols("s12")
i0 = i * sympy.symbols("ε")  # For analytic continuation (ε-prescription)

## Gauge group constants
CF = sympy.symbols("CF")
CA = sympy.symbols("CA")
Nf = sympy.symbols("Nf")
Nc = sympy.symbols("Nc")
Tf = sympy.symbols("Tf")
ΣQ2 = sympy.symbols("ΣQ2")
toNc = {CA: Nc, CF: (Nc ** 2 - 1)/(2 * Nc), Tf: Q(1, 2)}

## QCD β-function
β0 = Q(1, 6) * (11 * CA - 4 * Tf * Nf)  # or: Nc / 3 * (11 - 2 * Nf / Nc)
β1 = Nc ** 2 / 3 * (17 - Q(13, 2) * Nf / Nc)

# Functions needed in I2 (see below)
K = (Q(67, 18) - π ** 2 / 6) * CA - Q(10, 9) * Tf * Nf
Hq = (
    (π ** 2 / 2 - 6 * ζ(3) - Q(3, 8)) * CF ** 2 + 
    (Q(13, 2) * ζ(3) + Q(245, 216) - Q(23, 48) * π ** 2) * CA * CF + 
    (π ** 2 / 12 - Q(25, 54)) * Tf * CF * Nf
)

# Catani Operators
I1 = CF * e(γe * ϵ) / Γ(1 - ϵ) * (1 / ϵ ** 2 + 3 / (2 * ϵ)) * (- s12 - i0) ** - ϵ
I2 = I1 ** 2 / 2 - β0 / ϵ * I1 + e(-γe * ϵ) * Γ(1 - 2 * ϵ) / Γ(1 - ϵ) * (β0 / ϵ + K) * I1.subs(ϵ, 2 * ϵ) - e(γe * ϵ) / (2 * ϵ * Γ(1 - ϵ)) * Hq


# Helper Functions Definitions

def matrix_from_coo(coo):
    """Converts a COO dictionary back to a numpy array."""
    rows = max([row for row, column in coo.keys()]) + 1
    columns = max([column for row, column in coo.keys()]) + 1
    matrix = numpy.zeros((rows, columns), dtype=object)
    for key in coo.keys():
        matrix[key] = coo[key]
    return matrix


def load_matrix(amppart, dtype=Fraction):
    """Loads matrix from .m files into coo format."""
    with open(f"amplitudes/{amppart}/Matrix.m", "r") as f:
        content = f.read()
    content = content.replace("->", ":").replace("\n", "").replace(" ", "").replace(",{_,_}:0", "")
    content = re.sub(r"\{(\d+),(\d+)\}", r"(\1-1,\2-1)", content)
    if "Ds" not in content:
        content = re.sub(r":([\-\d/]+)", r":Q('\1')", content )
    matrix_coo = eval(content)  # Coordinate list format (coo)
    matrix = matrix_from_coo(matrix_coo)
    return matrix


def load_basis(amppart, verbose=False):
    with open(f"amplitudes/{amppart}/BasisCoefficients.m", "r") as file:
        content = file.read()
    basis = content.replace("\n", "").replace(" ", "")
    basis = re.sub(r"Spaa\[Sp\[(\d)\],Sp\[(\d)\]\]", r"⟨\1|\2⟩", basis)
    basis = re.sub(r"Spbb\[Sp\[(\d)\],Sp\[(\d)\]\]", r"[\1|\2]", basis)
    basis = re.sub(r"Spab\[Sp\[(\d)\],Sp\[(\d)\],Sp\[(\d)\]\]", r"⟨\1|\2|\3]", basis)
    basis = re.sub(r"Spab\[Sp\[(\d)\],\{Sp\[(\d)\],Sp\[(\d)\]\},Sp\[(\d)\]\]", r"⟨\1|\2+\3|\4]", basis)
    basis = re.sub(r"\{(\d),(\d),(\d),(\d),(\d)\}", r"('\1\2\3\4\5',False)", basis)
    basis = basis.replace("{", "").replace("}", "")
    basis = re.split(",(?!False)", basis)
    basis = [eval(entry) if "False" in entry else entry for entry in basis]
    return basis


def evaluate_basis(basis, oPs):
    numerical_basis, last_coeff = [], None
    for basis_element in basis:
        if isinstance(basis_element, tuple):
            numerical_basis += [oPs.image(basis_element)(last_coeff)]
        else:
            last_coeff = basis_element
            numerical_basis += [oPs(last_coeff)]
    return numerical_basis


def load_benchmark(amppart):
    with open(f"amplitudes/{amppart}/Benchmark.m", "r") as f:
        content = f.read()
    content = content.replace("I", "j").replace("{", "[").replace("}", "]")
    benchmark = eval(content)
    return benchmark


def load_pentagons(amppart):
    with open(f"amplitudes/{amppart}/BasisPentagons.m", "r") as file:
        content = file.read()
    content = content.replace("\n", "").replace(" ", "").replace("{", "").replace("}", "")
    pentagons = re.split(r",(?!\d)", content)
    return pentagons


def insertFValues(pentagons, fvalues_dict):
    pentagon_values = []
    for pentagon in pentagons:
        monomials = re.split(r"\*(?![\*\d])", pentagon)
        value = 1
        for monomial in monomials:
            monomial_and_power = monomial.split("^")
            if len(monomial_and_power) == 1:
                monomial_and_power += [1]
            monomial, power = monomial_and_power
            value *= fvalues_dict[monomial] ** int(power)
        pentagon_values += [value]
    return pentagon_values


def load_master_integrals(amppart):
    with open(f"amplitudes/{amppart}/MIs.m", "r") as file:
        content = file.read()
    content = content.replace("\n", "").replace(" ", "").replace("{", "").replace("}", "")
    MIs = re.split(r",(?=MI)", content)
    return MIs


# Various gauge invariant components and target values

ampparts = ["R1_pmmpp", "R1_pmppp", 
            "R20_pmmpp", "R20_pmppp",
            "R2Nf_pmmpp", "R2Nf_pmppp",
            "R21_pmmpp", "R21_pmppp",
            "R2Nftilde_pmmpp", "R2Nftilde_pmppp"]

finite_remainders_benchmark = {
    "R1_pmmpp": 31.768420680146697 - 98.20723767636113j,
    "R1_pmppp": 67.16227913592797 + 20.803802524173214j,
    "R20_pmmpp": 726.0944727660972 - 748.8429540308134j,
    "R20_pmppp": 1085.896384751803 + 310.5673949029567j,
    "R2Nf_pmmpp": -198.29212423725158 + 257.46496523384644j,
    "R2Nf_pmppp": -233.42392025503244 - 112.35164875100637j,
    "R21_pmmpp": -548.9464331993368 - 12.71176526742056j,
    "R21_pmppp": -197.00061377675786 - 822.9175634751145j,
    "R2Nftilde_pmmpp": 35.98395348030317 - 188.6772927469865j,
    "R2Nftilde_pmppp": 321.0180068020045 + 179.11612012068963j,
}

bare_normalized_amplitudes_benchmark = {
    "A1_pmmpp": CF * (- 1.0 * ϵ ** -2 - (3.174284697 + 3.141592654j) *  ϵ ** -1 - (3.437681197 + 16.69077768j) +
                      - (4.542364174 + 48.29215997j) * ϵ ** 1 - (28.34154945 + 104.73071151j) * ϵ ** 2),
    "A1_pmppp": CF * (- (122.4876141 + 218.2099911j) - (613.1620024 + 1772.249665j) * ϵ - (1264.781477 + 6727.583766j) * ϵ ** 2),
    "A2_pmmpp": (
        (Nc ** 2 - 1) / 4 * ( (0.5 + 0j) * ϵ ** -4 + (2.257618031 + 3.141592654j) * ϵ ** -3 + (- 3.317245357 + 20.90350063j) * ϵ ** -2 +
                             (- 55.54942686 + 44.34772277j) * ϵ ** -1 + (- 248.7699347 - 87.79211669j) ) +
        CF * Tf * Nf * ( (0.1666666667 + 0j) * ϵ ** -3 + (1.335872677 + 1.047197551j) * ϵ ** -2 + 
                                (4.646264515 + 12.872514370j) * ϵ ** -1 + (10.33373680 + 83.15472523j) ) +
        (Nc ** -2 - 1) / 4 * ( (0.5 + 0j) * ϵ ** -4 + (3.174284695+3.141592653j) * ϵ ** -3 +  (3.540920671+26.66308714j) * ϵ ** -2 +
                               (-38.30735106+112.0732340j) * ϵ ** -1 + (-265.1234275+331.3229231j) ) +
        CF * Tf * ΣQ2 * (-11.304514643289254-11.186138602655154j)
    ), 
    "A2_pmppp": (
        (Nc ** 2 - 1) / 4 * ( (122.4876141 + 218.2099911j) * ϵ ** -2 + 
                             (- 132.6755953 + 2049.613188j) * ϵ ** -1 + (- 9927.845724 + 3575.607623j) ) + 
        CF * Tf * Nf * ( (81.65840942 + 145.4733274j) * ϵ ** -1 + (895.9475013 + 2327.538099j) ) +
        (Nc ** -2 - 1) / 4 * ( (122.4876140 + 218.2099908j) * ϵ ** -2 + (316.4456559 + 2849.716485j) * ϵ ** -1 +
                               (-6265.180935+17706.12335j) ) +
        CF * Tf * ΣQ2 * (-390.3160651-1248.748333j)
    )
}


# Benchmark phase space point from hardcoded 4-momenta

oPsBenchmark = Particles(5, real_momenta=True)
oPsBenchmark[1].four_mom = numpy.array([(-0.575+0j), (-0.575+0j), 0j, 0j])
oPsBenchmark[2].four_mom = numpy.array([(-0.575+0j), (0.575+0j), 0j, 0j])
oPsBenchmark[3].four_mom = numpy.array([(0.4588582395652173+0j), (0.405584802173913+0j), (0.20777834301052356+0j), (-0.05366574734632376+0j)])
oPsBenchmark[4].four_mom = numpy.array([(0.23112940869565216+0j), (-0.09707956260869566+0j), (0.009377939347234585+0j), (-0.20954335193774518+0j)])
oPsBenchmark[5].four_mom = numpy.array([(0.46001235173913047+0j), (-0.3085052395652174+0j), (-0.2171562823577582+0j), (0.263209099284069+0j)])

# Pentagon function values at this point

with open("FValues.m", "r") as file:
    content = file.read()
content = content.replace("(* WARNING: these values already INCLUDE parity conjugation for odd functions and constants! *)\n\n", "")
content = content.replace("\\", "").replace("\n", "").replace(" ", "")
content = content.replace("`64.*I", "j").replace("`64.", "").replace("->", "':'").replace("{", "{'").replace("}", "'}").replace("*^", "e")
content = re.sub(r",(?!\d)", "','", content)
pentagon_values = eval(content)
pentagon_values = {key: eval(val) for key, val in pentagon_values.items()}
pentagon_values['1'] = 1

# One loop master integrals at this point

with open("MIvalues.m", "r") as file:
    content = file.read()
content = content.replace("\\", "").replace("\n", "").replace(" ", "").replace("*^", "e")
content = re.sub(r"`\d+\.\d*", "", content)
content = content.replace("*I", "j").replace("ep", "ϵ").replace("->", "':'").replace("{", "{'").replace("}", "'}").replace("^", "**")
content = re.sub(r",(?=MI)", "','", content)
MI_values = eval(content)
MI_values = {key: eval(val) for key, val in MI_values.items()}

# Tree amplitude

A0 = {
    "pmmpp": "(-⟨1|2⟩⟨2|3⟩^2)/(⟨1|4⟩⟨1|5⟩⟨2|4⟩⟨2|5⟩)", 
    "pmppp": "0"
}

# Kinematic normalization factor to match results of arXiv:2010.15834

normalisation = {
    "pmmpp": A0["pmmpp"],  # This is the tree
    "pmppp": "([3|1]⟨1|2⟩^3⟨1|3⟩)/(⟨1|4⟩^2⟨1|5⟩^2⟨2|3⟩^2)"  # This is a made up factor with the correct little group weights
}


# More functions for the tests

def pentagon_function_coefficients(amppart, phase_space_point):
    rref = load_matrix(amppart)
    basis = load_basis(amppart)
    pentagon_coefficients_values = numpy.array(evaluate_basis(basis, phase_space_point)) @ rref
    return pentagon_coefficients_values


def pentagon_functions(amppart, ):
    # Values are hardcored in file. Use PentagonFunctions++ to generate new ones.
    pentagons = load_pentagons(amppart)
    these_pentagons_values = insertFValues(pentagons, pentagon_values)
    return these_pentagons_values


def finite_remainder(amppart, phase_space_point):
    pentagons = pentagon_functions(amppart, )
    pentagon_coefficients = pentagon_function_coefficients(amppart, phase_space_point)
    return complex(pentagons @ pentagon_coefficients)


def one_loop_amplitude(amppart, phase_space_point, renormalized=False):
    MIs = load_master_integrals(amppart)
    seminumerical_MIs = numpy.array([MI_values[MI] for MI in MIs])
    basis = load_basis(amppart)
    rref = load_matrix(amppart)
    numerical_basis = numpy.array(evaluate_basis(basis, phase_space_point)).astype(complex)
    A1_renormalized = CF * numerical_basis @ rref @ seminumerical_MIs
    A1_renormalized = sympy.expand(A1_renormalized.subs(Ds, 4 - 2 * ϵ)) + Oϵ ** 3
    A1_renormalized = sympy.collect(sympy.collect(A1_renormalized, ϵ), CF)
    if renormalized:
        return A1_renormalized
    else:
        A1_bare = sympy.expand(Sϵ * A1_renormalized).series(ϵ, 0, 3).evalf(mpmath.mp.dps)
        A1_bare = sympy.collect(sympy.collect(A1_bare, ϵ), CF)
        return A1_bare


def one_loop_finite_remainder_from_amplitude(amppart, phase_space_point):
    A0_numerical = phase_space_point(A0[amppart.split("_")[1]])
    A1_renormalized = one_loop_amplitude(amppart, phase_space_point, renormalized=True)
    I1subtraction = sympy.expand(sympy.expand(A0_numerical * I1).series(ϵ, 0, 1).subs(
        {s12: complex(phase_space_point("s12")), i0: complex("1e-10j")}).evalf(16, chop=1e-8))
    numerical_finite_remainder = sympy.expand(A1_renormalized + I1subtraction)
    if "/ϵ**2" in str(numerical_finite_remainder):
        assert numpy.isclose(complex(numerical_finite_remainder.as_poly().coeff_monomial(CF * ϵ ** -2)), 0, atol=1e-06)
    if "/ϵ**1" in str(numerical_finite_remainder):
        assert numpy.isclose(complex(numerical_finite_remainder.as_poly().coeff_monomial(CF * ϵ ** -1)), 0, atol=1e-06)
    return complex(numerical_finite_remainder.as_poly().coeff_monomial(CF * ϵ ** 0))


def two_loop_amplitude_from_finite_remainder(amppart, phase_space_point, renormalized=False):
    # Get the 4 gauge invariant finite remainders
    R20 = complex(finite_remainder(amppart.replace("A2", "R20"), phase_space_point))
    R21 = complex(finite_remainder(amppart.replace("A2", "R21"), phase_space_point))
    R2Nf = complex(finite_remainder(amppart.replace("A2", "R2Nf"), phase_space_point))
    R2Nftilde = complex(finite_remainder(amppart.replace("A2", "R2Nftilde"), phase_space_point))
    # Reassamble the finite remainder with gauge-group factors
    R2 = (Nc ** 2 / 4 * (R20 - 1 / Nc ** 2 * (R20 + R21) + 1 / Nc ** 4 * R21) + CF * Tf * Nf * R2Nf + CF * Tf * ΣQ2 * R2Nftilde)
    # Tree amplitude
    A0_numerical = phase_space_point(A0[amppart.split("_")[1]])
    # 1-loop amplitude
    A1_renormalized = one_loop_amplitude(amppart.replace("A2", "A1"), phase_space_point, renormalized=True)
    A1_bare = Sϵ * A1_renormalized
    # Catani subtraction terms
    I2subtraction = sympy.expand(sympy.expand(A0_numerical * I2).series(ϵ, 0, 1).subs(
        {s12: complex(phase_space_point("s12")), i0: complex("1e-10j")}).evalf(16, chop=1e-8))
    I1subtraction = sympy.expand(sympy.expand(A1_renormalized * I1).series(ϵ, 0, 1).subs(
        {s12: complex(phase_space_point("s12")), i0: complex("1e-10j")}).evalf(16, chop=1e-8))
    # 2-loop amplitude
    A2_renormalized = sympy.collect(sympy.expand(R2 - I1subtraction - I2subtraction).subs(toNc), [ϵ, Nf, Nc])
    if renormalized:
        return A2_renormalized
    A2_bare = sympy.expand((Sϵ ** 2 * A2_renormalized + β0 / ϵ * Sϵ * A1_bare)).series(ϵ, 0, 1).evalf(16).subs(toNc)
    return A2_bare


# Tests

@pytest.mark.parametrize("amppart", ampparts)
def test_pentagon_coeffs_at_benchmark_point(amppart):
    benchmark = load_benchmark(amppart)
    pentagon_coefficients_values = pentagon_function_coefficients(amppart, oPsBenchmark)
    assert numpy.max(numpy.abs(pentagon_coefficients_values - benchmark)) < 10 ** -9


@pytest.mark.parametrize("amppart", ampparts)
def test_finite_remainder_at_benchmark_point(amppart):
    this_finite_remainder = finite_remainder(amppart, oPsBenchmark)
    print(f"\n{amppart}:\n", this_finite_remainder)
    assert abs(this_finite_remainder - finite_remainders_benchmark[amppart]) < 10 ** -6


@pytest.mark.parametrize("amppart", ampparts)
def test_pentagon_coeffs_arbitrary_precision(amppart):
    oPs = Particles(5, field=Field("mpc", 0, 100), seed=0)
    pentagon_coefficients_values = pentagon_function_coefficients(amppart, oPs)
    print("\n[", pentagon_coefficients_values[0], ", ... ,", pentagon_coefficients_values[-1], "]")


@pytest.mark.parametrize("amppart", ampparts)
def test_pentagon_coeffs_finite_field(amppart):
    oPs = Particles(5, field=Field("finite field", 2 ** 31 - 1, 0), seed=0)
    pentagon_coefficients_values = pentagon_function_coefficients(amppart, oPs)
    print("\n[", pentagon_coefficients_values[0], ", ... ,", pentagon_coefficients_values[-1], "]")


@pytest.mark.parametrize("amppart", ampparts)
def test_pentagon_coeffs_padic(amppart):
    oPs = Particles(5, field=Field("padic", 2 ** 31 - 1, 3), seed=0)
    pentagon_coefficients_values = pentagon_function_coefficients(amppart, oPs)
    print("\n[", pentagon_coefficients_values[0], ", ... ,", pentagon_coefficients_values[-1], "]")


@pytest.mark.parametrize("amppart", ["A1_pmmpp", "A1_pmppp"])
def test_one_loop_amplitudes(amppart):
    phase_space_point = oPsBenchmark
    A1_bare = one_loop_amplitude(amppart, phase_space_point, renormalized=False)
    numerical_normalisation = complex(phase_space_point(normalisation[amppart.split("_")[1]]))
    A1_bare_normalised = sympy.expand(A1_bare / numerical_normalisation)
    A1_bare_normalised = sympy.collect(sympy.collect(A1_bare_normalised, ϵ), CF)
    print("\nBare, normalised amplitude:\n", A1_bare_normalised)
    error = sympy.collect(A1_bare_normalised  - bare_normalized_amplitudes_benchmark[amppart], ϵ).as_poly()
    assert float(max(map(abs, (error - Oϵ ** 3).coeffs()))) < 10 ** - 4


@pytest.mark.parametrize("amppart", ["A1_pmmpp", "A1_pmppp"])
def test_one_loop_finite_remainder_from_amplitudes(amppart):
    assert numpy.isclose(one_loop_finite_remainder_from_amplitude(amppart, oPsBenchmark), finite_remainders_benchmark[amppart.replace("A1", "R1")])


@pytest.mark.parametrize("amppart", ["A2_pmmpp", "A2_pmppp"])
def test_two_loop_bare_normalized_amplitude(amppart):
    phase_space_point = oPsBenchmark
    A2_bare = two_loop_amplitude_from_finite_remainder(amppart, phase_space_point, renormalized=False)
    numerical_normalisation = complex(phase_space_point(normalisation[amppart.split("_")[1]]))
    A2_bare_normalized = sympy.expand(A2_bare / numerical_normalisation)
    A2_bare_normalized_as_poly = A2_bare_normalized.as_poly()
    A2_bare_normalized_test = sympy.expand(bare_normalized_amplitudes_benchmark[amppart].subs(toNc)).as_poly()
    print("")
    for eps_power in range(-4, 1):
        print(f"{amppart.replace('A2_', 'A(2,0) ')} bare ϵ^{eps_power}: ", 
              complex(A2_bare_normalized_as_poly.coeff_monomial(Nc ** 2 * ϵ ** eps_power) * 4))
        assert numpy.isclose(complex(A2_bare_normalized_as_poly.coeff_monomial(Nc ** 2 * ϵ ** eps_power) * 4), 
                             complex(A2_bare_normalized_test.coeff_monomial(Nc ** 2 * ϵ ** eps_power) * 4))
    print("")
    for eps_power in range(-4, 1):
        print(f"{amppart.replace('A2_', 'A(2,Nf) ')} bare ϵ^{eps_power}: ", 
              complex(A2_bare_normalized_as_poly.coeff_monomial(Nc * Nf * ϵ ** eps_power) * 4))
        assert numpy.isclose(complex(A2_bare_normalized_as_poly.coeff_monomial(Nc * Nf * ϵ ** eps_power) * 4), 
                             complex(A2_bare_normalized_test.coeff_monomial(Nc * Nf * ϵ ** eps_power) * 4))
    print("") 
    for eps_power in range(-4, 1):
        print(f"{amppart.replace('A2_', 'A(2,1) ')} bare ϵ^{eps_power}: ", 
              complex(A2_bare_normalized_as_poly.coeff_monomial(1 / Nc ** 2 * ϵ ** eps_power) * 4))
        assert numpy.isclose(complex(A2_bare_normalized_as_poly.coeff_monomial(1 / Nc ** 2 * ϵ ** eps_power) * 4), 
                             complex(A2_bare_normalized_test.coeff_monomial(1 / Nc ** 2 * ϵ ** eps_power) * 4))
    print("") 
    for eps_power in range(-4, 1):
        print(f"{amppart.replace('A2_', 'A(2,Nftilde) ')} bare ϵ^{eps_power}: ", 
              complex(A2_bare_normalized_as_poly.coeff_monomial(Nc * ΣQ2 * ϵ ** eps_power) * 4))
        assert numpy.isclose(complex(A2_bare_normalized_as_poly.coeff_monomial(Nc * ΣQ2 * ϵ ** eps_power) * 4), 
                             complex(A2_bare_normalized_test.coeff_monomial(Nc * ΣQ2 * ϵ ** eps_power) * 4))


==> anc/amplitudes/A1_pmmpp/BasisCoefficients.m <==
{
+(+1Spaa[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[5]]^2Spaa[Sp[3],Sp[5]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[5]]^3Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[5]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])),
+(+1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[4]]^3Spaa[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+(+1Spaa[Sp[2],Sp[3]]^2Spab[Sp[5],{Sp[1],Sp[4]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
+(+1Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spab[Sp[5],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]^2),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]^2),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[5]]),
{1,2,3,5,4},
+(+1Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]^2)/(Spaa[Sp[4],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])),
+(+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])),
+(+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[5]]Spab[Sp[1],{Sp[2],Sp[5]},Sp[1]]),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[5]]),
+(+1Spaa[Sp[2],Sp[3]]Spab[Sp[5],{Sp[1],Sp[4]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]),
{1,2,3,5,4},
+(+1Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[5]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]),
{1,2,3,5,4},
+(+1Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]Spab[Sp[5],{Sp[1],Sp[3]},Sp[5]]),
{1,2,3,5,4},
+(-1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[5]])
+(+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]](1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[5]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+(-2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]),
+(+1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]),
+(-1/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[5]]^2Spbb[Sp[2],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]](-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]-1/4Spaa[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]^2),
+(+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]])
+(-1/2Spaa[Sp[2],Sp[3]]^2Spab[Sp[4],{Sp[1],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+Spaa[Sp[3],Sp[5]]Spab[Sp[5],{Sp[1],Sp[2]},Sp[5]](-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[5]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[5]]^2),
{1,2,3,5,4},
+Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]](1Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]+2Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[5]]+1Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[4],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])),
+Spaa[Sp[1],Sp[3]]^2(1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]+5/2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[5]])
+(+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]),
{1,2,3,5,4},
+Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]](-1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[5]])
+(+1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]^2Spbb[Sp[3],Sp[5]](-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[5]]+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]^2)
+Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]](-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[5]]^2)
+(-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[5]]),
+(+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
+(-1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[4],Sp[5]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^3)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[4],Sp[5]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[1]]))
+(+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^3)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[1]])^2),
+(-1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[4],Sp[5]])
+(-1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[4],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])),
+(-5/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[5]])
+(-7/4Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[4],Sp[5]]),
+(-1Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]])
+(-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])),
{1,2,3,5,4},
+(-1/6Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]])
+(+1/12Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]^2)
+(+1/12Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[5]])
+(-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[5]]^2),
+(+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]^3Spaa[Sp[1],Sp[5]])
+(-1/30Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[5]])
+(-11/30Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]),
{1,2,3,5,4},
+Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]](2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]-1Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]),
+Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]](-1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(+1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
+Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]](-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[5]]-1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]])
+Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]](-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]),
+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])
+(-1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[5]]),
+(-1/2Spbb[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[4],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2(1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]-1/2Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(+1/2Spbb[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[4],Sp[5]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]^2Spaa[Sp[2],Sp[4]])/(Spaa[Sp[4],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(+1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2)/(Spaa[Sp[4],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[1]]))
+Spaa[Sp[3],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^2(1/2Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[1]])^2)
+(-1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[4],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[1]])^2),
+(-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[5]](-1/2Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]-3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]-3/4Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(+1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[4]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(-1/4Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spab[Sp[5],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[2],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
+(+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]])
+(+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]])
+(+1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]])
+(+1/2Spbb[Sp[4],Sp[5]]^2)/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]),
{1,2,3,5,4},
+(+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]^2)
+(-1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]])
+(+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
+(-1/2Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[2],Sp[3]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2)/(Spbb[Sp[2],Sp[3]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(+5/2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+3/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]^2Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]](3/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spab[Sp[5],{Sp[1],Sp[3]},Sp[5]]-1Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]-1Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]-1Spaa[Sp[2],Sp[3]]Spab[Sp[5],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]-3Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]-1/2Spbb[Sp[4],Sp[5]]^2Spaa[Sp[3],Sp[5]]^2Spaa[Sp[2],Sp[4]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
+(-1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[2],Sp[3]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]](1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]-1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]^2(-1/2Spbb[Sp[2],Sp[5]]Spab[Sp[5],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]-1/2Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]-1/2Spbb[Sp[3],Sp[5]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]^2-1/2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
+(-1Spaa[Sp[3],Sp[5]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]](1Spbb[Sp[4],Sp[5]]Spab[Sp[5],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[3],Sp[5]]+1Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[2],Sp[5]]+1Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]+2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]+3Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
+(-1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[5]]^2Spbb[Sp[4],Sp[5]]^3)/(Spaa[Sp[4],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]](-1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2(-1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
+(+3/4Spaa[Sp[2],Sp[5]]^2Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[4]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spaa[Sp[3],Sp[5]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]](-1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[5]]-3/4Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(-1/4Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[2],Sp[4]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+1/2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2(3/4Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]+1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
+(+1Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]Spab[Sp[5],{Sp[1],Sp[3]},Sp[5]])
+(+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]])/(Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[5]])
+(+1Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[5]]^2),
{1,2,3,5,4},
+(+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[5]](-1/2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+3/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spaa[Sp[3],Sp[5]](-1Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]^2+1Spbb[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]^3Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+1Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]+3Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(-1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spaa[Sp[3],Sp[5]](2Spbb[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]^3Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]-4Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+1Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]^2-1Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]^3Spaa[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]-1Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]-2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+3Spbb[Sp[4],Sp[5]]^3Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[5]]^2Spaa[Sp[2],Sp[4]]+1Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]^4Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
+(+1/4Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]^2Spbb[Sp[4],Sp[5]]^2)/(Spaa[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]Spab[Sp[5],{Sp[1],Sp[3]},Sp[5]]^2)
+Spaa[Sp[1],Sp[3]]^2(1/2Spaa[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]-1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]^2Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]])
+Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]](-1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[5]]+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[5]]Spab[Sp[5],{Sp[1],Sp[3]},Sp[5]]),
{1,2,3,5,4},
+(-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]^2)/(Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^3(1/2Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]-1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]])/(Spbb[Sp[2],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^3)/(Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]^2Spbb[Sp[4],Sp[5]]^3)/(Spaa[Sp[4],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]](-1Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]+1/2Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+1Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4}
}


==> anc/amplitudes/A1_pmmpp/MIs.m <==
{MI["Bubble", 1, s13], MI["Bubble", 1, s24], MI["Bubble", 1, s25], 
  MI["Bubble", 1, s34], MI["Bubble", 1, s35], MI["OneMassTriangle", 1, s12], 
  MI["OneMassTriangle", 1, s13], MI["OneMassTriangle", 1, s14], 
  MI["OneMassTriangle", 1, s15], MI["OneMassTriangle", 1, s23], 
  MI["OneMassTriangle", 1, s24], MI["OneMassTriangle", 1, s25], 
  MI["OneMassTriangle", 1, s34], MI["OneMassTriangle", 1, s35], 
  MI["OneMassTriangle", 2, s13], MI["OneMassTriangle", 2, s14], 
  MI["OneMassTriangle", 2, s15], MI["OneMassTriangle", 2, s23], 
  MI["OneMassTriangle", 2, s24], MI["OneMassTriangle", 2, s25], 
  MI["OneMassTriangle", 2, s34], MI["OneMassTriangle", 2, s35], 
  MI["OneMassTriangle", 2, s45], MI["TwoMassTriangle", 1, s12, s34], 
  MI["TwoMassTriangle", 1, s12, s35], MI["TwoMassTriangle", 1, s13, s24], 
  MI["TwoMassTriangle", 1, s13, s25], MI["TwoMassTriangle", 1, s14, s23], 
  MI["TwoMassTriangle", 1, s15, s23], MI["TwoMassTriangle", 1, s24, s35], 
  MI["TwoMassTriangle", 1, s25, s34], MI["TwoMassTriangle", 2, s13, s24], 
  MI["TwoMassTriangle", 2, s13, s25], MI["TwoMassTriangle", 2, s14, s23], 
  MI["TwoMassTriangle", 2, s14, s25], MI["TwoMassTriangle", 2, s15, s23], 
  MI["TwoMassTriangle", 2, s15, s24], MI["OneMassBox", 1, s12, s35, s34], 
  MI["OneMassBox", 1, s14, s23, s35], MI["OneMassBox", 1, s15, s23, s34], 
  MI["OneMassBox", 1, s24, s13, s35], MI["OneMassBox", 1, s25, s13, s34], 
  MI["OneMassBox", 1, s34, s12, s25], MI["OneMassBox", 1, s34, s15, s12], 
  MI["OneMassBox", 1, s35, s12, s24], MI["OneMassBox", 1, s35, s14, s12], 
  MI["OneMassBox", 2, s12, s34, s45], MI["OneMassBox", 2, s12, s35, s34], 
  MI["OneMassBox", 2, s12, s35, s45], MI["OneMassBox", 2, s13, s24, s45], 
  MI["OneMassBox", 2, s13, s25, s45], MI["OneMassBox", 2, s14, s23, s35], 
  MI["OneMassBox", 2, s14, s25, s35], MI["OneMassBox", 2, s15, s23, s34], 
  MI["OneMassBox", 2, s15, s24, s34], MI["OneMassBox", 2, s23, s14, s45], 
  MI["OneMassBox", 2, s23, s15, s45], MI["OneMassBox", 2, s24, s13, s35], 
  MI["OneMassBox", 2, s24, s15, s35], MI["OneMassBox", 2, s25, s13, s34], 
  MI["OneMassBox", 2, s25, s14, s34], MI["OneMassBox", 2, s34, s12, s25], 
  MI["OneMassBox", 2, s34, s15, s12], MI["OneMassBox", 2, s35, s12, s24], 
  MI["OneMassBox", 2, s35, s14, s12], MI["OneMassBox", 2, s45, s12, s23], 
  MI["OneMassBox", 2, s45, s13, s12], MI["Pentagon", 1, s12, s23, s34, s15, 
   s45], MI["Pentagon", 1, s12, s23, s35, s14, s45], 
  MI["Pentagon", 1, s12, s24, s34, s15, s35], MI["Pentagon", 1, s12, s24, 
   s45, s13, s35], MI["Pentagon", 1, s12, s25, s35, s14, s34], 
  MI["Pentagon", 1, s12, s25, s45, s13, s34]}


==> anc/amplitudes/A1_pmmpp/Matrix.m <==
{{1, 39} -> -1/2, {2, 40} -> -1/2, {3, 41} -> 1/2 + (-4 + Ds)/4, 
 {4, 42} -> 1/2 + (-4 + Ds)/4, {5, 43} -> -1/2 + (4 - Ds)/4, 
 {6, 45} -> -1/2 + (4 - Ds)/4, {7, 44} -> 1/2, {8, 46} -> 1/2, {9, 68} -> 2, 
 {9, 73} -> -2, {10, 9} -> 1/2, {10, 10} -> 1/2, {10, 14} -> -1, 
 {10, 59} -> 1/2 + (-4 + Ds)/4, {11, 8} -> 1/2, {11, 10} -> 1/2, 
 {11, 13} -> -1, {11, 61} -> 1/2 + (-4 + Ds)/4, {12, 7} -> -1/2 + (4 - Ds)/4, 
 {12, 13} -> 1/2 + (-4 + Ds)/4, {12, 27} -> -1/2 + (4 - Ds)/4, 
 {12, 31} -> 1/2 + (-4 + Ds)/4, {13, 7} -> -1/2 + (4 - Ds)/4, 
 {13, 14} -> 1/2 + (-4 + Ds)/4, {13, 26} -> -1/2 + (4 - Ds)/4, 
 {13, 30} -> 1/2 + (-4 + Ds)/4, {14, 10} -> 1/2, {14, 14} -> -1, 
 {14, 28} -> 1/2, {14, 59} -> 1/2 + (-4 + Ds)/4, {15, 10} -> 1/2, 
 {15, 13} -> -1, {15, 29} -> 1/2, {15, 61} -> 1/2 + (-4 + Ds)/4, 
 {16, 66} -> -1 + (4 - Ds)/2, {16, 67} -> -1 + (4 - Ds)/2, {17, 14} -> -2, 
 {17, 24} -> 2, {18, 13} -> -2, {18, 25} -> 2, 
 {19, 6} -> 11/6 + (11*(-4 + Ds))/12, {19, 7} -> -21/10 + (-4 + Ds)/5, 
 {19, 11} -> -3/2, {19, 13} -> 9/4 + (3*(-4 + Ds))/8, 
 {19, 14} -> 5/2 + (5*(-4 + Ds))/4, {19, 30} -> 31/10 + (21*(-4 + Ds))/20, 
 {19, 31} -> 5/12 - (13*(-4 + Ds))/24, {20, 6} -> 11/6 + (11*(-4 + Ds))/12, 
 {20, 7} -> 29/10 + (-4 + Ds)/5, {20, 11} -> 5/2, {20, 12} -> 1, 
 {20, 13} -> -15/4 - (5*(-4 + Ds))/8, {20, 14} -> -4 - (3*(-4 + Ds))/2, 
 {20, 30} -> -10/3 - (7*(-4 + Ds))/6, {20, 31} -> -13/20 + (17*(-4 + Ds))/40, 
 {21, 13} -> 5/4 + (4 - Ds)/8, {21, 31} -> 1/4 + (4 - Ds)/8, {21, 60} -> -2, 
 {21, 61} -> -3/2 + (-4 + Ds)/4, {22, 14} -> 5/4 + (4 - Ds)/8, 
 {22, 30} -> 1/4 + (4 - Ds)/8, {22, 58} -> -2, 
 {22, 59} -> -3/2 + (-4 + Ds)/4, {23, 47} -> -4, {23, 48} -> -4, 
 {23, 49} -> -4, {23, 50} -> 4 - Ds, {23, 51} -> 4 - Ds, {23, 58} -> 2, 
 {23, 59} -> 3/2 + (4 - Ds)/4, {23, 60} -> 2, {23, 61} -> 3/2 + (4 - Ds)/4, 
 {24, 52} -> 2, {24, 53} -> 4 - Ds, {24, 58} -> -2, {24, 59} -> -2, 
 {25, 54} -> 2, {25, 55} -> 4 - Ds, {25, 60} -> -2, {25, 61} -> -2, 
 {26, 50} -> 4 - Ds, {26, 51} -> 4 - Ds, {26, 56} -> -2, {26, 57} -> -2, 
 {27, 1} -> 1 + (-4 + Ds)/2, {27, 4} -> -1 + (4 - Ds)/2, 
 {28, 1} -> 1 + (-4 + Ds)/2, {28, 5} -> -1 + (4 - Ds)/2, 
 {29, 1} -> 3/2 + (4 - Ds)/4, {29, 18} -> -1/2 + (4 - Ds)/4, 
 {29, 22} -> 1 + (-4 + Ds)/2, {29, 32} -> -3/2 - (3*(-4 + Ds))/4, 
 {30, 32} -> 3/2 + (3*(-4 + Ds))/4, {30, 34} -> -1/2 + (4 - Ds)/4, 
 {31, 33} -> 3/2 + (3*(-4 + Ds))/4, {31, 36} -> -1/2 + (4 - Ds)/4, 
 {32, 22} -> -1 + (4 - Ds)/2, {32, 32} -> 3/2 + (3*(-4 + Ds))/4, 
 {32, 35} -> 1/2 + (-4 + Ds)/4, {33, 22} -> -1 + (4 - Ds)/2, 
 {33, 32} -> 3/2 + (3*(-4 + Ds))/4, {33, 37} -> 1/2 + (-4 + Ds)/4, 
 {34, 1} -> -2, {34, 2} -> 2, {35, 1} -> -2, {35, 3} -> 2, {36, 41} -> 1, 
 {37, 42} -> 1, {38, 43} -> 1, {39, 45} -> 1, {40, 6} -> 1/6 + (-4 + Ds)/12, 
 {40, 7} -> -23/15 + (-4 + Ds)/12, {40, 11} -> -11/10, {40, 12} -> -3/5, 
 {40, 13} -> 11/4 + (13*(-4 + Ds))/40, {40, 14} -> 2 + (7*(-4 + Ds))/10, 
 {40, 30} -> 47/30 + (29*(-4 + Ds))/60, {40, 31} -> 13/20 - (9*(-4 + Ds))/40, 
 {40, 60} -> -1, {40, 61} -> -3/4 + (-4 + Ds)/8, {41, 7} -> -24/5, 
 {41, 11} -> -12/5, {41, 12} -> -12/5, {41, 13} -> 8 + (4*(-4 + Ds))/5, 
 {41, 14} -> 8 + (4*(-4 + Ds))/5, {41, 30} -> 18/5 + (3*(-4 + Ds))/5, 
 {41, 31} -> 18/5 + (3*(-4 + Ds))/5, {41, 58} -> -4, 
 {41, 59} -> -3 + (-4 + Ds)/2, {41, 60} -> -4, {41, 61} -> -3 + (-4 + Ds)/2, 
 {42, 7} -> -2 + Ds, {42, 12} -> -2 + Ds, {42, 14} -> 2 - Ds, 
 {42, 30} -> 2 - Ds, {43, 7} -> -2 + Ds, {43, 11} -> -2 + Ds, 
 {43, 13} -> 2 - Ds, {43, 31} -> 2 - Ds, {44, 38} -> -4 + Ds, {45, 7} -> 1, 
 {45, 13} -> -3/2 + (4 - Ds)/4, {45, 27} -> 1, {45, 31} -> -3/2 + (4 - Ds)/4, 
 {46, 7} -> 1, {46, 14} -> -3/2 + (4 - Ds)/4, {46, 26} -> 1, 
 {46, 30} -> -3/2 + (4 - Ds)/4, {47, 14} -> 2 - Ds, {47, 24} -> -2 + Ds, 
 {48, 13} -> 2 - Ds, {48, 25} -> -2 + Ds, {49, 68} -> 1, {49, 69} -> 1, 
 {50, 6} -> 1 + (-4 + Ds)/2, {50, 7} -> 1, {50, 11} -> 1, 
 {50, 13} -> -3/2 + (4 - Ds)/4, {50, 14} -> -1 + (4 - Ds)/2, 
 {50, 30} -> -1 + (4 - Ds)/2, {50, 31} -> -1/2 + (-4 + Ds)/4, 
 {51, 6} -> 1 + (-4 + Ds)/2, {51, 7} -> -1, {51, 11} -> -1, 
 {51, 13} -> 3/2 + (-4 + Ds)/4, {51, 14} -> 1 + (-4 + Ds)/2, 
 {51, 30} -> 1 + (-4 + Ds)/2, {51, 31} -> 1/2 + (4 - Ds)/4, {52, 7} -> 2, 
 {52, 12} -> 2, {52, 14} -> -3 + (4 - Ds)/2, {52, 30} -> -3 + (4 - Ds)/2, 
 {53, 7} -> 2, {53, 11} -> 2, {53, 13} -> -3 + (4 - Ds)/2, 
 {53, 31} -> -3 + (4 - Ds)/2, {54, 38} -> 1, {55, 68} -> -2 + Ds, 
 {56, 69} -> -2 + Ds, {57, 73} -> 2 - Ds, {58, 71} -> -4 + Ds, 
 {58, 73} -> -4 + Ds, {59, 7} -> -4/5, {59, 11} -> -2/5, {59, 12} -> -2/5, 
 {59, 13} -> 1 + (3*(-4 + Ds))/10, {59, 14} -> 1 + (3*(-4 + Ds))/10, 
 {59, 30} -> 3/5 + (-4 + Ds)/10, {59, 31} -> 3/5 + (-4 + Ds)/10, 
 {60, 70} -> 1, {61, 72} -> 1, {62, 6} -> 2 - Ds, {62, 7} -> 2 - Ds, 
 {62, 30} -> -2 + Ds, {62, 31} -> -2 + Ds, {63, 7} -> 2 - Ds, 
 {63, 31} -> -2 + Ds, {64, 7} -> 2 - Ds, {64, 30} -> -2 + Ds, 
 {65, 23} -> 1 + (-4 + Ds)/2, {65, 32} -> -1/2 + (4 - Ds)/4, 
 {65, 33} -> -1/2 + (4 - Ds)/4, {66, 70} -> -2 + Ds, {67, 72} -> -2 + Ds, 
 {68, 15} -> 1 + (-4 + Ds)/2, {68, 22} -> 2 - Ds, 
 {68, 32} -> 3 + (3*(-4 + Ds))/2, {69, 21} -> 1 + (-4 + Ds)/2, 
 {69, 22} -> -1 + (4 - Ds)/2, {69, 32} -> 3/2 + (3*(-4 + Ds))/4, 
 {69, 33} -> -3/2 - (3*(-4 + Ds))/4, {70, 47} -> -2 + Ds, 
 {70, 48} -> -2 + Ds, {70, 49} -> -2 + Ds, {71, 52} -> -2 + Ds, 
 {71, 59} -> 2 - Ds, {72, 54} -> -2 + Ds, {72, 61} -> 2 - Ds, 
 {73, 16} -> 1 + (-4 + Ds)/2, {73, 33} -> -1 + (4 - Ds)/2, 
 {74, 17} -> 1 + (-4 + Ds)/2, {74, 32} -> -1 + (4 - Ds)/2, 
 {75, 19} -> 1 + (-4 + Ds)/2, {75, 33} -> -3 - (3*(-4 + Ds))/2, 
 {76, 20} -> 1 + (-4 + Ds)/2, {76, 32} -> -3 - (3*(-4 + Ds))/2, 
 {77, 53} -> 1 + (-4 + Ds)/2, {78, 55} -> 1 + (-4 + Ds)/2, 
 {79, 56} -> -2 + Ds, {80, 57} -> -2 + Ds, {81, 62} -> 1 + (-4 + Ds)/2, 
 {81, 63} -> 1 + (-4 + Ds)/2, {82, 64} -> 1 + (-4 + Ds)/2, 
 {82, 65} -> 1 + (-4 + Ds)/2, {83, 71} -> 1 + (-4 + Ds)/2, 
 {83, 73} -> 1 + (-4 + Ds)/2, {84, 58} -> -2 + Ds, {85, 60} -> -2 + Ds, 
 {86, 32} -> 1 + (-4 + Ds)/2, {87, 33} -> 1 + (-4 + Ds)/2, 
 {88, 59} -> 1 + (-4 + Ds)/2, {89, 61} -> 1 + (-4 + Ds)/2, {90, 1} -> 2 - Ds, 
 {90, 2} -> -2 + Ds, {91, 1} -> 2 - Ds, {91, 3} -> -2 + Ds, 
 {92, 50} -> 1 + (-4 + Ds)/2, {93, 51} -> 1 + (-4 + Ds)/2, {_, _} -> 0}


==> anc/amplitudes/A1_pmppp/BasisCoefficients.m <==
{
+(+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
{1,2,4,3,5},
{1,2,4,5,3},
{1,2,5,3,4},
{1,2,5,4,3},
+(+1Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[5]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
{1,2,5,3,4},
+(+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]),
{1,2,4,3,5},
{1,2,4,5,3},
+(+1Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[5]]Spab[Sp[5],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]),
{1,2,3,5,4},
{1,2,4,3,5},
{1,2,4,5,3},
{1,2,5,3,4},
{1,2,5,4,3},
+(+8Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]^2)/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2)
+(-8Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]^2Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[3]]Spaa[Sp[3],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[3]]Spbb[Sp[3],Sp[1]])^2),
+(-4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]^2)/(Spaa[Sp[1],Sp[3]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+8Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2)/(Spaa[Sp[1],Sp[3]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
{1,2,4,3,5},
{1,2,4,5,3},
{1,2,5,3,4},
{1,2,5,4,3},
+(-8Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+4Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[5]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(-4Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[2],Sp[3]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+(+4Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]](Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]]))
+Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]](8Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]+8Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]])/((Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[1]]-Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[1]])^2),
{1,2,3,5,4},
{1,2,4,3,5},
{1,2,4,5,3},
{1,2,5,3,4},
{1,2,5,4,3}
}


==> anc/amplitudes/A1_pmppp/MIs.m <==
{MI["OneMassTriangle", 2, s13], MI["OneMassTriangle", 2, s14], 
   MI["OneMassTriangle", 2, s15], MI["OneMassTriangle", 2, s23], 
   MI["OneMassTriangle", 2, s24], MI["OneMassTriangle", 2, s25], 
   MI["OneMassTriangle", 2, s34], MI["OneMassTriangle", 2, s35], 
   MI["OneMassTriangle", 2, s45], 
 MI["TwoMassTriangle", 2, s13, s24], 
   MI["TwoMassTriangle", 2, s13, s25], 
 MI["TwoMassTriangle", 2, s14, s23], 
   MI["TwoMassTriangle", 2, s14, s25], 
 MI["TwoMassTriangle", 2, s15, s23], 
   MI["TwoMassTriangle", 2, s15, s24], 
 MI["OneMassBox", 2, s12, s34, s45], 
   MI["OneMassBox", 2, s12, s35, s34], 
 MI["OneMassBox", 2, s12, s35, s45], 
   MI["OneMassBox", 2, s13, s24, s45], 
 MI["OneMassBox", 2, s13, s25, s45], 
   MI["OneMassBox", 2, s14, s23, s35], 
 MI["OneMassBox", 2, s14, s25, s35], 
   MI["OneMassBox", 2, s15, s23, s34], 
 MI["OneMassBox", 2, s15, s24, s34], 
   MI["OneMassBox", 2, s23, s14, s45], 
 MI["OneMassBox", 2, s23, s15, s45], 
   MI["OneMassBox", 2, s24, s13, s35], 
 MI["OneMassBox", 2, s24, s15, s35], 
   MI["OneMassBox", 2, s25, s13, s34], 
 MI["OneMassBox", 2, s25, s14, s34], 
   MI["OneMassBox", 2, s34, s12, s25], 
 MI["OneMassBox", 2, s34, s15, s12], 
   MI["OneMassBox", 2, s35, s12, s24], 
 MI["OneMassBox", 2, s35, s14, s12], 
   MI["OneMassBox", 2, s45, s12, s23], 
 MI["OneMassBox", 2, s45, s13, s12], 
   MI["Pentagon", 1, s12, s23, s34, s15, s45], 
 MI["Pentagon", 1, s12, s23, 
     s35, s14, s45], MI["Pentagon", 1, s12, s24, s34, s15, s35], 
   MI["Pentagon", 1, s12, s24, s45, s13, s35], 
 MI["Pentagon", 1, s12, s25, 
     s35, s14, s34], MI["Pentagon", 1, s12, s25, s45, s13, s34]}


==> anc/amplitudes/A1_pmppp/Matrix.m <==
{{1, 37} -> -8 - 4*(-4 + Ds), {2, 38} -> -8 - 4*(-4 + Ds), 
 {3, 39} -> -8 - 4*(-4 + Ds), {4, 41} -> -8 - 4*(-4 + Ds), 
 {5, 40} -> -8 - 4*(-4 + Ds), {6, 42} -> -8 - 4*(-4 + Ds), 
 {7, 31} -> 8 + 4*(-4 + Ds), {7, 32} -> 8 + 4*(-4 + Ds), 
 {8, 33} -> 8 + 4*(-4 + Ds), {8, 34} -> 8 + 4*(-4 + Ds), 
 {9, 35} -> 8 + 4*(-4 + Ds), {9, 36} -> 8 + 4*(-4 + Ds), 
 {10, 1} -> -12 - 6*(-4 + Ds), {10, 2} -> 4 + 2*(-4 + Ds), 
 {10, 3} -> 4 + 2*(-4 + Ds), {10, 4} -> 4 + 2*(-4 + Ds), 
 {10, 7} -> -8 - 4*(-4 + Ds), {10, 8} -> -8 - 4*(-4 + Ds), 
 {11, 1} -> 4 + 2*(-4 + Ds), {11, 2} -> -12 - 6*(-4 + Ds), 
 {11, 3} -> 4 + 2*(-4 + Ds), {11, 5} -> 4 + 2*(-4 + Ds), 
 {11, 7} -> -8 - 4*(-4 + Ds), {11, 9} -> -8 - 4*(-4 + Ds), 
 {12, 1} -> 4 + 2*(-4 + Ds), {12, 2} -> 4 + 2*(-4 + Ds), 
 {12, 3} -> -12 - 6*(-4 + Ds), {12, 6} -> 4 + 2*(-4 + Ds), 
 {12, 8} -> -8 - 4*(-4 + Ds), {12, 9} -> -8 - 4*(-4 + Ds), 
 {13, 1} -> -4 - 2*(-4 + Ds), {13, 3} -> 8 + 4*(-4 + Ds), 
 {13, 8} -> 8 + 4*(-4 + Ds), {13, 10} -> -4 - 2*(-4 + Ds), 
 {14, 1} -> -4 - 2*(-4 + Ds), {14, 2} -> 8 + 4*(-4 + Ds), 
 {14, 7} -> 8 + 4*(-4 + Ds), {14, 11} -> -4 - 2*(-4 + Ds), 
 {15, 2} -> -4 - 2*(-4 + Ds), {15, 3} -> 8 + 4*(-4 + Ds), 
 {15, 9} -> 8 + 4*(-4 + Ds), {15, 12} -> -4 - 2*(-4 + Ds), 
 {16, 2} -> 8 + 4*(-4 + Ds), {16, 3} -> -4 - 2*(-4 + Ds), 
 {16, 9} -> 8 + 4*(-4 + Ds), {16, 14} -> -4 - 2*(-4 + Ds), 
 {17, 1} -> 8 + 4*(-4 + Ds), {17, 2} -> -4 - 2*(-4 + Ds), 
 {17, 7} -> 8 + 4*(-4 + Ds), {17, 13} -> -4 - 2*(-4 + Ds), 
 {18, 1} -> 8 + 4*(-4 + Ds), {18, 3} -> -4 - 2*(-4 + Ds), 
 {18, 8} -> 8 + 4*(-4 + Ds), {18, 15} -> -4 - 2*(-4 + Ds), 
 {19, 16} -> 1 + (-4 + Ds)/2, {19, 17} -> 1 + (-4 + Ds)/2, 
 {19, 18} -> 1 + (-4 + Ds)/2, {20, 19} -> 1 + (-4 + Ds)/2, 
 {21, 20} -> 1 + (-4 + Ds)/2, {22, 21} -> 1 + (-4 + Ds)/2, 
 {23, 23} -> 1 + (-4 + Ds)/2, {24, 22} -> 1 + (-4 + Ds)/2, 
 {25, 24} -> 1 + (-4 + Ds)/2, {26, 25} -> 1 + (-4 + Ds)/2, 
 {27, 26} -> 1 + (-4 + Ds)/2, {28, 27} -> 1 + (-4 + Ds)/2, 
 {29, 29} -> 1 + (-4 + Ds)/2, {30, 28} -> 1 + (-4 + Ds)/2, 
 {31, 30} -> 1 + (-4 + Ds)/2, {_, _} -> 0}


==> anc/amplitudes/R1_pmmpp/BasisCoefficients.m <==
{-(Spaa[Sp[2], Sp[3]]^2/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]])), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]^2)/(Spaa[Sp[1], Sp[5]]^3*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]])), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]^2*
   Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[3], Sp[5]]*
   (-2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]] + 3*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[3], Sp[5]]))/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]^2), 
 -((Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]]))), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
      Spab[Sp[1], Sp[4], Sp[1]]))) + 
  (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], 
       Sp[5]])^2), {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[3], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
      Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[4]])/
    (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
      Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) + (Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*(Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])}


==> anc/amplitudes/R1_pmmpp/BasisPentagons.m <==
{1, tci[1, 2], F[1, 1, 1], F[1, 1, 3], F[1, 1, 6], 
  F[1, 1, 7], F[1, 1, 8], F[1, 1, 10], F[2, 1, 1], F[2, 1, 4], F[2, 1, 8], 
  F[2, 1, 9], F[2, 1, 10], F[2, 1, 11], F[2, 1, 13], F[2, 1, 14], 
  tci[1, 2]^2, F[1, 1, 1]^2, F[1, 1, 2]^2, F[1, 1, 3]^2, F[1, 1, 6]^2, 
  F[1, 1, 7]^2, F[1, 1, 1]*tci[1, 2], F[1, 1, 2]*tci[1, 2], 
  F[1, 1, 6]*tci[1, 2], F[1, 2, 2]*tci[1, 2], F[1, 2, 8]*tci[1, 2], 
  F[1, 1, 1]*F[1, 1, 3], F[1, 1, 1]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 7], 
  F[1, 1, 1]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 10], 
  F[1, 1, 2]*F[1, 1, 3], F[1, 1, 2]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 5], 
  F[1, 1, 3]*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 10], 
  F[1, 1, 6]*F[1, 1, 8], F[1, 1, 7]*F[1, 1, 8], F[1, 1, 8]*F[1, 1, 9]}


==> anc/amplitudes/R1_pmmpp/Benchmark.m <==
{(-25.462165002998386-38.95829692197426I), (10.770727751055057+15.010749447075677I), (-10.104642431154158-15.036824995940442I), (-0.7962091533969151+1.378205009430233I), (-7.838521347272719-7.933314123613262I), (9.322922038412933+18.564387439244566I), (0.13012383349601592-1.3521294605654661I), (9.286327059914843+4.379676131444373I), (6.441300410245499+8.805564040925688I), (4.31123330223172+2.927017022575956I), (4.6833418357919125+4.068441694839332I), (7.357004539342388+5.590452678055279I), (-0.016284405964730908-2.721735090906271I), (2.4251949852043855+7.097532974717673I), (2.3367932904508533-3.1443789261422257I), (4.202108274153811+5.5879549928029615I), (2.6450576859546526+2.350904115572366I), (6.899152474793944+7.198008359490483I), (3.3682141437180526+5.012274998646815I), (1.1683966452254266-1.5721894630711128I), (4.442725054972861+4.828198343821146I), (-0.008142202982365454-1.3608675454531356I), (-13.268800700966244-20.103590520171878I), (6.736428287436105+10.02454999729363I), (8.885450109945722+9.656396687642292I), (-2.3367932904508533+3.1443789261422257I), (-0.016284405964730908-2.721735090906271I), (-0.26475212431082173+2.8537869005954555I), (-4.31123330223172-2.927017022575956I), (-4.667057429827182-1.3467066039330606I), (-0.26475212431082173+2.8537869005954555I), (-2.4251949852043855-7.097532974717673I), (-1.8653149837029575-8.732333918945187I), (-4.31123330223172-2.927017022575956I), (-2.4251949852043855-7.097532974717673I), (4.31123330223172+2.927017022575956I), (-4.202108274153811-5.5879549928029615I), (0.26475212431082173-2.8537869005954555I), (1.8653149837029575+8.732333918945187I), (-4.6833418357919125-4.068441694839332I), (4.6833418357919125+4.068441694839332I), (2.4251949852043855+7.097532974717673I)}

==> anc/amplitudes/R1_pmmpp/Matrix.m <==
{{1, 1} -> -7/2, {1, 2} -> 3/2, {1, 3} -> -3/2, {1, 5} -> 3/2, {1, 10} -> 1, 
 {1, 12} -> -1, {1, 18} -> -1/2, {1, 19} -> 1/2, {1, 23} -> -1, {1, 24} -> 1, 
 {1, 28} -> 1, {1, 29} -> -1, {1, 31} -> 1, {1, 34} -> -1, {1, 36} -> 1, 
 {1, 38} -> -1, {2, 1} -> -7/2, {2, 2} -> 3/2, {2, 3} -> -3/2, {2, 5} -> 3/2, 
 {2, 12} -> 1, {2, 14} -> 1, {2, 17} -> 1/6, {2, 18} -> 1/2, {2, 19} -> 1/2, 
 {2, 23} -> -1, {2, 24} -> 1, {2, 32} -> -1, {2, 35} -> -1, {2, 42} -> 1, 
 {3, 11} -> 1, {3, 13} -> -1, {3, 21} -> 1/2, {3, 22} -> -1/2, {3, 25} -> 1, 
 {3, 27} -> -1, {3, 40} -> -1, {3, 41} -> 1, {4, 15} -> 1, {4, 16} -> 1, 
 {4, 17} -> 1/6, {4, 20} -> 1/2, {4, 21} -> 1/2, {4, 25} -> 1, {4, 26} -> -1, 
 {4, 37} -> -1, {5, 12} -> -1, {5, 13} -> -1, {5, 17} -> -1/6, 
 {5, 18} -> -1/2, {5, 22} -> -1/2, {5, 23} -> 1, {5, 27} -> -1, {5, 30} -> 1, 
 {6, 12} -> 1, {6, 15} -> 1, {6, 17} -> 1/6, {6, 18} -> 1/2, {6, 20} -> 1/2, 
 {6, 23} -> 1, {6, 26} -> -1, {6, 28} -> -1, {6, 31} -> -1, {6, 33} -> 1, 
 {6, 38} -> 1, {6, 39} -> -1, {7, 9} -> 1, {7, 12} -> 1, {7, 17} -> 1/6, 
 {7, 18} -> 1, {7, 28} -> -1, {7, 31} -> -1, {7, 38} -> 1, {8, 2} -> -1, 
 {8, 4} -> 1, {8, 5} -> -1, {9, 2} -> -1, {9, 5} -> -1, {9, 7} -> 1, 
 {10, 5} -> -1, {10, 6} -> 1, {11, 5} -> -1, {11, 8} -> 1, {12, 1} -> 1, 
 {_, _} -> 0}


==> anc/amplitudes/R1_pmppp/BasisCoefficients.m <==
{(Spaa[Sp[1], Sp[2]]*(8*(Spab[Sp[3], Sp[1], Sp[3]] - Spab[Sp[3], Sp[2], 
        Sp[3]]) + 4*(Spab[Sp[4], Sp[1], Sp[4]] - Spab[Sp[4], Sp[2], Sp[4]])))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]*(4*(-Spab[Sp[3], Sp[1], Sp[3]] + 
       Spab[Sp[3], Sp[2], Sp[3]]) + 8*(-Spab[Sp[4], Sp[1], Sp[4]] + 
       Spab[Sp[4], Sp[2], Sp[4]])))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]) - 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) - (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[3], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]) + 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) + (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]) - 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) - (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]])}


==> anc/amplitudes/R1_pmppp/BasisPentagons.m <==
{1}


==> anc/amplitudes/R1_pmppp/Benchmark.m <==
{(67.16227913592799+20.803802524173197I)}

==> anc/amplitudes/R1_pmppp/Matrix.m <==
{{1, 1} -> 1, {_, _} -> 0}


==> anc/amplitudes/R20_pmmpp/BasisCoefficients.m <==
{-1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]), (Spaa[Sp[3], Sp[4]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
    Spab[Sp[5], Sp[2], Sp[5]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
   Spbb[Sp[5], Sp[2]]), {1, 2, 3, 5, 4}, 
 -1/6*Spaa[Sp[2], Sp[3]]^2/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]), (-3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]^2)/
  (40*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
   Spaa[Sp[4], Sp[5]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[3], Sp[4]]^2)/(6*Spaa[Sp[1], Sp[5]]*
   Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^3), {1, 2, 3, 5, 4}, 
 (-4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(9*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]) + (2*Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])*Spbb[Sp[4], Sp[1]])/
   (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[1]]^2) + 
  (2*Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])*Spbb[Sp[5], Sp[1]])/
   (9*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]^2), 
 (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) + 
  (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]), (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2)/
   (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2)/(2*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]^2), {1, 2, 3, 5, 4}, 
 (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[5]]), 
 {1, 2, 3, 5, 4}, (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[3], Sp[4]])/(9*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]) + (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[3], Sp[5]])/(9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*
    Spaa[Sp[2], Sp[4]]), {1, 2, 3, 5, 4}, 
 ((Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[4], Sp[2]])*Spbb[Sp[2], Sp[1]])/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2) - 
  (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]*(Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[3], Sp[2]])*
    Spbb[Sp[2], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) - 
  (Spaa[Sp[2], Sp[3]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]]))/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
      Spab[Sp[5], Sp[2], Sp[5]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]])) + 
  (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]]))/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) + 
  ((Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]]), {1, 2, 3, 5, 4}, 
 (-6*Spaa[Sp[2], Sp[3]]^2)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) - (4*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]) - (4*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[2]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[2], Sp[5]])) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/(2*Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]^2) - (Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2), 
 {1, 2, 3, 5, 4}, 
 -1/2*((Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]]) + 
  ((Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]) + 
  (Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 Spaa[Sp[2], Sp[3]]^2/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[3], Sp[4]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])) - 
  (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2), 
 {1, 2, 3, 5, 4}, 
 (Spbb[Sp[2], Sp[1]]*(-2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] - Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2 - Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] - Spaa[Sp[1], Sp[2]]^2*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - Spaa[Sp[1], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[3], Sp[2]])*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  ((-5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[3], Sp[1]])/2 - (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2)/2 + 
    Spaa[Sp[1], Sp[3]]^3*Spbb[Sp[3], Sp[1]]^3 - Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] + 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[3], Sp[2]])/2 - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]] + (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]])/2 + 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]])/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]] - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/2 + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
    Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  ((Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[3], Sp[1]])/2 - (Spaa[Sp[1], Sp[3]]^3*Spbb[Sp[3], Sp[1]]^3)/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/2 - 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[3], Sp[2]])/2 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/2 + (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]])/2 - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]] - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/2 - 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]), 
 -1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[2]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[4], Sp[1]])*
    Spbb[Sp[3], Sp[1]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[2], Sp[4]])*
    Spbb[Sp[4], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[2], Sp[5]])*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spbb[Sp[5], Sp[4]]*(Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
     (Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), 
 -((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     ((2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]])/9 - 
      (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]])/27))/
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]])) + 
  (13*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (27*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]) + 
  (Spaa[Sp[1], Sp[2]]^2*((-2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/9 + 
     (2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/9))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]) - (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[1]]^2)/(9*Spaa[Sp[1], Sp[4]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    ((4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/9 + 
     (2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]])/9))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
    ((8*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/9 + 
     (8*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]])/9))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]), {1, 2, 3, 5, 4}, 
 -((((-7*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]])/2 + 
      (7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/2)*Spaa[Sp[3], Sp[4]])/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2)) + 
  (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    (-(Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]) - Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[2], Sp[4]])*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[3], Sp[5]]*(-5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]] + Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[2]] - Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]] - 5*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[2]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[2]]), {1, 2, 3, 5, 4}, 
 -(((Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/3 - 
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]] + (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/3 - 
     (4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2)/3)/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[4], Sp[3]])) + (Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    ((5*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/3 + 
     (2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) + 
  ((-1/3*(Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]) + 
     (17*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/6)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[2], Sp[4]])*Spbb[Sp[4], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (-4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])) - 
  (Spaa[Sp[1], Sp[3]]*((13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/24 - 
     (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/24 - 
     (13*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/24 + 
     (13*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[3]])/24))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2) + 
  (Spaa[Sp[3], Sp[4]]*((13*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]])/24 - 
     (15*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]])/8)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/
   (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]) - (Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[3]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*
    (Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]] + 
     (Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    ((Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]])/2 + Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[3]])*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*((295*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[3]]^2*
       Spbb[Sp[5], Sp[1]])/36 + (277*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/36 - 
     (Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/2 + 
     (295*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]*
       Spbb[Sp[5], Sp[4]])/36 - (Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[4]]^2)/2 + (Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
       Spbb[Sp[5], Sp[4]]^2)/2))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*((-295*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[3]]^2)/36 + (277*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/36 + 
     (295*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]*
       Spbb[Sp[5], Sp[4]])/36 - (Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]^2*
       Spbb[Sp[5], Sp[4]])/2 + (Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[4]]^2)/2 + (Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]*
       Spbb[Sp[5], Sp[4]]^2)/2))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]]), (-241*Spaa[Sp[2], Sp[3]]^2)/
   (36*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]] + Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] + 
     (3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]*((Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]])/2 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]])/2 + (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/2 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]]*
    ((Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/2 + 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[5], Sp[3]]), 
 ((5*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/2 - 
    (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/4)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  ((5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]])/2 + 
    2*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]] + 
    (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 + 
    (31*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/12)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    ((-19*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/6 - 
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[1]]) - 
  (-1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2) - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[2]] - (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2)/2 - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]] - Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2 + 
    (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/12 - (31*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/12 + 
    (5*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/3 + (7*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/
     12 + Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/(2*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[2]]^3) - 
  (Spbb[Sp[4], Sp[2]]*((31*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/12 + Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[3]] - (Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[3]])/2 + (19*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[3]])/12))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2) + 
  ((Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 + 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[4]] + (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[4]]^2)/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[4], Sp[1]])*
    Spbb[Sp[3], Sp[1]]), {1, 2, 3, 5, 4}, 
 (125*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2)/(54*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    ((3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/4 + 
     (3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    ((-3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]])/4 - 
     (3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[3]])/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  ((-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/4 + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2)/4 + (3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/4 - (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/4)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    ((-3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[2]])/4 - 
     (3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[3]])/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  ((3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[1]])/4 - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]^2)/4 - (3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/4 + (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/4)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]), 
 (Spaa[Sp[2], Sp[3]]*(-1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]) - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]])/2 - (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/2 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]*(-(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]) - Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]] - 
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] - 
     (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
     (241*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/36))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*(-1/2*(Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]]) - 
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  ((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/2 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[1]]), 
 -((Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
     ((-19*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/6 - 
      (19*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/6))/
    (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
      Spab[Sp[5], Sp[2], Sp[5]]))) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[2]]) - (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) + 
  (Spbb[Sp[5], Sp[1]]*(-1/2*(Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]]) - 
     (46*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/9))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) + 
  ((-71*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/18 - (49*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/9 - 
    (55*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2)/9 - (71*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/18 - 
    (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/2 - (101*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/18 - 
    (89*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/18 - 
    (101*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]^2*
      Spbb[Sp[5], Sp[3]])/18 - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]]^2)/2 - 
    (46*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[3]]^2)/9)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) - (40*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (9*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  ((13*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[2]])/6 + (13*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/6 + 
    (13*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[2]]^2)/6 + Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]] + 
    (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]])/6 + 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[3]] - (7*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]])/6 + 
    Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[4]] + Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*
     Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] + 
    (3*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/2)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, 
 (Spbb[Sp[2], Sp[1]]*((-31*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/12 - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
     (19*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/12))/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] + 
     (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/2))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
    (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 + (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 + 
    (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
    (15*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]^2)/4 + 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) + 
  ((Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[4], Sp[1]])/2 + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - 
    (17*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 - 
    (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/4 + 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/2 - 
    (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/4 + 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]^2*
      Spbb[Sp[4], Sp[2]])/2 - (23*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 - 
    (23*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 + 
    (17*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/4 - 
    (25*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/4 + 
    (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]^2)/4 - 
    (25*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/4 + 
    (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]^3)/4 - 2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]] - 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 - 
    Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) + 
  ((Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]^2)/2 - (19*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 + 
    10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]] - 
    (19*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]])/4 - (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/2 + 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4 - 
    (5*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/2 - (5*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]) - (Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[2]]^3) - 
  (Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[5], Sp[3]])/(2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]*((-23*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[1]])/4 + (21*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[4]])/4 - Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) + 
  ((-23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/4 + 10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]] - 
    (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 + 
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
    (25*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/4 + 
    9*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
    (23*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[4]]^2)/4 + (25*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/4)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
    (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 + 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - 
  ((101*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/18 + 
    (55*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/9 - (55*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/9 + 
    (119*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/18)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  ((101*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]])/18 - 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]])/2 + 
    (55*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]])/9 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]])/2 + 
    (55*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[2]])/9 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + (-(Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]^3) - 
    (29*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[3], Sp[1]])/2 - (169*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2)/18 - 
    Spaa[Sp[1], Sp[3]]^3*Spbb[Sp[3], Sp[1]]^3 - 2*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]] - 
    (71*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/9 - 
    2*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[4], Sp[1]] - Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2 - Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2 + 
    (25*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]])/2 + (25*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 + 15*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 - 
    (119*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/18 - 
    (80*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/9 + 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    (89*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/9)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) - 
  (11*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (9*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*(Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]] + Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
     Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] + 
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[2], Sp[4]])*
    Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[5]]*(-1/2*(Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
     (55*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/9 + 
     (55*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[3]])/9 + (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]^2*
       Spbb[Sp[5], Sp[4]])/2 + (Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
     (Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/2 - (119*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/18))/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  ((137*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]^2)/18 - 
    (64*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]])/9 + (137*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/18 + 
    Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]] - 
    2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]] + (155*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[4]]^2)/9)/(Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  ((137*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/18 + (137*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/18 - 
    (97*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2)/18 + (137*Spaa[Sp[1], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/18 + 
    (137*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/18 + 
    (31*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/3 + 
    (73*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/9 - 
    (16*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/9 - 
    (101*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[4]]^2)/18 + (137*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/18 + 
    (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/9)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) - (Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
    ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/2 + 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[2]] - (3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2)*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) + 
  ((-2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]] - 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) - (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[2], Sp[4]])*Spbb[Sp[5], Sp[3]]) + 
  (2*Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-259*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (36*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]*((259*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]])/36 - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]])/2 + (7*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[2]])/6 + (259*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[2]])/36))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])) - 
  (Spaa[Sp[2], Sp[3]]*(-1/2*(Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]]) - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])) - 
  (Spaa[Sp[2], Sp[5]]*(Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[1]]^2 + 
     2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]] + Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[2]]^2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2) - 
  (Spaa[Sp[1], Sp[2]]*(-1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2) - 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]] - (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2)/2 + 
     (187*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/36 - Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] + 
     (7*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2)/12 + 
     (241*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/36 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 
     (223*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]])/36 + (259*Spaa[Sp[2], Sp[4]]^2*
       Spbb[Sp[4], Sp[2]]^2)/36))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/2 + 
    (205*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/36 + (259*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/36 - 
    (205*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/36 - (13*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/12)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     ((-19*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/6 - 
      (19*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/6))/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
      Spab[Sp[4], Sp[2], Sp[4]]))) + 
  ((-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/2 - 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]] - 
    (19*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/6 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
    (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/6)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - 
  ((Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]])/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/2 + 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/3 + (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/3 - 
    (53*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/18)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[2], Sp[5]])) - 
  (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (-1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]) - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/2 - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[2]] - (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/3 - 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/2 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/2 - 
    (11*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/3 - (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[3]]^2)/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[3], Sp[4]]*((8*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/3 + Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]^2 + 
     (Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 - 
     Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]), 
 -((Spaa[Sp[2], Sp[3]]*((Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
        Spaa[Sp[2], Sp[5]])/4 + (81011*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
        Spaa[Sp[4], Sp[5]])/2592))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]])) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    ((277*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]])/72 + 
     (277*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[3]])/72))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  (-1/4*(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[2], Sp[1]]) - (241*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]])/72 - 
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]])/4 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]])/4 - 
    (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]])/4 - (259*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]])/72 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]])/4 + 
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  ((277*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/72 - (277*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2)/72 - (277*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/72 + (277*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/72)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[4], Sp[3]])*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]])/
   (4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[5], Sp[3]])*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    ((277*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[2]])/72 + 
     (277*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[3]])/72))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  ((-277*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[1]])/72 + (277*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]^2)/72 + (277*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/72 - (277*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/72)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]), 
 -((Spaa[Sp[2], Sp[3]]*((-55*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/9 - 
      Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]))/(Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]])) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    ((-64*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/9 + 
     (7*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/12))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + 
  (-1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]) - 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
    (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
    (7*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/12)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + (-(Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]) + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] - 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) - (64*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]])/(9*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[5], Sp[2]])*Spbb[Sp[3], Sp[2]]^2) + 
  (Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]^2) - (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]), {1, 2, 3, 5, 4}, 
 (-(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]) + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/2 + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + 
  (Spbb[Sp[4], Sp[1]]*(-(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]) - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2 - 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/
   (2*Spaa[Sp[1], Sp[4]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[4], Sp[2]])*Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]])/(2*Spaa[Sp[1], Sp[4]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[4], Sp[3]])*Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[1], Sp[3]]*(-1/4*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[5], Sp[1]]^2) - (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/2 - 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[4]])/2 - (Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
       Spbb[Sp[5], Sp[4]])/4 + (Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[4]]^2)/4 - (Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[4]]^2)/4))/(Spaa[Sp[1], Sp[4]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[4], Sp[3]])^2*
    Spbb[Sp[3], Sp[2]]) - 
  ((19*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]^2)/12 + 
    (11*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]])/3 + (11*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/3 + 
    (25*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/12 - 
    (7*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/3 + 
    (7*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/3)/
   (Spaa[Sp[1], Sp[4]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[4], Sp[3]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2) - 
  Spbb[Sp[5], Sp[4]]^2/(Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]) + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[4]]^2)/(2*Spaa[Sp[1], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[4]]^2)/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[5], Sp[2]]) - (Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/
   (2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[3], Sp[4]]*(-(Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]) - 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]])/2)*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) + 
  (Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/(2*Spaa[Sp[1], Sp[4]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]^3)/
   ((Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]), {1, 2, 3, 5, 4}, 
 (-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]) + (-3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]] + 
    (4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/3)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spbb[Sp[2], Sp[1]]*(-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 - 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
     (19*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/12))/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2) + 
  ((-5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]])/2 - 
    (3*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]])/2 - 
    (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 - 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[4], Sp[1]] - Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]] + Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])) - 
  ((3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]])/2 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 + 
    (3*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/2 - 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/4 + Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] - 
    (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/4 - (15*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/
     4 - Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*(-(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]) + Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2 + Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2) - 
  (Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]^2)/(2*Spaa[Sp[1], Sp[4]]*
    Spbb[Sp[3], Sp[2]]^3) + (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] + 
     (23*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/4 + 
     (3*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/2 + 
     (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]) - (Spaa[Sp[3], Sp[5]]^2*
    (-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]) + Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])), 
 {1, 2, 3, 5, 4}, (-21*Spaa[Sp[2], Sp[3]]^2)/(4*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (Spbb[Sp[2], Sp[1]]*((25*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/12 - 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
     (19*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/12))/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2) + 
  ((-71*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]])/12 - 
    (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/4 + 
    (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/3)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + 
  ((-13*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]])/12 + 
    (17*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]])/4 + Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] - 
    (25*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/12 + 
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]] - 
    (15*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
      Spbb[Sp[4], Sp[3]])/4)/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[3]]^2*((25*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]])/12 - 
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) - ((71*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/
     12 - (14*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]])/3 - (89*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2)/
     12 + (83*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/12 + (3*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/
     2 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/3 - (97*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/12 - 
    (7*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/4 - (15*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/
     4 + (41*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/4)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[3], Sp[4]]^2*(-(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]) + Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]] + Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[3]]^2))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]) - 
  ((-25*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]])/12 - (25*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]^2)/
     12 - (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/2 + (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/12 - 
    (Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]])/2 - (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/12 + 
    (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/12 + 
    (11*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/3 + (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/6 - 
    (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/12 + (11*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/3 + 
    (25*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]^2)/12)/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (45*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/(4*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/(2*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[2]]^3) - 
  (Spaa[Sp[1], Sp[3]]*(-(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[5], Sp[1]]) + Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])) + 
  (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[5], Sp[1]] + 2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]] + 
    Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[1]] + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]] + 2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
    2*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[3]] - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]] + Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*
     Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[3]] + 2*Spaa[Sp[2], Sp[3]]^2*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]]^2 - 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2*
    Spbb[Sp[3], Sp[1]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[1]] + (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[1]])/2 + 
    (Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[1]])/2 - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]^2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[5], Sp[3]])/2 - Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
    Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[3]] - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]] + Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]] + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*
      Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[3]])/2 + 
    Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[3]]^2 - (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]]^2)/2)/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]^2), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])) + 
  (Spbb[Sp[2], Sp[1]]*((-31*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/24 - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/4 - 
     (19*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/24))/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2) - 
  ((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/2 + 
    (7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/4 - (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/8 + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2 + 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
    (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/4)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
    (17*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/8 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]^2 - 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/4 + (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]) + 
  ((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]^2)/2 - (15*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/8 + (3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/4 - 
    (21*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2)/8 - (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/8 - 
    (15*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^3)/8 - 
    (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]) + 
  (Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]^2)/(4*Spaa[Sp[1], Sp[4]]*
    Spbb[Sp[3], Sp[2]]^3) - (Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[5], Sp[3]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[5], Sp[2]]) - (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]^2*(-1/4*(Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
     (Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/4))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) + 
  ((Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[1]])/2 + Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]] + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[4]])/2 + (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/4 + 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[4]]^2 - (Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]]^2)/4 + 
    (Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]^2)/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]), 
 {1, 2, 3, 5, 4}, (-71*Spaa[Sp[2], Sp[3]]^2)/(18*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  ((-13*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]])/6 + 
    (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]])/6)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) + 
  (Spbb[Sp[2], Sp[1]]*((46*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]])/9 + 
     (101*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/18 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
     (47*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/18 + 
     (65*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/18))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])) + 
  (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]])/
   (6*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])) + 
  ((-95*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]])/9 - 
    (137*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/18)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (-1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]) + 
    (55*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/9 + (95*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/9 + (101*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/18 + 
    (95*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]^2)/9)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spbb[Sp[5], Sp[2]]*(-1/2*(Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]) - 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]])/2 - 
     (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]])/2 - 
     (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[4]]*((Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[5], Sp[3]])/2 + (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
     (3*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/2 + 
     (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/2))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[5]]*(-1/2*(Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
     (55*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/9 + 
     (55*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[3]])/9 + (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]^2*
       Spbb[Sp[5], Sp[4]])/2 + (Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
     (Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/2 - (119*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/18))/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     ((Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/2 + 
      (Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2))/
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])) + 
  (Spaa[Sp[1], Sp[2]]^2*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[3], Sp[1]])/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2)/4 - 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*
       Spbb[Sp[3], Sp[2]])/2 - (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]]^2)/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/2 - 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]] - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]^2*
       Spbb[Sp[4], Sp[1]])/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  ((Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]^2)/4 - (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]])/2 - 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/2 - 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]]^2)/2 - Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]^2 + 
    (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/2 + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] + 
    Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[3]] + 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[3]] - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]^2 - 
    (3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]]^2)/2 - 2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spbb[Sp[3], Sp[1]]*((Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + Spaa[Sp[1], Sp[2]]^2*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]] + Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]] + Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[3]] - Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] - Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]]^2 - 2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]^2 + Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]]^2 - Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]^3))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[5]]*(-1/2*(Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]]) - 
     (Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]), 
 (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[2], Sp[3]]))/(2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[2], Sp[3]]))/(2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  ((Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]^2)/2 + 
    Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]] + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[4], Sp[2]]^2 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    (-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]] - Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] - 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    (-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]] - Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] - 
     (Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (((3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]^2)/2 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 + 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[1]] - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
     (5*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]])/2 + 4*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
     Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  ((-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]) + 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[4], Sp[3]])*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  ((-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]) + 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[5], Sp[3]])*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[4]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[2], Sp[4]])*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[4]]^3)/(Spaa[Sp[1], Sp[4]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[2], Sp[4]])*
    Spbb[Sp[4], Sp[3]]^2) - (Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]]^3)/
   (Spaa[Sp[1], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[5], Sp[3]]^2) + 
  (-1/2*(Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])/2 - 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[3]]^2)/2 + (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/2 - 
    Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[4]] - (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/2 + 
    (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/2 + 
    (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/2 + Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] - 
    (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + 
  ((Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]^2*
      Spbb[Sp[5], Sp[2]])/2 + (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])/2 + 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 + 
    (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/2 + Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] + 
    (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
    (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/2 - Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] - 
    (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]^2*
      Spbb[Sp[5], Sp[4]])/2 + (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 (259*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (36*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    ((259*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/36 - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
     (5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/3 + 
     (259*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/36))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*(-1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]) - (40*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]])/9 - (71*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/
      18 - (71*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/18))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/2 - 
     (241*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]])/36 + (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2)/
      2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/2 - (259*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/36))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])) - 
  (Spaa[Sp[3], Sp[4]]*((Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/2 + 
     (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[4], Sp[2]]) + 
  (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2) - 
  (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]]*
    (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]] - 
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2*
    Spbb[Sp[4], Sp[2]]) + 
  ((-13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2)/12 - 
    (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^3)/12 - (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
    (49*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/36 - (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/12 + 
    (53*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/18 - 
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/2 - (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/9 - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/12 + 
    (49*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/36 - 
    (19*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/12 - 
    (19*Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[5], Sp[2]]^3*Spbb[Sp[5], Sp[4]])/12 + 
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/2 + 
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[4]]^2)/2 + (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/2 + (85*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/36 + (53*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[4]]^2)/18 + 
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/2 - 
    (49*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/36 + 
    (5*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/18 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/2 + 
    (155*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/36 - 
    (19*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/12 - 
    (19*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]^2*
      Spbb[Sp[5], Sp[4]]^2)/6 - (31*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]]^3)/36 + 
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[4]]^3 + (53*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]^3)/18 - 
    (19*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^3)/12)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[3]]), 
 (64*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])) + 
  ((-19*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/12 - 
    (79*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/8)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*((64*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/9 - 
     (121*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/72))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[1], Sp[3]]*((275*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/24 + 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 + 
     (119*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/18))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - ((-263*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/
     24 - (263*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]])/24 - (75*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/8 - 
    (263*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/24 + (121*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/72 - 
    (313*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/72)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[5], Sp[3]])*Spbb[Sp[3], Sp[2]]^2) - 
  (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    ((-277*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]])/36 - 
     (121*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/72))/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) + (277*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (72*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2) + 
  (13*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(12*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[3], Sp[1]]) + (Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[1], Sp[3]]*((Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]^2*
       Spbb[Sp[5], Sp[2]])/4 - (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/2 - 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/4 - 
     (Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[4]])/2 - (Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[4]]^2)/4 - (Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[4]]^2)/4))/(Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])^2*
    Spbb[Sp[3], Sp[2]]) - 
  ((-19*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/12 + 
    (11*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[4]])/3 + (25*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[4]])/12 + (11*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/3 + 
    (7*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/3 + 
    (7*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/3)/
   (Spaa[Sp[1], Sp[5]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[5], Sp[3]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]), 
 (-3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]^2)/(8*Spaa[Sp[1], Sp[4]]^3*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/(8*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
    (-1/2*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/4 - 
     (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/4))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - 
  (-1/4*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]) - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/8 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/4 - (3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/8)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[4]])/(8*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/
   (4*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
      Spab[Sp[5], Sp[3], Sp[5]])^2*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[4]])/
   (8*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^2*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^3*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    ((Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]])/4 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], 
       Sp[5]])^2*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[4]]^2)/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2) + 
  (Spaa[Sp[2], Sp[4]]*((Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]])/8 + 
     (Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]])/4)*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) - 
  (-1/8*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]) + 
    (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/8 + 
    (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/8)/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[2], Sp[4]])^2*
    Spbb[Sp[4], Sp[2]])), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[4], Sp[1]])/(Spaa[Sp[4], Sp[5]]^3*(Spab[Sp[4], Sp[1], Sp[4]] + 
      Spab[Sp[4], Sp[3], Sp[4]]))) + 
  (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^3), 
 {1, 2, 3, 5, 4}}


==> anc/amplitudes/R20_pmmpp/BasisPentagons.m <==
{1, F[3, 1], F[3, 1]*F[1, 1, 1], F[3, 1]*F[1, 1, 2], F[3, 1]*F[1, 1, 3], 
 F[3, 1]*F[1, 1, 4], F[3, 1]*F[1, 1, 5], F[3, 1]*F[1, 1, 6], 
 F[3, 1]*F[1, 1, 7], F[3, 1]*F[1, 1, 8], F[3, 1]*F[1, 1, 9], 
 F[3, 1]*F[1, 1, 10], F[3, 1]*tci[1, 2], F[3, 2], F[3, 2]*F[1, 1, 1], 
 F[3, 2]*F[1, 1, 2], F[3, 2]*F[1, 1, 3], F[3, 2]*F[1, 1, 4], 
 F[3, 2]*F[1, 1, 5], F[3, 2]*F[1, 1, 6], F[3, 2]*F[1, 1, 7], 
 F[3, 2]*F[1, 1, 8], F[3, 2]*F[1, 1, 9], F[3, 2]*F[1, 1, 10], 
 F[3, 2]*tci[1, 2], F[3, 3], F[3, 3]*F[1, 1, 1], F[3, 3]*F[1, 1, 2], 
 F[3, 3]*F[1, 1, 3], F[3, 3]*F[1, 1, 4], F[3, 3]*F[1, 1, 5], 
 F[3, 3]*F[1, 1, 6], F[3, 3]*F[1, 1, 7], F[3, 3]*F[1, 1, 8], 
 F[3, 3]*F[1, 1, 9], F[3, 3]*F[1, 1, 10], F[3, 3]*tci[1, 2], F[3, 4], 
 F[3, 4]*F[1, 1, 1], F[3, 4]*F[1, 1, 2], F[3, 4]*F[1, 1, 3], 
 F[3, 4]*F[1, 1, 4], F[3, 4]*F[1, 1, 5], F[3, 4]*F[1, 1, 6], 
 F[3, 4]*F[1, 1, 7], F[3, 4]*F[1, 1, 8], F[3, 4]*F[1, 1, 9], 
 F[3, 4]*F[1, 1, 10], F[3, 4]*tci[1, 2], F[3, 5], F[3, 5]*F[1, 1, 1], 
 F[3, 5]*F[1, 1, 2], F[3, 5]*F[1, 1, 3], F[3, 5]*F[1, 1, 4], 
 F[3, 5]*F[1, 1, 5], F[3, 5]*F[1, 1, 6], F[3, 5]*F[1, 1, 7], 
 F[3, 5]*F[1, 1, 8], F[3, 5]*F[1, 1, 9], F[3, 5]*F[1, 1, 10], 
 F[3, 5]*tci[1, 2], F[3, 6], F[3, 6]*F[1, 1, 1], F[3, 6]*F[1, 1, 2], 
 F[3, 6]*F[1, 1, 3], F[3, 6]*F[1, 1, 4], F[3, 6]*F[1, 1, 5], 
 F[3, 6]*F[1, 1, 6], F[3, 6]*F[1, 1, 7], F[3, 6]*F[1, 1, 8], 
 F[3, 6]*F[1, 1, 9], F[3, 6]*F[1, 1, 10], F[3, 6]*tci[1, 2], F[3, 7], 
 F[3, 7]*F[1, 1, 1], F[3, 7]*F[1, 1, 2], F[3, 7]*F[1, 1, 3], 
 F[3, 7]*F[1, 1, 4], F[3, 7]*F[1, 1, 5], F[3, 7]*F[1, 1, 6], 
 F[3, 7]*F[1, 1, 7], F[3, 7]*F[1, 1, 8], F[3, 7]*F[1, 1, 9], 
 F[3, 7]*F[1, 1, 10], F[3, 7]*tci[1, 2], F[3, 8], F[3, 8]*F[1, 1, 1], 
 F[3, 8]*F[1, 1, 2], F[3, 8]*F[1, 1, 3], F[3, 8]*F[1, 1, 4], 
 F[3, 8]*F[1, 1, 5], F[3, 8]*F[1, 1, 6], F[3, 8]*F[1, 1, 7], 
 F[3, 8]*F[1, 1, 8], F[3, 8]*F[1, 1, 9], F[3, 8]*F[1, 1, 10], 
 F[3, 8]*tci[1, 2], F[3, 9], F[3, 9]*F[1, 1, 1], F[3, 9]*F[1, 1, 2], 
 F[3, 9]*F[1, 1, 3], F[3, 9]*F[1, 1, 4], F[3, 9]*F[1, 1, 5], 
 F[3, 9]*F[1, 1, 6], F[3, 9]*F[1, 1, 7], F[3, 9]*F[1, 1, 8], 
 F[3, 9]*F[1, 1, 9], F[3, 9]*F[1, 1, 10], F[3, 9]*tci[1, 2], F[3, 10], 
 F[3, 10]*F[1, 1, 1], F[3, 10]*F[1, 1, 2], F[3, 10]*F[1, 1, 3], 
 F[3, 10]*F[1, 1, 4], F[3, 10]*F[1, 1, 5], F[3, 10]*F[1, 1, 6], 
 F[3, 10]*F[1, 1, 7], F[3, 10]*F[1, 1, 8], F[3, 10]*F[1, 1, 9], 
 F[3, 10]*F[1, 1, 10], F[3, 10]*tci[1, 2], F[3, 11], F[3, 11]*F[1, 1, 1], 
 F[3, 11]*F[1, 1, 2], F[3, 11]*F[1, 1, 3], F[3, 11]*F[1, 1, 4], 
 F[3, 11]*F[1, 1, 5], F[3, 11]*F[1, 1, 6], F[3, 11]*F[1, 1, 7], 
 F[3, 11]*F[1, 1, 8], F[3, 11]*F[1, 1, 9], F[3, 11]*F[1, 1, 10], 
 F[3, 11]*tci[1, 2], F[3, 12], F[3, 12]*F[1, 1, 1], F[3, 12]*F[1, 1, 2], 
 F[3, 12]*F[1, 1, 3], F[3, 12]*F[1, 1, 4], F[3, 12]*F[1, 1, 5], 
 F[3, 12]*F[1, 1, 6], F[3, 12]*F[1, 1, 7], F[3, 12]*F[1, 1, 8], 
 F[3, 12]*F[1, 1, 9], F[3, 12]*F[1, 1, 10], F[3, 12]*tci[1, 2], F[3, 13], 
 F[3, 13]*F[1, 1, 1], F[3, 13]*F[1, 1, 2], F[3, 13]*F[1, 1, 3], 
 F[3, 13]*F[1, 1, 4], F[3, 13]*F[1, 1, 5], F[3, 13]*F[1, 1, 6], 
 F[3, 13]*F[1, 1, 7], F[3, 13]*F[1, 1, 8], F[3, 13]*F[1, 1, 9], 
 F[3, 13]*F[1, 1, 10], F[3, 13]*tci[1, 2], F[3, 14], F[3, 14]*F[1, 1, 1], 
 F[3, 14]*F[1, 1, 2], F[3, 14]*F[1, 1, 3], F[3, 14]*F[1, 1, 4], 
 F[3, 14]*F[1, 1, 5], F[3, 14]*F[1, 1, 6], F[3, 14]*F[1, 1, 7], 
 F[3, 14]*F[1, 1, 8], F[3, 14]*F[1, 1, 9], F[3, 14]*F[1, 1, 10], 
 F[3, 14]*tci[1, 2], F[3, 15], F[3, 15]*F[1, 1, 1], F[3, 15]*F[1, 1, 2], 
 F[3, 15]*F[1, 1, 3], F[3, 15]*F[1, 1, 4], F[3, 15]*F[1, 1, 5], 
 F[3, 15]*F[1, 1, 8], F[3, 15]*F[1, 1, 9], F[3, 15]*F[1, 1, 10], 
 F[3, 15]*tci[1, 2], F[3, 16], F[3, 16]*F[1, 1, 1], F[3, 16]*F[1, 1, 2], 
 F[3, 16]*F[1, 1, 3], F[3, 16]*F[1, 1, 4], F[3, 16]*F[1, 1, 5], 
 F[3, 16]*F[1, 1, 8], F[3, 16]*F[1, 1, 9], F[3, 16]*F[1, 1, 10], 
 F[3, 16]*tci[1, 2], F[3, 17], F[3, 17]*F[1, 1, 1], F[3, 17]*F[1, 1, 2], 
 F[3, 17]*F[1, 1, 3], F[3, 17]*F[1, 1, 4], F[3, 17]*F[1, 1, 5], 
 F[3, 17]*F[1, 1, 6], F[3, 17]*F[1, 1, 7], F[3, 17]*F[1, 1, 8], 
 F[3, 17]*F[1, 1, 9], F[3, 17]*F[1, 1, 10], F[3, 17]*tci[1, 2], F[3, 18], 
 F[3, 18]*F[1, 1, 1], F[3, 18]*F[1, 1, 2], F[3, 18]*F[1, 1, 3], 
 F[3, 18]*F[1, 1, 4], F[3, 18]*F[1, 1, 5], F[3, 18]*F[1, 1, 6], 
 F[3, 18]*F[1, 1, 7], F[3, 18]*F[1, 1, 8], F[3, 18]*F[1, 1, 9], 
 F[3, 18]*F[1, 1, 10], F[3, 18]*tci[1, 2], F[3, 19], F[3, 19]*F[1, 1, 1], 
 F[3, 19]*F[1, 1, 2], F[3, 19]*F[1, 1, 3], F[3, 19]*F[1, 1, 4], 
 F[3, 19]*F[1, 1, 5], F[3, 19]*F[1, 1, 6], F[3, 19]*F[1, 1, 7], 
 F[3, 19]*F[1, 1, 8], F[3, 19]*F[1, 1, 9], F[3, 19]*F[1, 1, 10], 
 F[3, 19]*tci[1, 2], F[3, 20], F[3, 20]*F[1, 1, 2], F[3, 20]*F[1, 1, 4], 
 F[3, 20]*F[1, 1, 5], F[3, 20]*F[1, 1, 9], F[3, 20]*tci[1, 2], 
 F[3, 21]*F[1, 1, 1], F[3, 21]*F[1, 1, 2], F[3, 21]*F[1, 1, 3], 
 F[3, 21]*F[1, 1, 4], F[3, 21]*F[1, 1, 5], F[3, 21]*F[1, 1, 6], 
 F[3, 21]*F[1, 1, 7], F[3, 21]*F[1, 1, 8], F[3, 21]*F[1, 1, 9], 
 F[3, 21]*F[1, 1, 10], F[3, 21]*tci[1, 2], F[3, 22], F[3, 22]*F[1, 1, 1], 
 F[3, 22]*F[1, 1, 2], F[3, 22]*F[1, 1, 3], F[3, 22]*F[1, 1, 4], 
 F[3, 22]*F[1, 1, 8], F[3, 22]*F[1, 1, 9], F[3, 22]*tci[1, 2], F[3, 23], 
 F[3, 23]*F[1, 1, 1], F[3, 23]*F[1, 1, 2], F[3, 23]*F[1, 1, 3], 
 F[3, 23]*F[1, 1, 5], F[3, 23]*F[1, 1, 6], F[3, 23]*F[1, 1, 7], 
 F[3, 23]*F[1, 1, 8], F[3, 23]*F[1, 1, 9], F[3, 23]*F[1, 1, 10], F[3, 24], 
 F[3, 24]*F[1, 1, 1], F[3, 24]*F[1, 1, 2], F[3, 24]*F[1, 1, 3], 
 F[3, 24]*F[1, 1, 4], F[3, 24]*F[1, 1, 5], F[3, 24]*F[1, 1, 6], 
 F[3, 24]*F[1, 1, 7], F[3, 24]*F[1, 1, 8], F[3, 24]*F[1, 1, 9], 
 F[3, 24]*F[1, 1, 10], F[3, 24]*tci[1, 2], F[3, 25], F[3, 25]*F[1, 1, 1], 
 F[3, 25]*F[1, 1, 2], F[3, 25]*F[1, 1, 3], F[3, 25]*F[1, 1, 5], 
 F[3, 25]*F[1, 1, 6], F[3, 25]*F[1, 1, 7], F[3, 25]*F[1, 1, 8], 
 F[3, 25]*F[1, 1, 9], F[3, 25]*F[1, 1, 10], F[3, 27]*F[1, 1, 1], 
 F[3, 27]*F[1, 1, 2], F[3, 27]*F[1, 1, 3], F[3, 27]*F[1, 1, 5], 
 F[3, 27]*F[1, 1, 8], F[3, 27]*F[1, 1, 9], F[3, 28]*F[1, 1, 1], 
 F[3, 28]*F[1, 1, 2], F[3, 28]*F[1, 1, 3], F[3, 28]*F[1, 1, 5], 
 F[3, 28]*F[1, 1, 8], F[3, 28]*F[1, 1, 9], F[3, 29]*F[1, 1, 1], 
 F[3, 29]*F[1, 1, 2], F[3, 29]*F[1, 1, 3], F[3, 29]*F[1, 1, 5], 
 F[3, 29]*F[1, 1, 8], F[3, 29]*F[1, 1, 9], F[3, 30]*F[1, 1, 1], 
 F[3, 30]*F[1, 1, 2], F[3, 30]*F[1, 1, 3], F[3, 30]*F[1, 1, 5], 
 F[3, 30]*F[1, 1, 8], F[3, 30]*F[1, 1, 9], F[3, 31], F[3, 31]*F[1, 1, 1], 
 F[3, 31]*F[1, 1, 3], F[3, 31]*F[1, 1, 4], F[3, 31]*F[1, 1, 5], 
 F[3, 31]*F[1, 1, 6], F[3, 31]*F[1, 1, 7], F[3, 31]*F[1, 1, 8], 
 F[3, 31]*F[1, 1, 9], F[3, 31]*F[1, 1, 10], F[3, 31]*tci[1, 2], F[3, 32], 
 F[3, 32]*F[1, 1, 1], F[3, 32]*F[1, 1, 3], F[3, 32]*F[1, 1, 4], 
 F[3, 32]*F[1, 1, 5], F[3, 32]*F[1, 1, 6], F[3, 32]*F[1, 1, 7], 
 F[3, 32]*F[1, 1, 8], F[3, 32]*F[1, 1, 9], F[3, 32]*F[1, 1, 10], 
 F[3, 32]*tci[1, 2], F[3, 33], F[3, 33]*F[1, 1, 1], F[3, 33]*F[1, 1, 3], 
 F[3, 33]*F[1, 1, 4], F[3, 33]*F[1, 1, 5], F[3, 33]*F[1, 1, 6], 
 F[3, 33]*F[1, 1, 7], F[3, 33]*F[1, 1, 8], F[3, 33]*F[1, 1, 9], 
 F[3, 33]*F[1, 1, 10], F[3, 33]*tci[1, 2], F[3, 34], F[3, 34]*F[1, 1, 1], 
 F[3, 34]*F[1, 1, 3], F[3, 34]*F[1, 1, 4], F[3, 34]*F[1, 1, 5], 
 F[3, 34]*F[1, 1, 6], F[3, 34]*F[1, 1, 7], F[3, 34]*F[1, 1, 8], 
 F[3, 34]*F[1, 1, 9], F[3, 34]*F[1, 1, 10], F[3, 34]*tci[1, 2], F[3, 35], 
 F[3, 35]*F[1, 1, 1], F[3, 35]*F[1, 1, 3], F[3, 35]*F[1, 1, 4], 
 F[3, 35]*F[1, 1, 5], F[3, 35]*F[1, 1, 6], F[3, 35]*F[1, 1, 7], 
 F[3, 35]*F[1, 1, 8], F[3, 35]*F[1, 1, 9], F[3, 35]*F[1, 1, 10], 
 F[3, 35]*tci[1, 2], F[3, 36], F[3, 36]*F[1, 1, 1], F[3, 36]*F[1, 1, 3], 
 F[3, 36]*F[1, 1, 4], F[3, 36]*F[1, 1, 5], F[3, 36]*F[1, 1, 6], 
 F[3, 36]*F[1, 1, 7], F[3, 36]*F[1, 1, 8], F[3, 36]*F[1, 1, 9], 
 F[3, 36]*F[1, 1, 10], F[3, 36]*tci[1, 2], F[3, 37], F[3, 37]*F[1, 1, 1], 
 F[3, 37]*F[1, 1, 3], F[3, 37]*F[1, 1, 4], F[3, 37]*F[1, 1, 5], 
 F[3, 37]*F[1, 1, 6], F[3, 37]*F[1, 1, 7], F[3, 37]*F[1, 1, 8], 
 F[3, 37]*F[1, 1, 10], F[3, 37]*tci[1, 2], F[3, 38], F[3, 38]*F[1, 1, 1], 
 F[3, 38]*F[1, 1, 3], F[3, 38]*F[1, 1, 4], F[3, 38]*F[1, 1, 5], 
 F[3, 38]*F[1, 1, 6], F[3, 38]*F[1, 1, 7], F[3, 38]*F[1, 1, 8], 
 F[3, 38]*F[1, 1, 9], F[3, 38]*F[1, 1, 10], F[3, 38]*tci[1, 2], 
 F[3, 39]*F[1, 1, 1], F[3, 39]*F[1, 1, 3], F[3, 39]*F[1, 1, 4], 
 F[3, 39]*F[1, 1, 5], F[3, 39]*F[1, 1, 6], F[3, 39]*F[1, 1, 7], 
 F[3, 39]*F[1, 1, 8], F[3, 39]*F[1, 1, 10], F[3, 40], F[3, 40]*F[1, 1, 1], 
 F[3, 40]*F[1, 1, 3], F[3, 40]*F[1, 1, 4], F[3, 40]*F[1, 1, 5], 
 F[3, 40]*F[1, 1, 6], F[3, 40]*F[1, 1, 7], F[3, 40]*F[1, 1, 8], 
 F[3, 40]*F[1, 1, 9], F[3, 40]*F[1, 1, 10], F[3, 40]*tci[1, 2], F[3, 41], 
 F[3, 41]*F[1, 1, 1], F[3, 41]*F[1, 1, 5], F[3, 41]*F[1, 1, 6], 
 F[3, 41]*F[1, 1, 7], F[3, 41]*F[1, 1, 8], F[3, 41]*tci[1, 2], F[3, 42], 
 F[3, 42]*F[1, 1, 1], F[3, 42]*F[1, 1, 3], F[3, 42]*F[1, 1, 5], 
 F[3, 42]*F[1, 1, 6], F[3, 42]*F[1, 1, 7], F[3, 42]*F[1, 1, 8], 
 F[3, 42]*F[1, 1, 9], F[3, 42]*tci[1, 2], F[3, 43], F[3, 43]*F[1, 1, 1], 
 F[3, 43]*F[1, 1, 2], F[3, 43]*F[1, 1, 3], F[3, 43]*F[1, 1, 4], 
 F[3, 43]*F[1, 1, 6], F[3, 43]*F[1, 1, 7], F[3, 43]*F[1, 1, 8], 
 F[3, 43]*F[1, 1, 9], F[3, 43]*F[1, 1, 10], F[3, 43]*tci[1, 2], F[3, 44], 
 F[3, 44]*F[1, 1, 1], F[3, 44]*F[1, 1, 3], F[3, 44]*F[1, 1, 4], 
 F[3, 44]*F[1, 1, 5], F[3, 44]*F[1, 1, 6], F[3, 44]*F[1, 1, 7], 
 F[3, 44]*F[1, 1, 8], F[3, 44]*F[1, 1, 9], F[3, 44]*F[1, 1, 10], 
 F[3, 44]*tci[1, 2], F[3, 45], F[3, 45]*F[1, 1, 1], F[3, 45]*F[1, 1, 2], 
 F[3, 45]*F[1, 1, 3], F[3, 45]*F[1, 1, 5], F[3, 45]*F[1, 1, 6], 
 F[3, 45]*F[1, 1, 7], F[3, 45]*F[1, 1, 8], F[3, 45]*F[1, 1, 9], 
 F[3, 45]*F[1, 1, 10], F[3, 47]*F[1, 1, 1], F[3, 47]*F[1, 1, 3], 
 F[3, 47]*F[1, 1, 4], F[3, 47]*F[1, 1, 5], F[3, 47]*F[1, 1, 6], 
 F[3, 47]*F[1, 1, 7], F[3, 48]*F[1, 1, 1], F[3, 48]*F[1, 1, 3], 
 F[3, 48]*F[1, 1, 4], F[3, 48]*F[1, 1, 5], F[3, 48]*F[1, 1, 6], 
 F[3, 48]*F[1, 1, 7], F[3, 49]*F[1, 1, 1], F[3, 49]*F[1, 1, 3], 
 F[3, 49]*F[1, 1, 4], F[3, 49]*F[1, 1, 5], F[3, 49]*F[1, 1, 6], 
 F[3, 49]*F[1, 1, 7], F[3, 50]*F[1, 1, 1], F[3, 50]*F[1, 1, 3], 
 F[3, 50]*F[1, 1, 4], F[3, 50]*F[1, 1, 5], F[3, 50]*F[1, 1, 6], 
 F[3, 50]*F[1, 1, 7], F[3, 51], F[3, 51]*F[1, 1, 1], F[3, 51]*F[1, 1, 3], 
 F[3, 51]*F[1, 1, 4], F[3, 51]*F[1, 1, 5], F[3, 51]*F[1, 1, 6], 
 F[3, 51]*F[1, 1, 7], F[3, 51]*F[1, 1, 8], F[3, 51]*F[1, 1, 9], 
 F[3, 51]*F[1, 1, 10], F[3, 51]*tci[1, 2], F[3, 52], F[3, 52]*F[1, 1, 1], 
 F[3, 52]*F[1, 1, 2], F[3, 52]*F[1, 1, 3], F[3, 52]*F[1, 1, 4], 
 F[3, 52]*F[1, 1, 5], F[3, 52]*F[1, 1, 6], F[3, 52]*F[1, 1, 7], 
 F[3, 52]*F[1, 1, 8], F[3, 52]*F[1, 1, 9], F[3, 52]*F[1, 1, 10], 
 F[3, 52]*tci[1, 2], F[3, 53], F[3, 53]*F[1, 1, 1], F[3, 53]*F[1, 1, 3], 
 F[3, 53]*F[1, 1, 4], F[3, 53]*F[1, 1, 5], F[3, 53]*F[1, 1, 6], 
 F[3, 53]*F[1, 1, 7], F[3, 53]*F[1, 1, 8], F[3, 53]*F[1, 1, 9], 
 F[3, 53]*F[1, 1, 10], F[3, 53]*tci[1, 2], F[3, 54], F[3, 54]*F[1, 1, 1], 
 F[3, 54]*F[1, 1, 3], F[3, 54]*F[1, 1, 4], F[3, 54]*F[1, 1, 5], 
 F[3, 54]*F[1, 1, 6], F[3, 54]*F[1, 1, 7], F[3, 54]*F[1, 1, 8], 
 F[3, 54]*F[1, 1, 9], F[3, 54]*F[1, 1, 10], F[3, 54]*tci[1, 2], F[3, 55], 
 F[3, 55]*F[1, 1, 1], F[3, 55]*F[1, 1, 2], F[3, 55]*F[1, 1, 3], 
 F[3, 55]*F[1, 1, 4], F[3, 55]*F[1, 1, 5], F[3, 55]*F[1, 1, 6], 
 F[3, 55]*F[1, 1, 7], F[3, 55]*F[1, 1, 8], F[3, 55]*F[1, 1, 9], 
 F[3, 55]*F[1, 1, 10], F[3, 55]*tci[1, 2], F[3, 56], F[3, 56]*F[1, 1, 1], 
 F[3, 56]*F[1, 1, 2], F[3, 56]*F[1, 1, 3], F[3, 56]*F[1, 1, 4], 
 F[3, 56]*F[1, 1, 5], F[3, 56]*F[1, 1, 6], F[3, 56]*F[1, 1, 7], 
 F[3, 56]*F[1, 1, 8], F[3, 56]*F[1, 1, 9], F[3, 56]*F[1, 1, 10], 
 F[3, 56]*tci[1, 2], F[3, 57], F[3, 57]*F[1, 1, 1], F[3, 57]*F[1, 1, 2], 
 F[3, 57]*F[1, 1, 3], F[3, 57]*F[1, 1, 4], F[3, 57]*F[1, 1, 5], 
 F[3, 57]*F[1, 1, 6], F[3, 57]*F[1, 1, 7], F[3, 57]*F[1, 1, 8], 
 F[3, 57]*F[1, 1, 9], F[3, 57]*F[1, 1, 10], F[3, 57]*tci[1, 2], 
 F[3, 58]*F[1, 1, 1], F[3, 58]*F[1, 1, 2], F[3, 58]*F[1, 1, 3], 
 F[3, 58]*F[1, 1, 4], F[3, 58]*F[1, 1, 5], F[3, 58]*F[1, 1, 6], 
 F[3, 58]*F[1, 1, 7], F[3, 58]*F[1, 1, 8], F[3, 58]*F[1, 1, 9], 
 F[3, 58]*F[1, 1, 10], F[3, 58]*tci[1, 2], F[3, 59], F[3, 59]*F[1, 1, 1], 
 F[3, 59]*F[1, 1, 2], F[3, 59]*F[1, 1, 3], F[3, 59]*F[1, 1, 4], 
 F[3, 59]*F[1, 1, 5], F[3, 59]*F[1, 1, 6], F[3, 59]*F[1, 1, 7], 
 F[3, 59]*F[1, 1, 8], F[3, 59]*F[1, 1, 9], F[3, 59]*F[1, 1, 10], 
 F[3, 59]*tci[1, 2], F[3, 60], F[3, 60]*F[1, 1, 1], F[3, 60]*F[1, 1, 3], 
 F[3, 60]*F[1, 1, 6], F[3, 60]*F[1, 1, 9], F[3, 60]*F[1, 1, 10], 
 F[3, 60]*tci[1, 2], F[3, 61], F[3, 61]*F[1, 1, 1], F[3, 61]*F[1, 1, 3], 
 F[3, 61]*F[1, 1, 5], F[3, 61]*F[1, 1, 6], F[3, 61]*F[1, 1, 8], 
 F[3, 61]*F[1, 1, 9], F[3, 61]*F[1, 1, 10], F[3, 61]*tci[1, 2], F[3, 62], 
 F[3, 62]*F[1, 1, 1], F[3, 62]*F[1, 1, 2], F[3, 62]*F[1, 1, 3], 
 F[3, 62]*F[1, 1, 4], F[3, 62]*F[1, 1, 5], F[3, 62]*F[1, 1, 6], 
 F[3, 62]*F[1, 1, 7], F[3, 62]*F[1, 1, 8], F[3, 62]*F[1, 1, 10], 
 F[3, 62]*tci[1, 2], F[3, 63], F[3, 63]*F[1, 1, 1], F[3, 63]*F[1, 1, 2], 
 F[3, 63]*F[1, 1, 3], F[3, 63]*F[1, 1, 5], F[3, 63]*F[1, 1, 6], 
 F[3, 63]*F[1, 1, 7], F[3, 63]*F[1, 1, 8], F[3, 63]*F[1, 1, 9], 
 F[3, 63]*F[1, 1, 10], F[3, 65]*F[1, 1, 1], F[3, 65]*F[1, 1, 4], 
 F[3, 65]*F[1, 1, 6], F[3, 65]*F[1, 1, 8], F[3, 65]*F[1, 1, 9], 
 F[3, 65]*F[1, 1, 10], F[3, 66]*F[1, 1, 1], F[3, 66]*F[1, 1, 4], 
 F[3, 66]*F[1, 1, 6], F[3, 66]*F[1, 1, 8], F[3, 66]*F[1, 1, 9], 
 F[3, 66]*F[1, 1, 10], F[3, 67]*F[1, 1, 1], F[3, 67]*F[1, 1, 4], 
 F[3, 67]*F[1, 1, 6], F[3, 67]*F[1, 1, 8], F[3, 67]*F[1, 1, 9], 
 F[3, 67]*F[1, 1, 10], F[3, 68]*F[1, 1, 1], F[3, 68]*F[1, 1, 4], 
 F[3, 68]*F[1, 1, 6], F[3, 68]*F[1, 1, 8], F[3, 68]*F[1, 1, 9], 
 F[3, 68]*F[1, 1, 10], F[3, 69], F[3, 69]*F[1, 1, 3], F[3, 69]*F[1, 1, 4], 
 F[3, 69]*F[1, 1, 6], F[3, 69]*F[1, 1, 7], F[3, 69]*F[1, 1, 8], 
 F[3, 69]*F[1, 1, 10], F[3, 69]*tci[1, 2], F[3, 70]*F[1, 1, 1], 
 F[3, 70]*F[1, 1, 2], F[3, 70]*F[1, 1, 3], F[3, 70]*F[1, 1, 6], 
 F[3, 70]*F[1, 1, 8], F[3, 70]*F[1, 1, 9], F[3, 70]*F[1, 1, 10], 
 F[3, 71]*F[1, 1, 1], F[3, 71]*F[1, 1, 2], F[3, 71]*F[1, 1, 3], 
 F[3, 71]*F[1, 1, 5], F[3, 71]*F[1, 1, 6], F[3, 71]*F[1, 1, 7], 
 F[3, 71]*F[1, 1, 8], F[3, 77], F[3, 77]*F[1, 1, 2], F[3, 77]*F[1, 1, 3], 
 F[3, 77]*F[1, 1, 5], F[3, 77]*F[1, 1, 6], F[3, 77]*F[1, 1, 7], 
 F[3, 77]*F[1, 1, 9], F[3, 77]*F[1, 1, 10], F[3, 77]*tci[1, 2], 
 F[3, 78]*F[1, 1, 1], F[3, 78]*F[1, 1, 2], F[3, 78]*F[1, 1, 3], 
 F[3, 78]*F[1, 1, 4], F[3, 78]*F[1, 1, 5], F[3, 78]*F[1, 1, 6], 
 F[3, 78]*F[1, 1, 8], F[3, 78]*F[1, 1, 9], F[3, 78]*tci[1, 2], F[3, 79], 
 F[3, 79]*F[1, 1, 1], F[3, 79]*F[1, 1, 2], F[3, 79]*F[1, 1, 3], 
 F[3, 79]*F[1, 1, 4], F[3, 79]*F[1, 1, 6], F[3, 79]*F[1, 1, 7], 
 F[3, 79]*F[1, 1, 8], F[3, 79]*F[1, 1, 9], F[3, 79]*F[1, 1, 10], 
 F[3, 79]*tci[1, 2], F[3, 80]*F[1, 1, 1], F[3, 80]*F[1, 1, 2], 
 F[3, 80]*F[1, 1, 3], F[3, 80]*F[1, 1, 4], F[3, 80]*F[1, 1, 5], 
 F[3, 80]*F[1, 1, 6], F[3, 80]*F[1, 1, 7], F[3, 80]*F[1, 1, 8], 
 F[3, 80]*F[1, 1, 9], F[3, 80]*tci[1, 2], F[3, 81]*F[1, 1, 1], 
 F[3, 81]*F[1, 1, 3], F[3, 81]*F[1, 1, 4], F[3, 81]*F[1, 1, 6], 
 F[3, 81]*F[1, 1, 7], F[3, 81]*F[1, 1, 9], F[3, 81]*F[1, 1, 10], 
 F[3, 82]*F[1, 1, 1], F[3, 82]*F[1, 1, 3], F[3, 82]*F[1, 1, 4], 
 F[3, 82]*F[1, 1, 5], F[3, 82]*F[1, 1, 6], F[3, 82]*F[1, 1, 7], 
 F[3, 82]*F[1, 1, 8], F[3, 82]*F[1, 1, 9], F[3, 82]*tci[1, 2], F[4, 1], 
 F[4, 2], F[4, 3], F[4, 4], F[4, 5], F[4, 6], F[4, 7], F[4, 8], F[4, 9], 
 F[4, 10], F[4, 11], F[4, 12], F[4, 13], F[4, 14], F[4, 15], F[4, 16], 
 F[4, 17], F[4, 18], F[4, 19], F[4, 20], F[4, 21], F[4, 22], F[4, 23], 
 F[4, 24], F[4, 25], F[4, 26], F[4, 27], F[4, 28], F[4, 29], F[4, 30], 
 F[4, 31], F[4, 32], F[4, 33], F[4, 34], F[4, 35], F[4, 36], F[4, 37], 
 F[4, 38], F[4, 39], F[4, 40], F[4, 41], F[4, 42], F[4, 43], F[4, 44], 
 F[4, 46], F[4, 47], F[4, 48], F[4, 49], F[4, 50], F[4, 51], F[4, 52], 
 F[4, 53], F[4, 55], F[4, 56], F[4, 57], F[4, 58], F[4, 59], F[4, 60], 
 F[4, 62], F[4, 65], F[4, 66], F[4, 67], F[4, 68], F[4, 69], F[4, 70], 
 F[4, 71], F[4, 72], F[4, 73], F[4, 74], F[4, 75], F[4, 76], F[4, 77], 
 F[4, 78], F[4, 79], F[4, 80], F[4, 81], F[4, 82], F[4, 83], F[4, 84], 
 F[4, 85], F[4, 86], F[4, 87], F[4, 88], F[4, 89], F[4, 90], F[4, 91], 
 F[4, 92], F[4, 93], F[4, 94], F[4, 95], F[4, 97], F[4, 98], F[4, 99], 
 F[4, 100], F[4, 101], F[4, 102], F[4, 103], F[4, 104], F[4, 106], F[4, 107], 
 F[4, 108], F[4, 109], F[4, 110], F[4, 111], F[4, 112], F[4, 113], F[4, 114], 
 F[4, 115], F[4, 116], F[4, 117], F[4, 118], F[4, 119], F[4, 120], F[4, 121], 
 F[4, 122], F[4, 123], F[4, 124], F[4, 125], F[4, 126], F[4, 127], F[4, 128], 
 F[4, 129], F[4, 130], F[4, 131], F[4, 132], F[4, 133], F[4, 134], F[4, 135], 
 F[4, 136], F[4, 137], F[4, 138], F[4, 139], F[4, 140], F[4, 141], F[4, 143], 
 F[4, 144], F[4, 145], F[4, 146], F[4, 147], F[4, 148], F[4, 149], F[4, 150], 
 F[4, 152], F[4, 153], F[4, 154], F[4, 155], F[4, 157], F[4, 160], F[4, 161], 
 F[4, 162], F[4, 163], F[4, 164], F[4, 165], F[4, 166], F[4, 167], F[4, 168], 
 F[4, 170], F[4, 171], F[4, 172], F[4, 173], F[4, 174], F[4, 175], F[4, 176], 
 F[4, 177], F[4, 178], F[4, 179], F[4, 181], F[4, 182], F[4, 184], F[4, 185], 
 F[4, 186], F[4, 187], F[4, 190], F[4, 192], F[4, 196], F[4, 199], F[4, 201], 
 F[4, 202], F[4, 203], F[4, 204], F[4, 205], F[4, 206], F[4, 207], F[4, 208], 
 F[4, 209], F[4, 210], F[4, 211], F[4, 212], F[4, 213], F[4, 214], F[4, 215], 
 F[4, 216], F[4, 217], F[4, 218], F[4, 219], F[4, 220], F[4, 221], F[4, 223], 
 F[4, 224], F[4, 225], F[4, 226], F[4, 227], F[4, 228], F[4, 230], F[4, 231], 
 F[4, 232], F[4, 233], F[4, 234], F[4, 235], F[4, 236], F[4, 237], F[4, 238], 
 F[4, 239], F[4, 240], F[4, 241], F[4, 242], F[4, 243], F[4, 244], F[4, 245], 
 F[4, 246], F[4, 247], F[4, 248], F[4, 249], F[4, 250], F[4, 251], F[4, 252], 
 F[4, 253], F[4, 254], F[4, 255], F[4, 256], F[4, 257], F[4, 258], F[4, 260], 
 F[4, 261], F[4, 264], F[4, 265], F[4, 266], F[4, 267], F[4, 268], F[4, 269], 
 F[4, 271], F[4, 272], F[4, 273], F[4, 274], F[4, 275], F[4, 276], F[4, 277], 
 F[4, 279], F[4, 280], F[4, 282], F[4, 283], F[4, 289], F[4, 290], F[4, 291], 
 F[4, 292], F[4, 293], F[4, 294], F[4, 295], F[4, 296], F[4, 297], F[4, 298], 
 F[4, 300], F[4, 301], F[4, 304], F[4, 310], F[4, 312], F[4, 318], F[4, 320], 
 F[4, 322], F[4, 323], F[4, 324], F[4, 325], F[4, 326], F[4, 327], F[4, 328], 
 F[4, 329], F[4, 330], F[1, 1, 1], F[1, 1, 1]*F[1, 1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*
  F[1, 1, 4], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*
  F[1, 1, 8], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 3], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 3], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]^3, 
 F[1, 1, 1]*F[1, 1, 3], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 5], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 13], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 3]^2, F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]^3, 
 F[1, 1, 1]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 3], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 14], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 15], F[1, 1, 1]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 4]^2, 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]^3, 
 F[1, 1, 1]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9]^2, 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 5], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 5]^2, 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 5]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]^3, F[1, 1, 1]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 6]^2, 
 F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 6]^3, 
 F[1, 1, 1]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]^2, 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 7]^2, 
 F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]^3, F[1, 1, 1]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 8]*tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]^3, F[1, 1, 1]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 9]^3, 
 F[1, 1, 1]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 1]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 10]^3, 
 F[1, 1, 1]*F[1, 2, 2]*tci[1, 2], F[1, 1, 1]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 1]*F[2, 1, 1], 
 F[1, 1, 1]*F[2, 1, 1]*tci[1, 2], F[1, 1, 1]*F[2, 1, 2], 
 F[1, 1, 1]*F[2, 1, 2]*tci[1, 2], F[1, 1, 1]*F[2, 1, 3], 
 F[1, 1, 1]*F[2, 1, 3]*tci[1, 2], F[1, 1, 1]*F[2, 1, 4], 
 F[1, 1, 1]*F[2, 1, 4]*tci[1, 2], F[1, 1, 1]*F[2, 1, 5], 
 F[1, 1, 1]*F[2, 1, 5]*tci[1, 2], F[1, 1, 1]*F[2, 1, 6], 
 F[1, 1, 1]*F[2, 1, 7]*tci[1, 2], F[1, 1, 1]*F[2, 1, 8], 
 F[1, 1, 1]*F[2, 1, 8]*tci[1, 2], F[1, 1, 1]*F[2, 1, 9], 
 F[1, 1, 1]*F[2, 1, 9]*tci[1, 2], F[1, 1, 1]*F[2, 1, 10], 
 F[1, 1, 1]*F[2, 1, 10]*tci[1, 2], F[1, 1, 1]*F[2, 1, 11], 
 F[1, 1, 1]*F[2, 1, 11]*tci[1, 2], F[1, 1, 1]*F[2, 1, 12], 
 F[1, 1, 1]*F[2, 1, 12]*tci[1, 2], F[1, 1, 1]*F[2, 1, 13], 
 F[1, 1, 1]*F[2, 1, 13]*tci[1, 2], F[1, 1, 1]*F[2, 1, 14], 
 F[1, 1, 1]*F[2, 1, 14]*tci[1, 2], F[1, 1, 1]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 1]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 1]*tci[1, 2], F[1, 1, 1]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 1]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 1]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 1]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 1]*tci[1, 2]^2, F[1, 1, 1]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 1]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 1]*tci[1, 2]^3, 
 F[1, 1, 1]*tci[2, 1]*tcr[1, 1], F[1, 1, 1]*tci[3, 1], 
 F[1, 1, 1]*tcr[1, 1]*tcr[2, 1], F[1, 1, 1]*tcr[1, 1]^3, 
 F[1, 1, 1]*tcr[1, 2]^3, F[1, 1, 1]*tcr[3, 1], F[1, 1, 1]*tcr[3, 2], 
 F[1, 1, 1]*tcr[3, 3], F[1, 1, 1]^2, F[1, 1, 1]^2*F[1, 1, 2], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 3], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 4], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 5], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 2]^2, 
 F[1, 1, 1]^2*F[1, 1, 3], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 4], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 5], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 3]^2, 
 F[1, 1, 1]^2*F[1, 1, 4], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 4]^2, F[1, 1, 1]^2*F[1, 1, 5], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 5]^2, F[1, 1, 1]^2*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 6]^2, 
 F[1, 1, 1]^2*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 7]^2, 
 F[1, 1, 1]^2*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 8]^2, F[1, 1, 1]^2*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 9]^2, F[1, 1, 1]^2*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 10]^2, 
 F[1, 1, 1]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]^2*F[2, 1, 1], F[1, 1, 1]^2*F[2, 1, 2], F[1, 1, 1]^2*F[2, 1, 4], 
 F[1, 1, 1]^2*F[2, 1, 5], F[1, 1, 1]^2*F[2, 1, 7], F[1, 1, 1]^2*F[2, 1, 8], 
 F[1, 1, 1]^2*F[2, 1, 9], F[1, 1, 1]^2*F[2, 1, 10], F[1, 1, 1]^2*F[2, 1, 11], 
 F[1, 1, 1]^2*F[2, 1, 12], F[1, 1, 1]^2*F[2, 1, 13], 
 F[1, 1, 1]^2*F[2, 1, 14], F[1, 1, 1]^2*F[2, 1, 15], F[1, 1, 1]^2*tci[1, 2], 
 F[1, 1, 1]^2*tci[1, 2]^2, F[1, 1, 1]^3, F[1, 1, 1]^3*F[1, 1, 2], 
 F[1, 1, 1]^3*F[1, 1, 3], F[1, 1, 1]^3*F[1, 1, 4], F[1, 1, 1]^3*F[1, 1, 5], 
 F[1, 1, 1]^3*F[1, 1, 6], F[1, 1, 1]^3*F[1, 1, 7], F[1, 1, 1]^3*F[1, 1, 8], 
 F[1, 1, 1]^3*F[1, 1, 9], F[1, 1, 1]^3*F[1, 1, 10], F[1, 1, 1]^3*tci[1, 2], 
 F[1, 1, 1]^4, F[1, 1, 2], F[1, 1, 2]*F[1, 1, 3], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*
  F[1, 1, 5], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*
  F[1, 1, 9], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]^2, 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]^2, 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 13], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 3]^2, 
 F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 6], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 3]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]^3, F[1, 1, 2]*F[1, 1, 4], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*
  F[1, 1, 6], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*
  F[1, 1, 8], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 12], F[1, 1, 2]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 4]^2, 
 F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 4]^3, 
 F[1, 1, 2]*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10]^2, 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 1], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 5]*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 5]^2, F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]^3, 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]^2, 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 2], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 3], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 4], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 6]^3, 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]^2, 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 7]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 7]^3, 
 F[1, 1, 2]*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 1], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 2], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 3], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 8]^2, 
 F[1, 1, 2]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 8]^3, 
 F[1, 1, 2]*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 9]^2, 
 F[1, 1, 2]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]^3, F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 10]^3, 
 F[1, 1, 2]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 2]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 2]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 2]*F[2, 1, 1], 
 F[1, 1, 2]*F[2, 1, 1]*tci[1, 2], F[1, 1, 2]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 3], F[1, 1, 2]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 4], F[1, 1, 2]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 5]*tci[1, 2], F[1, 1, 2]*F[2, 1, 9], 
 F[1, 1, 2]*F[2, 1, 9]*tci[1, 2], F[1, 1, 2]*F[2, 1, 11], 
 F[1, 1, 2]*F[2, 1, 11]*tci[1, 2], F[1, 1, 2]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 13]*tci[1, 2], F[1, 1, 2]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 2]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 2]*tci[1, 2], F[1, 1, 2]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 2]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 2]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 2]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 2]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 2]*tci[1, 2]^2, F[1, 1, 2]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 2]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 2]*tci[1, 2]^3, 
 F[1, 1, 2]*tci[2, 1]*tcr[1, 1], F[1, 1, 2]*tci[3, 1], 
 F[1, 1, 2]*tcr[1, 1]*tcr[2, 1], F[1, 1, 2]*tcr[1, 1]^3, 
 F[1, 1, 2]*tcr[1, 2]^3, F[1, 1, 2]*tcr[3, 1], F[1, 1, 2]*tcr[3, 2], 
 F[1, 1, 2]*tcr[3, 3], F[1, 1, 2]^2, F[1, 1, 2]^2*F[1, 1, 3], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 4], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 3]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 3]^2, 
 F[1, 1, 2]^2*F[1, 1, 4], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 4]^2, F[1, 1, 2]^2*F[1, 1, 5], 
 F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 5]^2, F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 6]^2, F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 7]^2, F[1, 1, 2]^2*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 8]^2, 
 F[1, 1, 2]^2*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 9]^2, 
 F[1, 1, 2]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 10]^2, 
 F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 2]^2*F[2, 1, 1], 
 F[1, 1, 2]^2*F[2, 1, 2], F[1, 1, 2]^2*F[2, 1, 3], F[1, 1, 2]^2*F[2, 1, 4], 
 F[1, 1, 2]^2*F[2, 1, 5], F[1, 1, 2]^2*F[2, 1, 9], F[1, 1, 2]^2*F[2, 1, 11], 
 F[1, 1, 2]^2*F[2, 1, 12], F[1, 1, 2]^2*F[2, 1, 15], F[1, 1, 2]^2*tci[1, 2], 
 F[1, 1, 2]^2*tci[1, 2]^2, F[1, 1, 2]^3, F[1, 1, 2]^3*F[1, 1, 3], 
 F[1, 1, 2]^3*F[1, 1, 4], F[1, 1, 2]^3*F[1, 1, 5], F[1, 1, 2]^3*F[1, 1, 6], 
 F[1, 1, 2]^3*F[1, 1, 7], F[1, 1, 2]^3*F[1, 1, 8], F[1, 1, 2]^3*F[1, 1, 9], 
 F[1, 1, 2]^3*F[1, 1, 10], F[1, 1, 2]^3*tci[1, 2], F[1, 1, 2]^4, F[1, 1, 3], 
 F[1, 1, 3]*F[1, 1, 4], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 3], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 6], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 4]^2, 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 7], F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]^3, 
 F[1, 1, 3]*F[1, 1, 5], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 2], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 13], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 14], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 15], F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 5]^2, 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 5]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]^3, F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 6], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]^3, F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]^2, 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 7]^2, 
 F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 7]^3, 
 F[1, 1, 3]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 4], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]^3, F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 9]^3, 
 F[1, 1, 3]*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 10]^3, 
 F[1, 1, 3]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 3]*tci[1, 2], F[1, 1, 3]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 6]*tci[1, 2], F[1, 1, 3]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 8]*tci[1, 2], F[1, 1, 3]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 9]*tci[1, 2], F[1, 1, 3]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 3]*F[2, 1, 1], F[1, 1, 3]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 2]*tci[1, 2], F[1, 1, 3]*F[2, 1, 3], 
 F[1, 1, 3]*F[2, 1, 3]*tci[1, 2], F[1, 1, 3]*F[2, 1, 4], 
 F[1, 1, 3]*F[2, 1, 4]*tci[1, 2], F[1, 1, 3]*F[2, 1, 5], 
 F[1, 1, 3]*F[2, 1, 5]*tci[1, 2], F[1, 1, 3]*F[2, 1, 6], 
 F[1, 1, 3]*F[2, 1, 6]*tci[1, 2], F[1, 1, 3]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 8]*tci[1, 2], F[1, 1, 3]*F[2, 1, 9], 
 F[1, 1, 3]*F[2, 1, 9]*tci[1, 2], F[1, 1, 3]*F[2, 1, 10], 
 F[1, 1, 3]*F[2, 1, 10]*tci[1, 2], F[1, 1, 3]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 12], F[1, 1, 3]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 13], F[1, 1, 3]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 14], F[1, 1, 3]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 15]*tci[1, 2], F[1, 1, 3]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 3]*tci[1, 2], 
 F[1, 1, 3]*tci[1, 2]*tci[2, 1], F[1, 1, 3]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 3]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 3]*tci[1, 2]*tcr[2, 1], F[1, 1, 3]*tci[1, 2]^2, 
 F[1, 1, 3]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 3]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 3]*tci[1, 2]^3, F[1, 1, 3]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 3]*tci[3, 1], F[1, 1, 3]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 3]*tcr[1, 1]^3, F[1, 1, 3]*tcr[1, 2]^3, F[1, 1, 3]*tcr[3, 1], 
 F[1, 1, 3]*tcr[3, 2], F[1, 1, 3]*tcr[3, 3], F[1, 1, 3]^2, 
 F[1, 1, 3]^2*F[1, 1, 4], F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 4]^2, F[1, 1, 3]^2*F[1, 1, 5], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 5]^2, F[1, 1, 3]^2*F[1, 1, 6], 
 F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2], F[1, 1, 3]^2*F[1, 1, 6]^2, 
 F[1, 1, 3]^2*F[1, 1, 7], F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 3]^2*F[1, 1, 7]^2, 
 F[1, 1, 3]^2*F[1, 1, 8], F[1, 1, 3]^2*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 8]^2, F[1, 1, 3]^2*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 9]^2, F[1, 1, 3]^2*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 3]^2*F[1, 1, 10]^2, 
 F[1, 1, 3]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]^2*F[2, 1, 1], F[1, 1, 3]^2*F[2, 1, 2], F[1, 1, 3]^2*F[2, 1, 4], 
 F[1, 1, 3]^2*F[2, 1, 5], F[1, 1, 3]^2*F[2, 1, 6], F[1, 1, 3]^2*F[2, 1, 8], 
 F[1, 1, 3]^2*F[2, 1, 9], F[1, 1, 3]^2*F[2, 1, 11], F[1, 1, 3]^2*F[2, 1, 12], 
 F[1, 1, 3]^2*F[2, 1, 13], F[1, 1, 3]^2*F[2, 1, 14], 
 F[1, 1, 3]^2*F[2, 1, 15], F[1, 1, 3]^2*tci[1, 2], F[1, 1, 3]^2*tci[1, 2]^2, 
 F[1, 1, 3]^3, F[1, 1, 3]^3*F[1, 1, 4], F[1, 1, 3]^3*F[1, 1, 5], 
 F[1, 1, 3]^3*F[1, 1, 6], F[1, 1, 3]^3*F[1, 1, 7], F[1, 1, 3]^3*F[1, 1, 8], 
 F[1, 1, 3]^3*F[1, 1, 9], F[1, 1, 3]^3*F[1, 1, 10], F[1, 1, 3]^3*tci[1, 2], 
 F[1, 1, 3]^4, F[1, 1, 4], F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 5], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 6], 
 F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 5]^3, 
 F[1, 1, 4]*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 7], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], F[1, 1, 4]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]^3, F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 7]^3, 
 F[1, 1, 4]*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 8]^2, 
 F[1, 1, 4]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 8]^3, 
 F[1, 1, 4]*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 9]^2, 
 F[1, 1, 4]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]^3, F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], F[1, 1, 4]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]^3, F[1, 1, 4]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], F[1, 1, 4]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 4]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 4]*F[2, 1, 1], 
 F[1, 1, 4]*F[2, 1, 1]*tci[1, 2], F[1, 1, 4]*F[2, 1, 2], 
 F[1, 1, 4]*F[2, 1, 2]*tci[1, 2], F[1, 1, 4]*F[2, 1, 3], 
 F[1, 1, 4]*F[2, 1, 3]*tci[1, 2], F[1, 1, 4]*F[2, 1, 4], 
 F[1, 1, 4]*F[2, 1, 4]*tci[1, 2], F[1, 1, 4]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 6], F[1, 1, 4]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 8], F[1, 1, 4]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 9], F[1, 1, 4]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 10]*tci[1, 2], F[1, 1, 4]*F[2, 1, 11], 
 F[1, 1, 4]*F[2, 1, 11]*tci[1, 2], F[1, 1, 4]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 13]*tci[1, 2], F[1, 1, 4]*F[2, 1, 14], 
 F[1, 1, 4]*F[2, 1, 14]*tci[1, 2], F[1, 1, 4]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 4]*tci[1, 2]*tcr[2, 1], F[1, 1, 4]*tci[1, 2]^2, 
 F[1, 1, 4]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 4]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 4]*tci[1, 2]^3, F[1, 1, 4]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 4]*tcr[1, 1]^3, F[1, 1, 4]*tcr[1, 2]^3, F[1, 1, 4]*tcr[3, 1], 
 F[1, 1, 4]*tcr[3, 2], F[1, 1, 4]*tcr[3, 3], F[1, 1, 4]^2, 
 F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 7], F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2], F[1, 1, 4]^2*F[1, 1, 5]^2, 
 F[1, 1, 4]^2*F[1, 1, 6], F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 1, 6]^2, F[1, 1, 4]^2*F[1, 1, 7], 
 F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 1, 7]^2, F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 4]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 4]^2*F[1, 1, 8]^2, 
 F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 4]^2*F[1, 1, 9]^2, 
 F[1, 1, 4]^2*F[1, 1, 10], F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 1, 10]^2, F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 4]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]^2*F[2, 1, 1], F[1, 1, 4]^2*F[2, 1, 2], F[1, 1, 4]^2*F[2, 1, 3], 
 F[1, 1, 4]^2*F[2, 1, 4], F[1, 1, 4]^2*F[2, 1, 6], F[1, 1, 4]^2*F[2, 1, 8], 
 F[1, 1, 4]^2*F[2, 1, 9], F[1, 1, 4]^2*F[2, 1, 11], F[1, 1, 4]^2*F[2, 1, 12], 
 F[1, 1, 4]^2*F[2, 1, 14], F[1, 1, 4]^2*tci[1, 2], F[1, 1, 4]^2*tci[1, 2]^2, 
 F[1, 1, 4]^3, F[1, 1, 4]^3*F[1, 1, 5], F[1, 1, 4]^3*F[1, 1, 6], 
 F[1, 1, 4]^3*F[1, 1, 7], F[1, 1, 4]^3*F[1, 1, 8], F[1, 1, 4]^3*F[1, 1, 9], 
 F[1, 1, 4]^3*F[1, 1, 10], F[1, 1, 4]^3*tci[1, 2], F[1, 1, 4]^4, F[1, 1, 5], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]^2, 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 6], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 7], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 8], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 5]*F[1, 1, 6]^2, 
 F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2], F[1, 1, 5]*F[1, 1, 6]^3, 
 F[1, 1, 5]*F[1, 1, 7], F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]^2, 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 14], 
 F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 9], F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 5]*F[1, 1, 7]^3, 
 F[1, 1, 5]*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]^3, F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 5]*F[1, 1, 9]^3, 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 5]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 5]*F[1, 1, 10]^3, 
 F[1, 1, 5]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 2, 6]*tci[1, 2], F[1, 1, 5]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], F[1, 1, 5]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], F[1, 1, 5]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 5]*F[2, 1, 1], 
 F[1, 1, 5]*F[2, 1, 1]*tci[1, 2], F[1, 1, 5]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 3], F[1, 1, 5]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 4], F[1, 1, 5]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 5], F[1, 1, 5]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 6]*tci[1, 2], F[1, 1, 5]*F[2, 1, 7], 
 F[1, 1, 5]*F[2, 1, 7]*tci[1, 2], F[1, 1, 5]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 9], F[1, 1, 5]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 10], F[1, 1, 5]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 11]*tci[1, 2], F[1, 1, 5]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 13]*tci[1, 2], F[1, 1, 5]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 15]*tci[1, 2], F[1, 1, 5]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 5]*tci[1, 2]*tci[2, 1], F[1, 1, 5]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 5]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 5]*tci[1, 2]*tcr[2, 1], F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 5]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 5]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 5]*tci[1, 2]^3, F[1, 1, 5]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 5]*tci[3, 1], F[1, 1, 5]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 5]*tcr[1, 1]^3, F[1, 1, 5]*tcr[1, 2]^3, F[1, 1, 5]*tcr[3, 1], 
 F[1, 1, 5]*tcr[3, 2], F[1, 1, 5]*tcr[3, 3], F[1, 1, 5]^2, 
 F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 6]^2, F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 7]^2, F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 5]^2*F[1, 1, 8]^2, 
 F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 5]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 5]^2*F[1, 1, 9]^2, 
 F[1, 1, 5]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 5]^2*F[1, 1, 10]^2, 
 F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 5]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 5]^2*F[2, 1, 1], 
 F[1, 1, 5]^2*F[2, 1, 3], F[1, 1, 5]^2*F[2, 1, 4], F[1, 1, 5]^2*F[2, 1, 5], 
 F[1, 1, 5]^2*F[2, 1, 7], F[1, 1, 5]^2*F[2, 1, 8], F[1, 1, 5]^2*F[2, 1, 10], 
 F[1, 1, 5]^2*F[2, 1, 11], F[1, 1, 5]^2*F[2, 1, 14], 
 F[1, 1, 5]^2*F[2, 1, 15], F[1, 1, 5]^2*tci[1, 2], F[1, 1, 5]^2*tci[1, 2]^2, 
 F[1, 1, 5]^3, F[1, 1, 5]^3*F[1, 1, 6], F[1, 1, 5]^3*F[1, 1, 7], 
 F[1, 1, 5]^3*F[1, 1, 8], F[1, 1, 5]^3*F[1, 1, 9], F[1, 1, 5]^3*F[1, 1, 10], 
 F[1, 1, 5]^3*tci[1, 2], F[1, 1, 5]^4, F[1, 1, 6], F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10]^2, 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 5], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 9], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 12], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 6]*F[1, 1, 7]^2, 
 F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]^3, F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 6], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 7], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 6]*F[1, 1, 8]^2, 
 F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 6]*F[1, 1, 8]^3, 
 F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 8], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 6]*F[1, 1, 9]^2, 
 F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]^3, F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 7], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 6]*F[1, 1, 10]^2, 
 F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 6]*F[1, 1, 10]^3, 
 F[1, 1, 6]*F[1, 2, 2]*tci[1, 2], F[1, 1, 6]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], F[1, 1, 6]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 6]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 8]*tci[1, 2], F[1, 1, 6]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 6]*F[2, 1, 1], 
 F[1, 1, 6]*F[2, 1, 1]*tci[1, 2], F[1, 1, 6]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 3]*tci[1, 2], F[1, 1, 6]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 6], F[1, 1, 6]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 7]*tci[1, 2], F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 6]*F[2, 1, 8]*tci[1, 2], F[1, 1, 6]*F[2, 1, 9], 
 F[1, 1, 6]*F[2, 1, 9]*tci[1, 2], F[1, 1, 6]*F[2, 1, 10], 
 F[1, 1, 6]*F[2, 1, 10]*tci[1, 2], F[1, 1, 6]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 12]*tci[1, 2], F[1, 1, 6]*F[2, 1, 13], 
 F[1, 1, 6]*F[2, 1, 13]*tci[1, 2], F[1, 1, 6]*F[2, 1, 14], 
 F[1, 1, 6]*F[2, 1, 14]*tci[1, 2], F[1, 1, 6]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 6]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 6]*tci[1, 2], F[1, 1, 6]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 6]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 6]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 6]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 6]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 6]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 6]*tci[1, 2]^3, 
 F[1, 1, 6]*tci[2, 1]*tcr[1, 1], F[1, 1, 6]*tci[3, 1], 
 F[1, 1, 6]*tcr[1, 1]*tcr[2, 1], F[1, 1, 6]*tcr[1, 1]^3, 
 F[1, 1, 6]*tcr[1, 2]^3, F[1, 1, 6]*tcr[3, 1], F[1, 1, 6]*tcr[3, 2], 
 F[1, 1, 6]*tcr[3, 3], F[1, 1, 6]^2, F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 1, 7]^2, F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 6]^2*F[1, 1, 8]^2, 
 F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 6]^2*F[1, 1, 9]^2, 
 F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 1, 10]^2, F[1, 1, 6]^2*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 6]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 6]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]^2*F[2, 1, 1], F[1, 1, 6]^2*F[2, 1, 2], F[1, 1, 6]^2*F[2, 1, 5], 
 F[1, 1, 6]^2*F[2, 1, 6], F[1, 1, 6]^2*F[2, 1, 7], F[1, 1, 6]^2*F[2, 1, 8], 
 F[1, 1, 6]^2*F[2, 1, 9], F[1, 1, 6]^2*F[2, 1, 10], F[1, 1, 6]^2*F[2, 1, 12], 
 F[1, 1, 6]^2*F[2, 1, 13], F[1, 1, 6]^2*F[2, 1, 14], 
 F[1, 1, 6]^2*F[2, 1, 15], F[1, 1, 6]^2*tci[1, 2], F[1, 1, 6]^2*tci[1, 2]^2, 
 F[1, 1, 6]^3, F[1, 1, 6]^3*F[1, 1, 7], F[1, 1, 6]^3*F[1, 1, 8], 
 F[1, 1, 6]^3*F[1, 1, 9], F[1, 1, 6]^3*F[1, 1, 10], F[1, 1, 6]^3*tci[1, 2], 
 F[1, 1, 6]^4, F[1, 1, 7], F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 6], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 7], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 8], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 14], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 7]*F[1, 1, 8]^2, 
 F[1, 1, 7]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 7]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 7]*F[1, 1, 8]^3, 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 8], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 10], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 7]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 7]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]^3, F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 7], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 10], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 7]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 7]*F[1, 1, 10]^3, 
 F[1, 1, 7]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 7]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 7]*F[2, 1, 1], F[1, 1, 7]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 2]*tci[1, 2], F[1, 1, 7]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 5]*tci[1, 2], F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 7]*F[2, 1, 6]*tci[1, 2], F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 7]*F[2, 1, 7]*tci[1, 2], F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 7]*F[2, 1, 8]*tci[1, 2], F[1, 1, 7]*F[2, 1, 9], 
 F[1, 1, 7]*F[2, 1, 9]*tci[1, 2], F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 7]*F[2, 1, 10]*tci[1, 2], F[1, 1, 7]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 12]*tci[1, 2], F[1, 1, 7]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 14]*tci[1, 2], F[1, 1, 7]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 7]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 7]*tci[1, 2], F[1, 1, 7]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 7]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 7]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 7]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 7]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 7]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 7]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 7]*tci[1, 2]^3, 
 F[1, 1, 7]*tci[2, 1]*tcr[1, 1], F[1, 1, 7]*tci[3, 1], 
 F[1, 1, 7]*tcr[1, 1]*tcr[2, 1], F[1, 1, 7]*tcr[1, 1]^3, 
 F[1, 1, 7]*tcr[1, 2]^3, F[1, 1, 7]*tcr[3, 1], F[1, 1, 7]*tcr[3, 2], 
 F[1, 1, 7]*tcr[3, 3], F[1, 1, 7]^2, F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 7]^2*F[1, 1, 8]^2, 
 F[1, 1, 7]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 7]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 1, 9]^2, F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 1, 10]^2, F[1, 1, 7]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 7]^2*F[2, 1, 1], 
 F[1, 1, 7]^2*F[2, 1, 2], F[1, 1, 7]^2*F[2, 1, 5], F[1, 1, 7]^2*F[2, 1, 6], 
 F[1, 1, 7]^2*F[2, 1, 7], F[1, 1, 7]^2*F[2, 1, 8], F[1, 1, 7]^2*F[2, 1, 9], 
 F[1, 1, 7]^2*F[2, 1, 10], F[1, 1, 7]^2*F[2, 1, 12], 
 F[1, 1, 7]^2*F[2, 1, 14], F[1, 1, 7]^2*F[2, 1, 15], F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 7]^2*tci[1, 2]^2, F[1, 1, 7]^3, F[1, 1, 7]^3*F[1, 1, 8], 
 F[1, 1, 7]^3*F[1, 1, 9], F[1, 1, 7]^3*F[1, 1, 10], F[1, 1, 7]^3*tci[1, 2], 
 F[1, 1, 7]^4, F[1, 1, 8], F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 8], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 10], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 8]*F[1, 1, 9]^2, 
 F[1, 1, 8]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 9]^3, F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 10], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], F[1, 1, 8]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 8]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]^3, F[1, 1, 8]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 8]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 8]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 8]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 8]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 8]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 8]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 8]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 8]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 8]*F[2, 1, 1], 
 F[1, 1, 8]*F[2, 1, 1]*tci[1, 2], F[1, 1, 8]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 3], F[1, 1, 8]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 5], F[1, 1, 8]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 6], F[1, 1, 8]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 7]*tci[1, 2], F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 8]*F[2, 1, 8]*tci[1, 2], F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 8]*F[2, 1, 9]*tci[1, 2], F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 8]*F[2, 1, 10]*tci[1, 2], F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 8]*F[2, 1, 11]*tci[1, 2], F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 8]*F[2, 1, 12]*tci[1, 2], F[1, 1, 8]*F[2, 1, 13], 
 F[1, 1, 8]*F[2, 1, 13]*tci[1, 2], F[1, 1, 8]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 15]*tci[1, 2], F[1, 1, 8]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 8]*tci[1, 2]*tci[2, 1], F[1, 1, 8]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 8]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 8]*tci[1, 2]*tcr[2, 1], F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 8]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 8]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 8]*tci[1, 2]^3, F[1, 1, 8]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 8]*tci[3, 1], F[1, 1, 8]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 8]*tcr[1, 1]^3, F[1, 1, 8]*tcr[1, 2]^3, F[1, 1, 8]*tcr[3, 1], 
 F[1, 1, 8]*tcr[3, 2], F[1, 1, 8]*tcr[3, 3], F[1, 1, 8]^2, 
 F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 8]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 8]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 8]^2*F[1, 1, 9]^2, 
 F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 8]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 8]^2*F[1, 1, 10]^2, F[1, 1, 8]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 8]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 8]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 8]^2*F[2, 1, 1], F[1, 1, 8]^2*F[2, 1, 2], F[1, 1, 8]^2*F[2, 1, 6], 
 F[1, 1, 8]^2*F[2, 1, 7], F[1, 1, 8]^2*F[2, 1, 8], F[1, 1, 8]^2*F[2, 1, 9], 
 F[1, 1, 8]^2*F[2, 1, 10], F[1, 1, 8]^2*F[2, 1, 11], 
 F[1, 1, 8]^2*F[2, 1, 12], F[1, 1, 8]^2*F[2, 1, 14], 
 F[1, 1, 8]^2*F[2, 1, 15], F[1, 1, 8]^2*tci[1, 2], F[1, 1, 8]^2*tci[1, 2]^2, 
 F[1, 1, 8]^3, F[1, 1, 8]^3*F[1, 1, 9], F[1, 1, 8]^3*F[1, 1, 10], 
 F[1, 1, 8]^3*tci[1, 2], F[1, 1, 8]^4, F[1, 1, 9], F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 9]*F[1, 1, 10]^3, 
 F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 9]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 9]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 9]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 9]*F[2, 1, 1]*tci[1, 2], F[1, 1, 9]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 3], F[1, 1, 9]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 4]*tci[1, 2], F[1, 1, 9]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 6]*tci[1, 2], F[1, 1, 9]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 9], F[1, 1, 9]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 10]*tci[1, 2], F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 9]*F[2, 1, 11]*tci[1, 2], F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 9]*F[2, 1, 12]*tci[1, 2], F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 9]*F[2, 1, 13]*tci[1, 2], F[1, 1, 9]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 15], F[1, 1, 9]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 9]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 9]*tci[1, 2], F[1, 1, 9]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 9]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 9]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 9]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 9]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 9]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 9]*tci[1, 2]^3, 
 F[1, 1, 9]*tci[2, 1]*tcr[1, 1], F[1, 1, 9]*tci[3, 1], 
 F[1, 1, 9]*tcr[1, 1]*tcr[2, 1], F[1, 1, 9]*tcr[1, 1]^3, 
 F[1, 1, 9]*tcr[1, 2]^3, F[1, 1, 9]*tcr[3, 1], F[1, 1, 9]*tcr[3, 2], 
 F[1, 1, 9]*tcr[3, 3], F[1, 1, 9]^2, F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 9]^2*F[1, 1, 10]^2, 
 F[1, 1, 9]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 9]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 9]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 9]^2*F[2, 1, 1], F[1, 1, 9]^2*F[2, 1, 2], F[1, 1, 9]^2*F[2, 1, 3], 
 F[1, 1, 9]^2*F[2, 1, 4], F[1, 1, 9]^2*F[2, 1, 5], F[1, 1, 9]^2*F[2, 1, 8], 
 F[1, 1, 9]^2*F[2, 1, 9], F[1, 1, 9]^2*F[2, 1, 11], F[1, 1, 9]^2*F[2, 1, 12], 
 F[1, 1, 9]^2*F[2, 1, 13], F[1, 1, 9]^2*F[2, 1, 14], 
 F[1, 1, 9]^2*F[2, 1, 15], F[1, 1, 9]^2*tci[1, 2], F[1, 1, 9]^2*tci[1, 2]^2, 
 F[1, 1, 9]^3, F[1, 1, 9]^3*F[1, 1, 10], F[1, 1, 9]^3*tci[1, 2], 
 F[1, 1, 9]^4, F[1, 1, 10], F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 10]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 10]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 10]*F[2, 1, 1], 
 F[1, 1, 10]*F[2, 1, 1]*tci[1, 2], F[1, 1, 10]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 3]*tci[1, 2], F[1, 1, 10]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 5]*tci[1, 2], F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 10]*F[2, 1, 6]*tci[1, 2], F[1, 1, 10]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 8]*tci[1, 2], F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 10]*F[2, 1, 9]*tci[1, 2], F[1, 1, 10]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 11]*tci[1, 2], F[1, 1, 10]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 13], F[1, 1, 10]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 14], F[1, 1, 10]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 15], F[1, 1, 10]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 10]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 10]*tci[1, 2], F[1, 1, 10]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 10]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 10]*tci[1, 2]*
  tcr[1, 1]^2, F[1, 1, 10]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 10]*tci[1, 2]*tcr[2, 1], F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 10]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 10]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 10]*tci[1, 2]^3, F[1, 1, 10]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 10]*tci[3, 1], F[1, 1, 10]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 10]*tcr[1, 1]^3, F[1, 1, 10]*tcr[1, 2]^3, F[1, 1, 10]*tcr[3, 1], 
 F[1, 1, 10]*tcr[3, 2], F[1, 1, 10]*tcr[3, 3], F[1, 1, 10]^2, 
 F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 10]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 10]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 10]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 10]^2*F[2, 1, 1], F[1, 1, 10]^2*F[2, 1, 2], 
 F[1, 1, 10]^2*F[2, 1, 4], F[1, 1, 10]^2*F[2, 1, 5], 
 F[1, 1, 10]^2*F[2, 1, 6], F[1, 1, 10]^2*F[2, 1, 7], 
 F[1, 1, 10]^2*F[2, 1, 8], F[1, 1, 10]^2*F[2, 1, 9], 
 F[1, 1, 10]^2*F[2, 1, 11], F[1, 1, 10]^2*F[2, 1, 12], 
 F[1, 1, 10]^2*F[2, 1, 13], F[1, 1, 10]^2*F[2, 1, 14], 
 F[1, 1, 10]^2*F[2, 1, 15], F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 10]^2*tci[1, 2]^2, F[1, 1, 10]^3, F[1, 1, 10]^3*tci[1, 2], 
 F[1, 1, 10]^4, F[1, 2, 2]*F[2, 1, 13]*tci[1, 2], F[1, 2, 2]*tci[1, 2], 
 F[1, 2, 2]*tci[1, 2]^2, F[1, 2, 2]*tci[1, 2]^3, F[1, 2, 2]^2*tci[1, 2]^2, 
 F[1, 2, 3]*F[2, 1, 6]*tci[1, 2], F[1, 2, 3]*tci[1, 2], 
 F[1, 2, 3]*tci[1, 2]^2, F[1, 2, 3]*tci[1, 2]^3, F[1, 2, 3]^2*tci[1, 2]^2, 
 F[1, 2, 6]*F[2, 1, 3]*tci[1, 2], F[1, 2, 6]*tci[1, 2], 
 F[1, 2, 6]*tci[1, 2]^2, F[1, 2, 6]*tci[1, 2]^3, F[1, 2, 6]^2*tci[1, 2]^2, 
 F[1, 2, 7]*F[2, 1, 5]*tci[1, 2], F[1, 2, 7]*tci[1, 2], 
 F[1, 2, 7]*tci[1, 2]^2, F[1, 2, 7]*tci[1, 2]^3, F[1, 2, 7]^2*tci[1, 2]^2, 
 F[1, 2, 8]*F[2, 1, 10]*tci[1, 2], F[1, 2, 8]*tci[1, 2], 
 F[1, 2, 8]*tci[1, 2]^2, F[1, 2, 8]*tci[1, 2]^3, F[1, 2, 8]^2*tci[1, 2]^2, 
 F[1, 2, 9]*F[2, 1, 12]*tci[1, 2], F[1, 2, 9]*tci[1, 2], 
 F[1, 2, 9]*tci[1, 2]^2, F[1, 2, 9]*tci[1, 2]^3, F[1, 2, 9]^2*tci[1, 2]^2, 
 F[2, 1, 1], F[2, 1, 1]*tci[1, 2], F[2, 1, 1]*tci[1, 2]^2, F[2, 1, 1]^2, 
 F[2, 1, 2], F[2, 1, 2]*tci[1, 2], F[2, 1, 2]*tci[1, 2]^2, F[2, 1, 2]^2, 
 F[2, 1, 3], F[2, 1, 3]*tci[1, 2], F[2, 1, 3]*tci[1, 2]^2, F[2, 1, 3]^2, 
 F[2, 1, 4], F[2, 1, 4]*tci[1, 2], F[2, 1, 4]*tci[1, 2]^2, F[2, 1, 4]^2, 
 F[2, 1, 5], F[2, 1, 5]*tci[1, 2], F[2, 1, 5]*tci[1, 2]^2, F[2, 1, 5]^2, 
 F[2, 1, 6], F[2, 1, 6]*tci[1, 2], F[2, 1, 6]*tci[1, 2]^2, F[2, 1, 6]^2, 
 F[2, 1, 7], F[2, 1, 7]*tci[1, 2]^2, F[2, 1, 7]^2, F[2, 1, 8], 
 F[2, 1, 8]*tci[1, 2], F[2, 1, 8]*tci[1, 2]^2, F[2, 1, 8]^2, F[2, 1, 9], 
 F[2, 1, 9]*tci[1, 2], F[2, 1, 9]*tci[1, 2]^2, F[2, 1, 9]^2, F[2, 1, 10], 
 F[2, 1, 10]*tci[1, 2], F[2, 1, 10]*tci[1, 2]^2, F[2, 1, 10]^2, F[2, 1, 11], 
 F[2, 1, 11]*tci[1, 2], F[2, 1, 11]*tci[1, 2]^2, F[2, 1, 11]^2, F[2, 1, 12], 
 F[2, 1, 12]*tci[1, 2], F[2, 1, 12]*tci[1, 2]^2, F[2, 1, 12]^2, F[2, 1, 13], 
 F[2, 1, 13]*tci[1, 2], F[2, 1, 13]*tci[1, 2]^2, F[2, 1, 13]^2, F[2, 1, 14], 
 F[2, 1, 14]*tci[1, 2], F[2, 1, 14]*tci[1, 2]^2, F[2, 1, 14]^2, F[2, 1, 15], 
 F[2, 1, 15]*tci[1, 2]^2, F[2, 1, 15]^2, F[2, 2, 1]^2, F[2, 2, 4]^2, 
 F[2, 2, 9]^2, tci[1, 1]*tci[1, 2]*tcr[1, 1]^2, 
 tci[1, 1]*tci[1, 2]*tcr[1, 2]^2, tci[1, 1]*tci[1, 2]^2, 
 tci[1, 1]*tci[1, 2]^2*tcr[1, 1], tci[1, 1]*tci[1, 2]^2*tcr[1, 2], 
 tci[1, 1]*tci[1, 2]^3, tci[1, 1]*tcr[1, 1]^2, 
 tci[1, 1]*tcr[1, 1]^2*tcr[1, 2], tci[1, 1]*tcr[1, 1]^3, tci[1, 1]*tcr[3, 3], 
 tci[1, 2], tci[1, 2]*tci[2, 1], tci[1, 2]*tci[2, 1]*tcr[1, 1], 
 tci[1, 2]*tci[2, 1]*tcr[1, 2], tci[1, 2]*tci[3, 1], tci[1, 2]*tci[3, 2], 
 tci[1, 2]*tcr[1, 1]*tcr[1, 2], tci[1, 2]*tcr[1, 1]*tcr[1, 2]^2, 
 tci[1, 2]*tcr[1, 1]*tcr[2, 1], tci[1, 2]*tcr[1, 1]^2, 
 tci[1, 2]*tcr[1, 1]^2*tcr[1, 2], tci[1, 2]*tcr[1, 1]^3, 
 tci[1, 2]*tcr[1, 2]*tcr[2, 1], tci[1, 2]*tcr[1, 2]^2, tci[1, 2]*tcr[1, 2]^3, 
 tci[1, 2]*tcr[2, 1], tci[1, 2]*tcr[3, 1], tci[1, 2]*tcr[3, 2], 
 tci[1, 2]*tcr[3, 3], tci[1, 2]^2, tci[1, 2]^2*tci[2, 1], 
 tci[1, 2]^2*tcr[1, 1], tci[1, 2]^2*tcr[1, 1]*tcr[1, 2], 
 tci[1, 2]^2*tcr[1, 1]^2, tci[1, 2]^2*tcr[1, 2], tci[1, 2]^2*tcr[1, 2]^2, 
 tci[1, 2]^2*tcr[2, 1], tci[1, 2]^3, tci[1, 2]^3*tcr[1, 1], 
 tci[1, 2]^3*tcr[1, 2], tci[1, 2]^4, tci[2, 1]*tcr[1, 1], 
 tci[2, 1]*tcr[1, 1]^2, tci[2, 1]*tcr[1, 2]^2, tci[2, 1]^2, tci[3, 1], 
 tci[3, 1]*tcr[1, 1], tci[3, 2]*tcr[1, 1], tci[4, 1], tci[4, 2], tci[4, 3], 
 tcr[1, 1]*tcr[1, 2]^3, tcr[1, 1]*tcr[2, 1], tcr[1, 1]*tcr[3, 1], 
 tcr[1, 1]*tcr[3, 2], tcr[1, 1]*tcr[3, 3], tcr[1, 1]^2*tcr[1, 2]^2, 
 tcr[1, 1]^2*tcr[2, 1], tcr[1, 1]^3, tcr[1, 1]^3*tcr[1, 2], tcr[1, 1]^4, 
 tcr[1, 2]^3, tcr[1, 2]^4, tcr[2, 1]^2, tcr[3, 1], tcr[3, 2], tcr[3, 3], 
 tcr[4, 1], tcr[4, 2], tcr[4, 3], tcr[4, 4], tcr[4, 5]}


==> anc/amplitudes/R20_pmmpp/Benchmark.m <==
{(-201.57588846634448-307.10505010337636I), (-13.3645864185376-86.07035038797065I), (-5262.8358325032805-1216.1193821184165I), (-54.939959725747514-15.518586218744815I), (-2664.6812982005226-728.033736841939I), (-4777.097339955127-752.602242393328I), (250.29971496121803-177.6059217809781I), (70.55594481275072+12.020229685752097I), (70.00885556912077-1.664745623922311I), (-3266.2063430622325-636.5189610472287I), (-19.521029349650444-4.794967763223793I), (-48.066155480492974+7.018568833961461I), (15970.820813721166+3333.274322400913I), (12.379463195686027+10.32011214621351I), (50.482485591094246+6.5639880128586405I), (21.95030901379618+7.791890482668336I), (-93.9050454547671+132.13168874839104I), (10.707294741679952+2.7521754018644895I), (-118.93085527982726+86.64861401913814I), (-11.411321615303944-6.089903177729335I), (-14.256340486881085+2.7878443153475496I), (15.72179958513852+4.66349432101355I), (9.64829164557814-0.8013062550257095I), (-5.433150720212778+7.131338338626754I), (16.993465536854337-146.11134648412775I), (2.629367164037655+3.659487130179307I), (43.10055451876405+6.07749041995989I), (50.79146027476435-148.81822443566992I), (1.2607933044710278+7.3306531435692746I), (39.87244848758846-120.5971728093871I), (-11.952981278177372-10.537778420561185I), (-10.627342154934611-14.299202872867887I), (-3.4242796964684223+14.313109859150094I), (50.41255552368078+14.797748740858188I), (-155.03995390483124-69.07612634890904I), (-5.4946228843930065+13.06551494820951I), (-134.6463518345043+92.39128050499976I), (-9.156335691640496-21.76796906942364I), (-862.3908216008573-171.3463669639033I), (-8.582603324759052-1.4500729432127608I), (433.1784622137725+49.278193283886196I), (659.4165742285624+66.37174698953031I), (55.56478613695646-45.10746641800365I), (30.235059184224138+5.6855202944737435I), (-7.850470646764377-0.9728564928794592I), (466.46091547117885+113.70751399811832I), (-14.696536591479441-5.362465083920321I), (13.930728163933487-3.7202130340590487I), (-696.6651303126561-58.011087307631286I), (9.211585148869851+4.336412795201879I), (117.13511721249297+11.130713800405934I), (-16.600270532617028-123.48672894107018I), (0.827887643204382+18.08463315947865I), (20.133271546427295-17.49622211055621I), (-25.221248234927288-2.654382643458731I), (-29.22519092607018-39.32280790038669I), (-9.416769165288148+39.361052112662755I), (107.34002493366435+26.45684091793997I), (-362.48919170793783-172.6694716393477I), (20.21499148257614+57.82418206681688I), (-245.43630133578898-38.175965767268266I), (-17.337216118892133-29.199190777473376I), (-1815.329064478895-372.308871516145I), (-28.37709204781831-7.740871016352051I), (-270.66809504430773-106.29626949018625I), (-2439.9596012126126-457.4735981693847I), (74.1572675689851-60.22472612419703I), (16.12165911778919+4.42560886635726I), (17.929556042110317-0.32410799118079436I), (-457.5143746709411-49.510429538567934I), (-19.00427626709672-3.5261461919228445I), (21.017538396109657-3.8351507561809597I), (4983.471135406756+985.5891687142845I), (1.8603479166580312+3.4972001570851523I), (64.28649449136778+0.48741401269798423I), (-62.34013801364659-45.017624139954556I), (-0.21772477766241416+9.325055461619044I), (-0.7740254682821517+6.176062745801066I), (5.908038630023997+0.40274887501563394I), (-15.941013232401916-21.448804309301835I), (-5.136419544702632+21.46966478872515I), (68.05246494642827+25.053529257139335I), (-187.12685348959786-133.49593886403608I), (1.7976860336506615+27.041112147438945I), (-131.3472091918515-41.04206147725744I), (16.04858038828661+20.70752227998026I), (342.0232286510531+40.4838239783019I), (-29.02600653399754-414.8205248609989I), (4.266870540606835+55.058597868848175I), (-9.346752508154811-7.478368266917861I), (32.138161985546624-0.6438877395190747I), (-85.01873723947689-114.3936229829431I), (-27.39423757174738+114.50487887320075I), (271.9425012584244+43.92574120348269I), (-1213.9072339094869-567.9308853951622I), (96.00164325009847+190.70309497014225I), (-608.8858479419296-131.98979478371473I), (-57.91292602403944+5.090588572886371I), (-5780.267473501698-1384.4444186566113I), (-40.91423637781319-2.7630374665289956I), (-977.1590545180991-209.14592295275125I), (75.84815091980407-19.344337041742936I), (-0.0756126271140356+0.33581596396161534I), (-74.99314386611104+8.290744351527417I), (74.44598808270298-3.033218985574493I), (2854.373006237733+705.3447861759537I), (35.77557658073597+6.429129118774828I), (20.47543728628412+1.9214723739501947I), (3827.2053708622598+907.5898924751519I), (-2.3194579197019234-6.531044752604191I), (-3.7236680951292596-9.573783858716695I), (8.273826240745494+2.309737413857512I), (-1.0590249538646883+0.2007658754636228I), (-2.5164321538244083+2.5283034297099922I), (-0.020015107177244668+0.08889246104866291I), (-4.907083697855047+1.0020563862899834I), (12.226224007850648+5.753765706204433I), (-0.7647002872843411-4.657070386063685I), (2.2551233850051737-3.134340439419561I), (-1.3267853494834954+0.5792602082971224I), (8.063825490102698+11.50178493960677I), (-22.34027304444878+8.21680567602002I), (40.363985015118395-0.3381258162228651I), (-21.183301034426986+79.33489486130777I), (3.542431000776947+8.234468381587892I), (-48.762018866607754+118.38937527490104I), (106.97775318550056-31.4144379026748I), (-10.627342154934611-14.299202872867887I), (-3.4242796964684223+14.313109859150094I), (35.035092088586225+9.51198689168219I), (-112.39255246920501-77.46614450019842I), (10.337772358041278+23.86307779554963I), (-30.179489237873852-135.79770473194827I), (-18.183439035509128-3.3524846943844078I), (-1329.7840268765872-298.9350395036007I), (-21.23365293301945-2.7976496649756672I), (-93.16700516452556-16.905063978391624I), (-691.0574793714329-158.15398576051712I), (18.329824943127647-14.917936521227478I), (-32.3863642850991-4.559037905421571I), (3.819360820570997+1.0889464542604586I), (1183.9123681526762+312.45356913430413I), (18.547193696486254-2.640737674752544I), (12.208041937389059+2.485839098807228I), (930.0961432598695+161.54052010820516I), (-26.87170273709654+12.884553994943191I), (-13.572793494829297-4.911327485142525I), (-11.127681448548438+50.978639154104194I), (3.5049446804806386+0.5161223963565046I), (-25.10772461622794+21.909016658864758I), (73.59928239010281-73.0981175127455I), (2.656835538733653+3.574800718216972I), (0.8560699241171056-3.5782774647875235I), (-12.405489045784194-2.5566378991239893I), (48.16913816439258+25.593814788243105I), (0.15351774450213762-3.366008825239208I), (47.5810624763608-14.957173670954731I), (-20.860517815564105-16.42562517031044I), (-1812.0304997174683-378.16266002306895I), (-20.447668052266003-1.5181311432159141I), (165.3714970256791+52.080174567085606I), (-821.1850440804948-221.1759200162892I), (-0.5426576524676876+0.018640742408336686I), (-30.989430703914138-6.260546550932149I), (-26.72965976841178+0.39880028689719604I), (780.7001707199732+260.4739732524273I), (10.3127630888516-6.2380185973398286I), (11.608188412975599+1.547816977289751I), (1687.1438760523106+286.7844322198452I), (-23.01031766679195+5.341877775919027I), (1.9360051438441164-1.6023683300980651I), (-8.32275205828987-2.0924447312941137I), (-1.0689127223680435-0.7712620161100615I), (-10.707294741679952-2.7521754018644895I), (0.026686809569659575-0.11852328139821719I), (0.3530455551200421+2.473260434394958I), (-9.462829606177007-2.5476446636755963I), (-1.2201379765961144-0.09963008818683072I), (9.487156765083839+2.652545313677658I), (-25.49196421347932-17.561548300796524I), (-5.158236058046486-6.523370807684078I), (-112.24038921919569+211.54382526553752I), (11.590025972778395+7.390547241975457I), (4.989219597438645+7.274018256539453I), (158.13347394284025-179.90747887316692I), (0.0756126271140356-0.33581596396161534I), (6.600806375339753+0.11652898543600365I), (-6.507402541845943-0.5313604703297643I), (-11.496622139284588-7.805378726869217I), (17.643337543910427-4.23391741182307I), (31.707285912144847+6.564719017744978I), (9.942918204135584-128.9076134535594I), (-0.6944684683570768+4.504066345434408I), (64.46559659494423-132.0886697061027I), (-102.86724391437593+66.2577054848636I), (-7.970506616200958-10.724402154650917I), (-2.568209772351316+10.734832394362575I), (37.627334113206885+9.886373688737466I), (-142.93068329184223-8.895949150146937I), (-1.6806912101025269+9.998396387530791I), (-133.10574815193888+111.13351065418587I), (-16.79595347233459-27.673771770178345I), (-2364.028497044783-489.703995036924I), (-29.521931645451183-4.853916139163388I), (495.5429673045421+99.03232405264612I), (-2348.297960657125-494.5886702812025I), (55.65405723999767-45.07082961034571I), (-5.726209760264744-0.23146317946374054I), (-0.6226542623515459+0.47158480144402004I), (1116.453045905393+347.2725553885707I), (0.7376732948963719-6.131501492870958I), (21.252700789973275+2.096059656220412I), (3100.3304444919727+537.98778587691I), (-5.226920222435254-5.596031033617743I), (-35.11428825411473-5.324284530366592I), (-13.852731236496293-4.983311807945405I), (64.26241820625341-91.99892927061175I), (-7.038199834910095-1.7448045700217372I), (82.90778771748755-60.22918634260757I), (7.218708288722001+3.519862673532965I), (9.793069786524816-1.4084691298330307I), (-10.627908451011068-2.979552291401007I), (-7.918198015340378-0.22417548827811365I), (7.002953448004839-2.726903554537781I), (-11.482021666217564+102.04757066240106I), (-17.35112036453572+4.633395991242931I), (-20.55615288058401+17.797469116838165I), (27.55231868562268+78.17799800309547I), (1.166027634173111+15.995911186655608I), (1.166027634173111+15.995911186655608I), (-27.55231868562268-78.17799800309547I), (248.54753072144433+62.662685778077275I), (6.345063550625157+1.6309187566604382I), (231.31142251103066+40.22823288635214I), (1550.2156803866642+245.3612600927237I), (-0.0944412895685831-0.08498019615340899I), (3.8183572064894036+1.9286225915868336I), (-13.306186284264882-0.6402702922974323I), (373.3674574669915+65.01791252603061I), (-7.411541392145974-1.4091557174327407I), (10.648748208864875-1.4251351423636902I), (-2403.4420910861304-413.2700912831836I), (25.614343216018206+3.776514409665044I), (3.1641582698120865+5.066765524231433I), (14.276392988906604+3.669567202485986I), (-2.5114407787113215+0.11680190735491736I), (21.414589483359904+5.504350803728979I), (-0.6527174911007649-5.18356743158635I), (14.276392988906604+3.669567202485986I), (-21.414589483359904-5.504350803728979I), (-13.695949115192365+18.060737029728426I), (-0.3297982937281324+1.8179449689630165I), (1.5942476271628512+0.6281293448468424I), (-1.07780832555793-0.7317542556439891I), (-1.07780832555793-0.7317542556439891I), (-0.8911673176811412+0.9825658025218806I), (0.5613690239530088+0.8353791664411359I), (1.4076066192860623-1.0861907133190274I), (-0.5164393016049212+0.10362491079714675I), (0.3297982937281324-1.8179449689630165I), (-0.31617419625310106+2.831481902565357I), (-41.534375686652844-1.5380500169062956I), (32.07699468330175+25.418983812355815I), (-0.5778368335252875-6.684785931275658I), (-0.032392624829658906-2.6666474679488683I), (-3.990583438623669-0.038037313958332986I), (10.627342154934611+14.299202872867887I), (3.4242796964684223-14.313109859150094I), (-35.20244494884194-9.052653391282865I), (119.70820671452982+86.52842719130265I), (-11.964622993502763-23.99591791313207I), (77.34705009384976+19.942136807413647I), (0.6221261842240802-4.052488094151252I), (1.1641387291836338+0.8053369936529136I), (0.651228468649184+2.7133873209177013I), (-0.5578399828825376+0.9690462500265046I), (-0.044929722348087564-0.9390040772382826I), (0.6027697052306251-0.030042172788222077I), (-1.1641387291836338-0.8053369936529136I), (-0.6062987463010965-1.7743832436794187I), (-0.6062987463010965-1.7743832436794187I), (0.5613690239530088+0.8353791664411359I), (-0.008895603189886539+0.03950776046607239I), (-0.008895603189886539+0.03950776046607239I), (-0.0044478015949432695+0.019753880233036196I), (0.013343404784829788-0.059261640699108595I), (0.013343404784829788-0.059261640699108595I), (-0.0044478015949432695+0.019753880233036196I), (-0.008895603189886539+0.03950776046607239I), (-0.008895603189886539+0.03950776046607239I), (0.0044478015949432695-0.019753880233036196I), (0.0044478015949432695-0.019753880233036196I), (0.0044478015949432695-0.019753880233036196I), (0.0044478015949432695-0.019753880233036196I), (0.008895603189886539-0.03950776046607239I), (0.008895603189886539-0.03950776046607239I), (-0.013343404784829788+0.059261640699108595I), (0.0044478015949432695-0.019753880233036196I), (0.0044478015949432695-0.019753880233036196I), (-0.013343404784829788+0.059261640699108595I), (-0.008895603189886539+0.03950776046607239I), (-0.008895603189886539+0.03950776046607239I), (0.0044478015949432695-0.019753880233036196I), (0.0044478015949432695-0.019753880233036196I), (0.0044478015949432695-0.019753880233036196I), (0.0044478015949432695-0.019753880233036196I), (27.40679782569657+190.07127724179043I), (-24.044337469085367-3.778574640989384I), (-5.245583653339126-2.3744535163906413I), (-270.1190611809187-31.202997715394147I), (18.97180491579922+8.42223583512714I), (847.1921925428863+154.1391328165019I), (505.5794602434037+271.7187525041204I), (179.49831403354048+171.69274268045783I), (-18.55879122585712-0.8223436434975391I), (597.9746799157583+73.27035081683447I), (119.91066826980266-134.33671680768362I), (4.243244871651214-27.213533593482566I), (-52.34532239536292-3.061011884403995I), (23.11692745520802+1.5551565586335112I), (-161.61706214403446-39.699007334931245I), (73.24404241326606+9.72594276291069I), (479.19100492112005-58.55562413711195I), (1274.8727898612099+341.5660200115974I), (56.36903105742712+29.75464187855222I), (-24.745054967809498-1.096458191330052I), (853.3876781940176+91.60537520536658I), (134.47642602676223+11.450220782149485I), (-8.191149844875714-29.9152735452317I), (-31.722106029535567-1.808285202447069I), (66.82795706041102+12.164350956503604I), (69.80519249965789-4.624467380418542I), (4.05052069287293+0.22137294079019598I), (17.767270200028598-29.55570697815094I), (1128.6943903978797+223.29847677709938I), (-11.31818488496271-9.343923229600426I), (-27.83818683878569-1.233515465246307I), (249.91511922804978-14.289426911318934I), (-93.59285864557063+3.612324855962429I), (47.58687607269296-10.992811022164005I), (-181.85095734487905-22.174562909758468I), (13.821362843736143-8.544700108454947I), (384.2604267615757+33.07251799009754I), (8.35644263094003+1.4333095888504244I), (2972.692706175115+95.25359082080698I), (849.5578819247162+337.0950316241769I), (209.16326180582186+31.478869812023127I), (-49.490109935618996-2.192916382660104I), (1770.4608747984485+194.31308571081493I), (-425.39409406625475-33.832124783907275I), (2.6681202051075994+0.7648453586635284I), (-2.6310986914003367-2.3658228743549414I), (-35.42253176788229-6.391789057422777I), (-8.863482004067375-2.9694187408648336I), (0.14999498931480848+0.13496854683188486I), (-13.48910703511884-1.0865009891307018I), (-14.94029387743123-0.6940601947284072I), (36.20981772167005+8.97485527077806I), (1.6938177482977683-0.35221188583222757I), (12.309195186030887-1.67176267962653I), (10.707294741679952+2.7521754018644895I), (-15.246343329428216+3.4506440730283465I), (-45.86173900721768-5.823778422319487I), (15.413302037752832+1.7619254574188221I), (20.298623134183735-8.317090207732676I), (-144.2037249165159+22.435827813035203I), (-1.092800207584963-46.86807268485536I), (54.09025201113204-112.32110709414233I), (-115.53380488102951-165.33883024991906I), (-12.372527483904749-0.548229095665026I), (204.10356600291317+18.313494763665133I), (125.68361871631065+177.7177734225524I), (-21.487576063274712+18.692707882976173I), (-13.121528426922834-2.106144128159918I), (2.7032210861568204+0.7762034936963886I), (67.27144059140971+7.568303598193626I), (28.318255066408884+100.35063270166778I), (-197.88166752374562-41.341415932413696I), (-445.5715648207699-161.01890626358974I), (-61.16757220000104-41.46480685284208I), (-148.39351539606383-18.326128559345417I), (4.314438949357341+35.22644388911199I), (-13.660207925765548+18.825401728969304I), (-35.79817666618333-6.306560431790276I), (1.1000999177613249+0.2766906301690941I), (-0.1999933190864113-0.17995806244251314I), (-9.493609055461341-5.688975456065937I), (10.41157368032959+4.049186924293205I), (15.855959048885824+0.3632090960279025I), (-16.848350267492247-6.834184345353215I), (-9.27939561292856-0.41117182174876954I), (1.1001545828757502-0.008540855136797143I), (51.74642033500067+13.044012209416902I), (-4.600866754456729+1.1852856228655013I), (-0.6999766168024395-0.629853218548796I), (-0.5666477374114987-0.5098811769204539I), (750.6320897254104+415.9994371274013I), (-6.567467725473107-0.5843019911525446I), (-749.932113108608-415.36958390885246I), (5.867491108670667-0.045551227396251504I), (5.867491108670667-0.045551227396251504I), (21.172310732435733-0.08803255709845104I), (0.16597553897192618-0.1951002557743311I), (-3.1758114070753365-1.4550385071641494I), (-202.44763395133606-23.274777992315506I), (-63.30525508401391-111.47140595965443I), (472.0313372644788+22.063022361034378I), (651.9715165001502+281.2479506682217I), (302.5133572532322+224.16752991742882I), (-9.27939561292856-0.41117182174876954I), (446.2807007710672+54.96984482289954I), (-97.05588743379265-199.2426131621749I), (-12.600295999087676+17.346922314568776I), (0.00361875688105099+0.6048300202013936I), (-41.39190646247736-25.15160651078369I), (-41.39914397623946-26.36126655118648I), (-26.022027177546526-28.709906913971395I), (-222.36198040924717-127.64320233254328I), (222.3583616523661+127.0383723123419I), (15.655738049560952-20.633253267628746I), (69.92935968417892+13.11009074036751I), (-2.333528714913591-0.6733533019665304I), (-0.4000959684016729+0.21054684572675625I), (-20.556380271648443-8.428892735941508I), (-32.3784531644975-1.8967413708092982I), (33.29660456658282+13.878915536433183I), (18.55879122585712+0.8223436434975391I), (-100.89243553584814-26.31565297483416I), (7.341774847550095-18.602579857707745I), (-0.5298462779289688+1.9232183918263945I), (0.3747280160762199-0.8789408917247339I), (-0.20004798420083644+0.10527342286337812I), (-0.8369660637286631-2.154621619946282I), (1.3414443893321786-0.4369908178780907I), (-0.17468003187538347+0.7736674688613558I), (-1.1667643574567954-0.3366766509832652I), (0.8623340160541161+2.823015665944259I), (0.3297982937281324-1.8179449689630165I), (2.7336246833152638+0.4628064562397742I), (5.588033584557914+23.171827319064775I), (-2.9618167033152414-3.218798895880764I), (-12.979685554771988-1.4739789330741861I), (-20.443062753523918+8.187120495968639I), (-1.7780099391561455-0.07839263341314118I), (24.98452877979229+43.64096639803135I), (-458.17521243457406-91.73424676384893I), (5.346984713338631+4.222941366703072I), (12.372527483904749+0.548229095665026I), (-202.63669322574543-18.324882570514184I), (31.037580298272527-7.717284033716749I), (-4.590390508002736-1.7979550990559874I), (-0.5351424052766067-1.000976411917785I), (-2.616675070817784-0.6581503575721692I), (2.041880000863235-2.2833976466311223I), (0.6155702779054869-2.3018082560270265I), (3.151817476094391+1.6591267694899539I), (-2.2606501584132492-2.641692572011835I), (-1.5067375955866282+3.2843740585489067I), (2.001104792912297+2.9599586135991958I), (-0.8911673176811412+0.9825658025218806I), (0.06666443969547042+0.059986020814171044I), (0.03333221984773521+0.029993010407085522I), (-0.09999665954320565-0.08997903122125657I), (-0.09999665954320565-0.08997903122125657I), (0.03333221984773521+0.029993010407085522I), (0.06666443969547042+0.059986020814171044I), (0.06666443969547042+0.059986020814171044I), (-0.03333221984773521-0.029993010407085522I), (-0.03333221984773521-0.029993010407085522I), (-0.03333221984773521-0.029993010407085522I), (-0.03333221984773521-0.029993010407085522I), (0.06666443969547042+0.059986020814171044I), (-0.06666443969547042-0.059986020814171044I), (0.09999665954320565+0.08997903122125657I), (-0.03333221984773521-0.029993010407085522I), (-0.03333221984773521-0.029993010407085522I), (0.09999665954320565+0.08997903122125657I), (-0.06666443969547042-0.059986020814171044I), (0.06666443969547042+0.059986020814171044I), (-0.03333221984773521-0.029993010407085522I), (-0.03333221984773521-0.029993010407085522I), (-0.03333221984773521-0.029993010407085522I), (-0.03333221984773521-0.029993010407085522I), (0.06666443969547042+0.059986020814171044I), (32.14263370989592-36.22728259480667I), (21.056555102934393+2.281324040951262I), (-337.37902285183134+61.840342154754275I), (-293.28033614612986-11.181742202520688I), (0.8415617525653447+0.2499043725256234I), (202.85040237496472+37.57029607149019I), (1318.6192023555384+297.69008676599304I), (2.0785740606778864-4.9923214231743325I), (-16.142710117999346+23.824435841191885I), (1018.6273443988231+458.4890709932521I), (607.524229834349-47.947602570010574I), (15.727238083288182-15.498892123241554I), (69.08877388551035+12.578353005012541I), (-8.230304385823564-3.9602102724177177I), (-116.87675490804043-13.903691621655604I), (-218.98787525409313-8.588502364127624I), (-2.144484484388055+0.09952631749149293I), (293.214422330984+1.391251875563917I), (989.1501194186912+223.50092951858642I), (8.213151817188722+0.26547493410230083I), (-56.160346420688185+5.374936289614728I), (800.6671321643238+288.71036348743485I), (258.5627044594344+9.648366046668361I), (6.12642780845397-8.214452058983857I), (34.35320472093589+4.174108076802013I), (-36.939448429083576-6.1876978617627625I), (-67.81696271739209+7.373676443064868I), (1.3335074543671093+0.058794475059855855I), (-143.46757384368118-65.7038271588152I), (449.0088155201255+99.43520633929822I), (9.967525950609888+2.483371093593747I), (-8.714789696829307-0.5285757836928449I), (148.56304041635784+14.442557984723104I), (60.43568047492992-7.84345775169785I), (84.38555955619371+27.89343052220445I), (221.19638190039416+17.08022931040509I), (-226.12926835388708-14.26204092194557I), (-412.9357960798932-50.363757873315556I), (-7.112039756624582-0.3135705336525647I), (1708.2402858362555+164.81178053262408I), (1777.3504940310418+455.17254529128877I), (-51.497597637305226-1.7754800735256113I), (63.54252384742271-0.7291377812813398I), (2731.749237013233+1126.8051969249807I), (469.3662801706913+49.32104955838161I), (0.878714873008601-8.935502373294785I), (58.69736841878292+0.47644700342703494I), (32.921217543294254+15.840841089670871I), (277.5506523632106-53.89437473199499I), (-1.6310837576200732+0.33916700117177456I), (3.2439081200837823-0.6332831702053958I), (-36.19994343581022-26.393405662571624I), (-0.7428706081491717-0.9334577763662497I), (-26.077336275563813-2.4707472797381116I), (78.10404781515687+38.863562480249435I), (558.6971064086977+11.0289956436592I), (-308.5396007488096+55.549508007134094I), (-4.65417182096482-4.87139154984044I), (16.751096898032614-4.748591589981215I), (24.690913157470693+11.880630817253152I), (119.15495631949321+22.0754499392679I), (70.40295347001964+3.4020226873412476I), (2.7825471408264155-0.03394810766265627I), (-82.99401588121445-34.4787999187122I), (-330.2119535449965-75.12261502377294I), (-18.61699234650743-2.0487337297103765I), (-132.89973678289655+47.20875496186894I), (121.96491837187588-25.52860450397885I), (-187.69201434103803-18.680147306917487I), (-0.8410093185450318-8.582240938023306I), (43.35951028578944+2.3632209339040253I), (19.667332735353643+9.883779154276818I), (2.710273194614828+9.828975128278206I), (-2.258423664397025+0.46961584777630305I), (6.199369634492781-0.8911302802482376I), (-1.3282263960454885+5.341553277121417I), (-0.5571529561118784-0.7000933322746872I), (-10.15572792264297-2.4442364396123875I), (38.400291714312594+26.245426634947236I), (9.230029705949455+12.27530976452137I), (-33.65563189336428-10.217575470346148I), (-35.361161188549445-24.754314785246887I), (0.6642050381781939-2.9499127814667383I), (50.04405679916576+20.094416636111216I), (-6.398867049124902+1.3305782353661921I), (-0.3795457361018242+1.6856644465524224I), (-4.9330003927929+5.377486572682047I), (-2.971482432596687-3.733831105464999I), (44.73151067027104+27.157567655345698I), (-971.0878316658824-17.934974994755436I), (1032.8618316292634+36.32682226437166I), (-53.01553923176245-23.828247741576213I), (13.112896359021558-8.326034734038359I), (5.544254482503131+4.902428082319233I), (-24.690913157470693-11.880630817253152I), (-492.4206572684562+6.188440548169581I), (-218.36053534731616-8.71895121073213I), (-2.4329310900628363+0.47496237765404686I), (378.05975843631444+55.616956078661666I), (990.0787076788777+224.66775173904432I), (8.649466395897546-0.43463736388337093I), (187.0208871488656+2.1126031294369056I), (463.1117350163973+291.93766748131105I), (696.5874717373715-1.9372800558733303I), (0.9825530035196444-6.263218564311455I), (0.5192873978779677-0.6987508724760502I), (267.77990153999093-51.125086165090806I), (53.49673161284639-9.384138608293584I), (54.535306408602324-10.781640353245685I), (54.75835033072142-7.2759981020987645I), (-268.2991889378689+51.823837037566854I), (0.5225847662601328+15.609969864714149I), (-99.32074911516914-14.146281201210392I), (-5.747220236287449-20.238988303624282I), (-12.25640961794738+1.1501363930393185I), (21.073678772718637+0.410849962681306I), (-0.932657491851479-4.366166959472594I), (-6.2902020503859575-4.447655411245522I), (18.03918307104618-4.293416828044826I), (106.00062684330805+38.751436464307275I), (-0.09091855902338353-7.076350049916604I), (0.636873333081466-0.8471820078022562I), (0.475038620327305+0.7617964284322112I), (-0.4663287459257395-2.183083479736297I), (-0.8369660637286631-2.154621619946282I), (-0.17054458715572646+3.0302654875385526I), (1.207603381531587+2.1261597601562667I), (-0.37063731780292364+0.028461859790014976I), (0.2662360152785423-0.8187201480122412I), (-0.7412746356058473+0.05692371958002995I), (0.40018546129439436+6.0036072554970765I), (-0.7458499022124618+0.2682643817289314I), (-0.0557121857294719-13.359772146671862I), (0.37119897500574867-2.6833663081923746I), (-0.45145558427105903+9.387205557762561I), (0.5071677700005307+3.9725665889092983I), (-0.3154867892762766+16.043138454864234I), (-0.14580198380199763+0.07516305100713172I), (0.5071677700005307+3.9725665889092983I), (-0.8783667450062793-1.2892002807169238I), (0.46128877307827454-16.118301505871365I), (0.7528078881323413-0.15653861592543458I), (-1.1292118321985125+0.23480792388815153I), (0.37640394406617067-0.07826930796271729I), (0.37640394406617067-0.07826930796271729I), (-1.1292118321985125+0.23480792388815153I), (0.7528078881323413-0.15653861592543458I), (0.7528078881323413-0.15653861592543458I), (-0.37640394406617067+0.07826930796271729I), (-0.37640394406617067+0.07826930796271729I), (-0.37640394406617067+0.07826930796271729I), (-0.37640394406617067+0.07826930796271729I), (0.7528078881323413-0.15653861592543458I), (-0.7528078881323413+0.15653861592543458I), (-0.37640394406617067+0.07826930796271729I), (1.1292118321985125-0.23480792388815153I), (1.1292118321985125-0.23480792388815153I), (-0.37640394406617067+0.07826930796271729I), (-0.7528078881323413+0.15653861592543458I), (0.7528078881323413-0.15653861592543458I), (-0.37640394406617067+0.07826930796271729I), (-0.37640394406617067+0.07826930796271729I), (-0.37640394406617067+0.07826930796271729I), (-0.37640394406617067+0.07826930796271729I), (0.7528078881323413-0.15653861592543458I), (5.200869568896753+7.117831405349667I), (-32.31679650395882-6.830046461509962I), (-39.81844794901801+10.564803784188689I), (39.81844794901801-10.564803784188689I), (-80.79199125989705-17.07511615377493I), (32.31679650395882+6.830046461509962I), (80.79199125989705+17.07511615377493I), (39.81844794901801-10.564803784188689I), (2.0139053655871586+0.6881925303603913I), (1.1227380479060176+1.6707583328822717I), (-1.1227380479060176-1.6707583328822717I), (0.8911673176811412-0.9825658025218806I), (-0.8911673176811412+0.9825658025218806I), (-1.1227380479060176-1.6707583328822717I), (-0.8911673176811412+0.9825658025218806I), (0.5199683426753925+1.7008005056704938I), (1.1227380479060176+1.6707583328822717I), (0.6027697052306251-0.030042172788222077I), (-1.1227380479060176-1.6707583328822717I), (-0.6027697052306251+0.030042172788222077I), (0.6027697052306251-0.030042172788222077I), (-1.1227380479060176-1.6707583328822717I), (-10.758735907406717-4.18592345751581I), (30.402067943656956+12.138664863506197I), (68.88931289104013+68.90847176126822I), (3.8601037681834254-28.557848994268074I), (-1.066339487850593-2.481010921324823I), (2.6658487196264815+6.202527303312059I), (-12.160827177462782-4.855465945402479I), (13.227166665313376+7.336476866727303I), (-68.88931289104013-68.90847176126822I), (-0.8462375953330536+1.9215698797601632I), (-0.8462375953330536+1.9215698797601632I), (1.2463335637347266-2.1321167254869193I), (0.2755970397756543+1.319242453505146I), (-0.4000959684016729+0.21054684572675625I), (-0.2755970397756543-1.319242453505146I), (0.6756930081773271+1.1086956077783896I), (0.17054458715572646-3.0302654875385526I), (-1.3513860163546543-2.217391215556779I), (-3.4385427569338325-21.74908566469738I), (-8.698510131707131+8.678804544772124I), (-10.968192073688535+29.014553918370197I), (4.31123330223172+2.9270170225759564I), (4.38727682947541-11.60582156734808I), (29.037725598144664+33.75824713647595I), (-29.037725598144664-33.75824713647595I), (-314.6352017246496-197.28601140840877I), (107.08590521046467+59.349077154037715I), (-83.37239725094096-91.71316039762976I), (314.6352017246496+197.28601140840877I), (-0.19073170615008514-0.8638410262311509I), (2.241947054741564+1.5370912492969027I), (-0.024742603353728965+2.955102436531421I), (0.2755970397756543+1.319242453505146I), (0.21547430950381402-2.09126141030027I), (-5.234436408455843-7.479380978018312I), (4.958839368680189+6.160138524513165I), (-7.501126066551137-6.061369790783795I), (5.259179011809572+4.52427854148689I), (7.441003336279296+2.650865926978377I), (-1.07780832555793-0.7317542556439891I), (0.5164393016049212-0.10362491079714675I), (0.5613690239530088+0.8353791664411359I), (0.5164393016049212-0.10362491079714675I), (-0.5164393016049212+0.10362491079714675I), (-0.5613690239530088-0.8353791664411359I), (0.5613690239530088+0.8353791664411359I), (0.5164393016049212-0.10362491079714675I), (0.5613690239530088+0.8353791664411359I), (0.5613690239530088+0.8353791664411359I), (-1.07780832555793-0.7317542556439891I), (-1.07780832555793-0.7317542556439891I), (0.5164393016049212-0.10362491079714675I), (-0.5164393016049212+0.10362491079714675I), (0.5164393016049212-0.10362491079714675I), (-1.1227380479060176-1.6707583328822717I), (-2961.8964057723024-683.3678459096868I), (-45.561881048636074+42.76324704336895I), (15.82890908024752+3.460268039488234I), (403.05863843831685+88.43397727559855I), (-89.4612547545884+202.15302560050387I), (125.04793836434078+29.743275708505546I), (-44.82724741109659+136.28450776370283I), (167.39974887803197-599.5429643289895I), (-5271.011488660877-1206.5353835644792I), (-16.648086262904197-5.183916769136843I), (-13.121123759155385+37.890907436336484I), (2569.7023093422054+556.9193064746144I), (-16.60133105161484-18.577351430709708I), (335.57190090723003+77.17162798047644I), (-37.395815265177454+22.836706934268424I), (20.966567080237148+36.1012203798444I), (-50.467053565764246+67.72676782323933I), (1407.3741292154434+326.77872003642364I), (26.153549042823-23.728305474840745I), (10.076117108273333+30.229927246523875I), (20.448740940523223-7.9310702577086065I), (144.82401825380987+31.25018855780496I), (1.8912336432886732+0.7981743144352096I), (86.44451081043576-68.15130282108882I), (-1.0328786032098425+0.2072498215942935I), (22.53291664113524+24.269763862631304I), (-20.22903993685461-23.464718025777866I), (-2.3282774583672676-1.6106739873058271I), (38.78514105967109-71.26024530826382I), (-1991.3573644012788-483.4843009203379I), (-2395.8206022256836-560.7507583388148I), (8.436591278046926-52.85167211820097I), (15.826300108647214+6.1911991029689855I), (-82.47551554379268+153.0314568843902I), (68.11897705320223-172.60680476571147I), (872.2471958636008+196.93203071196268I), (-4.516442013314685-0.24124146858185913I), (77.67027175703237-85.84027053104181I), (-2.3282774583672676-1.6106739873058271I), (-3.0639284028720595-1.1085124584410933I), (-1.0328786032098425+0.2072498215942935I), (199.34155754807026+28.911254521998636I), (-15.322766687836463-3.7678830472863973I), (-533.0596332772286-126.38385188953589I), (8.383589220239084-25.681298022709242I), (-17.088119020008484+50.55441994451091I), (0.8371469262371073-0.03893396911830582I), (0.12442733858452604+1.1428800387772464I), (4.576807578694826-0.6626977848977438I), (-0.806045634354481-1.162894047260798I), (-3.429128246851294-1.3260920366783746I), (-1.1489731510770222-0.4156921719154099I), (-0.2774566712085713-9.03591096512557I), (0.6736817506021486+8.918684521561637I), (-82.19327378973074-16.23302098135468I), (104.55034496328196+20.50789863575862I), (-0.5566953691587382-0.28686160688984974I), (-0.5922777819182843-0.1288305650255602I), (0.017791206379773078-0.07901552093214478I), (21.022134296840544+5.325976234520763I), (-218.70423797801803-267.56363040144646I), (-106.94537489728683-19.64126628293851I), (599.1870033407669+440.7935179309236I), (2.0986759288574603-116.9912694386691I), (-113.57246836977733-72.56544393990505I), (-6.178889371437231+10.972621763486163I), (11.147548238952112-6.904049507699425I), (-98.43455570346704-49.564801550614646I), (-32.90776984174548-93.1070123061278I), (-70.81595056381192-44.773745981595376I), (43.69295792535243+26.637826720385704I), (160.8421619159422+35.178308507790504I), (-0.3445149360982349+0.11791945375228648I), (-20.654539749796974-9.169592123509565I), (-0.2426501089869037+2.4640861752965417I), (-32.55483463607087-58.431409868455574I), (9.269928957122726+54.820228962394744I), (1.662294983290883-2.0094682891836837I), (67.50435288091865+96.78134687432369I), (47.6153490191043+8.049089571585101I), (-5.7560598424976845+36.548775410563124I), (-211.3140685816687-217.0438027687753I), (320.2500635363312+264.57056433674467I), (9.721274010542896+0.46168050254757953I), (-172.88409698394372-39.13470920814738I), (-1.6278647777246409-11.896469945261407I), (-0.866655937745924-0.6847411088155932I), (-0.2426501089869037+2.4640861752965417I), (14.276392988906604+3.669567202485986I), (27.756379388071853-6.082703578661556I), (82.87806258088156+49.95038929855258I), (-151.79667602066172-96.75107830149445I), (0.13336532280055763-0.07018228190891874I), (0.4415240212355199+1.9521927258717584I), (-7.601946045020674+0.3724402092195255I), (0.3812582646478572-4.2195755872255525I), (-0.2332435412625088-0.6377983008084356I), (-0.03330488729052264-0.17260875306003115I), (30.650077251712997+16.676674331202758I), (-23.420347366025645-14.948184476670736I), (-15.215236403386161-2.7868199391067914I), (-0.04995733093578397-0.25891312959004675I), (0.21670042784609778-0.01896904633336255I), (-0.19733672424589016+1.337140371006418I), (-0.13332887939094085-0.11997204162834209I), (-0.3946734484917803+2.674280742012836I), (-0.7893468969835606+5.348561484025672I), (-66.41959643558367-12.250952706847642I), (572.2646394655541-146.97313129830786I), (-128.50312878951718-61.853739248134765I), (-425.4338051265952+258.1164450719333I), (141.73586991495552+3.389751395503188I), (-1.994829973571842+34.89222455749639I), (-36.34370353804099-21.219203045244974I), (166.42520722214564+11.048489959585803I), (118.34437245854318-9.237988524079707I), (82.85528161042986-21.457072498563974I), (-86.55533003524036-8.54936803753144I), (358.325189936991+76.67447360553686I), (-0.5753263133259154-1.3232647233435413I), (42.32684984178351+27.039757615878205I), (1.4825492712116946-0.1138474391600599I), (15.482803134054619-73.42204070347509I), (5.422031662172811+76.45036514041404I), (0.1114243714589438+26.719544293343723I), (-188.7440840755335+50.01338565444488I), (0.052726501861452+4.299986680843954I), (497.9696271195317-91.75546977467722I), (-595.6321292088412+96.5298649989924I), (-10.024444073787087+0.3849636066825066I), (175.87957676688302+66.67375966145208I), (0.46128877307827454-16.118301505871365I), (11.483470273914506+1.0788533111933156I), (1.4825492712116946-0.1138474391600599I), (-104.2629256024969-1.9064858206949804I), (180.88319953368182+1.0298692618078462I), (2.0967340167953195+1.4825518037485073I), (0.0637942854152105+1.4743635596842077I), (4.713679417402483+1.6944302833959988I), (-0.8541143033850604+4.441441336489962I), (11.763034841333443+3.164099816745572I), (4.422883539199374+0.9503408616315676I), (-41.83023486603124+2.464325990334072I), (28.586295755961416-4.965500735314272I), (-1.4438535654736502+1.4078788487453957I), (1.5673779870557158+0.7817243850436578I), (-1.5056157762646827+0.31307723185086916I), (-1051.7040411363869-312.2981063010155I), (-9.68295450696014-2.3150039851808515I), (-45.637006233102596+122.52675851302553I), (-858.1027465458533-214.9295931741316I), (90.64463844480446+8.622950186244129I), (-28.938637489517735+26.66553791202329I), (662.9470045721249+144.1243957705853I), (95.53199254520038+18.87888549479183I), (160.07963096550498+43.7274832075401I), (79.5150894912141-70.48742481071699I), (-0.9823957919177655-1.461913541271988I), (12.745757293087776+11.877390669330339I), (-12.745757293087776-11.877390669330339I), (-0.057540893433020046-1.9396874700689997I), (7.254245198723994+6.5586610872744195I), (-106.69212275906075-22.430439483256386I), (13.838757511323557-46.711141464951616I), (77.72994368196669+16.727775340172876I), (-77.42175782606017-26.24755536943203I), (81.79323132880415-75.67167336360096I), (-0.057540893433020046-1.9396874700689997I), (-0.9823957919177655-1.461913541271988I), (-208.55482572144314-53.97255289980508I), (-53.68379203451214-15.75697208037429I), (-19.228375131080682+22.941457168392702I), (1.3426035770581057+0.4587950202402607I), (-1.188699097713108-2.386935753442034I), (-47.51462554390053-14.980337652251631I), (0.42102676796475663+0.626534374830852I), (0.8420535359295133+1.253068749661704I), (1.6841070718590265+2.506137499323408I), (-6.245217290320747-6.911331526277118I), (19.353797631551704+25.679695500593745I), (1.550058593591411+0.8597433828196057I), (-3.7408416497389108+11.81570466429008I), (0.5542531510569155+4.54246214019121I), (-4.489400510701012-2.28080316492312I), (-10.943516274407004-6.092696377192492I), (284.5640606190976+75.68343761854582I), (-0.3667181942919167+0.002846951712265719I), (-9.08387733025846-10.074069491452024I), (-1.9006569547317826+0.2528123379545853I), (-7.969292583700813-1.573456047985446I), (2.1400175428917896-25.280878300307737I), (-24.500170626026986-2.425660053868694I), (-7.295677516271334-4.061797584794993I), (24.054311167642386+4.74364967491409I), (1.7901531412724583+17.556967498907355I), (0.26658487196264824+0.6202527303312058I), (-1.100465017928437-0.1682813534989272I), (1.7530853307497-0.3649397155126949I), (-0.8890049695780727-0.03919631670657059I), (0.3804270370382663-2.160541555510206I), (-30.952825179073372-5.755972915052318I), (0.2332435412625088+0.6377983008084356I), (0.1666337666814635+0.2925807946883732I), (1.6219540600418911-0.3166415851026979I), (-0.3500293072370386-0.10100299529497955I), (-0.0833715484551569+0.13894108796170462I), (0.19733672424589016-1.337140371006418I), (0.3946734484917803-2.674280742012836I), (0.7893468969835606-5.348561484025672I), (6.190047943171086+5.907451694956347I), (13.557419256939088+28.101377074067237I), (-4.014472462168235-3.345816141751485I), (-17.71204622334566-1.1288174264624207I), (11.650690291407926+2.192924594314043I), (16.393279648366654+5.756430139444592I), (10.324763566906928+1.6288451633525833I), (89.7096010512294+48.09003721914381I), (15.002252133102274+12.12273958156759I), (14.173567662951296+1.7057337399214203I), (-3.961964034292826-1.2840326915602414I), (11.603090557510676+0.3079590531706029I), (10.928853098911105+3.8376200929630606I), (-27.18706671970744-3.401578765536212I), (-0.6718042732773007+8.60296896451748I), (-11.050586904500054-0.20773701816851453I), (-2.90762402008871-5.486888301447412I), (-2.181355249122173+0.42578802747118777I), (6.1862637419523745+0.274114547832513I), (-2.520416265607659-3.157291218196403I), (22.526515521100205+3.2383341158315706I), (-11.763034841333443-3.164099816745572I), (-2.917267762934692-1.2634180934824364I), (-3.072993763320399-0.4686471531927892I), (-0.06176221079103304-1.0948016168945267I), (-70.56747241947866+27.499039383021703I), (2.645748407427627+2.07865103276171I), (37.20628741706343+12.652125320764627I), (6.1816238925575595+2.930649943847216I), (-10.147494440377997+2.4979879756054455I), (1.0968192073688525-2.90145539183702I), (-0.23020170068442747-2.0868529460868497I), (6.1862637419523745+0.274114547832513I), (-9.255277719724873-7.168953958481224I), (-18.632728025421432-10.163358012326439I), (-42.35052937825524-24.886098695158882I), (-0.37143530407458586-0.46672888818312486I), (8.654598433466107+10.440673924533776I), (-0.23020170068442747-2.0868529460868497I), (2.4584165919192054+1.2354723942846022I), (-0.7185388837052867-0.4878361704293261I), (-1.2637185016546284+2.743941588650157I), (-0.42102676796475663-0.626534374830852I), (-0.8420535359295133-1.253068749661704I), (-1.6841070718590265-2.506137499323408I), (-1.1489731510770222-0.4156921719154099I), (-1.1227380479060176-1.6707583328822717I), (3.0402067943656954+1.2138664863506197I), (1.0328786032098425-0.2072498215942935I), (0.04744321701272802-0.2107080558190528I), (3.429128246851294+1.3260920366783746I), (1.1311819446972493+0.4947076928475547I), (0.6100689882980572+0.04981504409341536I), (0.5744865755385111+0.20784608595770496I), (7.138196494453302+1.834783601242993I), (-4.758797662968868-1.2231890674953285I), (0.5484096036844263-1.45072769591851I), (17.363541251458702+11.181297950756194I), (2.9337455543353337-0.022775613698125752I), (-3.0402067943656954-1.2138664863506197I), (-0.8134253177307429-0.06642005879122054I), (-0.8890049695780727-0.03919631670657059I), (0.8001919368033458-0.4210936914535125I), (11.591733032611964+5.484598333837615I), (17.787476856861915+9.157276596253231I), (0.7334363885838334-0.005693903424531438I), (-0.04744321701272802+0.2107080558190528I), (-2.15561665111586-1.4635085112879782I), (13.368261778575636+21.49512224478672I), (-0.020266528862257105+0.07491129941888397I), (21.086097550409896-13.641786036060925I), (-39.55387852933403-0.5234151093351411I), (1.4667297780435287+0.8439798059717442I), (0.5200154127910248+6.941586374305127I), (0.5555978255505707+6.78355533244084I), (-75.0221096939729-20.49692180863861I), (38.13092829517389+8.388469643180844I), (-13.109503407934065+11.370173487396283I), (44.251082234794474+4.012736637080982I), (10.787247328425297-8.794852069138907I), (-3.4242796964684223+14.313109859150094I), (-22.597871862778394+0.562781242705821I), (-169.21874702648762-64.73253120685968I), (11.964622993502763+23.99591791313207I), (-47.07423533080469-5.75787445755923I), (-59.333781741251144-7.550113432038741I), (-14.03330106419586+18.850657036702227I), (3.9505532242691794+0.21582223605565853I), (3.9861356370287266+0.057791194191369355I), (-48.54897213224137-6.999015300356048I), (-67.65489228601547-19.222131494019315I), (-10.627342154934611-14.299202872867887I), (-10.627342154934611-14.299202872867887I), (39.92763427451908+24.661912191800273I), (15.789216978587286+2.589230383024222I), (-3.4242796964684223+14.313109859150094I), (-3.4242796964684223+14.313109859150094I), (3.4242796964684223-14.313109859150094I), (4.844419861861409+14.58681854316061I), (-91.33512732926661-51.25130216106926I), (11.964622993502763+23.99591791313207I), (-165.1124850009238-37.58610419175305I), (62.91414047709928+12.874319343691319I), (0.9237976562617991-7.480483549305943I), (11.964622993502763+23.99591791313207I), (103.76863096595463+43.96981445446408I), (-254.7655123498362-128.0117017356396I), (-11.964622993502763-23.99591791313207I), (130.70791070732227+16.04204128554841I), (-1.0968192073688525+2.90145539183702I), (-76.74761031777841-18.354790293525333I), (-15.539863268871894-0.5781554057024438I), (130.70791070732227+16.04204128554841I), (45.490795311056+14.58143110473964I), (-59.056097628785786-9.842779936598351I), (278.45990206245176+72.72761198478365I), (1.0968192073688525-2.90145539183702I), (2.119703657642659+5.579420251867124I), (48.986618621048976+17.499814781275813I), (1.2040965306197382-9.052979615012562I), (2.5978829091596403-11.644823012166162I), (-22.443565064524023-31.62157231578927I), (-29.14919438653618-2.972963467219305I), (42.277709016205336+39.71845573986713I), (6.848559392936845-28.626219718300188I), (-81.3985005648141-34.70952746721673I), (242.81097295610223+147.66664262560744I), (-23.929245987005526-47.99183582626414I), (131.31261295889306+56.105755645768596I), (119.73356777096623+50.87519338765582I), (-4.946420395209927+4.1799562751143I), (-34.01141580485283+7.169812445102598I), (0.33175403845031987+0.97140117700188I), (-37.90872537992829-8.507764257329482I), (26.601903497175424+4.183499232155797I), (3561.41341010253+883.825638910797I), (31.96065482857435-8.655829615851188I), (10.255021625768052+10.725739980730477I), (6979.432858689769+934.6807650009321I), (-6223.950407356678-1094.943555406625I), (-17.338355524866063-7.827135493984965I), (-0.06666443969547042-0.059986020814171044I), (0.44453892819865315-0.17055616518397554I), (1.397993200712838-0.12087925826500148I), (0.008895603189886539-0.03950776046607239I), (3.695997737126937-5.997673342222528I), (132.68199926049962-206.07231175519152I), (136.55018174044358-128.16284862161456I), (-6.1930553208723635-0.46555158795597107I), (-12.946353334924256-1.4439859226671001I), (-12.16021322694418-1.5705315281854535I), (13.75470012904848-7.4906095694038255I), (-65.56158053022787-3.223932783431535I), (-23.06851384840037+4.684917814114671I), (31.74399165669904+8.695666663218837I), (19.561807618579778-16.877670260838627I), (14.257548200868834+1.9581708662987194I), (-102.83326491085738-16.744754064380793I), (-11.751812127594349-1.082315096344598I), (-16.066868177298353+23.36294480317909I), (12.684957389900148-0.4401836442346352I), (-12.488682507161073+0.43000515746208I), (6768.692029852521+1645.002859747256I), (-1797.8788758643502-359.1793430013467I), (-2.9386870805479446-10.794891223092218I), (24.017549720796865+4.338508152876846I), (-2.0799845322826718-24.39833983529659I), (-17.84815331953496+9.759744369702949I), (12.701641206831358+2.8711150430714274I), (-24.760357768127864-60.42454394908104I), (34.85320183004687+7.248773784614318I), (51.948211439069276+17.8510077493508I), (48.475194755938226+10.245069692264957I), (87.23373827299977+15.456326103057883I), (1.07780832555793+0.7317542556439891I), (-6189.81099606758-1486.7056820422717I), (340.50847252170394+93.96332621940164I), (1.2828873121192066+1.6604735222705735I), (-87.23373827299977-15.456326103057883I), (-48.475194755938226-10.245069692264957I), (-1.2002150183857851+0.251331890105747I), (26.09269998893492+3.067929907776718I), (11.573516710721503+0.2588750443218224I), (-1.1378824606708022-13.448587383483462I), (-1.07780832555793-0.7317542556439891I), (-51.948211439069276-17.8510077493508I), (-55.29909547509854-4.270057327601273I), (-9.404896213236619-6.071174734367646I), (-24.648032426346912-138.97692998266206I), (8403.662345890705+1932.0145275904686I), (26.821884547718057+49.88714822446197I), (766.3191253958136+258.6732684625127I), (-109.8942749991532+90.58535390730069I), (35.65156475797138+4.111484029018029I), (43.69336088089042+7.238724893855876I), (-2979.148240341738-736.4241822941873I), (0.5433078836946141+16.619320012349757I), (-42.47614011091199-4.6340013606817525I), (-4434.485649831994-1045.025154207492I), (323.1636748538243+127.79318390363713I), (-4.345295785122568-7.348405813490164I), (14.03330106419586-18.850657036702227I), (-2.011335478090292-0.28834370626273986I), (1.811342159003881+0.10838564382022675I), (74.1572675689851-60.22472612419703I), (-72.0855560975254-14.45492031268224I), (121.90147602627687-129.169931344752I), (3.4099355087719196+2.6488744983786616I), (-24.050903782027667-8.288221607662663I), (-519.5972626028693-128.2513193597017I), (-15.671753195266856+11.783965261731932I), (20.365042030376166+15.395317124271935I), (-177.85693715941065-21.921851431784646I), (68.29800730810375-6.328492210503944I), (53.43399589492262+26.530851847648236I), (8.406775310837842-2.831247344145254I), (-2.8926697854997383-17.066571691230536I), (-8.94824778743633-14.861338954815125I), (202.63669322574543+18.324882570514184I), (-125.07350460570021+5.087580915351634I), (469.8503136070416+105.47053991642034I), (-10.99928045676386-32.244569995416164I), (-24.43948513290012-14.574715226892303I), (25.91078966896988-4.852651759696276I), (3318.009138811326+872.1417292118794I), (2019.6148056996515+434.040834296488I), (-0.9237976562617991+7.480483549305943I), (-11.588219049436592-24.074187221094785I), (-70.4031847723021-11.467077310793286I), (194.61424579126978+100.88170754051879I), (10.443258902293074+4.001637546458253I), (119.33200562120652+6.616830036577124I), (-37.94488921536813-3.050107837627738I), (130.70791070732227+16.04204128554841I), (1.0968192073688525-2.90145539183702I), (-6648.228350481227-1227.9711745796744I), (-5086.839966822679-985.1263512267191I), (130.70791070732227+16.04204128554841I), (1.2828873121192066+1.6604735222705735I), (0.2666577587818817+0.23994408325668418I), (86.48219372265852-10.710628222869317I), (-3147.826465267494-688.0339377790931I), (85.44102191310398+4.787661058677765I), (-1.0968192073688525+2.90145539183702I), (-53.793479698833856-4.583134559452145I), (3.0112315525293654-0.6261544637017383I), (-54.67954945429925-50.24090752761609I), (3174.318980294174+722.7906348025648I), (29.940209511598006+28.679369466482882I), (-60.91740579329071+64.6149586827831I), (-19.578526713696313+6.320306779687106I), (33.03522837235442-7.87125052452714I), (-4620.776367832207-1049.1802063335824I), (74.23532506472726+14.293014017166346I), (-35.05200148856797+1.7358505198811915I), (-3602.7674571390025-929.4491592986002I), (1134.2968329307184+305.5944987436105I), (-11.94090520874215+9.38278608138716I), (-1.878006598699351-0.16837166463439776I), (-1.6098683891551193+0.19124006363002133I), (1.6098683891551193-0.19124006363002133I), (3.771939081941395+0.2919060119684711I), (-11.760236548855026+18.14209782820853I), (-21.86235833534041-5.110391223570094I), (20.551217499949026+3.8375626689249236I), (34.4516309696258+6.790060890843953I), (4.219159798335061-20.81925006228589I), (-3.959448827459066-0.17631447558958668I), (123.38867387263447-124.70388879356474I), (-61.698784737912185+62.371698277015426I), (72.0855560975254+14.45492031268224I), (38.00693515690993+7.384755974951547I), (45.20307017092332-34.38710582917746I), (34.85794470340903-18.343689307628043I), (87.23373827299977+15.456326103057883I), (0.01085627064315297+1.814490060604181I), (236.1661444963579-184.07293535502467I), (74.04460606939894-59.890434392399214I), (46.8448474486943+15.925842543281629I), (-87.23373827299977-15.456326103057883I), (-49.819244572595586-7.546370268370913I), (3.6893487577032325+0.27675730845462443I), (73.56377110754643-59.689326824797774I), (0.01085627064315297+1.814490060604181I), (-7.963375670867565-0.15509014884881145I), (-25.793537613050884+36.99275486491076I), (-58.57888201201852+77.37512718806947I), (-4.475535474927871-4.953914271490937I), (10.910652757321165+5.294942713813295I), (26.430431712979743-1.315881052270203I), (-2.827817468623845-1.8277343295941768I), (22.147950298465577+6.970947668109971I), (34.16289061464813-24.899959449735142I), (-15.083840293489004+120.32538130426543I), (26.94988882910932-67.34569496340863I), (2.679377635425661+0.43705610216523993I), (-15.562789844968655-0.4646889333541431I), (-421.1689376299174-119.47485339126904I), (16.163682988868636-7.683595670285442I), (-202.63669322574543-18.324882570514184I), (463.21479673640107+102.46814830697372I), (-498.05737172825724-54.06651668523416I), (-4.529673296236714+6.66192501175675I), (22.247061750707015+15.003970584458346I), (-202.2602892816793-18.403151878476898I), (54.68438357496741-1.9464469382461438I), (-17.506890208233013-0.47629803682395444I), (-1.1292118321985125+0.23480792388815153I), (-32.96341426292396-15.588647165079568I), (-17.518250251609935-6.829332245004324I), (-14.652578345316158-15.557668686604002I), (257.18991551742005+16.43850032546289I), (80.09297046697696+9.74105053512237I), (44.23893094868092+4.42875210417201I), (5.1917594755352905+2.937127841517345I), (81.8701344598486-74.51970183694971I), (-55.26748639542192-13.908372975265937I), (21.254684309869223+28.598405745735775I), (-160.67865865070635-23.444046227184447I), (9.851610331716094-1.6898131210233345I), (-49.419450421703715-20.08708358245078I), (17.11357588155013-15.240709710933857I), (866.3621134052313+218.21187166278156I), (13.864508496154958+38.6082079250281I), (-28.234769535738202+1.9444228217074064I), (491.05870627036927+40.457375723122205I), (-71.51007407717218-32.28799387070352I), (-86.20737186299141-99.43263145161798I), (-29.364617537583044-16.715285712983604I), (-5.586301416015184+12.53916099341517I), (-10.5250997244775-22.046537156574523I), (202.63669322574543+18.324882570514184I), (50.997639001379774+30.98943470786892I), (27.636235455643693+8.60211130661836I), (-33.215773370852844-18.43259396425055I), (-21.55946188069092+3.0087372840729287I), (-202.63669322574543-18.324882570514184I), (48.475194755938226+10.245069692264957I), (-39.221079900779316-0.5012452410930299I), (-14.151088398694423-9.404790971888936I), (46.56830281637207-0.01802388869468441I), (11.109177370324263+0.9901082185519239I), (-48.475194755938226-10.245069692264957I), (-49.152345071773574-8.277590324990026I), (1002.3268909141887+190.3271676344864I), (-32.68254961764001-7.793127931194003I), (-39.221079900779316-0.5012452410930299I), (6.848559392936845-28.626219718300188I), (14.151088398694423+9.404790971888936I), (-20.704658159789673-21.59648490098468I), (0.03876880652293213-25.21502211539157I), (16.014492717286927+10.631942043670108I), (446.0475513898625+89.5340006443185I), (-29.163852073578905-12.805168624390113I), (-202.63669322574543-18.324882570514184I), (-480.28742561777267-110.66239102664434I), (-392.1571954553732-64.20947547842351I), (-7.182162944557884-2.78056673178493I), (-8.901840844743727-25.50024456475314I), (-9.146511829452098-21.318252236693155I), (202.34630834920247-17.77429194754047I), (107.06283810845939+91.69909145498683I), (3.232553818735932+10.630919846364971I), (159.46205742290852+21.0949563644078I), (-0.8068571539916751+1.101420391800295I), (-48.475194755938226-10.245069692264957I), (-39.22650803610089-1.408490271395121I), (-112.71046232566118+5.260256768946389I), (-344.51428894677645+94.29441171614151I), (601.8749959706995+240.57344408608887I), (0.035582412759546156-0.15803104186428957I), (48.475194755938226+10.245069692264957I), (-1.2002150183857851+0.251331890105747I), (34.768769909542506-2.9022420059665297I), (-2420.0476044412117-342.164035337089I), (-39.22650803610089-1.408490271395121I), (15.118708471459161-8.06336630892236I), (112.71046232566118-5.260256768946389I), (1.5056157762646827-0.31307723185086916I), (-9.404896213236619-6.071174734367646I), (-75.9319535044234-42.61475502693501I), (12214.192335749502+2354.9775150367946I), (39.6758420980951+35.002693459928054I), (-25.552638802967074+5.122114164198996I), (-80.41126118273336-12.208145918192784I), (-3708.4947691884604-317.5010644547917I), (-839.7282361277573-346.4014116525484I), (-3.129515314126914-33.873452805841005I), (-0.5536475041406071-2.8275785205075996I), (-18.4073965487644+12.169681680848875I), (-36.01054341825251+1.488801914517225I), (1.5578621936339032-2.0962526174281506I), (-114.88508985858797+7.429957905139387I), (-12.10295236459432-13.267003076530777I), (19.820867842211182-4.685847442019105I), (-24.745054967809498-1.096458191330052I), (28.435446635934717-3.721788410168063I), (539.2815069068105+204.8304081744564I), (114.88508985858797-7.429957905139387I), (-1.5578621936339032+2.0962526174281506I), (1.5056157762646827-0.31307723185086916I), (50.431111705008675-14.454743784242115I), (0.3701501521211945-10.308062069813552I), (-25.39544166441819-13.430528709344316I), (2.44290708275922+3.6496171318128567I), (5.591581148392311+24.965266617000925I), (-271.10606490114117-123.20873317452597I), (-36.88310036247365-77.60061164029685I), (-16.41876139612944-42.299275418513105I), (52.72714253588622+16.802881440636725I), (-48.475194755938226-10.245069692264957I), (4.960187499492516+2.7511788250227385I), (-1.07780832555793-0.7317542556439891I), (29.839735699161253-1.2317782417281817I), (16.08799857968868-0.03222710340158241I), (-4.960187499492516-2.7511788250227385I), (48.475194755938226+10.245069692264957I), (405.27338645149086+36.64976514102837I), (34.78752807684584+4.002638546730519I), (-23.929245987005526-47.99183582626414I), (1.07780832555793+0.7317542556439891I), (-52.72714253588622-16.802881440636725I), (-109.89641050440184-18.234757204030576I), (53.81354481318661-7.131260122470991I), (-23.35483032903974-7.319218202683619I), (27.00937335291925+21.687783693372623I), (-1.1771428692628598+5.9323234888993515I), (38.61057951704722-26.84709860307468I), (-97.55443097984752+16.102243713729596I), (4.03151271249506+5.914375775538102I), (-47.27462485816756-24.139765601635254I), (-5.200869568896753-7.117831405349667I), (39.04002082020537-10.425140980296593I), (-130.70791070732227-16.04204128554841I), (-5.379367953703358-2.092961728757905I), (-82.27355077350727-12.705147278035131I), (28.433482221179528-32.01030750462907I), (39.259076848030354+6.8519604532076634I), (-1.7192713784669162-10.87454283234869I), (98.55937392696674-14.66504774083529I), (-47.70033625234488-84.00066659031854I), (25124.09140640802+5216.197388013976I), (-4.393551716239024-22.108784712806525I), (8298.55950321801+1669.0968223401687I), (39.04002082020537-10.425140980296593I), (-130.70791070732227-16.04204128554841I), (-6.37299105336983-4.390387075199131I), (-5.594120614350928-4.5874905448465295I), (5.379367953703358+2.092961728757905I), (82.27355077350727+12.705147278035131I), (5.200869568896753+7.117831405349667I), (1.2002150183857851-0.251331890105747I), (0.9710540878128135-14.189238851812235I), (-112.22124176855667+5.822485645154568I), (-53.84448658033858-60.47555630759697I), (18424.13586594506+3893.1153689310636I), (28.433482221179528-32.01030750462907I), (39.259076848030354+6.8519604532076634I), (-4.012145097071652-5.176880569995065I), (66.76309803973184+22.66578464553418I), (1.7192713784669162+10.87454283234869I), (-98.55937392696674+14.66504774083529I), (-4.03151271249506-5.914375775538102I), (47.27462485816756+24.139765601635254I), (14.793227477817709-1.4085748586533287I), (51.096987200944724-1.317897665201702I), (9.404896213236619+6.071174734367646I), (0.3101738323373513-0.6666993597921567I), (-0.0806647631448467+1.0601003310435528I), (-95.2450439309167-138.12828543948143I), (-6.94961599088286-0.7275564673812029I), (17.895591168274628-25.064910964149334I), (-9057.514395718283-1878.6172417517284I), (3.3511663811345747-2.381023053811008I), (-30068.2825032342-6574.846470647088I), (-73.43223106250734-32.065961710193434I), (528.168525009449+107.7880189817716I), (-437.90058490482204-79.04049220720287I), (2592.2300604897127+504.1119457003347I), (1.6132952628969335-21.202006620871053I), (3.8719086309526416-50.884815890090536I), (12454.894824227746+2715.431016284906I), (3368.812703083309+685.6798364725537I), (2207.385175747817+515.2366672418764I), (-791.3967963225803-158.65039419883905I), (-1655.5388818108634-386.42750043140734I), (-5291.496498880828-1116.9804094765823I), (55.85946152790352+72.03865085482111I), (-26.990369241092637-3.7347426330332527I), (18.89705811008406-1.3490943713465309I), (48.59281924904857+2.388346951358819I), (-0.5596965524329094+0.963238310623831I), (-20.04376972400488-0.7839286248967386I), (1.7121398482342112-7.156554929575047I), (31.229439852040723+0.7158212477612379I), (78.11482278212455+32.61523179051201I), (-5.9823114967513815-11.997958956566036I), (89.71609192488448+14.284073614366775I), (-80.38817047301846+2.914062931927557I), (11.215201277135119+2.4242311193381347I), (162.97055018674524-78.10544985788503I), (-0.9284673871780686+4.297377959397682I), (0.9171614696650441-1.4147950433178968I), (-12.706454274483866-1.937182910892727I), (-388.56450793421783-169.17660116131503I), (-22.60505282360748+1.175982844055534I), (27.129484417983058+19.491370633296263I), (-11087.244797395395-2211.4194367298574I), (2769.3208952521877+553.0445912379244I), (22.50534813080835+12.537378775156782I), (-37.27784302356545+29.596669463190494I), (12.219762347241991-4.7941611766363765I), (-6.590690303311272+6.646461450256224I), (-814.8605245500885-256.2710494821936I), (-42.794317526413344+3.0557970596020496I), (-18.459309591435133-2.858274802554387I), (-5347.498006694248-830.5056571546284I), (5522.301866767864+1078.3947124039873I), (12.439716137693013+5.252143864031163I), (1.038999958892881+0.17416486353845545I), (-0.47779826122715496-0.23974549229763165I), (-37.77318258325402+30.153048810997987I), (1.9752766121345897+0.10791111802782927I), (-24.449533954025128+20.19238958569999I), (-171.23448030870742+148.6739536176264I), (-61.02422974355129+3.508163574282338I), (12.46101103371033+1.8908306524426166I), (245.2488784156549+73.35100518333208I), (4.08068163185483-3.6571953608262033I), (-11.701694823603853-3.6600154871234474I), (94.24444572694887+13.555217884115109I), (-6.224328375099424+22.52097602804325I), (-13.766210985302212-20.773366282595838I), (-15.055552787396163+30.388274508591223I), (-32.12869594662047-11.135987626444894I), (26.344560441383333+27.6702350378201I), (-101.31834661287272-9.162441285257092I), (110.7029514089621+28.14059211535706I), (-192.31877367537894-41.379294598328414I), (12.68284466038118-3.817231934167677I), (-12.300706570840182+7.557502292565024I), (-5.49191694684632+4.237868164927958I), (-13659.925124699968-3284.32203903075I), (3059.3270050310457+638.2917756741745I), (6.197087714716138+19.561357154176477I), (7.562288853428114+14.442124812031107I), (43.46751640668329+53.103207132933846I), (-6.361432839526522-39.56590509534129I), (-1.5113117994103211-5.092227116605514I), (-191.36691958351574+2.3433024385969112I), (-17.356017488867153+10.77350613214391I), (-2.3367932904508546+3.1443789261422257I), (-2.480093749746258-1.3755894125113692I), (-0.016284405964729454-2.7217350909062716I), (5.988230432883821+5.787246054040983I), (-5970.768885456217-1297.9074715540858I), (-2077.0515024438664-509.2536207094711I), (1.4963817886764836+0.7122872710848362I), (2.480093749746258+1.3755894125113692I), (0.4667786298019517-0.24563798668121561I), (-17.56121092628963+2.3612273379522826I), (-6433.917656473536-1431.5881354296002I), (-0.016284405964729454-2.7217350909062716I), (-83.0924729818121-2.970746005903064I), (-5.988230432883821-5.787246054040983I), (2.3367932904508546-3.1443789261422257I), (28.244986098361498+5.242083392052985I), (3.1968323303536272+3.3486645990346924I), (130.87079498632556+162.91370428230346I), (-14890.102625499809-3028.796167473193I), (-59.091396351550074-58.0193607475436I), (-62.81180304535261-5.3463824807134355I), (1926.3379505595622+450.2811719198594I), (-1681.73858415938-330.6357561044232I), (82.40465776756832-70.90701661707087I), (-3.6644256912208135-4.2182748157542616I), (-19.753608826193922-6.3307159791231244I), (2912.9026388964335+809.1329640906234I), (11.410853504725903-21.63082977638549I), (62.72955390127137-7.738088811422273I), (19163.559241248022+3938.494135437412I), (-5580.265311636159-1216.8181288358678I), (-3.368214143718053-5.012274998646816I), (-30.05765764032611-9.87288068660351I), (14.03330106419586-18.850657036702227I), (4.100849027064276+9.433444240406521I), (56.06578071853933+2.6460012485801285I), (-4.151402445466838-14.780977151232298I), (-6.668757379264429+2.675760352035563I), (-6.03438753340961-12.874310959443347I), (14.03330106419586-18.850657036702227I), (0.04447801594943268-0.19753880233036195I), (-0.6740608677558542-0.6853749727596881I), (0.7185388837052867+0.4878361704293261I), (-43.67540774710844-22.15605445061069I), (26.581639030537282+3.725217908332171I), (49.381826314941385+23.761261634506305I), (-32.921217543294254-15.840841089670871I), (16.460608771647127+7.9204205448354355I), (-8.230304385823564-3.9602102724177177I), (-36.23946046685688+36.17472683737614I), (21.6378145121786-17.156348986670416I), (-0.5289110159809116-6.902078613839056I), (0.14232965103818462-0.6321241674571583I), (58.00760592453899+20.60652413572671I), (-28.67744421671911-7.711478352070178I), (-2.369111127673137-0.5153222601022408I), (39.99613106264997+35.2683229792611I), (-21.935205791853832-27.012421687758845I), (-0.8371469262371073+0.03893396911830582I), (1.1489731510770222+0.4156921719154099I), (-32.921217543294254-15.840841089670871I), (-2.67705703727626+17.56851076312215I), (41.584880519058544+14.831412142437998I), (-75.35204536525399-17.19474840382501I), (19.03519065187547+4.892756269981314I), (-2.67705703727626+17.56851076312215I), (-9.646276197361626+0.5859731138874327I), (-41.584880519058544-14.831412142437998I), (0.04447801594943268-0.19753880233036195I), (-0.08430560281511257+31.91375496653211I), (32.921217543294254+15.840841089670871I), (0.09488643402545605-0.4214161116381056I), (-5.208051098452512-18.23678437116814I), (-42.81556293236742+123.0468185705022I), (2.604025549226256+9.11839218558407I), (2.451343647077295+1.6908823322419897I), (-3.2808681936865183-1.9845547111129147I), (-8.230304385823564-3.9602102724177177I), (18.11973023342844-18.08736341868807I), (-28.619256811215564-7.385577527235803I), (-16.41560431619355-9.577478030139986I), (15.287914012063741+7.610082400829551I), (36.466515572053694-111.39879319104621I), (-19.03106455961787+36.571482563364I), (2.069027292051975-3.375950692264591I), (16.2455103426992+8.034481183754366I), (-10.627342154934611-14.299202872867887I), (-3.4242796964684223+14.313109859150094I), (46.421972085057114+14.759711426899868I), (-326.0085604242633+223.36422326304634I), (-5.4946228843930065+13.06551494820951I), (-233.40567386592485+411.7734537287623I), (-137.57681266076435+48.793179304162486I), (10.627342154934611+14.299202872867887I), (21.254684309869223+28.598405745735775I), (-24.90373514384121-17.968770075353873I), (-7.138196494453302-1.834783601242993I), (3.4242796964684223-14.313109859150094I), (6.848559392936845-28.626219718300188I), (-3.4242796964684223+14.313109859150094I), (-0.9237976562617991+7.480483549305943I), (17.113983898452815+44.8296895615799I), (-11.964622993502763-23.99591791313207I), (167.20781569751455+39.56097248789456I), (-55.39128316239052-10.242135915375375I), (17.495853182587364-22.803624219180634I), (-22.302395351544035-47.8589957086817I), (-120.18681540116478+429.55710446415026I), (157.55792214819854+269.0114361599191I), (-3.867772248931522+13.198355065791953I), (-21.900051563165377-160.47819951408076I), (1.0968192073688525-2.90145539183702I), (1.4133561589042092+1.0810263687681785I), (-6.022267942934157+1.868222729288214I), (-21.900051563165377-160.47819951408076I), (100.6008576676881-152.66779033988163I), (-10.23523079684571-0.6611285462826944I), (17.85195706758261-199.56994642660774I), (-1.0968192073688525+2.90145539183702I), (26.77537931119233-0.568479398989134I), (-188.43535738126536+328.94649853046855I), (-18.415993325177567+1.083263305933032I), (79.14671399484523-348.48467067587796I), (17.685586062642574+27.681013945114277I), (6.848559392936845-28.626219718300188I), (-105.36774570765593-24.198753286828357I), (345.29969687475807-74.31113284004023I), (-8.096850744571245-37.194272978924026I), (356.8585708807097-236.96702419461369I), (-90.89737669649408+67.90948121256729I), (1.89887302210867-4.695642971055227I), (10.627342154934611+14.299202872867887I), (3.4242796964684223-14.313109859150094I), (-3.959448827459066-0.17631447558958668I), (-0.14232965103818462+0.6321241674571583I), (-46.59098854566496-14.009063978044493I), (-1.9130073898053843-0.38446544129033666I), (0.7422604922116507+0.3824821425197997I), (317.9107272261511-342.5296589088058I), (138.58627014647337-228.92976155685653I), (4.918413651725905-14.185475286095995I), (-0.33554783334627936-0.34927211312418943I), (-162.2380307180418+99.84227543981791I), (44.62508731342424+16.045278628788616I), (1.4311473652839823+1.002010847836034I), (-162.2380307180418+99.84227543981791I), (-163.8897711260656-66.47511795152344I), (-44.62508731342424-16.045278628788616I), (0.008895603189886539-0.03950776046607239I), (-121.53857236021858+65.62242391823563I), (-0.09488643402545605+0.4214161116381056I), (0.6884521363022031+10.557773915279988I), (142.24855384693433-81.39804503690294I), (-27.163919916471258+12.485075415523337I), (10.627342154934611+14.299202872867887I), (3.4242796964684223-14.313109859150094I), (-50.063957770155696-12.304734426230203I), (195.80250992561182-147.71402929229964I), (1.881652171617394-13.575113268589055I), (230.4630651376579+3.002335487738282I), (120.7912893661876-84.97356280315508I), (10.627342154934611+14.299202872867887I), (-10.627342154934611-14.299202872867887I), (5.313671077467306+7.149601436433944I), (-70.6365106248106-52.35966738024209I), (1.8774422298658329+23.867376364916563I), (32.921217543294254+15.840841089670871I), (-31.882026464803833-42.89760861860367I), (-28.55278597781321-7.339134404971972I), (-31.882026464803833-42.89760861860367I), (-10.627342154934611-14.299202872867887I), (-53.13671077467305-71.49601436433943I), (32.921217543294254+15.840841089670871I), (-14.943241361458812-3.8604504638241934I), (-24.690913157470693-11.880630817253152I), (16.460608771647127+7.9204205448354355I), (-0.4207160983104153+3.2057634906364916I), (12.81755466440577+9.397021135203007I), (3.4242796964684223-14.313109859150094I), (-3.4242796964684223+14.313109859150094I), (1.7121398482342112-7.156554929575047I), (-6.848559392936845+28.626219718300188I), (8.560699241171054-35.782774647875236I), (-10.272839089405265+42.9393295774503I), (-10.272839089405265+42.9393295774503I), (-3.4242796964684223+14.313109859150094I), (-17.12139848234211+71.56554929575047I), (4.791838054159042-9.525631082393133I), (-21.6378145121786+17.156348986670416I), (-33.717634667797554+29.214591265795818I), (-8.855211888216143-46.341037157718795I), (-0.9237976562617991+7.480483549305943I), (-61.729002855802115-47.109628164263675I), (-36.42612720788095-104.69437720493701I), (50.525518933233045+92.14314307866596I), (-81.86741234875711-4.8110422398921955I), (-21.898675655742267-23.419338068617066I), (119.74551397944855+29.013478817063948I), (68.7979580750949+65.64821514364046I), (0.017791206379773078-0.07901552093214478I), (-9.517595325937735-2.446378134990657I), (119.74551397944855+29.013478817063948I), (49.7375990246053+9.712950710437019I), (-69.22905920330228-10.780462806143547I), (144.62174340258832-1.8619064666507796I), (-68.7979580750949-65.64821514364046I), (19.809662386391828+9.25165498681966I), (3.0883474408098532+12.657364119301011I), (-88.93788016835407+62.21090601265141I), (-1.5441737204049266-6.328682059650506I), (21.737521393474807+24.734198941393934I), (40.86254134885945+2.7215832036746797I), (92.75783240815272-40.55151267394366I), (-46.800401193745756-6.672469181980846I), (0.17015426994330518+1.3196922787906358I), (74.43588634151654+71.48802821991553I), (-13.747040004040208-6.744906493186275I), (-412.4073713235901-222.25715320757422I), (-3.0402067943656954-1.2138664863506197I), (67.70113886772603+68.54967053547746I), (-0.017791206379773078+0.07901552093214478I), (9.517595325937735+2.446378134990657I), (-412.4073713235901-222.25715320757422I), (-184.16177603355396-31.766055726660444I), (3.0402067943656954+1.2138664863506197I), (-10.190752780896279-0.8586673486130563I), (-823.2093853029985-704.6854979488775I), (-67.70113886772603-68.54967053547746I), (59.52387359320093+27.33354884882087I), (-21.41647538818697+0.7363221267140698I), (-97.90524822317387-277.9629567715065I), (-26.538748496527184-2.9339772859441524I), (7.293853217664398-38.25547156351915I), (73.86440141403739-134.14885547523636I), (401.98361785145636+164.5624379575846I), (-32.921217543294254-15.840841089670871I), (20.061473738074+61.19019089205608I), (3.0402067943656954+1.2138664863506197I), (20.061473738074+61.19019089205608I), (-0.6140709780085505+13.464035300956832I), (-3.0402067943656954-1.2138664863506197I), (20.973867465184924+96.48004280360172I), (32.921217543294254+15.840841089670871I), (32.921217543294254+15.840841089670871I), (59.42898715917548+27.754964960458977I), (66.17423437911957+26.445718711871145I), (20.74970250466525+23.003645896701656I), (25.22802021338785+30.406208305593417I), (32.921217543294254+15.840841089670871I), (23.069947612564604-5.073094206309112I), (-328.8732527565152+33.979578994217576I), (-41.584880519058544-14.831412142437998I), (-68.7979580750949-65.64821514364046I), (-0.6798054328442044-0.818483925442172I), (150.6685083177484+34.547527849514324I), (12.044535885868314-3.736445458576428I), (23.069947612564604-5.073094206309112I), (-328.8732527565152+33.979578994217576I), (65.99442128041059-23.436159982208753I), (-186.18297580598767+127.7874354108175I), (41.584880519058544+14.831412142437998I), (-1.756072421051557-1.9294544238596I), (138.47590961298437+21.481910091354948I), (27.64887650779572+1.427396128607314I), (-440.8492969298075+96.79048594194269I), (68.7979580750949+65.64821514364046I), (-32.921217543294254-15.840841089670871I), (-19.904548820417286-8.830238875181553I), (0.30797659301903313-0.09287859574457194I), (-0.19445442830587795+0.1580695294706292I), (40.142507887244165+57.22377447271363I), (-4.880006444776715-0.28483960221100624I), (-0.07116482551909231+0.31606208372857914I), (-112.09805931350749-14.733692949233124I), (-51.109812948806145+29.756000817416812I), (-337.90347615711903-56.187922065438926I), (-18.036661537321095+7.012709695161659I), (6.343145395735725-0.8151671060343872I), (61.11774940960501-107.11129548384906I), (72.0682311978191-190.96875355252345I), (3.8890885661175605-3.1613905894125827I), (9.333812558682144-7.587337414590204I), (177.84477754202013+27.3580011265054I), (56.6023210912875+7.765414321017705I), (6.820738146875827+3.489092381023102I), (16.323472725409633-6.888409643651832I), (-5.115553610156871-2.616819285767328I), (-74.17204126429817-1344.5853510570396I), (17.39754073665028+31.4454539647163I), (-16.672422118642658+31.037747929455275I), (0.02527670920128068+2.673766455412887I), (-0.6341031535646331-3.6488650049237736I), (-18.11973023342844+18.08736341868807I), (0.17105167449664682+3.8658707918132875I), (0.855563246137304+7.290858487429317I), (1.1133907383174764+0.5737232137796995I), (1.7870260154452335-36.64511963531864I), (-3.992296929878968+10.877030832217613I), (-16.870681762643287+7.384571517713134I), (151.19490757604515-110.18437425874419I), (-12.451867571920605-8.984385037676937I), (-1.7121398482342112+7.156554929575047I), (42.67774059153342+24.70925865469167I), (-16.014366632985947-97.91183036773589I), (13.898509117968526+17.3967403802361I), (36.86277791303014-398.8573392224438I), (-17.611089293037786+281.78704297110465I), (-8.1227551713496-4.017240591877183I), (5.313671077467306+7.149601436433944I), (1.7121398482342112-7.156554929575047I), (-23.157612423389235-7.61690227624637I), (156.40368182009132+54.097195882780596I), (2.447346021609771-7.040060629093236I), (63.98403310548662+24.58082956731578I), (3.7271912411692973+175.7922635531976I), (-5.313671077467306-7.149601436433944I), (-10.627342154934611-14.299202872867887I), (7.369856097986398+19.313139352847408I), (-7.511949565338933-3.346571058223198I), (-1.7121398482342112+7.156554929575047I), (-3.4242796964684223+14.313109859150094I), (24.968289626365273-46.7135831369883I), (-10.8189072560893+8.578174493335208I), (2.947778531539135-1.7617490339038464I), (8.811814392319569-9.962340459259316I), (0.16889703889370455+17.78803664415029I), (-164.1294588616543-83.08375169385101I), (42.56364579786375+27.20088005691242I), (-8.747926591293682+11.401812109590317I), (23.22394382733802+30.752272285763734I), (175.9433873620169+175.17382292153275I), (-153.2547420943541+124.5134638479889I), (-11.313024646248188-48.95685530395803I), (17.129763211820908+15.4010463344916I), (30.608764590586432-129.1799714304814I), (6.080413588731391+2.4277329727012393I), (-2.193638414737705+5.80291078367404I), (-0.7066780794521046-0.5405131843840892I), (9.517595325937735+2.446378134990657I), (30.608764590586432-129.1799714304814I), (90.00700461091606-295.8747204294601I), (-6.080413588731391-2.4277329727012393I), (5.090928588853197+0.4490875545395645I), (45.85293201318436-406.75840499183033I), (2.193638414737705-5.80291078367404I), (-9.786223150664092-5.152597632957461I), (6.321281206562463-22.534496591942883I), (193.37003744029852+142.50229959261432I), (49.20663044948655-21.606658406042808I), (1.253274938939422+3.3706816552502783I), (37.40221167762631-51.31635016470585I), (-228.76206505992823+201.03374226936177I), (-28.36032245237032-33.26942428766403I), (-0.23793603238262317+20.211580268879143I), (93.26266106608885+19.978492862684842I), (-322.6195184932915-36.69120108890793I), (-8.876264766801594+20.640842985372117I), (-282.26048004420727+106.27195368959626I), (71.63345167273862-383.33642609276666I), (-0.7561646584065698+6.430856958869143I), (1.8916707696276562-1.7084506615641537I), (-14.03330106419586+18.850657036702227I), (0.2666577587818817+0.23994408325668418I), (-0.06666443969547042-0.059986020814171044I), (-110.81691745524034+90.06059916665203I), (3.6424052229187662-7.979209544707636I), (-126.54764191704297+85.02171658110811I), (6.63567429760202+1.8450999915725366I), (12.496217732103082+8.847484077160415I), (12.746360015837846+1.2640278602245885I), (22.793160419645865+2.130010482224199I), (437.8502825268307+17.20309449757591I), (-22.395864420582413+3.101263244173258I), (433.96034735862435+15.129151256332314I), (-211.46670637215658-10.696596861274305I), (-9.367516095307575-1.7138022235886152I), (-2.6670149087342185-0.11758895011971171I), (124.13079314145698+23.986303261573617I), (-53.481535089642314-10.788296136910315I), (52.89377382509306+40.04109597655483I), (-2.5586860424255837+19.341252023225756I), (-36.52928271420171+1.4424849430021087I), (-5269.575199610886-1005.7464102719674I), (-3166.1121515539126-840.9573105601983I), (-293.28033614612986-11.181742202520688I), (173.46291794430164-6.053411993510068I), (-72.03047457907644+8.3694172004423I), (-10.443258902293074-4.001637546458253I), (-110.62771959657653-3.480790785928095I), (38.713790753635976+3.226306274631665I), (-289.39082872411274-11.990525051468769I), (-42.94117161938338-9.829933729583024I), (-2.67705703727626+17.56851076312215I), (21.214596164273495+5.324392741286466I), (-6687.635129393289-1234.110747762653I), (4239.607583797179+641.7894053194509I), (-2.67705703727626+17.56851076312215I), (-1.2828873121192066-1.6604735222705735I), (-21.214596164273495-5.324392741286466I), (42.94117161938338+9.829933729583024I), (-0.2666577587818817-0.23994408325668418I), (-26.09269998893492-3.067929907776718I), (293.80570270081614+57.477339471596736I), (1.1378824606708022+13.448587383483462I), (289.39082872411274+11.990525051468769I), (56.80471125136322+3.956980095750379I), (18.312671383280993+43.53593813884728I), (-357.28534537901805-242.47999804929663I), (-10.182815106545501-24.19089233477472I), (52.633190656536996-45.20304767160438I), (-1.3787890022378715+1.0928694121742033I), (-13.590201814790264-1.7480819385218633I), (5382.032536523363+1116.9931835141108I), (-14.446485781800344+6.037382144282681I), (29.947050588120625-3.1473315292802715I), (-699.8091072228137+72.17547827100537I), (235.12279795957082-18.03495230038388I), (12.430483105769556-8.306749696357274I), (0.8890960781021148-0.4361894921365815I), (7.951842692414089+2.9235840873389476I), (4.8658621801256725-0.9499247553080937I), (-3.755020379453864+0.26846750573204825I), (16.75972212599931+7.563213016206997I), (-4.764667785477095-1.3310144917310498I), (12.721142801253453-16.50961812894984I), (-5.656790361690044-2.17390434079958I), (-0.9557605177975852+0.3762034713224105I), (40.72066772955396+1.0662052257054904I), (-4.3647149267966165-1.8351475854534929I), (-4.219159798335061+20.81925006228589I), (-0.035582412759546156+0.15803104186428957I), (-139.776580328399+81.70062582280696I), (53.957546991670256-45.36902604908758I), (0.1230228688600579-0.23793179790370272I), (-19.449450454829098+7.694847483951117I), (-4.320092937547189+4.603286929192753I), (1.2279680541073683-6.084693202551236I), (-0.9522638270062749+1.574282665921296I), (-4.927031625214472+0.13347442515414865I), (-193.1513076224244+230.24469777573137I), (238.08605786369418-181.96581373193456I), (-0.2833238687057493-0.25494058846022694I), (-8.280363255470144+1.8777075384746638I), (193.1513076224244-230.24469777573137I), (6.079162475104631+1.6981213500383225I), (-1.6002380999682244+0.08157008875798161I), (-0.07116482551909231+0.31606208372857914I), (4.927031625214472-0.13347442515414865I), (1.7780099391561455+0.07839263341314118I), (-0.09488643402545605+0.4214161116381056I), (15.154792950444994-50.897966230032296I), (110.45574765078396+126.57006720258943I), (4.475535474927871+4.953914271490937I), (-14.187201049320883-6.899794074702568I), (-8.330055172206276+5.616058455186518I), (13.416404665509585+3.9124700362945273I), (8.85597154213231+4.137345455535495I), (-5.271191746926+8.788822306278453I), (152.8481791033833-207.6023922998955I), (-11.059861502041267-38.3752931147767I), (-16.38681685312342-17.498502040138952I), (-2.066962064655751+0.04197659013330596I), (-1979.0431094455312-447.93531681353926I), (3.4766410651029025+0.6356469384569805I), (-1954.254557792231-438.190935569913I), (56.50347494488414+8.6900592024633I), (-44.3856596302721-2.6103506081291226I), (30.217779660291683+1.609784892148223I), (-25.24836791472001-0.23037876039576322I), (4.787436084237454-0.22855486186713359I), (-26.225792718043117+16.652069468076718I), (-323.8552383758499-587.9253161456259I), (-2219.2871407583016+85.29557666648992I), (-345.07915386635+46.600513794885785I), (4.076454472226949+20.22326913171163I), (-723.4945595034211-665.7705032207654I), (-888.9742991050986-38.73509131894568I), (215.7182433736593+64.02246761915686I), (5.534023136554849+0.41513596268193664I), (-21.556128206622798-10.46960898937764I), (59.377652169965785+6.285368979761074I), (26.444102327011294+4.222037743155328I), (21.556128206622798+10.46960898937764I), (-5.534023136554849-0.41513596268193664I), (-1.2002150183857851+0.251331890105747I), (6.725975692398709+10.361845403670682I), (-4.51684732879405+0.9392316955526061I), (-215.7182433736593-64.02246761915686I), (750.2457028491807+14.965808667545744I), (16.86959565938156+9.561747366792819I), (-44.0608009890378+14.233919268074219I), (-1107.5341112040028+20.26222482431777I), (11.428450396855544-14.987968310155864I), (992.3720525930195+221.58265064658195I), (4.141499671111039-0.9824974807456741I), (-770.9478512482159-45.83059666362071I), (897.3890630134244+306.60297139122565I), (235.75359418979988-63.13236111780076I), (490.467380256536+32.4104085361185I), (-3.12983088820614+0.47021806738019345I), (8.847247993652655-19.215239880149852I), (-40.28617894930041-17.223751392692215I), (-9.045594708080396+0.6095880936944229I), (1318.6192023555384+297.69008676599304I), (-678.9826983158504-151.0675736910435I), (330.2119535449965+75.12261502377294I), (1.444669518973985-0.12646030888908358I), (-0.033377774109756175+0.20769989401449052I), (1319.3620729636875+298.62354454235924I), (-96.95038951187645-20.490139384529915I), (-29.57920267866085+4.045449327056579I), (20.413706369051198+0.7789530649371175I), (46.87940353495094+0.2619108751047756I), (-40.251881051272-2.2207409809631486I), (29.57920267866085-4.045449327056579I), (96.95038951187645+20.490139384529915I), (6.612477992668395+2.1780095165516906I), (-14.056280974636362+3.1031355304244705I), (20.413706369051198+0.7789530649371175I), (-1319.3620729636875-298.62354454235924I), (-1.7780099391561455-0.07839263341314118I), (-2.9345952483075015+4.1236351386788925I), (-304.23565082237576-29.106698607191298I), (-20.03686670710129+26.55523016564917I), (2.4950638715152658+0.83456064721325I), (0.7000586144740772+0.2020059905899591I), (92.99864579256678-7.629260939561512I), (-7.360647835237524+9.36230876690448I), (3.2933539986143714-4.379107798367329I), (2.9386870805479446+10.794891223092218I), (-0.36313315930661083-7.748256407575959I), (-35.17400040264577+21.50254186990287I), (22.11535588621859-4.052516462300993I), (-3.232553818735932-10.630919846364971I), (-39.47611725382611+6.083712943315202I), (-1.2446045620317872+1.906475673422243I), (26.83014416369615+2.3142086638126753I), (31.870381948248365+8.997918514902128I), (20.413706369051198+0.7789530649371175I), (-1.7601973101455204-19.935834512428748I), (-1409.306061025075-129.58535520209273I), (1987.4201368936615+339.76174629376635I), (-0.035582412759546156+0.15803104186428957I), (-31.870381948248365-8.997918514902128I), (1.2002150183857851-0.251331890105747I), (-26.09269998893492-3.067929907776718I), (-480.233057735018-104.83019492038108I), (20.413706369051198+0.7789530649371175I), (1.1378824606708022+13.448587383483462I), (1.7601973101455204+19.935834512428748I), (-26.83014416369615-2.3142086638126753I), (-1.5056157762646827+0.31307723185086916I), (9.404896213236619+6.071174734367646I), (32.324569635586954+44.315079400681476I), (-8735.398111634913-1687.5030820681832I), (-18.728595413930485-31.104430469358718I), (-4.7808889593670525-6.078510403508178I), (22.496865158870058-6.373510158843056I), (3352.372690965676+451.2054195403956I), (288.8550639640933+151.27782380287272I), (23.959513411378023-32.82885346105779I), (16.833906549658096-19.27071694845713I), (608.5807272552032-60.267737860795876I), (738.1824474381235+450.48599067693027I), (719.9783656920504-167.58072449700285I), (23.7412506412363+0.7317881055334496I), (-0.6823889845875895-19.204080256784756I), (-16.609888937003543-15.32484936885314I), (-21.481816288305584-4.3840057682236555I), (-1.5912682227019401-0.2908711594467307I), (-23.7412506412363-0.7317881055334496I), (-0.6464900087264156-1.2220609867097927I), (0.9824120323365991+45.67840443374416I), (0.6823889845875895+19.204080256784756I), (-719.9783656920504+167.58072449700285I), (65.9249453522103+11.0531083905876I), (635.6230086760875+33.807198465400475I), (-12.069658802365845+4.1618590383722385I), (-350.0731973647235-63.986981122312315I), (5.636724824484465-1.3918270144710174I), (-73.11022014852244+92.92949843587927I), (-173.3107059818241+159.3822586125083I), (452.3192998314448-23.361235553939594I), (7.114521894889471+31.652508105477615I), (844.1046157215268+207.51055360539777I), (48.475194755938226+10.245069692264957I), (-3.073040364186884+8.398756807814497I), (1.07780832555793+0.7317542556439891I), (22.0226724220916+4.227916939340845I), (16.537728229396574-2.2551066754896083I), (1.6268506354614858+0.13284011758244108I), (3.073040364186884-8.398756807814497I), (-48.475194755938226-10.245069692264957I), (1.4668727771676668-0.011387806849062876I), (-1.6002380999682244+0.08157008875798161I), (5.11885932157103+0.48036809348754866I), (-0.07116482551909231+0.31606208372857914I), (-1.07780832555793-0.7317542556439891I), (-844.1046157215268-207.51055360539777I), (702.4323413636567+16.049021734309832I), (626.1232260288253+28.157439842670698I), (4.200937953701089+29.580692054208992I), (1021.969734996726-314.81425133491643I), (1.1614887370127107-15.303113062334294I), (-782.3627458202127+160.9959911954676I), (276.8717867723864-17.90366499615454I), (23.300265470334736-22.29848025005405I), (-122.52912402726116+208.42651633647955I), (2.052958829810008+4.845846530702161I), (42.94117161938338+9.829933729583024I), (-35.11939861460576+32.49244307276315I), (2.67705703727626-17.56851076312215I), (11.599650915004338+15.537691064380226I), (17.599235002386386-327.3121496154166I), (-28.409055612232432+36.09291014098848I), (-20.413706369051198-0.7789530649371175I), (1.7192713784669162+10.87454283234869I), (1.7601973101455204+19.935834512428748I), (-32.034693706810984-83.86752538510817I), (16216.77525456308+3531.8386881630786I), (-6386.741742756502-1051.5346011639615I), (-35.11939861460576+32.49244307276315I), (2.67705703727626-17.56851076312215I), (6.37299105336983+4.390387075199131I), (2.909737947580693+1.7933136398530147I), (-11.599650915004338-15.537691064380226I), (-17.599235002386386+327.3121496154166I), (-2.052958829810008-4.845846530702161I), (-42.94117161938338-9.829933729583024I), (0.2666577587818817+0.23994408325668418I), (24.492461888966695+3.149499996534696I), (2.8570974530735986+11.328855386439017I), (947.565555319424+209.77105293648071I), (-28.409055612232432+36.09291014098848I), (-20.413706369051198-0.7789530649371175I), (-1.209047286189893-13.13252529975488I), (-1.7192713784669162-10.87454283234869I), (-1.7601973101455204-19.935834512428748I), (-23.300265470334736+22.29848025005405I), (122.52912402726116-208.42651633647955I), (-21.096389889048428-6.973357630551113I), (10.898244040003203+7.174520928250354I), (7.369813012119478+3.911988744063275I), (-0.28818901942820074+0.9628426234168661I), (0.17070864807339986-1.5659760612663853I), (0.3139317276709359+1.9984899961992861I), (4.7652507419313554+1.6688262501174211I), (-67.34808742280784+20.146903649370643I), (1686.228446798437+391.2103707291385I), (535.7294471607235-143.23538575968036I), (-869.9439728311518-594.1775891590431I), (69.85935065844455-44.354467234627755I), (60.46154529699854-145.06177111418273I), (-715.7219078854555-26.580315715698106I), (269.49903583400214+31.13704823583066I), (-3.4141729614679974+31.31952122532771I), (-8.194015107523192+75.16685094078649I), (-2164.769051876712-392.3861246168102I), (-1393.5287446057791-342.10665144348314I), (2218.3484373642004+533.5897649163625I), (-4390.547741520469-1209.4624077483315I), (-1663.76132802315-400.19232368727205I), (10430.567851068365+3020.138425612102I), (4.375308079520915+16.619221764103028I), (-9.441179010120113-23.605454210828718I), (55.27591392824276-45.48600716141986I), (-210.81061376521043-5.67613613412869I), (-8.61719370093392-1.2348485042835877I), (-1361.8394902152709-215.07548727332767I), (-86.98595758342486-8.353387351214941I), (158.96175673847165-0.3236578600200808I), (-410.5975756289837+95.93003510828765I), (439.6498778984009-15.145157873878333I), (4.418186260973837+1.7587517803244568I), (-1.544422529457183+0.21155327686019548I), (-3.0645670248344548-1.663730378147777I), (54.7050143256688-44.95010607396047I), (-2.433655902695307+0.3239585800877363I), (-0.11534273408064746+0.8580080475616456I), (64.20395959157985-146.018421027175I), (-93.18009445403362+131.0440331685956I), (19.925740773007355-12.894975204109985I), (978.3940490239681+219.47458488627674I), (2.5202742767717106+0.06400476504564379I), (705.4211653181735-11.00833571216539I), (242.76873443648685+307.478690445745I), (898.9380194671176-19.93687723338192I), (90.21481033818708+11.788519347057619I), (1.4672976241537508-2.0618175693394463I), (16.53681494542437+7.490626748828067I), (339.4913491579252+75.53378684552175I), (-659.203156222945-149.49987400684086I), (665.0090252208408+111.99617459056148I), (-25.60361927991094+8.322926500001808I), (-19.1333005054361-23.923409819026567I), (17.645947979246454-4.521254592546439I), (7.796199834097355+0.872427177225036I), (4550.896659239534+907.537683606641I), (373.406670935226+157.51679856247983I), (4.695943084192519+1.3093237401902211I), (-248.1472396314462+62.56731835805981I), (306.7092599541643+47.64415267786369I), (159.51002045974334-93.5469592836271I), (-14.058051125885328+1.5666700120277097I), (-854.7985548941408+391.1549627255033I), (-4.334090835985599-243.81967148067443I), (47.873397915393134-80.87078637841714I), (-24.237597377969113-5.122534846132479I), (-73.72376726163424+159.3451919079306I), (-0.538904162778965-0.36587712782199455I), (-965.0115340385682-340.7184515780306I), (-90.39722522802154-11.989938334328453I), (-1.4370777674105735-0.9756723408586522I), (73.72376726163424-159.3451919079306I), (24.237597377969113+5.122534846132479I), (0.8001190499841122-0.040785044378990803I), (-386.3558584979718-81.3385362660091I), (0.035582412759546156-0.15803104186428957I), (0.538904162778965+0.36587712782199455I), (-47.873397915393134+80.87078637841714I), (-5.449122020001601-3.587260464125177I), (-3.684906506059739-1.9559943720316375I), (-56.25111044361518+37.377460085932135I), (1097.782159933688+116.00620832975613I), (7.701263008704757-10.991651698288328I), (139.74400486314914-32.48294446446698I), (44.595908800433534-28.16966394854365I), (-306.82045330122884-10.705111352110855I), (-668.8016258770829-142.71989053279265I), (-338.29463083404715-94.00595373832633I), (-327.2107248556557+38.48670188167254I), (-36.83827897495193-200.99301369841282I), (-599.5760681648161-13.899708262586913I), (125.20334715703275-16.469745741942596I), (-4.172461188747926-6.52369144082536I), (-1.89887302210867+4.695642971055227I), (1.9446710383948218+0.22835768544856888I), (406.7732745013715+46.71792764926539I), (15.941013232401916+21.448804309301835I), (-395.9255802873494-39.15319025014949I), (-206.1203165991155-23.536538795566578I), (-271.89707112007477-31.281390348807278I), (5.136419544702632-21.46966478872515I), (2.6670149087342185+0.11758895011971171I), (276.4762191961296+24.422382431794468I), (-2.2058463140213145-0.08299428656288371I), (-71.27742819257494-19.675448422817478I), (73.36109738752367+40.35667334699544I), (-49.10827674752074-22.63620517145653I), (-35.28667508782085+8.46783482364614I), (5.80165837339728-19.79753259868792I), (493.5326570187264-457.0449758492241I), (276.3667554975244-27.8611324996823I), (2.9740503977384947-6.614428700358704I), (-1.3335074543671093-0.058794475059855855I), (-5.534023136554849-0.41513596268193664I), (-19.661657470681355+256.9899953186064I), (21.214596164273495+5.324392741286466I), (-1.6000586574344693-0.9639518476000862I), (73.82794664038865-60.08538896004528I), (-19.661657470681355+256.9899953186064I), (95.0067370533371-157.25528088472814I), (-21.214596164273495-5.324392741286466I), (5.534023136554849+0.41513596268193664I), (269.685742322898+30.81308858010206I), (-3.6893487577032325-0.27675730845462443I), (-0.008895603189886539+0.03950776046607239I), (6.89310782930356-4.025800505967183I), (-19.04116474512164+16.50231600740053I), (131.5617326055849-25.089034615674265I), (9.52058237256082-8.251158003700265I), (-205.30446280915615-27.029536772975I), (134.38678787550475+19.344737879723567I), (-55.01037363688948-5.260400152270238I), (164.88854672964266-180.4268508693301I), (-0.15351774450213762+3.366008825239208I), (76.07027556777304-144.45592300939086I), (67.2876869391813+80.20097278713699I), (-0.4268426130879561-2.516578955794681I), (16.65288383436095+24.137241764931147I), (496.9801358983575+135.6242531174263I), (-12.372527483904749-0.548229095665026I), (92.44043434151573-61.13754177679065I), (1029.1184401410223+227.58087386252515I), (519.0426531644833+86.0481189373881I), (11.55468604992459-0.5592624694977495I), (-19.98863808630999-15.473586432234653I), (200.00186561728222+18.87276772625322I), (358.786971323817+70.1397855681724I), (-191.98405245070478-33.767332979165346I), (1.8820197203308537-0.3913465398135862I), (-423.141216287972+31.278041518355124I), (-239.2168077828487-33.272940390474574I), (19.897305787178546-17.00484872048269I), (203.96829966976256-88.96360962521925I), (-59.537679333373255+58.87565841059954I), (146.06466290057296+96.56624480431536I), (-31.882026464803833-42.89760861860367I), (15.53870785945766+2.2165330004740844I), (16.96290370299951+5.117986339952027I), (-31.882026464803833-42.89760861860367I), (-146.06466290057296-96.56624480431536I), (-0.2666577587818817-0.23994408325668418I), (272.62114689059916+98.56104168012399I), (-13.666832721634464+1.016050430385178I), (-21.254684309869223-28.598405745735775I), (518.2990281381994-18.11342634771472I), (-3.0112315525293654+0.6261544637017383I), (-5.839826758900632-44.81396392080248I), (-355.1060508545227-36.87441693641401I), (-23.777663464009425+7.998412195202121I), (-655.0033794199697-163.85572396645875I), (-252.01013976858724-68.10327079713477I), (-194.9328941837382-7.348550441532517I), (-541.3950257989246-60.240718018646625I), (269.0434778362435-55.95026071583398I), (589.934978342902+108.51519693793398I), (-11.093779850337025-7.47434713525807I), (-8.406775310837842+2.831247344145254I), (8.94824778743633+14.861338954815125I), (-184.07790199988835-17.50253892701663I), (-263.0886756485308-50.87517956017825I), (260.4859276933027+44.231877946676825I), (-18.55879122585712-0.8223436434975391I), (-18.946339772122403-51.4664572461879I), (-5.99248946881974+25.047942253512655I), (928.4781521286121+50.50014984328239I), (98.1439184218297-17.65130895191026I), (-1585.2678663757517-269.8550721845735I), (-10.272839089405265+42.9393295774503I), (-228.88850273544415-47.267310933124904I), (-0.13332887939094085-0.11997204162834209I), (-9.266754804169759-0.3452098499827947I), (-10.272839089405265+42.9393295774503I), (1585.2678663757517+269.8550721845735I), (269.9524000816799+31.05303266335872I), (-665.5701932887724-164.56367905167247I), (16.67806427416383-1.642204894086908I), (-228.88850273544415-47.267310933124904I), (-6.848559392936845+28.626219718300188I), (449.1809217428784+115.69002268903688I), (-5.2062325206355915-13.486892452333862I), (-45.1558543728577+3.0933167624312787I), (-2.099092933378717-2.527866211764824I), (-315.06767742106973-71.54590485954114I), (15.465659354880936+0.6852863695812832I), (499.8743079396509+114.3982068692211I), (1491.5625377914084+263.27986113005363I), (-817.4096332902167-137.3439909104083I), (2.4536250154949117+9.056856475054317I), (0.9237976562617991-7.480483549305943I), (11.211815105370421+24.1524565290575I), (-256.59538459706016-42.11534975778899I), (-46.880372082202214-73.865102350129I), (3.7998547958974034-1.7268607856067404I), (-7.585577864630795-0.7633837075809967I), (13.616035968621004+8.13076655749358I), (119.74551397944855+29.013478817063948I), (-228.88850273544415-47.267310933124904I), (1.0320339577095354-8.234750327734757I), (530.9896380793792+117.5319202852184I), (629.069073244285+245.47032456340366I), (119.74551397944855+29.013478817063948I), (-13.616035968621004-8.13076655749358I), (-81.44519994382986+12.958857247770629I), (-3140.0450628223225-700.1123507567324I), (-228.88850273544415-47.267310933124904I), (68.05041056426542+16.314730236768376I), (-1.0320339577095354+8.234750327734757I), (-1.5056157762646827+0.31307723185086916I), (-3.0112315525293654+0.6261544637017383I), (36.366878071018256+6.7049693887688155I), (-4083.314576379433-765.2688477040911I), (-20.9472466841646-3.8982629905693424I), (52.53281826623907+6.176206963602958I), (5.309246522615921+1.7050834083470852I), (518.4926805098215-81.59603165622352I), (533.5672121355207+188.43780123516063I), (-0.17015426994330518-1.3196922787906358I), (260.479231606523-57.7667455961228I), (9.467597584961648+0.3720371677674103I), (34.85915878731723+2.1143031347713794I), (-414.1564127748497-246.25101998755758I), (2.1288531650783877-11.136205719571777I), (0.05337361913931915-0.23704656279643438I), (7.8566468798433355-6.623475075252097I), (-414.1564127748497-246.25101998755758I), (-0.035582412759546156+0.15803104186428957I), (-34.85915878731723-2.1143031347713794I), (24.745054967809498+1.096458191330052I), (8.738510623770917+0.9346980176674904I), (-162.22572372625598-330.51891166315215I), (-2.1288531650783877+11.136205719571777I), (-1.5056157762646827+0.31307723185086916I), (288.3870848732696+12.19924320603607I), (-17.790821905233493-14.335789395534487I), (326.0836921673615-115.128216331136I), (8.895410952616746+7.1678946977672435I), (156.96075825450217+38.98865406115023I), (349.4805560871109+326.05596752006045I), (-93.81862589341497-127.39320057044532I), (-9.63302328719588-32.80173769111865I), (-289.39082872411274-11.990525051468769I), (-507.73774434231484-18.971507778307554I), (20.061473738074+61.19019089205608I), (-15.272050100675777-1.976588917217398I), (27.356071592158866-1.1915634674131503I), (20.061473738074+61.19019089205608I), (507.73774434231484+18.971507778307554I), (-431.80009104727037-45.04694723774659I), (-1.5056157762646827+0.31307723185086916I), (23.929245987005526+47.99183582626414I), (289.39082872411274+11.990525051468769I), (461.8090559414765-28.59759313182053I), (291.39831642579895+11.573088742334324I), (12.25285561690794-16.428904117967715I), (382.3726439808804+8.473462286401642I), (-10.975132308494276+6.079501094890265I), (394.2386527410206+86.66416229701187I), (-151.65407226109178-25.503680965031375I), (289.39082872411274+11.990525051468769I), (-0.6033981686858532+37.36488024555203I), (15.574631207159186+1.2587478156524057I), (10.056607339162817-1.598047212876918I), (-420.9153160316731-218.34754733617908I), (-21.214596164273495-5.324392741286466I), (228.88850273544415+47.267310933124904I), (-1.0320339577095354+8.234750327734757I), (-0.5935946755442962-1.3823097848152173I), (13372.39928017699+2464.8791798521984I), (-4.393551716239024-22.108784712806525I), (252.54865839061566+269.9123707821972I), (10.056607339162817-1.598047212876918I), (-420.9153160316731-218.34754733617908I), (6.37299105336983+4.390387075199131I), (1.2473048993596612+1.8185045641348632I), (21.214596164273495+5.324392741286466I), (0.6033981686858532-37.36488024555203I), (-15.574631207159186-1.2587478156524057I), (-7.996066841500674+8.086576309553237I), (195.26717193457338-18.629722331021505I), (-4.68170680089926-1.6750554796807746I), (6282.604658497006+1395.2287557243264I), (228.88850273544415+47.267310933124904I), (4.012145097071652+5.176880569995065I), (-153.42767990222487-42.19557220291391I), (1.0320339577095354-8.234750327734757I), (-289.39082872411274-11.990525051468769I), (-21.096389889048428-6.973357630551113I), (299.51773495429495+94.46512384812948I), (-44.474407777773095-6.6565185197024235I), (-4705.457486238024-1165.4752172320764I), (1.1682259117551794+194.6491565750849I), (-18761.698024520305-3834.6483317813063I), (-11.101032076750968-11.202889742361464I), (535.7810573192218+113.92307329561413I), (-694.2976116264625-117.0751177078388I), (-636.5774058609821-391.99921098494616I), (12302.85761657289+2459.8693974181924I), (3628.8540183414334+795.637116144356I), (1168.889371813083+131.0514334834329I), (1166.7125551023655+357.3022847489557I), (-876.6670288598123-98.28857511257455I), (13783.977904905696+3660.117244659384I), (10.57682287531043+21.3963318910857I), (9.52058237256082-8.251158003700265I), (-1.7844966790794472-3.550600906713944I), (-3.161912897681626+3.4053041470033834I), (30.757552996886538-12.460068023268672I), (-176.9060389757724+249.5772770647158I), (-1.4870251988692473+3.307214350179352I), (-192.57405120081012-46.51568327339905I), (-15.55275586862874+72.61117433585498I), (8.422482032689999+10.84237324297489I), (139.31715523667867+43.39049485848323I), (26.45944257026543-7.20239610951319I), (-24.97231448512103-25.258584921369955I), (176.24778769560075+59.0640037785749I), (-191.48331454054937-3.2832938254265436I), (30.76881682716667-1.9869821378925345I), (-3.6242327234839635-2.7973084445338117I), (-32.60484293888059+9.107019411251855I), (9.473169886061202+25.73322862309395I), (-593.372951112713-51.21512649899256I), (-393.73105185824795-92.53424867544383I), (-609.2747759422394-104.20684002005117I), (-19.757394405052498-4.488477131708162I), (88.19953303741471+18.066302376910706I), (-1.8999273979487017+0.8634303928033702I), (4285.18137475111+857.4391190748424I), (-498.98330119889994-36.84434015197285I), (8.895410952616746+7.1678946977672435I), (16.588754241836522+34.435109245340385I), (-214.96050184620196+154.94085584743334I), (-212.59197760855102-180.72099495544626I), (-5.099948393548966+10.637375324334938I), (-396.67771333345644+0.16598725831039474I), (-145.2357934513906-32.79341882095244I), (66.60292414532859-15.626995998064512I), (86.56947419108927+77.86175823522225I), (-0.5484096036844263+1.45072769591851I), (-283.76271919092835-60.16458889754456I), (-17.192674304700194-86.0228747191664I), (86.56947419108927+77.86175823522225I), (-0.6236524496798306-0.9092522820674316I), (-66.60292414532859+15.626995998064512I), (-87.10573286223355+9.724711606948466I), (-144.26941655400242-32.2799033300482I), (-0.600817517907688+3.822296761992134I), (0.5484096036844263-1.45072769591851I), (-150.5116753652798-47.0760233081393I), (17.04942128019279+14.049044131533094I), (1520.9685680191137+748.2261335812984I), (-5.482007703835643-17.137974792361717I), (58.54491215907738+13.326325416056989I), (13.305508261881737-31.164577020412324I), (664.0529115384388+120.96721130393826I), (-1353.8461891364668-287.0483034016129I), (10.70432357951436-65.1506191735215I), (303.80677865805586+6.451190378864318I), (-1292.4066886265762-562.8377149918988I), (302.5575806818561+144.4883669870874I), (1.5338717379098306-5.817126257373893I), (-371.45342598717207-458.7488177111169I), (-2.7337704569537307+0.2978108379092692I), (680.9912452911705+656.834520316338I), (-222.93086820020844-132.33559726115513I), (-42.344621464871466+0.17606511419690207I), (18.55879122585712+0.8223436434975391I), (-894.761710707886-109.92260793552548I), (62.31655516933388+702.1302229713879I), (-237.71590198698223-375.98148738581114I), (-39.36566663838471-21.321223197491275I), (-10.403437706263793-10.24943977699687I), (898.5167310873402+109.65414042979356I), (0.2555561296850409+0.1824078322366738I), (-5.534023136554849-0.41513596268193664I), (-21.822713078585455-11.089861719708846I), (-310.49357982179606-197.7094991338986I), (-0.13332887939094085-0.11997204162834209I), (0.06666443969547042+0.059986020814171044I), (-10.627342154934611-14.299202872867887I), (21.822713078585455+11.089861719708846I), (5.534023136554849+0.41513596268193664I), (-664.0685829867031-60.13659313302362I), (11.840479602342848+107.46516344996235I), (-310.49357982179606-197.7094991338986I), (5.021918059239928-0.5548905367922543I), (42.344621464871466-0.17606511419690207I), (255.73457242009366-293.9067954339556I), (21.172310732435733-0.08803255709845104I), (747.3760214037908+392.372503049034I), (-994.8794864273493-23.91646952506504I), (-11.7123267029914+0.0637905559052786I), (447.85824831472195+54.423058233716816I), (1201.99253173+48.49211680039447I), (578.21191722715+123.62227690005318I), (0.6913784540788956-18.762857809734378I), (24.700185169993404+1.1633765620523775I), (-18.55879122585712-0.8223436434975391I), (597.9746799157583+73.27035081683447I), (-1017.5976061360531-757.6242370463098I), (907.4869169188316+595.1033988635816I), (13.422371681154493+22.292008432222676I), (-2.568209772351316+10.734832394362575I), (-599.6859343066949-73.76414323827667I), (0.033377774109756175-0.20769989401449052I), (-29.3126178066982+4.665702057387785I), (28.955707710916-137.6661333690426I), (0.04444295979698028+0.039990680542780696I), (-0.06666443969547042-0.059986020814171044I), (-3.4242796964684223+14.313109859150094I), (29.3126178066982-4.665702057387785I), (-1415.2011287167354-471.2519517520289I), (13.929590260077854+107.82349084717494I), (28.955707710916-137.6661333690426I), (1.7780099391561455+0.07839263341314118I), (-16.39938287085721-17.391583603463488I), (262.0353624538817+222.66969499351748I), (15.329501649542092-20.200999215177504I), (470.7220686794367+338.5244588681807I), (9.27939561292856+0.41117182174876954I), (-2.166931391641744-0.19061818374089629I), (-527.5588461191604-205.73024451796567I), (520.5378446537171+171.50253687006884I), (5.883062380371865+248.7327159913635I), (83.2224916988763+19.908083646090688I), (33.643422376975636+9.818705554429581I), (-284.6729508252185-37.170269344272995I), (0.07116482551909231-0.31606208372857914I), (31.870381948248365+8.997918514902128I), (-497.9600078845052-394.0168747676764I), (-11.945063506301349-0.23263522327321673I), (0.24000600536467442+0.1209378817817587I), (0.06666443969547042+0.059986020814171044I), (49.70201661184575+9.87098175230131I), (-31.870381948248365-8.997918514902128I), (-376.8620977778062-272.49499063274675I), (-54.726431022204416-13.120268757171406I), (73.55487550435653-59.649819064331695I), (-497.9600078845052-394.0168747676764I), (7.963375670867565+0.15509014884881145I), (11.945063506301349+0.23263522327321673I), (-17.644436294878087+1.339441676249308I), (-169.98762665036992+40.33977344379583I), (8.822218147439044-0.669720838124654I), (1.9975156201093065+0.009141716862648752I), (142.33647541260925+18.585134672136498I), (302.31167180130524+60.630381323860455I), (-77.83903126708043-18.2547377190195I), (-5.924681242257342+20.035464396591625I), (-5.768935367121047+0.818986281734322I), (8.745207256298341+119.9693338999171I), (20.701043846870597-0.4820783808171717I), (-11.945063506301349-0.23263522327321673I), (0.017791206379773078-0.07901552093214478I), (8.745207256298341+119.9693338999171I), (-185.824209081775-31.7408648023786I), (-20.701043846870597+0.4820783808171717I), (-0.008895603189886539+0.03950776046607239I), (-113.50403186383193+65.46145198335586I), (11.945063506301349+0.23263522327321673I), (11.319961431356575-0.9786246539268328I), (35.28667508782085-8.46783482364614I), (-342.43974496900387+179.0311039311382I), (17.643337543910427-4.23391741182307I), (-3.597853875061682+9.161156930183145I), (-343.69702009386276+6.05438404110842I), (-118.55932526975556-26.870876309825384I), (-4.927031625214472+0.13347442515414865I), (0.23375130214145934+10.23287602449632I), (-15.287025274845615+2.544661165313122I), (1.0127796574529366+13.596875418539275I), (-0.23375130214145934-10.23287602449632I), (-592.1071888070876-73.31590204423078I), (1.6002380999682244-0.08157008875798161I), (0.07116482551909231-0.31606208372857914I), (4.927031625214472-0.13347442515414865I), (3.2439081200837823-0.6332831702053958I), (11.414847865382033-1.400040765564942I), (175.1568448848906+38.17798581649225I), (-32.64333824755475+17.144263200495182I), (-7.295514599823888+5.981223017622148I), (4.927031625214472-0.13347442515414865I), (5.534023136554849+0.41513596268193664I), (-16.933962479001405-18.592255099034357I), (19.661657470681355-256.9899953186064I), (11.599650915004338+15.537691064380226I), (52.83259123690277-260.0233351349779I), (-9.261708551534582+14.595727342152387I), (497.94915161386206+392.20238470707227I), (11.945063506301349+0.23263522327321673I), (3.426905032251495-3.3032675998717593I), (-472.8921497079823+366.88176305277756I), (-147.6558932807773+120.17077792009056I), (-16.933962479001405-18.592255099034357I), (19.661657470681355-256.9899953186064I), (72.36741233378042-19.045772907009624I), (-183.27323785840701+129.5807490506705I), (-11.599650915004338-15.537691064380226I), (-52.83259123690277+260.0233351349779I), (-5.534023136554849-0.41513596268193664I), (-56.320094721475975+37.60614216904386I), (150.9164375523991+247.53015097097736I), (56.326669122172625+13.038698668413428I), (3.2181737960999106+1.092122566679481I), (-147.10975100871306+119.29963812866339I), (-9.261708551534582+14.595727342152387I), (497.94915161386206+392.20238470707227I), (-6.821943003784467+3.7097384222386043I), (-11.945063506301349-0.23263522327321673I), (-4.927031625214472+0.13347442515414865I), (-1.7780099391561455-0.07839263341314118I), (0.09488643402545605-0.4214161116381056I), (0.09353787967458604+0.02277544932616069I), (-0.10950206824606132-0.30368595358034783I), (-4.473767255290602-254.50439534744862I), (-0.5909862122000735+4.750181381446472I), (2.0548127578160926+6.477369766541438I), (144.2088460496724-131.09953759106094I), (-91.47325330573045-13.460852230721136I), (751.907083962903-609.0438986118205I), (35.63740794956825-15.860465380710657I), (96.43032212619886-74.6918484894559I), (-217.76128256834744+45.986088175429295I), (-120.97765977165926+5.286095174892999I), (2.1900413649212256+6.073719071606957I), (5.256099275810937+14.576925771856693I), (-371.243257002176+299.96034716421093I), (-71.08586435939276+62.165095459316504I), (-3.898472478248372+0.9109720092062138I), (11.366632065501008-3.599048559769506I), (2.92385435868628-0.6832290069046605I), (-89.62910115412052+717.9675929289579I), (-3.532009365739084-115.5229472833295I), (21.172310732435733-0.08803255709845104I), (435.9695909272621+330.69272163596935I), (331.85467320134836+283.92229222247653I), (-17.249902229129518-11.135573976399685I), (447.636411483628+55.14371179999936I), (-123.27366210019254-255.28790408861235I), (494.86302656335624-28.413539358119223I), (-1.8995434358847731-17.369252959016137I), (435.02980503828314+110.92092335645295I), (6.711185840577246+11.146004216111338I), (-299.97633247614806-36.81188933722941I), (-649.6211135542421-175.01498349617458I), (-313.41119162939447-158.0357655716717I), (8.887280064187037-1.3457855684074005I), (37.636229716396784+9.846865928271393I), (148.39351539606383+18.326128559345417I), (207.87090171000995+200.51066640494622I), (-81.72455763500311-98.66750097968814I), (17.643337543910427-4.23391741182307I), (-1.7281344271152541+10.209104443349842I), (-233.52869828663734+159.47169181741327I), (-214.57547796284382+28.986046764279024I), (-177.13169651928385-5.581000241127953I), (-14.235458995719728+8.11804466485975I), (-1.7490414512596666-23.993866779983428I), (-123.09025089887118+67.91960455645203I), (62.10414409968077+40.449144857081805I), (8.719006994102095-0.019782208550990443I), (-1.7490414512596666-23.993866779983428I), (-255.07008548703908+212.82575872324117I), (123.09025089887118-67.91960455645203I), (606.5846975186355+490.6142629766397I), (26.318660182234698+6.380970679979402I), (62.10414409968077+40.449144857081805I), (0.5707163335415504+1.9324142855437083I), (-0.8890049695780727-0.03919631670657059I), (0.04744321701272802-0.2107080558190528I), (-18.407862436747877+9.596943572107612I), (-238.74546453494972-59.19822827358019I), (-43.37077303771441+20.53381281950803I), (-448.1154247110307-127.6581316867074I), (-1043.214623985363-489.5738986006819I), (-243.72460929481764-232.03569918625564I), (-81.62435607482075+49.252971401435616I), (-298.4100654722028-33.992335509237186I), (160.54689502856831+257.55571447730404I), (293.34703782431757+164.66789107463978I), (-47.03132979765257-52.305520248601525I), (14.149237804654902+12.078441431462693I), (21.27371300656089-18.721853750778124I), (-0.7275839688039552+6.130141455218683I), (-14.046136336370914+1.9159008013863164I), (-1336.6547938064982-773.1033316756615I), (227.19051091479668+343.3014010631953I), (12.579263559203246-1.9045129945372532I), (1975.9795379093707+450.03700012427066I), (987.9897689546854+225.01850006213533I), (120.76575415549776+76.9108766074615I), (1626.800939787043+408.61783573687427I), (-1297.8819839257055-322.99882519744096I), (-0.26658487196264824-0.6202527303312058I), (739.171388409225+22.327691622081616I), (7.259431399536166+8.439561784118988I), (0.13332887939094085+0.11997204162834209I), (19.675955557691577+0.7054648499859193I), (0.26658487196264824+0.6202527303312058I), (1297.8819839257055+322.99882519744096I), (-662.3350524507534-59.908036856616015I), (-3482.363466667903-730.663976148132I), (-16.67806427416383+1.642204894086908I), (739.171388409225+22.327691622081616I), (-7.259431399536166-8.439561784118988I), (-3549.582363067028-833.1397642970634I), (-0.7428706081491717-0.9334577763662497I), (-22.494808776396134-2.143972816039309I), (2801.5976181987826+885.1227270833294I), (14.061312841773415-1.6236996761559936I), (277.87489062615396+265.8093751972425I), (-32.463104477841846-0.31973108379667026I), (1222.163850363917+212.49490832256998I), (-1094.5350354164889-328.8087282739413I), (935.8567936060459+352.3256826487841I), (-13.54803094821426-3.6191064322491098I), (-0.959543963430839+2.609280706127714I), (37.36375581969835-10.228445271555291I), (29.87306977664711+10.202644244740167I), (-1358.0011721799924-155.03805566622705I), (0.4517498944080589+2.8954872270234553I), (-34.85915878731723-2.1143031347713794I), (801.2701043735843+61.8695914488612I), (40.59354930693011+26.19915116281457I), (-0.3999866381728226-0.3599161248850263I), (-16.311902755202695-1.848074054498117I), (34.85915878731723+2.1143031347713794I), (-0.2666577587818817-0.23994408325668418I), (-481.9135907447257-198.17820778296226I), (-73.45116644585042-11.953090849328163I), (801.2701043735843+61.8695914488612I), (-21.254684309869223-28.598405745735775I), (-40.59354930693011-26.19915116281457I), (-13.955744754369835-1.8703386454312727I), (3.7541021606785376+0.3073033126645124I), (-33.71258241979399-4.121912535682412I), (-44.03300328616617+269.21090386106425I), (13.343784833053057-0.9903750032882925I), (-21.544750280144775-10.665150609736417I), (661.3911923922807+72.25954657109199I), (-145.23878126262235-268.51742762348334I), (103.11624617679756+92.26348744617508I), (324.0619744511484+585.4725740554237I), (112.61982783634042+26.29329887170766I), (401.22548709634793-70.38103956220174I), (34.85915878731723+2.1143031347713794I), (47.85298070646627+34.63871294693356I), (0.7528078881323413-0.15653861592543458I), (-34.85915878731723-2.1143031347713794I), (74.23516490342848+3.2893745739901563I), (-1.5056157762646827+0.31307723185086916I), (-74.39139508454227-100.09442011007522I), (-47.85298070646627-34.63871294693356I), (-401.22548709634793+70.38103956220174I), (-193.3166853358278-12.342883949202655I), (-480.6281442889434-84.7750834158892I), (26.225792718043117-16.652069468076718I), (1184.9254599766055-31.546921088406236I), (13.112896359021558-8.326034734038359I), (99.06356437205199+276.31955888972175I), (571.9411421241616-16.700885404146902I), (-36.81129870584182-42.10149608180603I), (12.480330326576013+34.70051509310633I), (295.9633407929289+49.94625970671656I), (-556.2129390982533-29.21657747057256I), (-0.26658487196264824-0.6202527303312058I), (7.259431399536166+8.439561784118988I), (15.272050100675777+1.976588917217398I), (-19.17255583785977+2.802991831228632I), (0.26658487196264824+0.6202527303312058I), (556.2129390982533+29.21657747057256I), (1.4668727771676668-0.011387806849062876I), (-2191.072794385811-226.77966162550698I), (1.5056157762646827-0.31307723185086916I), (-7.259431399536166-8.439561784118988I), (-295.9633407929289-49.94625970671656I), (-3577.709025848209-1253.5771942116892I), (-478.3597833445633-86.33469565595712I), (-9.32118191408933+12.339248275375077I), (1645.3921901112387+600.729477268462I), (32.071522197542706+0.8938565356608486I), (867.9672580770866-32.77710485380008I), (783.8466692146862+351.7627586986363I), (-2.093842968207634+3.1740986509413056I), (-215.7182433736593-64.02246761915686I), (-11.005137306479359+23.129217434852706I), (-116.73952724981059-94.86707763222593I), (31.882026464803833+42.89760861860367I), (21.556128206622798+10.46960898937764I), (0.131001780442947-2.8067262647595976I), (-801.2701043735843-61.8695914488612I), (-40.59354930693011-26.19915116281457I), (6.052406188370814+17.431795133213303I), (-118.75530433993157-12.570737959522148I), (-32.28686275034339-10.42907787012658I), (31.882026464803833+42.89760861860367I), (-21.556128206622798-10.46960898937764I), (11.005137306479359-23.129217434852706I), (116.73952724981059+94.86707763222593I), (1.7335305359495485+0.22855627640762136I), (-65.45698143995523-1.0016773248846107I), (120.696333701879+163.77502253611738I), (19.121409053392565+7.9920027734096415I), (146.90233289170084+23.906181698656326I), (0.131001780442947-2.8067262647595976I), (-801.2701043735843-61.8695914488612I), (21.254684309869223+28.598405745735775I), (40.59354930693011+26.19915116281457I), (2.093842968207634-3.1740986509413056I), (215.7182433736593+64.02246761915686I), (-78.56004478691185+16.23001199089389I), (-1093.910327582304+28.462002552784753I), (-17.612466267530724-10.495205143159065I), (-0.4496955112587662-0.13750641644842287I), (0.18395262346583097-1.0808253132029821I), (27.682312778999965+23.197131326017512I), (8.89194912275701+22.807253777360103I), (-36.14316160257608+9.469371902438546I), (25.680275173732856-9.506803630075481I), (79.95439757831909-104.09367633890095I), (18.43577680229861-8.030906418818795I), (62.04074463231981+2.906406288583895I), (-8.112095645756732+0.5393842803598876I), (1165.5172610799364+93.95770980603764I), (524.286258206543-54.66253202510218I), (-3.679052469316618+21.61650626405964I), (-8.829725926359885+51.87961503374314I), (27.14307649472881+4.0321255566837335I), (8.925889933337304+3.7378615897526015I), (-2.9172636610922713+0.49656779395541206I), (30.59900998212839-3.83453473449355I), (2.187947745819203-0.3724258454665601I), (-1389.1863061241204+52.36303074997031I), (14.896994793884456+2.7534966273485395I), (-4.052894563721328-13.091501601492403I), (212.0752280311697-15.202625280670379I), (970.5989715125069+226.21038549088138I), (209.77604887770428+5.102097707583429I), (-1602.1021625025282-379.3618725425735I), (404.08117707637547-105.41564730904594I), (12.096568174419271+10.629041549903697I), (10.642398578146269-1.6231820895545295I), (427.54984611485474+52.51978317872589I), (-1220.575146389507-267.2771707465693I), (729.1044968452982+150.98725599574067I), (13.112896359021558-8.326034734038359I), (300.26179128018384+308.7083048944155I), (983.4731163895458+52.857906373000205I), (423.74603681289403+37.105491333963016I), (11.587094431963449+11.008030804145054I), (-1274.6025895997236-339.3394122744273I), (1032.2888214510838+145.74442382069128I), (-240.73529225780885+42.228623737321044I), (79.46173875524437+112.19324080237986I), (0.13329243598132412+0.3101263651656029I), (186.2961478930776+118.62569948033916I), (-3.629715699768083-4.219780892059494I), (-7.636025050337889-0.988294458608699I), (13.614956965076793+1.9636151594343403I), (-0.13329243598132412-0.3101263651656029I), (-79.46173875524437-112.19324080237986I), (-0.4667786298019517+0.24563798668121561I), (-3302.601541510437-164.1062946723767I), (8.339032137081915-0.821102447043454I), (186.2961478930776+118.62569948033916I), (3.629715699768083+4.219780892059494I), (240.73529225780885-42.228623737321044I), (-1238.6309886281956+21.366730632089343I), (-6.557746749351509-4.627222027064153I), (-16.86093098881552+11.601224275983874I), (556.3107804699739+83.61789527336859I), (-71.83321665979958-2.4953439923596505I), (-1968.1798717004835-795.7305223885351I), (435.30891996393694-11.511340175041475I), (191.51372002270676+30.83538763365732I), (-1955.1603821272147-723.6193458026194I), (-1429.5039067003831-29.981633847392914I), (-2384.833629978338-201.91582766752776I), (60.70944612345026+141.82035325954453I), (9.173383978009202-238.82977625368585I), (0.2067360752984977-2.45274209020228I), (12.458132361740095+31.971613280781376I), (-4.922771181306254-19.373451906693347I), (585.4151833875682+78.44621467410293I), (-2.7293398865742096-3.2021280015256I), (48.475194755938226+10.245069692264957I), (1762.2402629186995+486.9871400211803I), (-11.46056031921693-35.880471017438275I), (0.1777718391879211+0.15996272217112278I), (20.009277756168927+1.0053949540567741I), (-48.475194755938226-10.245069692264957I), (-378.06231279619203-272.243658742641I), (-1366.6213318700688-451.5080239878605I), (-12.13761985045235-7.667532529894341I), (1762.2402629186995+486.9871400211803I), (-6.848559392936845+28.626219718300188I), (11.46056031921693+35.880471017438275I), (14.38001518559099+0.13079278653053394I), (-0.7428706081491717-0.9334577763662497I), (42.77802056485964+18.331070001706593I), (-444.29999157203235-533.849083855879I), (-22.16600298049213+1.6600958414129536I), (16.291883130931836+10.315037956932667I), (-799.2478684019852-90.38025014909651I), (68.75915902456146+373.39853429975983I), (-40.90077616822716-90.46321305461896I), (-1300.26714720498-294.41500103229316I), (3.472210494723381+4.135585777891848I), (-24.745054967809498-1.096458191330052I), (-18.719991718753093-44.32003280155726I), (61.86263741952374+2.741145478325133I), (36.450216322537926+0.24748983289534232I), (-24.745054967809498-1.096458191330052I), (-23.96995787527896+100.19176901405062I), (18.719991718753093+44.32003280155726I), (-14.38001518559099-0.13079278653053394I), (-1321.5906847881351-301.423917871458I), (473.24018109139246+150.2960169776934I), (-658.6700986072693-146.68521456152914I), (-297.73723101417966-83.80584265466518I), (-654.2507845043808-135.7149808220887I), (1319.3620729636875+298.62354454235924I), (242.3759737796911+51.22534846132478I), (0.26658487196264824+0.6202527303312058I), (1001.7811935900816+109.93150376471192I), (-7.259431399536166-8.439561784118988I), (-0.26658487196264824-0.6202527303312058I), (-242.3759737796911-51.22534846132478I), (-593.5740615842553-73.30451423738167I), (-1678.584186628347-164.98388126072334I), (1001.7811935900816+109.93150376471192I), (7.259431399536166+8.439561784118988I), (-1319.3620729636875-298.62354454235924I), (-3533.424337942281-832.9305788771201I), (-1320.847814179986-300.49046009509175I), (-946.3330818058544-128.7518822875959I), (-95.38120076114573+20.6457370594214I), (-872.4946236181902-206.35865335308I), (-1319.3620729636875-298.62354454235924I), (12.454697967603513+19.081509341401496I), (1585.2678663757517+269.8550721845735I), (10.272839089405265-42.9393295774503I), (29.57920267866085-4.045449327056579I), (16.126929393945794-27.857194247697294I), (-1259.0674975702962-334.6624541549992I), (25.61164871791136+45.2852619893272I), (-7.801571069724752-1.2644275673699046I), (-93.49214931111999-0.28387766695287375I), (18.400180728948573+0.5704476583372471I), (10.272839089405265-42.9393295774503I), (-29.57920267866085+4.045449327056579I), (-12.454697967603513-19.081509341401496I), (-1585.2678663757517-269.8550721845735I), (-56.320094721475975+37.60614216904386I), (150.64977979361726+247.2902068877207I), (-56.68462299879728-4.51416906867243I), (1043.9209152192889+422.6413998746221I), (-26.95102120855725-10.9231412926617I), (28.142105193928536+17.102865355175254I), (16.126929393945794-27.857194247697294I), (-1259.0674975702962-334.6624541549992I), (6.848559392936845-28.626219718300188I), (-25.61164871791136-45.2852619893272I), (1319.3620729636875+298.62354454235924I), (-461.7829269893132-115.74242284215421I), (0.7428706081491717+0.9334577763662497I), (0.42302681523930286+0.5173830122448174I), (-0.058529770740214954-0.18213450719962576I), (25.769541362035348+16.558070484390562I), (-10.387698061717384-10.751631703416683I), (26.08378503952408+10.665871152565337I), (-30.51103171273154-10.604061064789526I), (-173.1445788196957-83.32103482880709I), (81.81230286415224-23.115064169916867I), (-16.64018810234967+14.96948267906049I), (-11.732776539074692+1.6276032880292752I), (1471.7763314380388+485.401243790667I), (225.3767930622242+183.04903927300256I), (1.1705954148042985+3.6426901439925152I), (2.809428995530315+8.742456345582035I), (-79.35558432157629-6.522824380165229I), (0.3094556630761018-2.4970005584121218I), (-9.940670080819569+6.97779592470911I), (-48.57505626595212-22.46732588356594I), (7.455502560614679-5.233346943531833I), (1073.8756124120457+2441.499347358808I), (-7.304909717398813+100.5820934011278I), (-25.552716960532848+6.970240593197687I), (7.529457957164039+1.5305742648521294I), (-301.24366740262224-38.00429763085925I), (1148.0732122085433+708.4050549832428I), (-1523.6171207335651-607.3487330151495I), (2.989763833326938+1.3634283190173957I), (30.91378972934343+11.685766181286752I), (12.642339471751463+6.055872482864461I), (-998.4751995158387-168.2025364231497I), (-640.1202582534104-138.588118706927I), (-145.42558426781466-30.735209076794874I), (0.5331697439252965+1.2405054606624115I), (1575.5147762701358+427.6974404677717I), (3.445828499579129+0.4826145938849736I), (-0.08888591959396056-0.07998136108556139I), (-9.804645558998054-0.3227394145858754I), (-0.5331697439252965-1.2405054606624115I), (145.42558426781466+30.735209076794874I), (-1309.864603868502-573.8903855514659I), (-2220.7777633756577-732.8856096588228I), (-7.9526432776751355-0.06094721579784046I), (1575.5147762701358+427.6974404677717I), (-3.445828499579129-0.4826145938849736I), (-660.849071816826-171.53355495736886I), (0.37143530407458586+0.46672888818312486I), (15.547254489780167-13.772352343054862I), (-1000.7379712911653-244.31201398941423I), (0.9421260684288928+2.821913651521463I), (-550.1143605511027-255.36425834108027I), (15.692490906070683+1.3340568370004335I), (-501.5787123496913-98.61400828837691I), (191.52706086179427+19.857975495236218I), (206.1241534387331+97.83326065418782I), (1.6364588206961783-3.536706884110164I), (3.6363672290000566+34.16889861970056I), (1.6283528194435326+3.7981927824320856I), (-30.75675144992958+28.116859993706736I), (26.78157358712688+6.716433311823695I), (-24.745054967809498-1.096458191330052I), (51.46590829573749+77.85859431913701I), (-4.560310191548544-1.8207997295259295I), (9.517595325937735+2.446378134990657I), (-0.035582412759546156+0.15803104186428957I), (12.372527483904749+0.548229095665026I), (36.98858353838863+0.5186709880922276I), (-24.745054967809498-1.096458191330052I), (39.71676602080328-105.76477838615979I), (-51.46590829573749-77.85859431913701I), (14.38001518559099+0.13079278653053394I), (-24.592428413242576+9.375306133724543I), (2.283141090889643+12.091645641876829I), (-58.98244224387683-47.412221639117575I), (-2.44290708275922-3.6496171318128567I), (-18.457060329735505-28.341696657524437I), (-158.9774616260705-113.07986448693576I), (88.91420954541405+72.8837480185571I), (-0.5568610625915131-10.046777022101042I), (26.83014416369615+2.3142086638126753I), (1001.7811935900816+109.93150376471192I), (-10.719266670094969-60.90940159819289I), (4.524727778788997+1.978830771390219I), (-3.7640394406617075+0.7826930796271724I), (-392.90085896758615-36.10153604536332I), (41.412003174681544+4.169929408367194I), (1001.7811935900816+109.93150376471192I), (22.85897814544152+43.81094517144815I), (10.719266670094969+60.90940159819289I), (-26.83014416369615-2.3142086638126753I), (-26.83014416369615-2.3142086638126753I), (-31.728963682099+1.7445191592889029I), (1.1057680531833949-11.811777082282074I), (-317.504439459663-166.91439735674038I), (-0.5797169354149607-0.7772560056662283I), (6.917500592871521+5.2454563135476455I), (17.871645100848365+6.891427021561509I), (-0.5263227768187768-10.63094416475144I), (-26.83014416369615-2.3142086638126753I), (3.1479107390867442+2.271984874647506I), (-13.616035968621004-8.13076655749358I), (-3.9206222055996087-22.067302092466555I), (-119.74551397944855-29.013478817063948I), (5.379367953703358+2.092961728757905I), (-31.870381948248365-8.997918514902128I), (6.699814129324956-17.806430141942997I), (675.0469816855519+287.04085107049104I), (-1.5785859277079144-0.8129693101387887I), (421.2697288025372+160.9125781507911I), (9.704140758628004-1.1048919138929887I), (2814.810724903468+253.30948691124829I), (-1258.0048176091793-490.820677085179I), (-3.9206222055996087-22.067302092466555I), (-119.74551397944855-29.013478817063948I), (-5.379367953703358-2.092961728757905I), (31.870381948248365+8.997918514902128I), (-3.1479107390867442-2.271984874647506I), (13.616035968621004+8.13076655749358I), (-1.4668727771676668+0.011387806849062876I), (-7.996066841500674+8.086576309553237I), (39.091296405530215-25.530896909277I), (-54.000656933610564-47.08573544170932I), (-1107.3056006165334-848.6714685814346I), (6.699814129324956-17.806430141942997I), (675.0469816855519+287.04085107049104I), (4.012145097071652+5.176880569995065I), (-223.74999334386965-55.04659957051395I), (1.5785859277079144+0.8129693101387887I), (-421.2697288025372-160.9125781507911I), (0.5263227768187768+10.63094416475144I), (26.83014416369615+2.3142086638126753I), (15.885630961855677-0.18228444532033494I), (9.661895565006034+2.2470224760857627I), (-0.6851731741565142-0.3072586984440701I), (0.14330003727353377-0.04820434970289761I), (1.9867602841147802-0.8118006633663546I), (15.968041710393459+9.147595036074417I), (39.61913146789701+3.9180568562304234I), (5457.152748450888+1541.3351430464222I), (-373.18046073370544-227.63063270385524I), (9481.448156291824+2965.310533422653I), (-13.017854930819125+25.822196893104596I), (-5.356596311204209-31.36659415275473I), (-799.5834563477266-210.0905037463799I), (-148.69980272275455+277.67628686529724I), (-2.8660007454706755+0.9640869940579521I), (-6.8784017891296205+2.3138087857390848I), (-8178.51503556853-2281.972068545518I), (-3072.3260170274543-850.649688639842I), (3026.877000629648+661.3736122785259I), (-8327.868712503325-1925.6780281931724I), (-2270.157750472235-496.0302092088947I), (19217.934382425967+3374.5903122431205I), (2.612676759635363+9.497854165931052I), (2.167400472376128+5.453580279614417I), (24.05554386425347+23.438954879730364I), (106.04061051358694+68.95932351139518I), (-97.52886507637955-46.17648187357805I), (-0.5528840265916974+5.905888541141037I), (160.3726996685235+119.44344504090817I), (9.697009218985468+5.426331704168383I), (24.237597377969113+5.122534846132479I), (-213.67283864152895-119.57200146545411I), (-198.91954524643594-95.05195775910931I), (-795.990006505498-167.77523185525757I), (-980.1796942497339-167.49241892904007I), (-24.237597377969113-5.122534846132479I), (0.7334363885838334-0.005693903424531438I), (16.838916808846037+9.27110578762483I), (3573.8156628075426+997.8890247978187I), (-213.67283864152895-119.57200146545411I), (69.72149592373711+16.673324129592274I), (198.91954524643594+95.05195775910931I), (-7.190007592795495-0.06539639326526697I), (-3.325332006238335-1.43658846989375I), (13.344740570413816-32.66153245054343I), (933.3170547717683-320.1828917066613I), (-3.922051547568633+11.158167253560748I), (-59.901936437743124-50.67924285160866I), (-32.34942783239372-13.885823591342168I), (-398.25382640149763+273.4430249932282I), (153.61983291901922-42.92632015490094I), (-9.918948576728488+12.09569862189906I), (-4.068390026040767+14.124030137969976I), (160.3798783866945-49.061541911753146I), (-3.0402067943656954-1.2138664863506197I), (-19.056506395189064-70.08071763795587I), (-4.524727778788997-1.978830771390219I), (-0.7528078881323413+0.15653861592543458I), (1.6268506354614858+0.13284011758244108I), (3.0402067943656954+1.2138664863506197I), (-12.372527483904749-0.548229095665026I), (3.6132435453063487+0.7934453253384174I), (44.97427827770954+144.15581654613726I), (19.056506395189064+70.08071763795587I), (-160.3798783866945+49.061541911753146I), (-177.4310543739721-12.52516839452299I), (-44.39761456232984-227.10875039774285I), (-17.90861186496101+18.300102686532664I), (-457.3982727612596+120.01359096877319I), (0.3497328167852096+11.713850220179035I), (-738.4210751919596-459.0632630710386I), (-684.8860411904784-61.60854624673071I), (2.677772633980805-6.780506518752695I), (-721.5362278856843+169.676977114431I), (-34.85915878731723-2.1143031347713794I), (3.9206222055996087+22.067302092466555I), (414.1564127748497+246.25101998755758I), (-23.7412506412363-0.7317881055334496I), (24.745054967809498+1.096458191330052I), (-1.5785859277079144-0.8129693101387887I), (61.97271738235969-54.94826624791982I), (2.241982154835245+4.991607682350756I), (33.219777874007086+30.64969873770628I), (-15.713293759686671+13.246950150504194I), (3.9206222055996087+22.067302092466555I), (414.1564127748497+246.25101998755758I), (1.6624330482210323-0.025190924281848548I), (23.7412506412363+0.7317881055334496I), (34.85915878731723+2.1143031347713794I), (-12.372527483904749-0.548229095665026I), (-0.18083245563681416+3.8146356723466446I), (-73.51605078936785+3.4904803911181377I), (24.745054967809498+1.096458191330052I), (31.661021604867365+6.604276698602394I), (-417.75496123369464+185.77487744111156I), (1.5785859277079144+0.8129693101387887I), (-61.97271738235969+54.94826624791982I), (-2.677772633980805+6.780506518752695I), (721.5362278856843-169.676977114431I), (-80.30496053780126-11.18390117711813I), (-18.608077498531447-5.127597753825391I), (-949.848776841123-40.927004020919I), (0.28776713857017844+0.35542642157189086I), (0.2106996966560636+0.33041513828484254I), (-24.29621105630786+33.85309992598887I), (-11.492074048985272-15.433847492139936I), (-14.189089142907038-4.742221110355823I), (14.490762874150423-20.659265042820856I), (101.59673208799427-1.8912934269864436I), (111.4648621403759-41.40603749887529I), (18.111083517833947+6.401007689595986I), (16.886950868525314-1.5047101901609006I), (-27.90143906203247-55.96299680146504I), (214.0322048377945+58.912549331630636I), (-4.21399393312127-6.608302765696853I), (-10.11358543949105-15.859926637672437I), (-76.46824367788678+27.891383324824524I), (-9.47680847623994+12.687467529327709I), (5.218313238361191-6.263875825923527I), (-39.4703040445276+14.146452587903575I), (-3.9137349287708956+4.697906869442647I), (4.585401648966922+365.7295675619266I), (-10.198987650105199+9.204688754614128I), (-9.445582434240329+12.281660625422061I), (-70.98505892463655-128.54172245650597I), (-443.8030747274532-238.96196250977968I), (-79.46616632245266+13.028081603726266I), (-5.247124353779-71.98160033995026I), (1.5201033971828477+0.6069332431753098I), (271.73736986635384+191.65135559153507I), (2.2623638893944986+0.9894153856951095I), (-4.758797662968868-1.2231890674953285I), (-5.247124353779-71.98160033995026I), (-0.777842904971197-0.22445110065551013I), (-1.5201033971828477-0.6069332431753098I), (6.1862637419523745+0.274114547832513I), (-12.43402833058744+1.6438997903655292I), (-1050.274164743364-436.4000945334683I), (-271.73736986635384-191.65135559153507I), (79.46616632245266-13.028081603726266I), (-40.90528815703298-5.435411972633643I), (-969.5036346405542+38.31001991995342I), (-14.532135777101217-5.776067683296243I), (34.101897221084684-249.8386421247423I), (-8.765738283923763-6.539193000060099I), (488.51777628798186-129.78223573704477I), (-410.5317831209703+155.47129974612477I), (-473.51640223531484-18.421104430339057I), (68.60479987135018+15.218706398673532I), (24.889335812267216-20.952589728512613I), (-634.2710736969965-214.63711865837834I), (-2.052958829810008-4.845846530702161I), (507.73774434231484+18.971507778307554I), (-20.061473738074-61.19019089205608I), (-1.8871471353056322-11.149935632837234I), (-1001.7811935900816-109.93150376471192I), (10.719266670094969+60.90940159819289I), (-11.379363990951123-28.850659344978734I), (-41.11508579936608-2.9983805517854827I), (-56.217758960582415+2.6962041666772016I), (-20.061473738074-61.19019089205608I), (-1.6268506354614858-0.13284011758244108I), (1.8871471353056322+11.149935632837234I), (2.052958829810008+4.845846530702161I), (-507.73774434231484-18.971507778307554I), (-1.4668727771676668+0.011387806849062876I), (421.0278016633338+44.41714805332357I), (-2.6789063145953267-7.803341325857369I), (-79.81277479683372-8.966013280436133I), (-1001.7811935900816-109.93150376471192I), (-22.787813319922428-44.12700725517673I), (-10.719266670094969-60.90940159819289I), (-24.889335812267216+20.952589728512613I), (634.2710736969965+214.63711865837834I), (-63.76681730909413+14.821437132240558I), (-1027.5148426370351+33.09753726535422I), (-18.608077498531447-5.127597753825391I), (-939.6061235857119-34.343787621823324I), (0.0005754460030296081-0.6540844361305136I), (-0.2655099750318272+1.6322411861532142I), (19.49412385102736+53.49528202625518I), (4.675139183480481-11.175981179849584I), (-6.216922301540368-3.9735541282541638I), (78.19953960031194+15.519589638430915I), (261.9305827803756+30.335849383665746I), (167.2772194116978+18.907033404011738I), (-9.867326294251352+7.883720594663195I), (26.245323010788415-11.908133996791593I), (1242.4146886382805+426.33505633623815I), (-541.2884909558691+86.26981104555709I), (5.310199500636544-32.644823723064285I), (12.744478801527706-78.34757693535428I), (-66.44440379888223-15.319912368435476I), (-30.959417538099395-6.418396713964917I), (8.895768361069404+3.0113326660121533I), (3.422700009414185-17.61880533235113I), (-6.671826270802051-2.2584994995091154I), (-1766.6386250765518+1415.8214587453422I), (-11.483841167931143-5.694037843391902I), (719.535237387115+314.7203258373833I), (-96.95038951187645-20.490139384529915I), (-0.826697916582086-0.4585298041704564I), (-16.674479450188194-18.342632079525956I), (3.7349809988879814+1.4575170078779596I), (9.962681862996055-1.479765223577036I), (-0.8134253177307429-0.06642005879122054I), (0.826697916582086+0.4585298041704564I), (96.95038951187645+20.490139384529915I), (-0.7334363885838334+0.005693903424531438I), (29.52913070275477+4.843092373561394I), (-2.559429660785515-0.24018404674377433I), (0.5707163335415504+1.9324142855437083I), (16.674479450188194+18.342632079525956I), (-719.535237387115-314.7203258373833I), (-2099.4245250827953-898.8781002139438I), (-33.997528504235845-310.1143724177636I), (11.570503376159396+4.068544484210907I), (-152.013107310708-92.99453012586194I), (-21.1782693060084-6.451422750191825I), (-45.534928632295276+20.413675225894913I), (-522.4569398875782-198.3758154954124I), (-237.39480131782213+54.859634941339905I), (11.455535428097011-15.915268916847893I), (-26.80545540601102+27.01504863926739I), (-84.66752325865967-85.29662974010188I), (118.69740065891106-27.429817470669953I), (119.45534384705401-31.694411352565986I), (-21.15364575062086-42.7926637821714I), (0.6033981686858532-37.36488024555203I), (17.368564520057227-12.043761278059616I), (-59.727671923527005+15.847205676282993I), (102.99693667018605+63.874589654128705I), (-3.2783991218916277+2.291182764454379I), (-10.056607339162817+1.598047212876918I), (318.05420645451596+141.83695754859383I), (51.49846833509302+31.937294827064353I), (10.470416864639576+21.15687155969088I), (-20.758687687841874-17.41406242274026I), (-11.599650915004338-15.537691064380226I), (63.658636039733196+184.69986541133454I), (-5.235208432319788-10.57843577984544I), (-255.4768890812312-105.33508275690073I), (8.645302936081663+245.99112055015678I), (-6.7242407382720515+13.723827505583586I), (-449.2735291553243-171.6703210137525I), (-127.7384445406156-52.667541378450366I), (-90.00798736843178-52.10166543864469I), (-5.776929872936904-20.081089613397822I), (1.5785859277079144+0.8129693101387887I), (-291.2326890377107-104.07098565823634I), (45.00399368421589+26.050832719322344I), (24.22304723871326+18.790081006191087I), (70.6244838760722+170.35539367413494I), (-28729.6191039292-5725.761936575722I), (-548.1404906786981-140.2147946427125I), (6.30272154589195+5.359325886381704I), (8.787103432478048+44.21756942561305I), (-321.45560818225624-176.81557262112165I), (524.4833309620325+57.88414741208606I), (-3.2783991218916277+2.291182764454379I), (-10.056607339162817+1.598047212876918I), (318.05420645451596+141.83695754859383I), (51.49846833509302+31.937294827064353I), (28.46255379182579+15.01916436553796I), (-6.37299105336983-4.390387075199131I), (-0.5749274326784377-4.425741530618232I), (33.359441600423885-48.82881512013153I), (20.758687687841874+17.41406242274026I), (11.599650915004338+15.537691064380226I), (-63.658636039733196-184.69986541133454I), (-5.235208432319788-10.57843577984544I), (21.15364575062086+42.7926637821714I), (-0.6033981686858532+37.36488024555203I), (-17.368564520057227+12.043761278059616I), (-59.727671923527005+15.847205676282993I), (-7.064018731478168-231.045894566659I), (-10.052768088889206-7.010553288439144I), (188.16640255999738+104.12448262436817I), (9.467191992892177-5.608767676546183I), (15.02107959518855-1.9839137672942542I), (-81.36711625916196+10.683780552497982I), (-715.9626536272775-105.50916135362282I), (28.985835043571992+42.23763233804379I), (109.66975286177485+97.90749184254798I), (-12268.600074366415-2325.1661212179424I), (-1200.0702231622665-289.0666415429327I), (8.645302936081663+245.99112055015678I), (-6.7242407382720515+13.723827505583586I), (-449.2735291553243-171.6703210137525I), (-127.7384445406156-52.667541378450366I), (9.610926803366397+45.580560799440256I), (-4.012145097071652-5.176880569995065I), (156.5496063138573+37.92399789396726I), (57.38832617826636-42.9606374892193I), (5.776929872936904+20.081089613397822I), (-1.5785859277079144-0.8129693101387887I), (291.2326890377107+104.07098565823634I), (45.00399368421589+26.050832719322344I), (-11.455535428097011+15.915268916847893I), (26.80545540601102-27.01504863926739I), (84.66752325865967+85.29662974010188I), (118.69740065891106-27.429817470669953I), (10.025700572163528+2.0985597588954015I), (27.399552300279147+15.355290119755555I), (-84.64755784300502-30.707215633285845I), (-9.77754777997104+80.00403543173724I), (-20.397975300210398+18.409377509228257I), (2.095874676619723-7.434078465765501I), (-248.0382748293363-7.791237156522541I), (0.008895603189886539-0.03950776046607239I), (-0.06666443969547042-0.059986020814171044I), (-0.7528078881323413+0.15653861592543458I), (0.059181796966635794-0.1422507312526337I), (4.091976802697662-9.73370851141229I), (1.0427718608503047-1.2863169998509068I), (-0.8424303307541564+1.927683171948075I), (0.6522822100962533-1.5449951308913543I), (-0.7380462163255034+1.7551217028069532I), (-2.5595309311780197+3.1573235450885897I), (1.4541704316824728-3.4443469431798075I), (0.035762231836726444-0.9544351550975503I), (-3.5007806688652128+8.29194634469213I), (-10.076094752117319-17.86558087872034I), (17.063539541186792-21.048823633923927I), (4.988166977543187+5.419504692186311I), (13.639922675658873-32.44569503804097I), (-2.8407262543985214+6.828035100126415I), (-16.367907210790648+38.93483404564916I), (-50.17350718509424-14.137760986205542I), (9.72809161530066+20.429430448965995I), (-21785.476426409874-4214.953219036017I), (-46.96348131951354-74.74099404498827I), (-35.78513879584144-3.482146828999137I), (-10106.380640609832-2059.816688139051I), (-14.713288739698159-21.278154236093044I), (-53.82931854080317+52.523973806953364I), (3.1826623745144618+8.794573172923787I), (-105.68074483848616-265.12791097186835I), (-18.901691738397634-34.5315644734942I), (-2.092862068833898-6.648760359097334I), (80.6021540155473+121.48086760372576I), (39.045978823686795+62.08133101274699I), (-0.2548900047634587+0.618318448461518I), (24.981584173237252-10.69929645874863I), (579.0841127938626+158.15987406267567I), (14366.201132513239+2928.7406026711496I), (82.3272559262927-12.47912721692386I), (-34.64564741754513+3.6173033317898744I), (41318.26323816096+8226.245733907905I), (17.458555559889124+20.13165618098529I), (-2600.42146529082-504.47209217779937I), (392.3898761955104+36.69671912057109I), (15.343135740974104+1.480860777423033I), (51.1906186235604-63.14647090177179I), (-3.946734484917803+26.742807420128358I), (9.694469544549818-22.96231295453205I), (5.7641011529808015-0.4056521574769133I), (122.85748469654497-151.55153016425223I), (-9.472162763802729+64.18273780830806I), (-11.633363453459783+27.55477554543846I), (-13.97186186935642+33.337867703583335I), (23.266726906919565-55.10955109087692I), (3.877787817819928-9.18492518181282I), (-2135.858352973162-444.4051772236735I), (100.14744492902443+119.92727024037794I), (796.150124041078+170.45622840211536I), (1637.2355393787275+370.72449983064325I), (5285.732624607602+1095.6027725225827I), (-35.341774648856116-37.420616912888164I), (2012.7656499026018+513.8856552404643I), (44.15609592125035+35.90970824907197I), (10.589108748383447+12.50961850255977I), (2205.38575418364+525.1518190543592I), (-14.813545944822778+13.13704382577266I), (-35.82375148399036-37.18710399375079I), (1206.5160024910485+355.4983188940384I), (72.23901372210398-7.315297120202464I), (11.110159458617087-9.852782869329504I), (5.463777916466828+110.46187203363091I), (7.148896807411535-0.21647718958228146I), (79.81847294434394+90.50779713457732I), (-23.38250713615092-24.016776398649117I), (-68.07753020246575-78.43869067595045I), (-35.341774648856116-37.420616912888164I)}

==> anc/amplitudes/R20_pmmpp/Matrix.m <==
{{1, 2} -> 3/2, {1, 3} -> -711527/1152, {1, 4} -> -14/3, 
 {1, 5} -> -582257/1728, {1, 6} -> -49583/64, {1, 7} -> 3731/48, 
 {1, 8} -> 301/24, {1, 9} -> 103/9, {1, 10} -> -1500559/3456, 
 {1, 11} -> -7/24, {1, 12} -> -337/36, {1, 13} -> 467321/216, 
 {1, 14} -> -1/2, {1, 15} -> 49/6, {1, 16} -> 1, {1, 17} -> -4595/96, 
 {1, 18} -> 3/2, {1, 19} -> -3491/96, {1, 20} -> -3/2, {1, 21} -> -13/6, 
 {1, 22} -> -121/48, {1, 23} -> 11/6, {1, 24} -> -4, {1, 25} -> 1303/32, 
 {1, 26} -> -25/18, {1, 27} -> 167/18, {1, 28} -> 11131/432, {1, 29} -> -2, 
 {1, 30} -> 1589/54, {1, 31} -> -1337/1296, {1, 32} -> 41/36, {1, 33} -> -4, 
 {1, 34} -> 265/24, {1, 35} -> -5617/648, {1, 36} -> -41/6, 
 {1, 37} -> -10313/216, {1, 38} -> 19/72, {1, 39} -> -1031471/10368, 
 {1, 40} -> -2/9, {1, 41} -> 633023/10368, {1, 42} -> 1318031/10368, 
 {1, 43} -> 3491/192, {1, 44} -> 719/144, {1, 45} -> -97/54, 
 {1, 46} -> 1289327/20736, {1, 47} -> -253/144, {1, 48} -> 853/216, 
 {1, 49} -> -1042831/6912, {1, 50} -> 113/72, {1, 51} -> 1543/72, 
 {1, 52} -> 29185/1728, {1, 53} -> -11/2, {1, 54} -> 643/108, 
 {1, 55} -> -12043/2592, {1, 56} -> 451/144, {1, 57} -> -11, 
 {1, 58} -> 2987/96, {1, 59} -> 19667/2592, {1, 60} -> -371/24, 
 {1, 61} -> -45791/864, {1, 62} -> -1, {1, 63} -> -1243363/5184, 
 {1, 64} -> -28/9, {1, 65} -> -5695/144, {1, 66} -> -948991/2592, 
 {1, 67} -> 3491/144, {1, 68} -> 101/36, {1, 69} -> 71/27, 
 {1, 70} -> -214841/2592, {1, 71} -> -25/12, {1, 72} -> 305/54, 
 {1, 73} -> 3776047/5184, {1, 74} -> 11/6, {1, 75} -> 131/12, {1, 76} -> -1, 
 {1, 77} -> -3, {1, 78} -> -9/8, {1, 79} -> 3/2, {1, 80} -> 41/24, 
 {1, 81} -> -6, {1, 82} -> 289/16, {1, 83} -> 1795/96, {1, 84} -> -35/4, 
 {1, 85} -> -1193/48, {1, 86} -> 100/9, {1, 87} -> 572/9, {1, 88} -> 1127/16, 
 {1, 89} -> -16, {1, 90} -> -34/3, {1, 91} -> 8, {1, 92} -> 82/9, 
 {1, 93} -> -32, {1, 94} -> 257/3, {1, 95} -> 1889/144, {1, 96} -> -124/3, 
 {1, 97} -> -1097/9, {1, 98} -> -4, {1, 99} -> -66113/96, {1, 100} -> -8/3, 
 {1, 101} -> -56125/576, {1, 102} -> 5057/192, {1, 104} -> -107/6, 
 {1, 105} -> 16, {1, 106} -> 30979/72, {1, 107} -> 121/18, {1, 108} -> 16/9, 
 {1, 109} -> 23725/72, {1, 110} -> -11/3, {1, 111} -> 19/12, {1, 112} -> 1, 
 {1, 114} -> -7/8, {1, 116} -> -7/8, {1, 117} -> 1/6, {1, 118} -> 29/8, 
 {1, 119} -> 83/24, {1, 120} -> 1/12, {1, 121} -> -13/3, {1, 122} -> 19/18, 
 {1, 123} -> 137/18, {1, 124} -> -4733/216, {1, 125} -> -2, 
 {1, 126} -> -925/27, {1, 127} -> 16867/648, {1, 128} -> 41/36, 
 {1, 129} -> -4, {1, 130} -> 265/24, {1, 131} -> 16817/1296, 
 {1, 132} -> -31/6, {1, 133} -> 3803/216, {1, 134} -> -23/24, 
 {1, 135} -> -434063/2592, {1, 136} -> -16/9, {1, 137} -> -22295/1152, 
 {1, 138} -> -908491/10368, {1, 139} -> 3491/576, {1, 140} -> -829/144, 
 {1, 141} -> 49/54, {1, 142} -> 2970341/20736, {1, 143} -> 39/16, 
 {1, 144} -> 413/216, {1, 145} -> 2720455/20736, {1, 146} -> -11/72, 
 {1, 147} -> -149/72, {1, 148} -> -20239/1728, {1, 149} -> 1/2, 
 {1, 150} -> -1835/216, {1, 151} -> 74059/2592, {1, 152} -> -41/144, 
 {1, 153} -> 1, {1, 154} -> -289/96, {1, 155} -> 5329/2592, 
 {1, 156} -> 41/24, {1, 157} -> 11297/864, {1, 158} -> 19/18, 
 {1, 159} -> -2522843/10368, {1, 160} -> -14/9, {1, 161} -> 35405/2592, 
 {1, 162} -> -1010425/10368, {1, 164} -> -389/72, {1, 165} -> -119/27, 
 {1, 166} -> 94709/1296, {1, 167} -> 55/72, {1, 168} -> 173/108, 
 {1, 169} -> 36583/144, {1, 170} -> -1/4, {1, 171} -> 1/2, {1, 172} -> -1, 
 {1, 174} -> -3/2, {1, 176} -> -1/2, {1, 177} -> -1, {1, 179} -> 3/2, 
 {1, 182} -> -3347/48, {1, 185} -> 3347/48, {1, 190} -> -19/24, 
 {1, 191} -> 161/24, {1, 192} -> 11525/576, {1, 193} -> -3/2, 
 {1, 194} -> 697/18, {1, 195} -> -29095/864, {1, 196} -> 41/48, 
 {1, 197} -> -3, {1, 198} -> 273/32, {1, 199} -> -18925/864, 
 {1, 200} -> -41/8, {1, 201} -> -15109/288, {1, 202} -> -41/24, 
 {1, 203} -> -177403/576, {1, 204} -> -7/3, {1, 205} -> 157939/3456, 
 {1, 206} -> -1137377/3456, {1, 207} -> 3491/192, {1, 208} -> -55/48, 
 {1, 209} -> -4/9, {1, 210} -> 746093/6912, {1, 211} -> 7/16, 
 {1, 212} -> 299/72, {1, 213} -> 371291/768, {1, 214} -> 1/2, 
 {1, 215} -> -49/9, {1, 216} -> -2/3, {1, 217} -> 4835/144, {1, 218} -> -1, 
 {1, 219} -> 3731/144, {1, 220} -> 1, {1, 221} -> 13/9, {1, 222} -> 121/72, 
 {1, 223} -> -11/9, {1, 224} -> 8/3, {1, 225} -> -461/16, 
 {1, 227} -> -3731/432, {1, 228} -> -4181/432, {1, 229} -> -989/324, 
 {1, 230} -> -989/324, {1, 231} -> 4181/432, {1, 232} -> 961/27, 
 {1, 233} -> 8/9, {1, 234} -> 383791/10368, {1, 235} -> 144589/576, 
 {1, 237} -> 3/8, {1, 238} -> -64/27, {1, 239} -> 611935/10368, 
 {1, 240} -> -9/8, {1, 241} -> 241/108, {1, 242} -> -495919/1296, 
 {1, 244} -> -1, {1, 245} -> 2, {1, 247} -> 3, {1, 248} -> 1, {1, 249} -> 2, 
 {1, 250} -> -3, {1, 251} -> 1/2, {1, 253} -> -1/6, {1, 256} -> -1/6, 
 {1, 257} -> 1/6, {1, 259} -> 1/6, {1, 261} -> -25/18, {1, 262} -> -125/18, 
 {1, 263} -> -2/3, {1, 264} -> 2, {1, 265} -> 5/12, {1, 266} -> -1, 
 {1, 267} -> -41/36, {1, 268} -> 4, {1, 269} -> -281/24, {1, 270} -> -115/9, 
 {1, 271} -> 31/6, {1, 272} -> 1169/72, {1, 273} -> 5/2, {1, 274} -> 1/6, 
 {1, 275} -> 5/6, {1, 276} -> 1/3, {1, 277} -> -1/3, {1, 279} -> -1/6, 
 {1, 280} -> -1/2, {1, 281} -> -1/2, {1, 282} -> 1/6, {1, 307} -> -1, 
 {1, 308} -> -28/9, {1, 310} -> -3686029/88128, {1, 311} -> -2935/1296, 
 {1, 312} -> 10131007/88128, {1, 313} -> 1266719/44064, {1, 314} -> -275/24, 
 {1, 315} -> -5/3, {1, 316} -> 691463/7344, {1, 317} -> 4970005/88128, 
 {1, 318} -> -7/12, {1, 319} -> -70/9, {1, 320} -> 112/27, 
 {1, 321} -> -1960861/117504, {1, 322} -> 7037/1296, 
 {1, 323} -> 13449095/117504, {1, 324} -> 3062173/19584, 
 {1, 325} -> 1603/864, {1, 326} -> -20/9, {1, 327} -> 4002053/29376, 
 {1, 328} -> 2169349/117504, {1, 329} -> -1/4, {1, 330} -> -14/3, 
 {1, 331} -> 28/3, {1, 332} -> 197123/14688, {1, 334} -> 50831/2448, 
 {1, 335} -> 82729/544, {1, 336} -> -13/6, {1, 337} -> -5/2, 
 {1, 338} -> 81235/1632, {1, 339} -> -233843/14688, {1, 340} -> -4/3, 
 {1, 341} -> -224/9, {1, 342} -> 112/27, {1, 343} -> 1119677/14688, 
 {1, 345} -> 24174313/44064, {1, 346} -> 45094/459, {1, 347} -> 680/27, 
 {1, 348} -> -40/9, {1, 349} -> 7717/27, {1, 350} -> -1184957/14688, 
 {1, 351} -> 1/4, {1, 352} -> -1/12, {1, 353} -> -14/3, {1, 354} -> -9/8, 
 {1, 356} -> -55/24, {1, 357} -> -8/3, {1, 358} -> 35/8, {1, 359} -> 3/8, 
 {1, 360} -> 31/12, {1, 361} -> 3/2, {1, 362} -> 1/3, {1, 363} -> -56/9, 
 {1, 364} -> 56/27, {1, 365} -> 35941/4896, {1, 366} -> -14821/648, 
 {1, 367} -> 310715/14688, {1, 368} -> 18727/459, {1, 369} -> 2419/108, 
 {1, 370} -> -10/9, {1, 371} -> 7087/216, {1, 372} -> -125293/4896, 
 {1, 373} -> -5/4, {1, 374} -> -14/9, {1, 376} -> 3686029/352512, 
 {1, 377} -> -10117/648, {1, 378} -> -7738087/352512, 
 {1, 379} -> -7957103/176256, {1, 380} -> -479/288, 
 {1, 381} -> -691463/29376, {1, 382} -> -2551381/352512, {1, 383} -> -1/4, 
 {1, 384} -> -14/3, {1, 388} -> 3/2, {1, 389} -> 13/6, {1, 390} -> 145/48, 
 {1, 391} -> -5/6, {1, 393} -> 79/48, {1, 397} -> 2141/48, 
 {1, 399} -> -2141/48, {1, 402} -> -1/2, {1, 405} -> -3686029/117504, 
 {1, 406} -> 2351/432, {1, 407} -> 8891911/117504, {1, 408} -> 2965835/58752, 
 {1, 409} -> -89/288, {1, 410} -> -5/6, {1, 411} -> 691463/9792, 
 {1, 412} -> 3722341/117504, {1, 415} -> 47/324, {1, 416} -> 47/324, 
 {1, 417} -> 559/432, {1, 418} -> -61/144, {1, 419} -> 61/144, 
 {1, 420} -> 1/2, {1, 421} -> 28/3, {1, 424} -> -3, {1, 425} -> -13/3, 
 {1, 426} -> -145/24, {1, 427} -> 5/3, {1, 428} -> -79/24, {1, 431} -> 1/3, 
 {1, 434} -> 1/3, {1, 435} -> -1/3, {1, 437} -> -1/3, {1, 440} -> 1/6, 
 {1, 442} -> -56/27, {1, 443} -> -35941/4896, {1, 445} -> -506771/44064, 
 {1, 446} -> -8389/136, {1, 447} -> 26/27, {1, 448} -> 10/9, 
 {1, 449} -> -7087/216, {1, 450} -> 41381/4896, {1, 451} -> -1/2, 
 {1, 452} -> 1/6, {1, 453} -> -1/2, {1, 454} -> 1/3, {1, 455} -> 1/3, 
 {1, 456} -> 1/3, {1, 457} -> -1/6, {1, 458} -> -1/2, {1, 459} -> 1/6, 
 {1, 460} -> -1/6, {1, 485} -> -19/6, {1, 486} -> 23/9, {1, 487} -> -5735/72, 
 {1, 488} -> -125395/2448, {1, 490} -> 143747/4896, {1, 491} -> 399107/2448, 
 {1, 492} -> 2/3, {1, 493} -> -9311/1296, {1, 494} -> 2672177/44064, 
 {1, 495} -> 312497/2448, {1, 496} -> -23/12, {1, 497} -> 611/72, 
 {1, 498} -> -5/12, {1, 499} -> -10859/576, {1, 500} -> -374077/9792, 
 {1, 501} -> -1/4, {1, 502} -> 9764359/176256, {1, 503} -> 398563/3264, 
 {1, 504} -> 151/144, {1, 505} -> -45875/5184, {1, 506} -> 3832699/58752, 
 {1, 507} -> 116329/2448, {1, 509} -> 19/4, {1, 510} -> -14/3, 
 {1, 511} -> -74215/4896, {1, 513} -> -72379/7344, {1, 514} -> 281131/4896, 
 {1, 515} -> 5/8, {1, 516} -> -17/24, {1, 517} -> 118939/4896, 
 {1, 518} -> 70747/4896, {1, 520} -> 280/9, {1, 521} -> -304/9, 
 {1, 522} -> -508/9, {1, 524} -> 128477/459, {1, 525} -> 30106/153, 
 {1, 526} -> -44/9, {1, 527} -> 68/9, {1, 528} -> 5153/27, {1, 529} -> 64, 
 {1, 530} -> 23/3, {1, 531} -> 175/18, {1, 532} -> 5/3, {1, 533} -> 4855/72, 
 {1, 534} -> -13/36, {1, 535} -> 1, {1, 536} -> -2245/1296, {1, 537} -> 2/3, 
 {1, 538} -> -97/36, {1, 539} -> -145/81, {1, 540} -> 2671/27, 
 {1, 541} -> -5335/72, {1, 542} -> 77/12, {1, 543} -> 263/72, 
 {1, 544} -> 5/4, {1, 545} -> 10027/576, {1, 546} -> 119071/9792, 
 {1, 547} -> 3/4, {1, 548} -> -151397/19584, {1, 549} -> -394211/9792, 
 {1, 550} -> -29/16, {1, 551} -> -209911/5184, {1, 552} -> 5325745/176256, 
 {1, 553} -> -153775/4896, {1, 554} -> 5/2, {1, 555} -> 43/6, {1, 556} -> 1, 
 {1, 557} -> -3, {1, 558} -> -1/2, {1, 559} -> 3/2, {1, 560} -> -5/3, 
 {1, 561} -> 1/2, {1, 562} -> -2/3, {1, 563} -> 29/96, {1, 564} -> -2/3, 
 {1, 565} -> -3, {1, 566} -> -13/6, {1, 568} -> 16/3, {1, 569} -> -17/12, 
 {1, 571} -> -53/12, {1, 572} -> 8/3, {1, 573} -> 11/12, 
 {1, 574} -> -2903/16, {1, 575} -> 8921/48, {1, 576} -> -8/3, 
 {1, 577} -> -23/4, {1, 578} -> -5/8, {1, 579} -> -5/4, 
 {1, 580} -> -55409/576, {1, 581} -> -41413/1088, {1, 582} -> -3/4, 
 {1, 583} -> 1183151/19584, {1, 584} -> 395843/3264, {1, 585} -> 19/16, 
 {1, 586} -> 71077/1728, {1, 587} -> 345455/58752, {1, 588} -> 654581/4896, 
 {1, 591} -> 25805/432, {1, 592} -> 1973/162, {1, 593} -> 1973/162, 
 {1, 594} -> 1921/144, {1, 595} -> -25805/432, {1, 596} -> -13/2, 
 {1, 597} -> -15, {1, 598} -> 6, {1, 599} -> -3, {1, 600} -> 4, 
 {1, 603} -> 4, {1, 604} -> 9, {1, 605} -> -1/2, {1, 618} -> -1/6, 
 {1, 621} -> 1/6, {1, 622} -> 1/6, {1, 624} -> 1/6, {1, 625} -> -1/3, 
 {1, 626} -> 1/6, {1, 627} -> -1/4, {1, 628} -> 1/12, {1, 629} -> 1/12, 
 {1, 630} -> -1/4, {1, 631} -> 1/6, {1, 632} -> 1/6, {1, 633} -> -1/12, 
 {1, 634} -> -1/12, {1, 635} -> -1/12, {1, 636} -> -1/12, {1, 637} -> 1/6, 
 {1, 638} -> -1/6, {1, 639} -> -1/12, {1, 640} -> 1/4, {1, 641} -> 1/4, 
 {1, 642} -> -1/12, {1, 643} -> -1/6, {1, 644} -> 1/6, {1, 645} -> -1/12, 
 {1, 646} -> -1/12, {1, 647} -> -1/12, {1, 648} -> -1/12, {1, 649} -> 1/6, 
 {1, 651} -> -112/27, {1, 652} -> -382651/44064, {1, 653} -> 382651/44064, 
 {1, 654} -> -280/27, {1, 655} -> 112/27, {1, 656} -> 280/27, 
 {1, 657} -> 382651/44064, {1, 658} -> 1/2, {1, 659} -> 1/3, 
 {1, 660} -> -1/3, {1, 661} -> 1/6, {1, 662} -> -1/6, {1, 663} -> -1/3, 
 {1, 664} -> -1/6, {1, 665} -> 1/3, {1, 666} -> 1/3, {1, 668} -> -1/3, 
 {1, 671} -> -1/3, {1, 674} -> -11, {1, 675} -> 11, {1, 680} -> 11, 
 {1, 681} -> 1/6, {1, 682} -> 1/6, {1, 683} -> -1/6, {1, 684} -> -1/6, 
 {1, 686} -> 1/6, {1, 687} -> -1/6, {1, 689} -> 1/3, {1, 691} -> -8/3, 
 {1, 692} -> -20/3, {1, 694} -> 8/3, {1, 695} -> -8/3, {1, 696} -> 8/3, 
 {1, 697} -> 65/12, {1, 698} -> -65/12, {1, 699} -> 20/3, {1, 700} -> -65/12, 
 {1, 701} -> -1/6, {1, 702} -> 1/6, {1, 703} -> -1/6, {1, 704} -> -1/6, 
 {1, 705} -> 1/3, {1, 706} -> -11/12, {1, 707} -> 13/12, {1, 708} -> -5/4, 
 {1, 709} -> 13/12, {1, 710} -> 7/4, {1, 712} -> -1/6, {1, 713} -> 1/6, 
 {1, 714} -> -1/6, {1, 715} -> 1/6, {1, 716} -> -1/6, {1, 717} -> 1/6, 
 {1, 718} -> -1/6, {1, 719} -> 1/6, {1, 720} -> 1/6, {1, 723} -> -1/6, 
 {1, 724} -> 1/6, {1, 725} -> -1/6, {1, 726} -> -1/3, 
 {1, 727} -> -1608317/4608, {1, 728} -> -19375/1152, {1, 729} -> 1357/576, 
 {1, 730} -> 85193/1536, {1, 731} -> -4105/72, {1, 732} -> 463/32, 
 {1, 733} -> -23855/576, {1, 734} -> 98231/576, {1, 735} -> -3095963/4608, 
 {1, 736} -> 35/3, {1, 737} -> -1117/96, {1, 738} -> 5316179/13824, 
 {1, 739} -> -43/48, {1, 740} -> 572333/13824, {1, 741} -> -4019/384, 
 {1, 742} -> -917/192, {1, 743} -> -13931/576, {1, 744} -> 1117981/6912, 
 {1, 745} -> 4163/432, {1, 746} -> -1777/432, {1, 747} -> 419/64, 
 {1, 748} -> 90619/4608, {1, 750} -> 4019/144, {1, 751} -> 1/3, 
 {1, 752} -> 5/6, {1, 753} -> -5/6, {1, 754} -> -1/3, {1, 755} -> 37907/1728, 
 {1, 756} -> -11585171/41472, {1, 757} -> -4640849/13824, 
 {1, 758} -> 6797/432, {1, 759} -> -38/9, {1, 760} -> -40723/864, 
 {1, 761} -> 28181/576, {1, 762} -> 5379719/41472, {1, 763} -> -1/3, 
 {1, 764} -> 1385/48, {1, 765} -> -1/3, {1, 767} -> 1/3, 
 {1, 768} -> 1412479/41472, {1, 769} -> -83/64, {1, 770} -> -235141/3456, 
 {1, 771} -> 1099/144, {1, 772} -> -1117/72, {1, 774} -> -1/9, {1, 775} -> 1, 
 {1, 776} -> -1/3, {1, 779} -> 917/576, {1, 780} -> -989/576, 
 {1, 781} -> -79843/6912, {1, 782} -> 105241/6912, {1, 786} -> 2327/576, 
 {1, 787} -> 19493/576, {1, 788} -> -831769/29376, {1, 789} -> 335129/29376, 
 {1, 790} -> 6373/144, {1, 791} -> -541/192, {1, 792} -> -1447/192, 
 {1, 793} -> 4019/1152, {1, 794} -> -505/192, {1, 795} -> 2063/144, 
 {1, 796} -> 2005/1728, {1, 797} -> 31/12, {1, 798} -> 18367/1152, 
 {1, 801} -> 2/3, {1, 802} -> 1747/72, {1, 803} -> -219/8, {1, 804} -> -1/3, 
 {1, 805} -> -23165/1728, {1, 806} -> 254237/22032, {1, 807} -> -6689/432, 
 {1, 808} -> 3913/216, {1, 809} -> -1841/144, {1, 810} -> 16/9, 
 {1, 811} -> -223/24, {1, 814} -> 2/3, {1, 815} -> 2, {1, 816} -> 23449/2304, 
 {1, 817} -> 817/288, {1, 818} -> -541/144, {1, 820} -> -2/9, 
 {1, 821} -> -16/9, {1, 822} -> 1/9, {1, 825} -> 505/576, {1, 826} -> 47/576, 
 {1, 827} -> -565/384, {1, 834} -> -4159/576, {1, 835} -> 162005/1152, 
 {1, 836} -> -10315/9792, {1, 837} -> -2226053/14688, {1, 838} -> 10429/384, 
 {1, 839} -> -3043/384, {1, 840} -> 241/576, {1, 841} -> 2269/96, 
 {1, 842} -> 34327/1152, {1, 843} -> 71137/3456, {1, 844} -> -4841/384, 
 {1, 845} -> 1573/36, {1, 846} -> -1/9, {1, 847} -> -67/48, 
 {1, 849} -> 2563/144, {1, 850} -> -2147/144, {1, 852} -> -20581/432, 
 {1, 853} -> -2867/2754, {1, 854} -> 196855/1728, {1, 855} -> -152465/1152, 
 {1, 856} -> -35/18, {1, 857} -> 605/48, {1, 858} -> -1/3, {1, 859} -> 4/3, 
 {1, 861} -> -11341/576, {1, 862} -> 10261/288, {1, 865} -> 2/3, 
 {1, 866} -> 1/9, {1, 867} -> 7/6, {1, 868} -> 1/2, {1, 869} -> -2309/288, 
 {1, 870} -> 1877/288, {1, 871} -> -1/2, {1, 872} -> 1/6, {1, 873} -> -1/3, 
 {1, 874} -> -3560617/29376, {1, 875} -> -125/96, {1, 876} -> -5921/144, 
 {1, 877} -> -298687/3264, {1, 878} -> 145765/9792, {1, 879} -> -4019/384, 
 {1, 880} -> 2452793/29376, {1, 881} -> 113/9, {1, 882} -> 1623409/88128, 
 {1, 883} -> 4019/144, {1, 884} -> -7/24, {1, 885} -> 1/3, {1, 886} -> -1/3, 
 {1, 887} -> -3/8, {1, 888} -> 315077/88128, {1, 889} -> -325175/29376, 
 {1, 890} -> 3547/216, {1, 891} -> 19/2, {1, 892} -> -290081/29376, 
 {1, 893} -> 1433/48, {1, 894} -> -3/8, {1, 895} -> -7/24, 
 {1, 896} -> -2171761/88128, {1, 897} -> -4757/816, {1, 898} -> -51979/4896, 
 {1, 899} -> 1/3, {1, 900} -> -17/36, {1, 901} -> -1049/204, {1, 902} -> 1/8, 
 {1, 903} -> 1/4, {1, 904} -> 1/2, {1, 905} -> 1, {1, 906} -> -35/384, 
 {1, 908} -> -3875/1152, {1, 909} -> -3/2, {1, 910} -> -1/12, 
 {1, 911} -> -1/4, {1, 912} -> 4859/153, {1, 915} -> 1/3, {1, 916} -> -4/3, 
 {1, 917} -> -1/3, {1, 918} -> -13/3, {1, 919} -> -1/6, {1, 920} -> 28/9, 
 {1, 923} -> 1/3, {1, 924} -> 1/2, {1, 927} -> -4, {1, 930} -> 1/2, 
 {1, 936} -> -35/12, {1, 937} -> -1633/96, {1, 938} -> 1/8, {1, 939} -> -4/3, 
 {1, 940} -> 7/24, {1, 941} -> -19/24, {1, 942} -> 10/9, {1, 943} -> 11/3, 
 {1, 944} -> 5/2, {1, 945} -> 7/3, {1, 946} -> -2/3, {1, 947} -> 131/36, 
 {1, 948} -> -19/36, {1, 949} -> -71/18, {1, 950} -> -1, {1, 951} -> -5/3, 
 {1, 952} -> -13/12, {1, 953} -> -7/12, {1, 954} -> 5/9, {1, 955} -> -1/4, 
 {1, 956} -> 28/9, {1, 957} -> -7/6, {1, 958} -> -1/6, {1, 959} -> -1/2, 
 {1, 960} -> 1/6, {1, 961} -> 5/4, {1, 962} -> 5/16, {1, 963} -> 13/4, 
 {1, 964} -> 5/16, {1, 965} -> -4/3, {1, 966} -> 2/3, {1, 967} -> -17/24, 
 {1, 968} -> 5/9, {1, 969} -> -43/24, {1, 970} -> -1/9, {1, 971} -> -1/3, 
 {1, 972} -> 1/3, {1, 973} -> 43/24, {1, 974} -> -17/24, {1, 975} -> 1/8, 
 {1, 977} -> -7/9, {1, 978} -> -1/8, {1, 979} -> -1/4, {1, 980} -> -1/2, 
 {1, 982} -> -1/3, {1, 984} -> -1/3, {1, 990} -> 1, {1, 991} -> -2/3, 
 {1, 992} -> 1/3, {1, 1006} -> 1/2, {1, 1007} -> -56/9, {1, 1009} -> -2, 
 {1, 1010} -> -2, {1, 1011} -> -19/9, {1, 1012} -> 37/18, {1, 1013} -> 25/18, 
 {1, 1014} -> 185/18, {1, 1015} -> 149/36, {1, 1016} -> -4, 
 {1, 1017} -> 185/72, {1, 1018} -> -163/36, {1, 1019} -> -31/6, 
 {1, 1020} -> -109/24, {1, 1021} -> -539/36, {1, 1022} -> -1/2, 
 {1, 1023} -> 1, {1, 1024} -> 1, {1, 1025} -> -185/18, {1, 1026} -> -88/9, 
 {1, 1027} -> 41/36, {1, 1028} -> 41/36, {1, 1029} -> 113/36, 
 {1, 1030} -> 28/9, {1, 1031} -> -4, {1, 1032} -> -4, {1, 1033} -> 4, 
 {1, 1034} -> 8/9, {1, 1035} -> 413/24, {1, 1036} -> -31/6, 
 {1, 1037} -> -224/9, {1, 1038} -> 865/72, {1, 1039} -> 17/9, 
 {1, 1040} -> -31/6, {1, 1041} -> -97/8, {1, 1042} -> -79/12, 
 {1, 1043} -> 31/6, {1, 1044} -> 47/2, {1, 1045} -> -2/3, {1, 1046} -> -56/9, 
 {1, 1048} -> 47/2, {1, 1049} -> 149/18, {1, 1050} -> -46/9, 
 {1, 1051} -> 697/18, {1, 1052} -> 2/3, {1, 1053} -> -25/18, 
 {1, 1054} -> 1453/216, {1, 1055} -> -25/9, {1, 1056} -> 4, 
 {1, 1057} -> 119/36, {1, 1058} -> -239/36, {1, 1059} -> 1/36, 
 {1, 1060} -> 8, {1, 1061} -> -169/9, {1, 1062} -> -323/18, 
 {1, 1063} -> 31/3, {1, 1064} -> 715/36, {1, 1065} -> 302/27, 
 {1, 1066} -> 5/2, {1, 1067} -> -13/9, {1, 1069} -> -197/27, 
 {1, 1070} -> 43/9, {1, 1071} -> 492329/1296, {1, 1072} -> 221/36, 
 {1, 1073} -> -19/108, {1, 1074} -> 5798185/5184, {1, 1075} -> -789203/864, 
 {1, 1076} -> 1/2, {1, 1081} -> 3, {1, 1082} -> 3043/48, 
 {1, 1083} -> 1761/32, {1, 1085} -> -56/27, {1, 1086} -> -103/54, 
 {1, 1087} -> 29/6, {1, 1088} -> -125/12, {1, 1089} -> -43/27, 
 {1, 1090} -> 827/216, {1, 1092} -> 56/27, {1, 1093} -> -143/9, 
 {1, 1094} -> -56/27, {1, 1095} -> 1/2, {1, 1096} -> 113/36, 
 {1, 1097} -> -47/36, {1, 1098} -> 4195963/5184, {1, 1099} -> -937/4, 
 {1, 1100} -> -5/2, {1, 1101} -> 31/12, {1, 1102} -> 41/18, 
 {1, 1103} -> -137/24, {1, 1104} -> 7/2, {1, 1105} -> 743/54, 
 {1, 1106} -> 28/9, {1, 1107} -> 29/6, {1, 1108} -> 56/9, {1, 1109} -> 37/3, 
 {1, 1111} -> -2723929/3456, {1, 1112} -> 297059/10368, {1, 1114} -> -37/3, 
 {1, 1115} -> -56/9, {1, 1117} -> 112/27, {1, 1118} -> -47105/3456, 
 {1, 1119} -> 4, {1, 1121} -> -29/6, {1, 1122} -> -70/9, {1, 1123} -> -2/3, 
 {1, 1124} -> 19/9, {1, 1125} -> 44172049/41472, {1, 1126} -> 53/18, 
 {1, 1127} -> 147973/1728, {1, 1128} -> -3491/96, {1, 1129} -> 23/6, 
 {1, 1130} -> 373/54, {1, 1131} -> -3922801/10368, {1, 1132} -> -77/36, 
 {1, 1133} -> -167/27, {1, 1134} -> -6230155/10368, 
 {1, 1135} -> 1524509/31104, {1, 1137} -> 1/2, {1, 1140} -> 3491/144, 
 {1, 1141} -> -173/12, {1, 1142} -> 3193/72, {1, 1143} -> 41/72, 
 {1, 1144} -> 1/6, {1, 1145} -> -77431/1296, {1, 1146} -> -65935/14688, 
 {1, 1147} -> -11/18, {1, 1148} -> -6139/216, {1, 1149} -> 41381/2448, 
 {1, 1150} -> 50203/44064, {1, 1151} -> -1/6, {1, 1152} -> 13637/4896, 
 {1, 1153} -> 26/9, {1, 1154} -> 7087/216, {1, 1155} -> -63685/2448, 
 {1, 1156} -> 286735/4896, {1, 1157} -> 1, {1, 1158} -> -523/72, 
 {1, 1159} -> 727/108, {1, 1160} -> 1009081/2592, {1, 1161} -> 3019715/10368, 
 {1, 1162} -> -17/9, {1, 1163} -> 21/4, {1, 1164} -> -101/8, 
 {1, 1165} -> 17/12, {1, 1167} -> 187/9, {1, 1168} -> -403/72, 
 {1, 1169} -> 47/2, {1, 1170} -> 2/3, {1, 1171} -> -5154533/5184, 
 {1, 1172} -> -1203835/1728, {1, 1173} -> 47/2, {1, 1176} -> 51173/2448, 
 {1, 1177} -> -4369627/10368, {1, 1178} -> 301/18, {1, 1179} -> -2/3, 
 {1, 1180} -> -67/9, {1, 1181} -> 2/3, {1, 1182} -> -25/18, 
 {1, 1183} -> 7657351/20736, {1, 1184} -> 25/36, {1, 1185} -> -3193/144, 
 {1, 1186} -> -10915/1632, {1, 1187} -> 45733/4896, 
 {1, 1188} -> -2107375/3456, {1, 1189} -> 265/18, {1, 1190} -> -259/36, 
 {1, 1191} -> -4044361/10368, {1, 1192} -> 480503/3888, {1, 1193} -> 1, 
 {1, 1199} -> -28/9, {1, 1200} -> 28/9, {1, 1201} -> 14/3, {1, 1203} -> -1, 
 {1, 1204} -> 363/8, {1, 1205} -> -363/16, {1, 1206} -> 173/12, 
 {1, 1207} -> 185/24, {1, 1208} -> 4451/288, {1, 1209} -> 6179/576, 
 {1, 1210} -> 37/3, {1, 1212} -> 3683/48, {1, 1213} -> 3491/144, 
 {1, 1214} -> 149/18, {1, 1215} -> -37/3, {1, 1216} -> -56/9, 
 {1, 1218} -> 3491/144, {1, 1220} -> -2, {1, 1221} -> -1/2, 
 {1, 1222} -> -155831/6912, {1, 1223} -> 1/2, {1, 1224} -> 3/2, 
 {1, 1225} -> 67/18, {1, 1226} -> 587/144, {1, 1227} -> 39/8, 
 {1, 1228} -> 7619/576, {1, 1229} -> -20227/576, {1, 1230} -> 28391/1728, 
 {1, 1231} -> -9/4, {1, 1232} -> 1/6, {1, 1233} -> -1855489/44064, 
 {1, 1234} -> 31/9, {1, 1235} -> -7087/216, {1, 1236} -> 69943/1296, 
 {1, 1237} -> -3618935/44064, {1, 1238} -> 1/6, {1, 1239} -> -7/36, 
 {1, 1240} -> -7069/216, {1, 1241} -> 107551/14688, {1, 1242} -> -83/216, 
 {1, 1243} -> -1/4, {1, 1244} -> -89/36, {1, 1245} -> -73/36, 
 {1, 1247} -> 9283/216, {1, 1248} -> 757/72, {1, 1249} -> 74/9, 
 {1, 1250} -> 5/18, {1, 1251} -> 918035/22032, {1, 1252} -> -337/36, 
 {1, 1253} -> -41/18, {1, 1254} -> -361/18, {1, 1255} -> -2/3, 
 {1, 1256} -> -10949/1632, {1, 1257} -> -1/3, {1, 1258} -> 4449493/44064, 
 {1, 1259} -> -620399/44064, {1, 1260} -> -35/9, {1, 1261} -> 8533/108, 
 {1, 1262} -> -40411/44064, {1, 1263} -> 406913/22032, {1, 1264} -> 3/4, 
 {1, 1265} -> 11/6, {1, 1266} -> 5/9, {1, 1267} -> 7087/216, 
 {1, 1268} -> -17851/1632, {1, 1269} -> -67/432, {1, 1270} -> 1/9, 
 {1, 1271} -> -19/6, {1, 1272} -> -7087/216, {1, 1273} -> 56/9, 
 {1, 1274} -> -56/9, {1, 1276} -> 190/27, {1, 1277} -> 16/9, 
 {1, 1278} -> -56/9, {1, 1279} -> -56/9, {1, 1280} -> 83117/612, 
 {1, 1281} -> -46/27, {1, 1282} -> -56/9, {1, 1283} -> 8, {1, 1285} -> 19/6, 
 {1, 1286} -> 243305/29376, {1, 1287} -> 7/6, {1, 1288} -> 467473/7344, 
 {1, 1289} -> -2/9, {1, 1290} -> -7087/216, {1, 1291} -> -268511/4896, 
 {1, 1292} -> -226673/3672, {1, 1293} -> 5/2, {1, 1294} -> -121/18, 
 {1, 1295} -> 95/18, {1, 1296} -> 1483/36, {1, 1297} -> -313/36, 
 {1, 1298} -> -1/2, {1, 1299} -> 1387/54, {1, 1300} -> 11/72, 
 {1, 1301} -> -56/9, {1, 1302} -> -56/9, {1, 1303} -> -64/3, 
 {1, 1304} -> -527401/5184, {1, 1305} -> 424781/10368, {1, 1307} -> 56/9, 
 {1, 1309} -> 116/27, {1, 1310} -> -1735193/5184, {1, 1311} -> -56/9, 
 {1, 1312} -> -271/36, {1, 1313} -> 64/3, {1, 1314} -> 1/3, 
 {1, 1315} -> -2/3, {1, 1316} -> -29/3, {1, 1317} -> 72316501/41472, 
 {1, 1318} -> 5/3, {1, 1319} -> -115/12, {1, 1320} -> -1405/108, 
 {1, 1321} -> -6832043/10368, {1, 1322} -> -1970539/31104, {1, 1324} -> 1/2, 
 {1, 1325} -> -8, {1, 1326} -> -493/72, {1, 1328} -> -22, {1, 1329} -> 2/9, 
 {1, 1330} -> 55/18, {1, 1331} -> -20/9, {1, 1332} -> -11/12, 
 {1, 1333} -> 547/18, {1, 1334} -> 22, {1, 1336} -> 1/3, {1, 1337} -> 215/18, 
 {1, 1338} -> 43/18, {1, 1339} -> -3427/432, {1, 1340} -> 25/18, 
 {1, 1341} -> -53/9, {1, 1342} -> -1253/72, {1, 1343} -> 163/8, 
 {1, 1344} -> -9, {1, 1345} -> 29/6, {1, 1346} -> -56/9, {1, 1349} -> 200/27, 
 {1, 1350} -> 34/9, {1, 1352} -> 56/9, {1, 1353} -> 7087/108, 
 {1, 1354} -> 323/54, {1, 1355} -> 31/3, {1, 1357} -> -29/6, 
 {1, 1358} -> -239/18, {1, 1359} -> 203/18, {1, 1360} -> -16, 
 {1, 1361} -> -9367/6912, {1, 1362} -> -7/4, {1, 1363} -> 2273/192, 
 {1, 1364} -> -35695/1728, {1, 1365} -> -3, {1, 1366} -> -29/6, 
 {1, 1369} -> -47/2, {1, 1371} -> -37/3, {1, 1373} -> 56/9, 
 {1, 1375} -> 64/3, {1, 1376} -> -125/18, {1, 1377} -> 17495117/5184, 
 {1, 1378} -> -17/18, {1, 1379} -> 2851495/2592, {1, 1381} -> -47/2, 
 {1, 1385} -> 37/3, {1, 1388} -> -1/3, {1, 1389} -> -18871/816, 
 {1, 1390} -> -35/6, {1, 1391} -> 4149415/1728, {1, 1393} -> 56/9, 
 {1, 1394} -> -25/9, {1, 1395} -> 175/12, {1, 1397} -> -64/3, {1, 1398} -> 3, 
 {1, 1399} -> 29/6, {1, 1401} -> 70/9, {1, 1402} -> 2/3, {1, 1403} -> -2/81, 
 {1, 1405} -> -41/2, {1, 1406} -> 2/3, {1, 1407} -> 29/3, 
 {1, 1408} -> -5956225/5184, {1, 1409} -> 2/3, {1, 1410} -> -38748943/10368, 
 {1, 1411} -> -47/108, {1, 1412} -> 4309729/62208, 
 {1, 1413} -> -795635/13824, {1, 1414} -> 11791753/31104, 
 {1, 1417} -> 8012545/5184, {1, 1418} -> 9049577/20736, 
 {1, 1419} -> 976883/3456, {1, 1420} -> -38875/256, 
 {1, 1421} -> -976883/4608, {1, 1422} -> -233107049/248832, 
 {1, 1423} -> 31/4, {1, 1424} -> -25/36, {1, 1425} -> 28/9, 
 {1, 1426} -> 527/72, {1, 1427} -> -1/2, {1, 1428} -> -101/24, 
 {1, 1429} -> 2, {1, 1430} -> 23/48, {1, 1431} -> 13/18, {1, 1432} -> 31/12, 
 {1, 1433} -> 149/16, {1, 1434} -> -287/18, {1, 1435} -> -73/36, 
 {1, 1436} -> 260947/3456, {1, 1437} -> -3/2, {1, 1438} -> 169/108, 
 {1, 1439} -> -43/18, {1, 1440} -> 93113/5184, {1, 1441} -> -131/36, 
 {1, 1442} -> -64/27, {1, 1443} -> -2537185/1728, {1, 1444} -> 2520875/6912, 
 {1, 1445} -> 2/9, {1, 1446} -> -3491/288, {1, 1447} -> 40429/9792, 
 {1, 1448} -> -31589/9792, {1, 1449} -> -54689/864, {1, 1450} -> -565/72, 
 {1, 1451} -> -121/36, {1, 1452} -> -264791/324, {1, 1453} -> 2665483/3456, 
 {1, 1454} -> -1/4, {1, 1457} -> -3491/288, {1, 1458} -> 1/2, 
 {1, 1459} -> -5315/576, {1, 1460} -> -11657/192, {1, 1461} -> -14147/1152, 
 {1, 1462} -> 1/6, {1, 1463} -> 2201473/88128, {1, 1464} -> -17/216, 
 {1, 1465} -> -7/9, {1, 1466} -> 6175/432, {1, 1467} -> -60149/9792, 
 {1, 1468} -> 441899/88128, {1, 1469} -> -29/12, {1, 1470} -> 227/36, 
 {1, 1471} -> -16/9, {1, 1472} -> -7087/432, {1, 1473} -> 43895/3264, 
 {1, 1474} -> -48209/1632, {1, 1475} -> 29/12, {1, 1476} -> 295/144, 
 {1, 1477} -> -275/108, {1, 1478} -> -17685457/10368, 
 {1, 1479} -> 8432755/20736, {1, 1480} -> 157/36, {1, 1481} -> -23/9, 
 {1, 1482} -> 647/144, {1, 1483} -> 547/36, {1, 1484} -> 13/2, 
 {1, 1485} -> -20515/576, {1, 1486} -> -1825/384, {1, 1490} -> -1/3, 
 {1, 1491} -> -15454579/20736, {1, 1492} -> -2452405/10368, 
 {1, 1496} -> -28/9, {1, 1497} -> -8457581/10368, {1, 1499} -> -125/9, 
 {1, 1500} -> 1/3, {1, 1502} -> 32/9, {1, 1504} -> 65/9, 
 {1, 1505} -> -42094027/20736, {1, 1506} -> -47/18, {1, 1507} -> -182/27, 
 {1, 1508} -> 3345709/15552, {1, 1509} -> -7646159/31104, 
 {1, 1510} -> 49799/1728, {1, 1511} -> 19/108, {1, 1512} -> -509/108, 
 {1, 1513} -> 1215775/3888, {1, 1514} -> 89/54, {1, 1515} -> 25283/1728, 
 {1, 1516} -> 80310977/31104, {1, 1517} -> -22270609/31104, {1, 1518} -> -1, 
 {1, 1520} -> 1/2, {1, 1521} -> -2, {1, 1522} -> 20/3, {1, 1523} -> 4, 
 {1, 1524} -> -41/9, {1, 1525} -> 34/9, {1, 1526} -> 1/2, {1, 1531} -> 3, 
 {1, 1532} -> 5/2, {1, 1533} -> -5/3, {1, 1534} -> 5/6, {1, 1535} -> -5/12, 
 {1, 1536} -> -4019/288, {1, 1537} -> 4019/576, {1, 1538} -> 2, 
 {1, 1540} -> 5/3, {1, 1541} -> -4/3, {1, 1543} -> -7/2, {1, 1544} -> 15/4, 
 {1, 1547} -> -5/3, {1, 1548} -> -6, {1, 1549} -> 2, {1, 1550} -> -56/9, 
 {1, 1551} -> 8/3, {1, 1552} -> -6, {1, 1553} -> -2, {1, 1554} -> -2, 
 {1, 1556} -> -10, {1, 1557} -> 5/3, {1, 1559} -> 1/2, 
 {1, 1560} -> -225023/6912, {1, 1561} -> -1/4, {1, 1562} -> 23/18, 
 {1, 1564} -> -5/12, {1, 1565} -> 4019/576, {1, 1566} -> -11/6, 
 {1, 1567} -> -1/4, {1, 1568} -> 5/6, {1, 1569} -> 17023/576, 
 {1, 1570} -> -18079/1728, {1, 1572} -> -17/9, {1, 1573} -> 41/36, 
 {1, 1574} -> -4, {1, 1575} -> 241/24, {1, 1576} -> -73787/864, 
 {1, 1577} -> -41/6, {1, 1578} -> -325297/2592, {1, 1579} -> -198967/5184, 
 {1, 1580} -> -41/36, {1, 1581} -> -41/18, {1, 1582} -> -31/36, 
 {1, 1583} -> -1, {1, 1584} -> 4, {1, 1585} -> 8, {1, 1586} -> -4, 
 {1, 1587} -> -17/9, {1, 1588} -> -295/9, {1, 1589} -> 31/6, 
 {1, 1590} -> 119/4, {1, 1591} -> -233/18, {1, 1592} -> -35/18, 
 {1, 1593} -> 31/3, {1, 1594} -> -211153/2592, {1, 1595} -> -335825/5184, 
 {1, 1596} -> -41/6, {1, 1597} -> 7405/432, {1, 1598} -> 2/3, 
 {1, 1600} -> 4/3, {1, 1601} -> 7405/432, {1, 1602} -> 10523/216, 
 {1, 1603} -> -2/3, {1, 1604} -> 9371/216, {1, 1605} -> -2/3, 
 {1, 1606} -> -19/18, {1, 1607} -> -546541/5184, {1, 1608} -> -1/3, 
 {1, 1609} -> 138479/1728, {1, 1610} -> -25/9, {1, 1611} -> 8, 
 {1, 1612} -> -431/18, {1, 1613} -> 28823/576, {1, 1614} -> 12, 
 {1, 1615} -> 108323/864, {1, 1616} -> -541/18, {1, 1618} -> -41/36, 
 {1, 1619} -> 4, {1, 1620} -> -1, {1, 1622} -> -241/24, {1, 1623} -> -1/2, 
 {1, 1625} -> 31189/288, {1, 1626} -> 341873/5184, {1, 1627} -> 41/6, 
 {1, 1629} -> -8837/162, {1, 1630} -> 2, {1, 1632} -> -8837/162, 
 {1, 1633} -> -33653/1296, {1, 1634} -> -2, {1, 1636} -> -2942/81, 
 {1, 1638} -> 8/9, {1, 1639} -> 731749/15552, {1, 1640} -> 23/36, 
 {1, 1641} -> -41/36, {1, 1642} -> 4, {1, 1643} -> -277/24, 
 {1, 1644} -> 278065/5184, {1, 1645} -> 41/6, {1, 1646} -> 270199/5184, 
 {1, 1647} -> 5939/144, {1, 1648} -> -41/36, {1, 1649} -> 41/36, 
 {1, 1650} -> -41/72, {1, 1651} -> -2/9, {1, 1652} -> -295/72, 
 {1, 1653} -> 5/3, {1, 1654} -> 41/12, {1, 1655} -> -4, {1, 1656} -> 41/12, 
 {1, 1657} -> 41/36, {1, 1658} -> 205/36, {1, 1659} -> 5/3, 
 {1, 1660} -> -56/27, {1, 1661} -> -5/4, {1, 1662} -> 5/6, 
 {1, 1663} -> -61/36, {1, 1664} -> -14/27, {1, 1665} -> 4, {1, 1666} -> -4, 
 {1, 1667} -> 2, {1, 1668} -> -8, {1, 1669} -> 10, {1, 1670} -> -12, 
 {1, 1671} -> -12, {1, 1672} -> -4, {1, 1673} -> -20, {1, 1674} -> 7091/2304, 
 {1, 1675} -> -4019/576, {1, 1676} -> -20095/1728, {1, 1678} -> -17/9, 
 {1, 1679} -> 19/6, {1, 1680} -> 7697/144, {1, 1681} -> -11771/288, 
 {1, 1682} -> -3145/144, {1, 1683} -> 557/144, {1, 1684} -> 273/8, 
 {1, 1685} -> -2, {1, 1687} -> -4/3, {1, 1688} -> 273/8, {1, 1689} -> 289/24, 
 {1, 1690} -> -52/9, {1, 1691} -> 1333/24, {1, 1692} -> 2, {1, 1693} -> 1, 
 {1, 1694} -> 8/9, {1, 1695} -> -188027/3456, {1, 1696} -> -4/9, 
 {1, 1697} -> -5359/288, {1, 1698} -> 3145/288, {1, 1699} -> 1585/32, 
 {1, 1700} -> -13037/864, {1, 1702} -> -25/3, {1, 1703} -> -1, 
 {1, 1704} -> 13103/1296, {1, 1706} -> -8/3, {1, 1708} -> 4/3, 
 {1, 1709} -> 13103/1296, {1, 1710} -> -7439/324, {1, 1712} -> -2/3, 
 {1, 1713} -> 48499/1296, {1, 1714} -> 8/3, {1, 1715} -> 3, 
 {1, 1716} -> 53/18, {1, 1717} -> 105137/7776, {1, 1718} -> 11/18, 
 {1, 1719} -> 185/12, {1, 1720} -> 491183/5184, {1, 1721} -> 1669/144, 
 {1, 1722} -> -5/3, {1, 1723} -> -103/6, {1, 1725} -> -103/6, 
 {1, 1726} -> -41/6, {1, 1728} -> -173/6, {1, 1729} -> 5/3, {1, 1730} -> 5/3, 
 {1, 1731} -> 3, {1, 1732} -> 1055/144, {1, 1733} -> -557/144, 
 {1, 1734} -> -205/27, {1, 1735} -> 5/3, {1, 1736} -> 31/18, 
 {1, 1737} -> -69257/864, {1, 1738} -> -2, {1, 1739} -> 2, 
 {1, 1741} -> 112/9, {1, 1742} -> -8/3, {1, 1743} -> 31/18, 
 {1, 1744} -> -69257/864, {1, 1745} -> -7/18, {1, 1746} -> -1810/27, 
 {1, 1747} -> 2, {1, 1749} -> 104/9, {1, 1750} -> -19/18, 
 {1, 1751} -> -6893/54, {1, 1752} -> -2, {1, 1753} -> -5/3, {1, 1754} -> -1, 
 {1, 1755} -> 11/162, {1, 1756} -> -1/6, {1, 1758} -> 10/9, 
 {1, 1760} -> -29/3, {1, 1761} -> -1137/64, {1, 1762} -> -76/3, 
 {1, 1763} -> 41/54, {1, 1764} -> 22/9, {1, 1765} -> 82471/3456, 
 {1, 1766} -> 429169/6912, {1, 1767} -> 10/3, {1, 1768} -> 8, 
 {1, 1769} -> 40/3, {1, 1770} -> 5, {1, 1771} -> 4/3, {1, 1773} -> -1, 
 {1, 1774} -> 4848421/20736, {1, 1776} -> -3/4, {1, 1777} -> -1, 
 {1, 1778} -> 1, {1, 1779} -> -4019/576, {1, 1780} -> -1, {1, 1781} -> -2, 
 {1, 1783} -> 5171/576, {1, 1784} -> -2867/1152, {1, 1785} -> 23/12, 
 {1, 1786} -> 1132/27, {1, 1787} -> -31/72, {1, 1788} -> -2, 
 {1, 1789} -> 215/48, {1, 1790} -> 6361/216, {1, 1791} -> -7/4, 
 {1, 1792} -> 4175/54, {1, 1793} -> -5467/108, {1, 1794} -> 17/18, 
 {1, 1795} -> -41/72, {1, 1796} -> 2, {1, 1797} -> -241/48, 
 {1, 1798} -> 434/27, {1, 1799} -> 41/12, {1, 1800} -> 30175/1296, 
 {1, 1801} -> -63335/2592, {1, 1802} -> 41/72, {1, 1803} -> 41/36, 
 {1, 1804} -> -43/12, {1, 1805} -> -41/36, {1, 1806} -> -2, {1, 1807} -> -4, 
 {1, 1808} -> 8627/576, {1, 1809} -> -4019/1152, {1, 1810} -> 46/9, 
 {1, 1811} -> 4825/288, {1, 1812} -> -2569/288, {1, 1813} -> -859/32, 
 {1, 1814} -> 2693/576, {1, 1815} -> 35/36, {1, 1816} -> -25/6, 
 {1, 1817} -> -94267/2592, {1, 1818} -> -118349/5184, {1, 1819} -> 5041/288, 
 {1, 1820} -> -413/288, {1, 1821} -> 24037/864, {1, 1823} -> -4/3, 
 {1, 1825} -> 4/3, {1, 1826} -> 24037/864, {1, 1827} -> 61469/864, 
 {1, 1829} -> 1/3, {1, 1830} -> 8209/108, {1, 1831} -> 4/3, 
 {1, 1832} -> -1/2, {1, 1833} -> -47/9, {1, 1834} -> 210109/10368, 
 {1, 1835} -> -385/108, {1, 1836} -> -2317/1728, {1, 1837} -> 55523/2592, 
 {1, 1838} -> -308359/3888, {1, 1839} -> 37/24, {1, 1840} -> -8653/1728, 
 {1, 1841} -> 20797/864, {1, 1842} -> -77999/1944, {1, 1843} -> -9095/864, 
 {1, 1844} -> -431083/5184, {1, 1845} -> 71153/864, {1, 1848} -> -1/2, 
 {1, 1851} -> -3491/96, {1, 1852} -> 3, {1, 1853} -> -3683/96, 
 {1, 1854} -> 1, {1, 1856} -> 56/27, {1, 1857} -> 871/216, 
 {1, 1858} -> 41549/544, {1, 1859} -> -139/36, {1, 1860} -> 1097683/14688, 
 {1, 1861} -> -1095575/29376, {1, 1862} -> -32/27, {1, 1864} -> 163/9, 
 {1, 1865} -> -196/27, {1, 1866} -> 11/12, {1, 1867} -> -21/8, 
 {1, 1868} -> -74/9, {1, 1869} -> -1950893/2592, {1, 1870} -> -1332635/3456, 
 {1, 1871} -> -125395/2448, {1, 1872} -> 19403/544, 
 {1, 1873} -> -157423/9792, {1, 1875} -> -2065/108, {1, 1876} -> 197/36, 
 {1, 1877} -> -123287/2448, {1, 1878} -> -56/9, {1, 1879} -> -6, 
 {1, 1880} -> 3, {1, 1881} -> -5189093/5184, {1, 1882} -> 6986849/10368, 
 {1, 1883} -> -6, {1, 1885} -> -3, {1, 1886} -> 56/9, {1, 1888} -> -112/27, 
 {1, 1889} -> 4069/128, {1, 1890} -> -4, {1, 1891} -> 123287/2448, 
 {1, 1892} -> 73/9, {1, 1893} -> -19/36, {1, 1894} -> 11111935/235008, 
 {1, 1895} -> 19/72, {1, 1896} -> 3395/192, {1, 1897} -> 289/432, 
 {1, 1898} -> -17/6, {1, 1899} -> 15575993/20736, {1, 1900} -> -757/144, 
 {1, 1901} -> 1339/216, {1, 1902} -> -4435279/20736, {1, 1903} -> 63623/972, 
 {1, 1907} -> 3/2, {1, 1908} -> -1, {1, 1909} -> 7/2, {1, 1910} -> -1/4, 
 {1, 1914} -> 13/3, {1, 1918} -> -3007/96, {1, 1919} -> 3491/192, 
 {1, 1921} -> -31/6, {1, 1922} -> -9/4, {1, 1923} -> 8/3, {1, 1924} -> -2/3, 
 {1, 1925} -> -1, {1, 1926} -> -4019/48, {1, 1927} -> 3683/48, 
 {1, 1929} -> -2, {1, 1930} -> 4019/48, {1, 1934} -> 1, {1, 1937} -> 1, 
 {1, 1938} -> -20965/1152, {1, 1939} -> -1/2, {1, 1940} -> -3/2, 
 {1, 1941} -> -13/6, {1, 1942} -> -121/48, {1, 1943} -> 1/3, 
 {1, 1944} -> -14/3, {1, 1945} -> 851/12, {1, 1946} -> 103/9, 
 {1, 1949} -> -397475/1632, {1, 1950} -> -2/3, {1, 1951} -> -393667/1632, 
 {1, 1952} -> 224/27, {1, 1953} -> -125/24, {1, 1954} -> 65/18, 
 {1, 1955} -> -427/108, {1, 1956} -> 437/432, {1, 1957} -> 23/2, 
 {1, 1958} -> 9884413/88128, {1, 1959} -> -39698687/88128, 
 {1, 1960} -> -15401807/176256, {1, 1961} -> -23/3, 
 {1, 1962} -> 5089279/88128, {1, 1963} -> -395347/2592, 
 {1, 1964} -> 1171765/44064, {1, 1966} -> -3, {1, 1967} -> 98/9, 
 {1, 1968} -> 301/72, {1, 1969} -> 3, {1, 1972} -> -56/27, {1, 1973} -> -1, 
 {1, 1974} -> -1171765/44064, {1, 1975} -> 19487/144, {1, 1976} -> 1/3, 
 {1, 1977} -> 23/6, {1, 1978} -> -231101459/1057536, {1, 1979} -> -23/12, 
 {1, 1980} -> 3617531/29376, {1, 1981} -> 115/144, 
 {1, 1982} -> -5987069/44064, {1, 1983} -> 14962357/176256, 
 {1, 1984} -> 5246909/88128, {1, 1985} -> 14806117/176256, 
 {1, 1988} -> 499/72, {1, 1989} -> -68/27, {1, 1990} -> 399107/2448, 
 {1, 1991} -> -402371/4896, {1, 1992} -> 394211/9792, 
 {1, 1995} -> 397475/2448, {1, 1996} -> -112/9, {1, 1997} -> -13/3, 
 {1, 1998} -> 112/27, {1, 1999} -> 190/27, {1, 2000} -> -64/9, 
 {1, 2001} -> 13/3, {1, 2002} -> 112/9, {1, 2004} -> -112/27, 
 {1, 2005} -> 112/27, {1, 2006} -> -397475/2448, {1, 2008} -> -1/2, 
 {1, 2009} -> -18816701/352512, {1, 2013} -> 28505/1728, 
 {1, 2014} -> -13849/5184, {1, 2015} -> -5/2, {1, 2016} -> 5/2, 
 {1, 2017} -> 23/36, {1, 2018} -> -161/18, {1, 2019} -> 617/144, 
 {1, 2020} -> 1/2, {1, 2021} -> -499/36, {1, 2022} -> -25/36, 
 {1, 2023} -> 103/36, {1, 2024} -> -121/24, {1, 2025} -> 112/27, 
 {1, 2026} -> 6, {1, 2027} -> -1206937/5184, {1, 2028} -> 546151/1728, 
 {1, 2030} -> 121/24, {1, 2032} -> -112/27, {1, 2033} -> -27175/432, 
 {1, 2034} -> 112/27, {1, 2035} -> -4, {1, 2036} -> -6, {1, 2037} -> -103/36, 
 {1, 2038} -> -1/3, {1, 2039} -> 2/3, {1, 2040} -> 41/12, 
 {1, 2041} -> -78749395/62208, {1, 2042} -> -17/24, {1, 2043} -> -181/144, 
 {1, 2044} -> 559/72, {1, 2045} -> 3715049/6912, {1, 2046} -> 36863/2304, 
 {1, 2048} -> -29/3, {1, 2049} -> 12362765/88128, {1, 2050} -> 19883/1632, 
 {1, 2051} -> 112951/648, {1, 2052} -> 11/3, {1, 2053} -> 6, 
 {1, 2054} -> 2/9, {1, 2055} -> -77/24, {1, 2057} -> -11/3, {1, 2058} -> 5/9, 
 {1, 2059} -> -14, {1, 2060} -> -6, {1, 2061} -> -112951/648, 
 {1, 2062} -> 10, {1, 2063} -> 1815/16, {1, 2064} -> 53/6, 
 {1, 2065} -> -66995693/1057536, {1, 2066} -> -77/12, 
 {1, 2067} -> -5419517/176256, {1, 2068} -> -786763/11016, 
 {1, 2069} -> 81287/864, {1, 2071} -> 1946737/22032, {1, 2072} -> 56/9, 
 {1, 2073} -> -4, {1, 2075} -> 128/27, {1, 2076} -> 125/36, {1, 2078} -> 4, 
 {1, 2079} -> -56/9, {1, 2082} -> 4/9, {1, 2085} -> -1946737/22032, 
 {1, 2086} -> 18415/144, {1, 2087} -> 5413/48, {1, 2088} -> -4, 
 {1, 2089} -> 1991305/7344, {1, 2090} -> 5, {1, 2091} -> -159769/864, 
 {1, 2092} -> 98587/1728, {1, 2093} -> -19/3, {1, 2094} -> -156703/2448, 
 {1, 2096} -> 56/9, {1, 2097} -> -1, {1, 2098} -> 6, {1, 2099} -> -1/2, 
 {1, 2100} -> 1439/16, {1, 2102} -> -112/27, {1, 2104} -> -6, 
 {1, 2105} -> -125/18, {1, 2106} -> 5971397/2592, {1, 2107} -> -5128343/5184, 
 {1, 2108} -> -1, {1, 2109} -> 6, {1, 2112} -> 1/2, {1, 2113} -> -1439/16, 
 {1, 2115} -> -56/9, {1, 2117} -> 112/27, {1, 2119} -> 26743/216, 
 {1, 2121} -> -112/27, {1, 2122} -> 4, {1, 2124} -> 6, {1, 2125} -> 19/3, 
 {1, 2126} -> 156703/2448, {1, 2128} -> 17/9, {1, 2129} -> -1/3, 
 {1, 2134} -> -61/3, {1, 2135} -> 772103/5184, {1, 2136} -> 75415/576, 
 {1, 2137} -> -1546585/10368, {1, 2138} -> 253/216, 
 {1, 2139} -> 790327/15552, {1, 2140} -> -5022473/41472, 
 {1, 2141} -> 101697121/1410048, {1, 2144} -> -929417/5184, 
 {1, 2145} -> -289475/2304, {1, 2146} -> 2592605/10368, 
 {1, 2147} -> -2952035/6912, {1, 2148} -> -2592605/13824, 
 {1, 2149} -> 264466783/248832, {1, 2150} -> 22/3, {1, 2151} -> 19/72, 
 {1, 2152} -> 3491/192, {1, 2153} -> -356465/9792, {1, 2154} -> -97/54, 
 {1, 2155} -> -3715243/20736, {1, 2156} -> -15595/1088, 
 {1, 2157} -> 435209/14688, {1, 2158} -> -38557559/352512, 
 {1, 2159} -> 214295/2304, {1, 2160} -> -1/4, {1, 2161} -> -1/4, 
 {1, 2163} -> 3491/192, {1, 2164} -> -3/4, {1, 2165} -> -1/3, 
 {1, 2166} -> 1473/32, {1, 2167} -> -1505/32, {1, 2168} -> -23/12, 
 {1, 2169} -> 393667/3264, {1, 2170} -> -7/72, {1, 2171} -> 24950957/176256, 
 {1, 2172} -> -900305/19584, {1, 2173} -> 3935747/22032, 
 {1, 2174} -> 615481/44064, {1, 2175} -> 1/4, {1, 2176} -> -499/144, 
 {1, 2177} -> 402371/9792, {1, 2178} -> -397475/4896, 
 {1, 2179} -> 910805/9792, {1, 2180} -> -6515/1152, {1, 2181} -> -77/24, 
 {1, 2182} -> 89/36, {1, 2183} -> 5/2, {1, 2184} -> 4699847/6912, 
 {1, 2185} -> 98059/6912, {1, 2186} -> -11/12, {1, 2187} -> -1426457/19584, 
 {1, 2188} -> 1666723/29376, {1, 2189} -> 555667/10368, {1, 2190} -> 5/3, 
 {1, 2191} -> -5840755/22032, {1, 2192} -> 11633291/176256, 
 {1, 2193} -> 16445/576, {1, 2194} -> -28/9, {1, 2195} -> -5075/96, 
 {1, 2197} -> -2921741/20736, {1, 2198} -> -44/3, {1, 2200} -> 5075/96, 
 {1, 2201} -> 28/9, {1, 2203} -> -45541/1152, {1, 2206} -> -16445/576, 
 {1, 2207} -> -17/18, {1, 2208} -> 1/6, {1, 2209} -> -53/12, 
 {1, 2210} -> 419756395/2820096, {1, 2211} -> 15/4, 
 {1, 2212} -> 2968553/132192, {1, 2213} -> 3715/288, 
 {1, 2214} -> -14943205/264384, {1, 2215} -> -2474389/29376, 
 {1, 2216} -> -57071/1152, {1, 2217} -> -572083/7776, 
 {1, 2218} -> 2273683/44064, {1, 2219} -> -108837181/1057536, 
 {1, 2220} -> 6550577/248832, {1, 2224} -> 3686029/58752, 
 {1, 2225} -> -41/24, {1, 2226} -> -3719485/58752, 
 {1, 2227} -> -3686029/117504, {1, 2228} -> -3686029/88128, {1, 2229} -> 6, 
 {1, 2231} -> 3862285/88128, {1, 2233} -> -257/16, 
 {1, 2234} -> 488329/176256, {1, 2235} -> -1549537/352512, 
 {1, 2236} -> 19/12, {1, 2237} -> 41/4, {1, 2238} -> 81133/432, 
 {1, 2239} -> 121091/2592, {1, 2240} -> 41/12, {1, 2243} -> -17203/324, 
 {1, 2244} -> 3, {1, 2246} -> 3491/144, {1, 2247} -> -17203/324, 
 {1, 2248} -> 10523/216, {1, 2249} -> -3, {1, 2251} -> 3686029/88128, 
 {1, 2254} -> 1, {1, 2255} -> -11/36, {1, 2256} -> 4710715/132192, 
 {1, 2257} -> 11/72, {1, 2258} -> -3652573/117504, 
 {1, 2259} -> 3509773/176256, {1, 2260} -> -2624821/352512, 
 {1, 2261} -> 178321/2592, {1, 2262} -> -41/24, {1, 2263} -> 13926965/352512, 
 {1, 2264} -> -27917/6528, {1, 2266} -> -2/3, {1, 2267} -> 2266753/44064, 
 {1, 2268} -> -10/9, {1, 2269} -> 260527/7344, {1, 2270} -> 6306205/44064, 
 {1, 2271} -> 12347635/176256, {1, 2272} -> -1/6, {1, 2273} -> 25/36, 
 {1, 2274} -> 6961/216, {1, 2275} -> 290849/6528, {1, 2276} -> -188341/6912, 
 {1, 2277} -> 5/12, {1, 2278} -> -133963/1632, {1, 2279} -> -358097/9792, 
 {1, 2281} -> 167147/2754, {1, 2282} -> -1097923/44064, 
 {1, 2283} -> -14087/2448, {1, 2284} -> 41/12, {1, 2285} -> 8/3, 
 {1, 2286} -> 149/72, {1, 2287} -> 41/12, {1, 2288} -> 14087/2448, 
 {1, 2290} -> 72107/11016, {1, 2291} -> -10/3, {1, 2292} -> 41/18, 
 {1, 2293} -> 119809/1224, {1, 2294} -> -2/3, {1, 2295} -> 1/6, 
 {1, 2296} -> -1628713/33048, {1, 2297} -> 1/3, {1, 2298} -> -1403297/19584, 
 {1, 2299} -> -7739951/352512, {1, 2300} -> -353813/9792, 
 {1, 2301} -> -3717899/44064, {1, 2302} -> 24079699/352512, 
 {1, 2303} -> 37229587/528768, {1, 2305} -> 1/6, {1, 2306} -> -26/9, 
 {1, 2307} -> -6727/216, {1, 2308} -> -3391603/88128, 
 {1, 2309} -> 3243091/88128, {1, 2310} -> -5/3, {1, 2311} -> 101/9, 
 {1, 2312} -> -7, {1, 2313} -> 99247/612, {1, 2314} -> 81941/3672, 
 {1, 2315} -> -3237775/14688, {1, 2316} -> -12, {1, 2317} -> -2392153/88128, 
 {1, 2319} -> -16/9, {1, 2320} -> -12, {1, 2321} -> 3237775/14688, 
 {1, 2322} -> 3686029/88128, {1, 2323} -> -2524643/29376, {1, 2324} -> 4, 
 {1, 2325} -> -2392153/88128, {1, 2326} -> -8, {1, 2327} -> 1767/34, 
 {1, 2328} -> -1/6, {1, 2329} -> -14147/4131, {1, 2330} -> 1/3, 
 {1, 2331} -> -6895619/176256, {1, 2332} -> 25/18, {1, 2333} -> 460979/7344, 
 {1, 2334} -> 3949289/19584, {1, 2335} -> -1958347/16524, {1, 2337} -> 17/9, 
 {1, 2338} -> -16/3, {1, 2339} -> -8761/144, {1, 2340} -> 9353/288, 
 {1, 2341} -> -20/27, {1, 2342} -> -11/24, {1, 2343} -> 61/18, 
 {1, 2344} -> 273/8, {1, 2345} -> -2392153/88128, {1, 2346} -> 3/2, 
 {1, 2347} -> 1525/24, {1, 2348} -> 468125/10368, {1, 2349} -> 273/8, 
 {1, 2350} -> -61/18, {1, 2351} -> -139375/7344, {1, 2352} -> -134417/324, 
 {1, 2353} -> -2392153/88128, {1, 2354} -> 247/12, {1, 2355} -> -3/2, 
 {1, 2356} -> -1/3, {1, 2357} -> -2/3, {1, 2358} -> 23/12, 
 {1, 2359} -> -1250886133/2115072, {1, 2360} -> -23/24, {1, 2361} -> 641/48, 
 {1, 2362} -> 161/216, {1, 2363} -> 2812267/20736, 
 {1, 2364} -> 2866433/62208, {1, 2366} -> 172927/2448, {1, 2367} -> 7/8, 
 {1, 2368} -> 17/6, {1, 2369} -> 19037/1296, {1, 2370} -> 13/6, 
 {1, 2372} -> 85/72, {1, 2373} -> 19037/1296, {1, 2375} -> -17/6, 
 {1, 2376} -> 20/9, {1, 2377} -> 1/3, {1, 2378} -> 13559/216, 
 {1, 2379} -> -13/6, {1, 2380} -> -1/3, {1, 2381} -> 122743/2448, 
 {1, 2382} -> -13/36, {1, 2383} -> 945689/9792, {1, 2384} -> 13/72, 
 {1, 2385} -> 77251/4896, {1, 2386} -> -4684867/88128, 
 {1, 2387} -> 110719/3672, {1, 2389} -> -123287/2448, {1, 2390} -> -6415/72, 
 {1, 2391} -> -103/6, {1, 2392} -> -8/3, {1, 2393} -> 73/12, 
 {1, 2394} -> -103/6, {1, 2395} -> 6415/72, {1, 2396} -> -7501/108, 
 {1, 2397} -> -1/3, {1, 2398} -> -31/3, {1, 2399} -> 123287/2448, 
 {1, 2400} -> 12345/136, {1, 2401} -> 124375/2448, 
 {1, 2403} -> 18443677/264384, {1, 2405} -> 542201/11016, 
 {1, 2406} -> -382873/16524, {1, 2407} -> 123287/2448, 
 {1, 2409} -> -10619/3672, {1, 2410} -> 31/18, {1, 2411} -> -22243/432, 
 {1, 2412} -> -3, {1, 2413} -> 2392153/88128, {1, 2414} -> -3/2, 
 {1, 2416} -> 5189093/2592, {1, 2417} -> -17/18, {1, 2418} -> -183913/1728, 
 {1, 2419} -> 31/18, {1, 2420} -> -22243/432, {1, 2423} -> 3, 
 {1, 2425} -> 10619/3672, {1, 2426} -> 1/3, {1, 2427} -> 53009/1224, 
 {1, 2429} -> 134309/162, {1, 2430} -> 2392153/88128, {1, 2431} -> 25/9, 
 {1, 2432} -> -1103/36, {1, 2433} -> 3/2, {1, 2434} -> -123287/2448, 
 {1, 2436} -> 9749/306, {1, 2437} -> -7, {1, 2438} -> -2957447/5184, 
 {1, 2439} -> -130241/3672, {1, 2440} -> -13701073/5184, {1, 2441} -> -2/9, 
 {1, 2442} -> 4710485/62208, {1, 2443} -> -38258935/352512, 
 {1, 2444} -> -7493533/176256, {1, 2445} -> 9010919/5184, 
 {1, 2446} -> 156643/324, {1, 2447} -> 392057/1728, {1, 2448} -> 80873/1152, 
 {1, 2449} -> -392057/2304, {1, 2450} -> 357081973/176256, 
 {1, 2452} -> 11/72, {1, 2453} -> 41/144, {1, 2454} -> -1, 
 {1, 2455} -> 5225/576, {1, 2456} -> -34631/432, {1, 2457} -> -41/24, 
 {1, 2458} -> -77663/2592, {1, 2459} -> -21793/1296, {1, 2460} -> -1/12, 
 {1, 2461} -> 1111547/88128, {1, 2462} -> 97181/14688, {1, 2463} -> 67/48, 
 {1, 2464} -> 382063/22032, {1, 2465} -> -424033/11016, 
 {1, 2466} -> 1008743/176256, {1, 2467} -> 1/12, {1, 2468} -> -12887/1632, 
 {1, 2469} -> -101/18, {1, 2470} -> -39769/408, {1, 2471} -> -4664153/88128, 
 {1, 2472} -> -3702067/44064, {1, 2473} -> -23/24, {1, 2474} -> 2009/96, 
 {1, 2475} -> 10/27, {1, 2476} -> 4160267/6912, {1, 2477} -> -238621/2592, 
 {1, 2478} -> 13/72, {1, 2479} -> -29/3, {1, 2480} -> -203087/2592, 
 {1, 2481} -> 22903/1296, {1, 2483} -> -3256249/44064, 
 {1, 2484} -> -398687/22032, {1, 2485} -> 155581/9792, {1, 2486} -> -59/864, 
 {1, 2487} -> -1/3, {1, 2488} -> -1685/48, {1, 2489} -> 435757/10368, 
 {1, 2490} -> -59/864, {1, 2492} -> -155581/9792, {1, 2493} -> -16763/816, 
 {1, 2494} -> -4711/384, {1, 2495} -> -4/3, {1, 2496} -> 1/3, 
 {1, 2497} -> -9851/612, {1, 2499} -> 35833111/264384, {1, 2501} -> 2056/243, 
 {1, 2502} -> 961691/66096, {1, 2503} -> 24213203/264384, 
 {1, 2504} -> -728623/3888, {1, 2505} -> 58483/3888, 
 {1, 2506} -> 7209769/132192, {1, 2507} -> -22425401/176256, 
 {1, 2508} -> 19336079/705024, {1, 2510} -> 361009/14688, 
 {1, 2512} -> -125663/4896, {1, 2513} -> -11593/1296, {1, 2514} -> 1, 
 {1, 2515} -> 5/3, {1, 2516} -> -691463/4896, {1, 2517} -> -4644449/29376, 
 {1, 2518} -> 622541/13056, {1, 2519} -> -35/24, {1, 2520} -> 5/48, 
 {1, 2521} -> 696359/4896, {1, 2524} -> -3, {1, 2525} -> 235/216, 
 {1, 2528} -> 41/36, {1, 2529} -> 3, {1, 2531} -> -8471263/88128, 
 {1, 2532} -> -4561/648, {1, 2533} -> 235/216, {1, 2534} -> 1, 
 {1, 2535} -> -1, {1, 2536} -> 7476709/66096, {1, 2537} -> -1/2, 
 {1, 2538} -> 7881857/176256, {1, 2539} -> -30835021/176256, 
 {1, 2540} -> -19/12, {1, 2541} -> 696359/9792, {1, 2542} -> 72816257/352512, 
 {1, 2543} -> 28348669/352512, {1, 2545} -> -3/2, {1, 2546} -> -5/3, 
 {1, 2547} -> 691463/7344, {1, 2548} -> -9769/4896, 
 {1, 2549} -> 2431967/176256, {1, 2550} -> -13/3, {1, 2551} -> -3, 
 {1, 2552} -> -691463/7344, {1, 2554} -> -13/3, {1, 2555} -> 8005/324, 
 {1, 2558} -> -4, {1, 2559} -> 13/3, {1, 2560} -> -2989619/22032, 
 {1, 2561} -> -4561/648, {1, 2562} -> 8005/324, {1, 2564} -> -1/2, 
 {1, 2565} -> 938929/528768, {1, 2566} -> 5/4, {1, 2567} -> 805373/44064, 
 {1, 2568} -> 5/6, {1, 2570} -> -699895/14688, {1, 2571} -> 799015/15552, 
 {1, 2572} -> -1, {1, 2573} -> 305/16, {1, 2574} -> 241/32, 
 {1, 2575} -> -647399/14688, {1, 2577} -> -121/24, {1, 2578} -> 6265/324, 
 {1, 2579} -> -3, {1, 2582} -> 289/24, {1, 2583} -> 121/24, {1, 2584} -> 5/3, 
 {1, 2585} -> -23/3, {1, 2586} -> 3491/144, {1, 2587} -> 6265/324, 
 {1, 2588} -> 2, {1, 2589} -> 3, {1, 2590} -> -1/2, 
 {1, 2591} -> -685469/29376, {1, 2592} -> 1/4, {1, 2593} -> 1/2, 
 {1, 2594} -> 647399/29376, {1, 2595} -> 2434543/117504, 
 {1, 2596} -> -2857/972, {1, 2597} -> -41/4, {1, 2598} -> -3/2, 
 {1, 2599} -> -4945/216, {1, 2600} -> 11/3, {1, 2601} -> -3, 
 {1, 2603} -> -4945/216, {1, 2604} -> -7439/324, {1, 2605} -> -11/3, 
 {1, 2607} -> -2780/81, {1, 2608} -> 3, {1, 2609} -> 3, {1, 2610} -> -19/12, 
 {1, 2611} -> -1665149/15552, {1, 2612} -> -19/24, {1, 2613} -> -41/8, 
 {1, 2614} -> -19345/324, {1, 2615} -> -10271/864, {1, 2616} -> -1, 
 {1, 2617} -> -4, {1, 2618} -> -4, {1, 2619} -> -41/6, {1, 2620} -> 4, 
 {1, 2621} -> -691463/7344, {1, 2624} -> 1, {1, 2625} -> 1, {1, 2626} -> 3, 
 {1, 2627} -> 8330063/352512, {1, 2628} -> -5795/576, 
 {1, 2629} -> -4931/1728, {1, 2630} -> 1, {1, 2632} -> 1, 
 {1, 2633} -> 17203/324, {1, 2634} -> -1/2, {1, 2635} -> 1175/16, 
 {1, 2636} -> 2, {1, 2637} -> -6265/324, {1, 2638} -> 3, 
 {1, 2640} -> -3683/24, {1, 2641} -> -3491/72, {1, 2642} -> 1, 
 {1, 2643} -> 17203/324, {1, 2644} -> -7/18, {1, 2645} -> -1810/27, 
 {1, 2646} -> 1/2, {1, 2647} -> -1175/16, {1, 2649} -> -1, 
 {1, 2650} -> -3284557/88128, {1, 2651} -> 23/3, {1, 2653} -> -3491/72, 
 {1, 2654} -> 2, {1, 2655} -> -6265/324, {1, 2656} -> -1, {1, 2657} -> -3, 
 {1, 2658} -> -1, {1, 2661} -> 1/45, {1, 2662} -> 1/15, {1, 2664} -> -16/9, 
 {1, 2665} -> -2, {1, 2666} -> 3743/72, {1, 2667} -> -223/24, 
 {1, 2668} -> 17887/72, {1, 2669} -> 35/216, {1, 2670} -> 3203/108, 
 {1, 2671} -> -42485/864, {1, 2672} -> -27988733/1057536, {1, 2673} -> -4/3, 
 {1, 2674} -> -16/5, {1, 2675} -> -17455/144, {1, 2676} -> -3515/144, 
 {1, 2677} -> -4/3, {1, 2678} -> 4, {1, 2679} -> 1, 
 {1, 2680} -> -361943/1728, {1, 2682} -> -1/2, {1, 2683} -> -43177/29376, 
 {1, 2684} -> 1710023/352512, {1, 2685} -> 1/48, {1, 2686} -> 691463/9792, 
 {1, 2687} -> 577981/22032, {1, 2688} -> 10018739/117504, {1, 2689} -> -1/4, 
 {1, 2690} -> 2425157/58752, {1, 2691} -> -13/6, {1, 2692} -> -691463/14688, 
 {1, 2693} -> -2755267/44064, {1, 2694} -> -3545567/176256, {1, 2695} -> 5/4, 
 {1, 2696} -> 273/32, {1, 2697} -> 691463/29376, 
 {1, 2698} -> -1988449/117504, {1, 2699} -> 59131/5184, {1, 2700} -> -19/24, 
 {1, 2701} -> -41/8, {1, 2702} -> -106967/1296, {1, 2703} -> -36983/864, 
 {1, 2704} -> -111595/3672, {1, 2705} -> -4931/1152, {1, 2706} -> 989/216, 
 {1, 2707} -> -2915/96, {1, 2708} -> -47/216, {1, 2709} -> 2, 
 {1, 2710} -> 989/216, {1, 2711} -> -30311/324, {1, 2712} -> 2915/96, 
 {1, 2713} -> 70087/5184, {1, 2714} -> 23/6, {1, 2715} -> -47/216, 
 {1, 2716} -> 1/2, {1, 2719} -> -101/72, {1, 2720} -> -7783879/352512, 
 {1, 2722} -> -27834385/528768, {1, 2723} -> -3293545/44064, 
 {1, 2724} -> 37333/2592, {1, 2725} -> -202681/7776, 
 {1, 2726} -> -1388417/29376, {1, 2727} -> -6697919/176256, 
 {1, 2728} -> 138167/6912, {1, 2729} -> 6658/81, {1, 2730} -> 13/12, 
 {1, 2732} -> -14/9, {1, 2733} -> -11/9, {1, 2734} -> -2782585/44064, 
 {1, 2735} -> -7181597/176256, {1, 2736} -> 11/9, {1, 2737} -> 1188617/4896, 
 {1, 2738} -> 1188617/9792, {1, 2739} -> -211/272, {1, 2740} -> 924355/4896, 
 {1, 2741} -> -2381081/14688, {1, 2743} -> 12002167/88128, {1, 2744} -> -2/3, 
 {1, 2746} -> 32/9, {1, 2748} -> 2381081/14688, {1, 2749} -> -8471263/88128, 
 {1, 2750} -> -536271/1088, {1, 2751} -> -4, {1, 2752} -> 12002167/88128, 
 {1, 2753} -> 2/3, {1, 2754} -> -173789/408, {1, 2755} -> 2/3, 
 {1, 2756} -> 1/2, {1, 2757} -> 152298583/528768, {1, 2758} -> -2/3, 
 {1, 2759} -> -352583/19584, {1, 2760} -> -19/6, {1, 2761} -> 2502575/14688, 
 {1, 2762} -> -10082627/88128, {1, 2763} -> 11029625/132192, 
 {1, 2765} -> -5/18, {1, 2766} -> 107/24, {1, 2767} -> 349/144, 
 {1, 2768} -> -3134509/14688, {1, 2769} -> -43/72, {1, 2770} -> -17/6, 
 {1, 2771} -> 11982991/88128, {1, 2772} -> 3/2, {1, 2774} -> -49/18, 
 {1, 2775} -> 17/6, {1, 2777} -> -990455/22032, {1, 2778} -> -493/36, 
 {1, 2779} -> 11982991/88128, {1, 2780} -> 41/18, {1, 2781} -> -3/2, 
 {1, 2782} -> -59/36, {1, 2784} -> 5/6, {1, 2785} -> -81750515/1057536, 
 {1, 2786} -> -5/12, {1, 2787} -> -7/24, {1, 2788} -> 3098605/29376, 
 {1, 2789} -> 908527/20736, {1, 2790} -> -12113/1944, 
 {1, 2791} -> -9874621/88128, {1, 2792} -> 42293/2592, {1, 2793} -> 9865/108, 
 {1, 2794} -> 17/6, {1, 2795} -> 5/6, {1, 2796} -> 1/6, {1, 2797} -> -17/6, 
 {1, 2798} -> 20/3, {1, 2799} -> -1/3, {1, 2800} -> 287/36, 
 {1, 2801} -> -5/6, {1, 2802} -> -9865/108, {1, 2803} -> -53089/1296, 
 {1, 2804} -> -363421/4896, {1, 2805} -> -23/2, {1, 2806} -> 84473885/352512, 
 {1, 2807} -> -23/4, {1, 2808} -> -10533133/176256, 
 {1, 2809} -> 21777785/176256, {1, 2810} -> 1365677/264384, {1, 2811} -> -13, 
 {1, 2812} -> 1976749/44064, {1, 2813} -> -6863/72, {1, 2815} -> -2/3, 
 {1, 2816} -> 8/3, {1, 2817} -> -73/18, {1, 2819} -> 6863/72, 
 {1, 2821} -> -651367/1836, {1, 2822} -> 1/3, {1, 2823} -> 2/3, 
 {1, 2824} -> -1976749/44064, {1, 2825} -> -7014425/22032, 
 {1, 2826} -> -356893/4896, {1, 2827} -> 23/3, {1, 2828} -> 24512273/176256, 
 {1, 2830} -> 45567/272, {1, 2831} -> 11420285/264384, 
 {1, 2833} -> -1171765/44064, {1, 2835} -> 21023/2448, {1, 2836} -> -41/12, 
 {1, 2837} -> 3, {1, 2839} -> -11982991/88128, {1, 2840} -> -3/2, 
 {1, 2842} -> -196/9, {1, 2843} -> -137/36, {1, 2844} -> -41/12, 
 {1, 2845} -> -3, {1, 2847} -> -21023/2448, {1, 2849} -> 5/3, 
 {1, 2850} -> -13049/11016, {1, 2852} -> 493/18, 
 {1, 2854} -> -11982991/88128, {1, 2855} -> -41/18, {1, 2856} -> 3/2, 
 {1, 2858} -> 1171765/44064, {1, 2859} -> 23/3, {1, 2860} -> -517789/2448, 
 {1, 2861} -> 1/3, {1, 2862} -> -17/405, {1, 2863} -> -1/30, 
 {1, 2864} -> 9/4, {1, 2865} -> 31/18, {1, 2866} -> -22/3, 
 {1, 2867} -> 79/18, {1, 2868} -> 1216807/29376, {1, 2869} -> 7/36, 
 {1, 2870} -> -29/9, {1, 2871} -> -527/432, {1, 2872} -> 11159663/58752, 
 {1, 2873} -> 7304275/66096, {1, 2874} -> 2/3, {1, 2875} -> 8/5, 
 {1, 2876} -> 187/36, {1, 2877} -> 5/4, {1, 2879} -> 16/3, 
 {1, 2881} -> -261160691/1057536, {1, 2882} -> 8, {1, 2883} -> 1/6, 
 {1, 2884} -> 7951421/176256, {1, 2885} -> 1168489/9792, 
 {1, 2886} -> 553519/14688, {1, 2887} -> -642775/3264, 
 {1, 2888} -> 2628197/22032, {1, 2889} -> -1/2, {1, 2890} -> 283/144, 
 {1, 2891} -> 670247/9792, {1, 2892} -> -58027099/352512, 
 {1, 2893} -> 35165609/352512, {1, 2894} -> -23/4, 
 {1, 2895} -> -5976407/176256, {1, 2896} -> 15327979/88128, 
 {1, 2897} -> 1142971/14688, {1, 2898} -> 23/6, 
 {1, 2899} -> -26081063/176256, {1, 2900} -> 26656241/176256, 
 {1, 2901} -> -1973/36, {1, 2902} -> -70643/3264, {1, 2904} -> -47/72, 
 {1, 2905} -> 1/3, {1, 2906} -> -4/3, {1, 2907} -> 13/6, 
 {1, 2909} -> 70643/3264, {1, 2911} -> -50889527/88128, {1, 2912} -> 2, 
 {1, 2913} -> -47/72, {1, 2914} -> -1/3, {1, 2915} -> 1973/36, 
 {1, 2916} -> -1284799/5184, {1, 2917} -> -1/6, {1, 2918} -> 29/12, 
 {1, 2919} -> 189716579/2115072, {1, 2920} -> 41/9, 
 {1, 2921} -> -81668887/528768, {1, 2922} -> 28926397/352512, 
 {1, 2923} -> 4199341/176256, {1, 2924} -> -43495859/264384, 
 {1, 2925} -> -269606891/1057536, {1, 2926} -> -1089709/2754, 
 {1, 2928} -> -19/3, {1, 2929} -> 1/9, {1, 2930} -> -28/9, 
 {1, 2931} -> 101/18, {1, 2932} -> 675143/7344, {1, 2933} -> 1/2, 
 {1, 2934} -> 56/9, {1, 2935} -> 9205259/44064, {1, 2936} -> 22/3, 
 {1, 2938} -> 32/9, {1, 2939} -> -56/9, {1, 2940} -> 5/3, 
 {1, 2941} -> -124769/918, {1, 2942} -> 62/27, {1, 2943} -> 9205259/44064, 
 {1, 2944} -> -8, {1, 2945} -> -22/3, {1, 2946} -> 14/9, {1, 2947} -> 2/3, 
 {1, 2948} -> -2, {1, 2949} -> 35299813/528768, {1, 2950} -> 1/6, 
 {1, 2951} -> -1/6, {1, 2952} -> -310943/2448, {1, 2953} -> -6649381/88128, 
 {1, 2954} -> 13439/1296, {1, 2955} -> -395299/2448, {1, 2956} -> -7/6, 
 {1, 2957} -> -20/9, {1, 2958} -> 8, {1, 2959} -> 50/9, {1, 2960} -> 22/3, 
 {1, 2961} -> -20/9, {1, 2962} -> -28, {1, 2963} -> -8, {1, 2964} -> -14/9, 
 {1, 2965} -> -392579/2448, {1, 2966} -> 106493/2448, 
 {1, 2967} -> -402643/4896, {1, 2968} -> -349603/9792, 
 {1, 2969} -> -1228873/14688, {1, 2970} -> 397475/2448, {1, 2971} -> 280/9, 
 {1, 2973} -> 1173379/7344, {1, 2974} -> 2/3, {1, 2976} -> -280/9, 
 {1, 2977} -> -691463/7344, {1, 2978} -> -126092/459, 
 {1, 2979} -> 1173379/7344, {1, 2980} -> -2/3, {1, 2981} -> -397475/2448, 
 {1, 2982} -> -519463/1224, {1, 2983} -> -394211/2448, 
 {1, 2984} -> -25197029/176256, {1, 2985} -> -83777/3672, 
 {1, 2986} -> -4523069/44064, {1, 2987} -> -397475/2448, 
 {1, 2989} -> 3237775/14688, {1, 2990} -> 12, {1, 2991} -> 13/3, 
 {1, 2992} -> -1/3, {1, 2993} -> -1715275/9792, {1, 2994} -> -22/3, 
 {1, 2996} -> -380/27, {1, 2997} -> 32/9, {1, 2998} -> 12, 
 {1, 2999} -> -13/3, {1, 3001} -> -3237775/14688, {1, 3002} -> -1, 
 {1, 3003} -> -3284557/88128, {1, 3004} -> 4/3, {1, 3005} -> 2649491/29376, 
 {1, 3006} -> -2, {1, 3007} -> -124/27, {1, 3008} -> -1/3, 
 {1, 3009} -> -1715275/9792, {1, 3010} -> 8, {1, 3011} -> 22/3, 
 {1, 3012} -> 397475/2448, {1, 3013} -> -16379/306, {1, 3014} -> -2/3, 
 {1, 3015} -> 17/405, {1, 3016} -> 1/30, {1, 3017} -> -3/4, 
 {1, 3018} -> -31/18, {1, 3019} -> -2/3, {1, 3020} -> 1/2, 
 {1, 3021} -> -7667/576, {1, 3022} -> 236/9, {1, 3023} -> -1/9, 
 {1, 3024} -> -100/27, {1, 3025} -> 27768755/176256, 
 {1, 3026} -> -626543/62208, {1, 3027} -> -2/3, {1, 3028} -> -8/5, 
 {1, 3029} -> -112/9, {1, 3030} -> 35/54, {1, 3031} -> -134/27, 
 {1, 3032} -> -2/9, {1, 3033} -> 67/18, {1, 3034} -> -574814171/1057536, 
 {1, 3035} -> 19/6, {1, 3036} -> -5/4, {1, 3037} -> 14/9, 
 {1, 3038} -> -694727/14688, {1, 3039} -> 4701151/176256, 
 {1, 3040} -> -1434521/11016, {1, 3041} -> 2/9, {1, 3042} -> -1/2, 
 {1, 3043} -> -7/9, {1, 3044} -> -2092073/14688, {1, 3045} -> -2378285/29376, 
 {1, 3046} -> -56/3, {1, 3048} -> 4411201/22032, {1, 3049} -> 1/3, 
 {1, 3051} -> -16/9, {1, 3053} -> 56/3, {1, 3054} -> -9120241/88128, 
 {1, 3055} -> -7000037/29376, {1, 3056} -> -5/3, {1, 3057} -> 4411201/22032, 
 {1, 3058} -> -1/3, {1, 3059} -> -45533/612, {1, 3060} -> -1/3, 
 {1, 3061} -> 1/12, {1, 3062} -> -115673869/1057536, {1, 3063} -> 5/18, 
 {1, 3064} -> -3539959/88128, {1, 3065} -> 53/54, {1, 3066} -> -247271/3672, 
 {1, 3067} -> 1511443/66096, {1, 3068} -> 4852963/528768, {1, 3071} -> -1/2, 
 {1, 3072} -> -1801/144, {1, 3073} -> 589/288, {1, 3074} -> -20/9, 
 {1, 3075} -> -1045/24, {1, 3077} -> 4/3, {1, 3079} -> 10/9, 
 {1, 3080} -> 47/36, {1, 3081} -> -20/9, {1, 3082} -> 7429/72, 
 {1, 3083} -> 1045/24, {1, 3084} -> 14/9, {1, 3085} -> -19/4, 
 {1, 3086} -> -2/9, {1, 3087} -> 6089/432, {1, 3088} -> -25/18, 
 {1, 3089} -> 437/96, {1, 3090} -> 3733/288, {1, 3091} -> -143/36, 
 {1, 3093} -> 103/36, {1, 3094} -> 1173379/7344, {1, 3095} -> 15, 
 {1, 3097} -> -5/6, {1, 3098} -> -6967/108, {1, 3099} -> 365/54, 
 {1, 3100} -> 1173379/7344, {1, 3101} -> -34/3, {1, 3102} -> -15, 
 {1, 3103} -> -103/36, {1, 3104} -> -103/36, {1, 3105} -> -49/12, 
 {1, 3106} -> 6, {1, 3107} -> -3016201/176256, {1, 3108} -> -3/4, 
 {1, 3109} -> 13/96, {1, 3110} -> 113/216, {1, 3111} -> 3, 
 {1, 3112} -> -103/36, {1, 3114} -> -61/18, {1, 3115} -> 1, 
 {1, 3116} -> -273/8, {1, 3118} -> 121/24, {1, 3119} -> -1/3, 
 {1, 3120} -> 2066773/88128, {1, 3121} -> -13/6, {1, 3122} -> 329/6, 
 {1, 3124} -> 1206937/2592, {1, 3125} -> -468125/5184, {1, 3126} -> 1, 
 {1, 3127} -> -273/8, {1, 3129} -> -121/24, {1, 3131} -> 61/18, 
 {1, 3133} -> 1/3, {1, 3134} -> 91231/7344, {1, 3135} -> -1/2, 
 {1, 3136} -> -80797/1728, {1, 3137} -> -1/3, {1, 3138} -> 2066773/88128, 
 {1, 3139} -> 25/9, {1, 3140} -> -494/9, {1, 3141} -> 13/6, 
 {1, 3142} -> -329/6, {1, 3143} -> -3, {1, 3144} -> 103/36, 
 {1, 3145} -> 17/9, {1, 3146} -> 1, {1, 3147} -> -1/18, {1, 3150} -> 3/2, 
 {1, 3151} -> 505/24, {1, 3152} -> 6193819/10368, {1, 3153} -> 2255/576, 
 {1, 3154} -> 2654027/2592, {1, 3155} -> -329/24, {1, 3156} -> 147733/15552, 
 {1, 3157} -> -1794727/20736, {1, 3158} -> -587166545/4230144, 
 {1, 3161} -> -2380621/2592, {1, 3162} -> -1144885/3456, 
 {1, 3163} -> 1982113/5184, {1, 3164} -> -3640603/3456, 
 {1, 3165} -> -1982113/6912, {1, 3166} -> 342253301/124416, 
 {1, 3168} -> 85/36, {1, 3169} -> -539/288, {1, 3170} -> 145/36, 
 {1, 3171} -> -2515/288, {1, 3172} -> -3, {1, 3173} -> 1189/288, 
 {1, 3174} -> -15/64, {1, 3175} -> 28/9, {1, 3176} -> 2491/864, 
 {1, 3177} -> -309/16, {1, 3178} -> -1557/16, {1, 3179} -> -538927/3456, 
 {1, 3180} -> -28/9, {1, 3182} -> 173/54, {1, 3183} -> 1113589/2592, 
 {1, 3184} -> 2491/864, {1, 3185} -> 275/12, {1, 3186} -> 309/16, 
 {1, 3187} -> -7/9, {1, 3188} -> -1/6, {1, 3189} -> 143/12, 
 {1, 3190} -> 158136809/497664, {1, 3191} -> -13/4, {1, 3192} -> 37/3, 
 {1, 3193} -> -4213/864, {1, 3194} -> -11905373/62208, 
 {1, 3195} -> 13186109/248832, {1, 3198} -> 4325/81, {1, 3200} -> 47/3, 
 {1, 3202} -> -1/6, {1, 3205} -> -10/9, {1, 3206} -> 1/9, 
 {1, 3207} -> -235/6, {1, 3208} -> -47/3, {1, 3209} -> -4325/81, 
 {1, 3210} -> -50641/1296, {1, 3211} -> 347435/7344, {1, 3212} -> 29/3, 
 {1, 3213} -> -68376373/528768, {1, 3214} -> -5/2, {1, 3215} -> -6737/816, 
 {1, 3216} -> -1729309/15552, {1, 3217} -> -7, {1, 3218} -> -112951/648, 
 {1, 3219} -> -17/6, {1, 3220} -> -1, {1, 3221} -> -19037/1296, 
 {1, 3222} -> -11/3, {1, 3223} -> 20/9, {1, 3224} -> -13/6, 
 {1, 3225} -> 459/8, {1, 3227} -> -4/9, {1, 3228} -> -85/36, {1, 3229} -> -1, 
 {1, 3230} -> -19037/1296, {1, 3232} -> 11/3, {1, 3233} -> 17/6, 
 {1, 3234} -> -10/9, {1, 3236} -> -23/18, {1, 3237} -> 20/9, 
 {1, 3238} -> 31/18, {1, 3239} -> -19693/108, {1, 3240} -> 13/6, 
 {1, 3241} -> -459/8, {1, 3242} -> 7, {1, 3243} -> 112951/648, 
 {1, 3244} -> -104/9, {1, 3245} -> 44/3, {1, 3246} -> -23225/136, 
 {1, 3247} -> 2/135, {1, 3248} -> 1/10, {1, 3250} -> -13/6, {1, 3251} -> 4, 
 {1, 3252} -> -53/9, {1, 3253} -> 197/9, {1, 3254} -> 355/36, 
 {1, 3255} -> -29/12, {1, 3256} -> 2441/432, {1, 3257} -> 13253/648, 
 {1, 3258} -> 2473355/352512, {1, 3259} -> -2, {1, 3260} -> -24/5, 
 {1, 3261} -> -469/36, {1, 3262} -> -47/108, {1, 3263} -> 58/27, 
 {1, 3264} -> -104/9, {1, 3265} -> -29/18, {1, 3266} -> -475037/2592, 
 {1, 3268} -> 29/6, {1, 3269} -> 2874101/176256, {1, 3270} -> -871991/58752, 
 {1, 3271} -> -1973/108, {1, 3272} -> 989/72, {1, 3274} -> -377/16, 
 {1, 3276} -> -2/3, {1, 3277} -> 989/72, {1, 3280} -> 5/9, 
 {1, 3281} -> -20/9, {1, 3282} -> -26065/2592, {1, 3283} -> 377/16, 
 {1, 3284} -> 1973/108, {1, 3285} -> -107/18, {1, 3286} -> -1059973/5184, 
 {1, 3287} -> 449/72, {1, 3288} -> 212778577/2115072, {1, 3289} -> 223/27, 
 {1, 3290} -> 58817/459, {1, 3291} -> -2065679/14688, 
 {1, 3292} -> -619957/7776, {1, 3293} -> -65093/972, {1, 3294} -> -10/3, 
 {1, 3295} -> -503339/11016, {1, 3297} -> 6415/72, {1, 3298} -> 103/6, 
 {1, 3299} -> 4, {1, 3300} -> -1173379/7344, {1, 3301} -> -15, 
 {1, 3303} -> -256/27, {1, 3304} -> -25/2, {1, 3305} -> 103/6, 
 {1, 3307} -> -4, {1, 3309} -> -6415/72, {1, 3311} -> 7381/108, 
 {1, 3313} -> -347/27, {1, 3314} -> -1173379/7344, {1, 3315} -> 34/3, 
 {1, 3316} -> 15, {1, 3317} -> 10/3, {1, 3318} -> 503339/11016, 
 {1, 3319} -> 23/3, {1, 3320} -> -495757/2448, {1, 3321} -> 44/3, 
 {1, 3322} -> -23225/136, {1, 3323} -> -2/81, {1, 3325} -> 9, 
 {1, 3326} -> 2/3, {1, 3327} -> 4/3, {1, 3328} -> 191/18, 
 {1, 3329} -> 25289/576, {1, 3330} -> 515/18, {1, 3331} -> 53/9, 
 {1, 3332} -> 653/72, {1, 3333} -> 19034723/176256, 
 {1, 3334} -> -132506747/1057536, {1, 3337} -> -27/2, {1, 3338} -> -152/27, 
 {1, 3339} -> 76/27, {1, 3340} -> 4/9, {1, 3341} -> -19/9, 
 {1, 3342} -> -765917651/1057536, {1, 3344} -> 3967915/88128, 
 {1, 3345} -> -112/9, {1, 3347} -> 4/3, {1, 3348} -> 2/3, {1, 3349} -> 19/9, 
 {1, 3352} -> 112/9, {1, 3354} -> 119/36, {1, 3355} -> -2/9, 
 {1, 3356} -> 1/2, {1, 3357} -> -4/3, {1, 3358} -> -3967915/88128, 
 {1, 3359} -> -238139/1728, {1, 3360} -> 7134785/88128, {1, 3361} -> -5/2, 
 {1, 3362} -> -489313/117504, {1, 3364} -> -908705/66096, 
 {1, 3365} -> -41659183/1057536, {1, 3366} -> -14279/288, {1, 3367} -> -44/3, 
 {1, 3368} -> 19/3, {1, 3369} -> 5353/1632, {1, 3370} -> 14279/576, 
 {1, 3371} -> 382651/14688, {1, 3374} -> 383941/44064, 
 {1, 3375} -> -382651/29376, {1, 3376} -> 3281/288, {1, 3378} -> -31/18, 
 {1, 3379} -> 81853/1728, {1, 3380} -> 3281/576, {1, 3381} -> -11/2, 
 {1, 3383} -> 1/2, {1, 3384} -> -1329/32, {1, 3385} -> 11/4, 
 {1, 3386} -> -1301/288, {1, 3387} -> 19/3, {1, 3388} -> 1/3, 
 {1, 3389} -> -561229/22032, {1, 3390} -> -1301/576, {1, 3391} -> 19/8, 
 {1, 3393} -> 13/6, {1, 3394} -> -267/8, {1, 3395} -> -19/16, 
 {1, 3397} -> 125/9, {1, 3398} -> -56271739/13824, {1, 3399} -> -27695/512, 
 {1, 3401} -> 17/9, {1, 3402} -> 2671051/41472, {1, 3403} -> 310687/3456, 
 {1, 3405} -> -31/18, {1, 3406} -> 81853/1728, {1, 3407} -> 3281/576, 
 {1, 3410} -> 1025/1152, {1, 3411} -> 3347/192, {1, 3413} -> -1/2, 
 {1, 3414} -> 1329/32, {1, 3415} -> 11/4, {1, 3418} -> -383941/44064, 
 {1, 3419} -> -382651/29376, {1, 3421} -> 323/1152, {1, 3422} -> 2141/192, 
 {1, 3423} -> -9/2, {1, 3424} -> -1/3, {1, 3425} -> -1071143/58752, 
 {1, 3426} -> -372457/3672, {1, 3428} -> 19/3, {1, 3429} -> -17160367/10368, 
 {1, 3430} -> -9665/64, {1, 3431} -> 19/3, {1, 3432} -> 1/3, 
 {1, 3433} -> -561229/22032, {1, 3434} -> -1301/576, {1, 3436} -> -25/9, 
 {1, 3437} -> 12979/384, {1, 3438} -> 3701/192, {1, 3440} -> -13/6, 
 {1, 3441} -> 267/8, {1, 3442} -> -19/16, {1, 3443} -> 44/3, 
 {1, 3444} -> -19/3, {1, 3445} -> -5353/1632, {1, 3446} -> 14279/576, 
 {1, 3449} -> -229561/29376, {1, 3450} -> -94177/3672, {1, 3452} -> 463/192, 
 {1, 3453} -> -2891/64, {1, 3456} -> -1/6, {1, 3457} -> -1/20, 
 {1, 3458} -> -1/2, {1, 3459} -> 11/90, {1, 3460} -> -19/324, 
 {1, 3461} -> 109/972, {1, 3462} -> 41/540, {1, 3463} -> -3/10, 
 {1, 3464} -> 1/4, {1, 3465} -> -1/36, {1, 3466} -> -65/108, {1, 3468} -> 2, 
 {1, 3469} -> 1/3, {1, 3470} -> -5/3, {1, 3471} -> 12/5, {1, 3472} -> 2, 
 {1, 3473} -> -4/3, {1, 3474} -> -7/6, {1, 3475} -> -32574865/10368, 
 {1, 3476} -> 22/9, {1, 3477} -> -53/6, {1, 3478} -> -44589179/31104, 
 {1, 3479} -> 3, {1, 3481} -> -1/3, {1, 3482} -> -139/9, {1, 3483} -> -6, 
 {1, 3484} -> 1/4, {1, 3485} -> 431/24, {1, 3486} -> 455/36, 
 {1, 3487} -> 41/108, {1, 3488} -> -217/27, {1, 3489} -> 1024115/13824, 
 {1, 3490} -> 476441/243, {1, 3491} -> -151/18, {1, 3492} -> -280705/14688, 
 {1, 3493} -> 39124603/6912, {1, 3494} -> 533/216, 
 {1, 3495} -> -11852521/31104, {1, 3496} -> 1716419/44064, 
 {1, 3497} -> 77464633/10575360, {1, 3498} -> 6, {1, 3500} -> 5/3, 
 {1, 3501} -> 32/27, {1, 3502} -> 72/5, {1, 3504} -> -2, {1, 3505} -> 253/54, 
 {1, 3506} -> 4, {1, 3507} -> 2/3, {1, 3508} -> -942899/3456, 
 {1, 3509} -> 175/18, {1, 3510} -> 38363/256, {1, 3511} -> 966515/4608, 
 {1, 3512} -> 230960873/248832, {1, 3513} -> -41/8, 
 {1, 3514} -> 1731089/6912, {1, 3515} -> -1/6, {1, 3516} -> 17/12, 
 {1, 3517} -> 17356847/62208, {1, 3518} -> -8/9, {1, 3519} -> -743/144, 
 {1, 3520} -> 1571921/13824, {1, 3521} -> 14/3, {1, 3522} -> 2/3, 
 {1, 3523} -> -19/6, {1, 3524} -> 7/4, {1, 3525} -> 19/6, 
 {1, 3526} -> -45/16, {1, 3527} -> -29/2, {1, 3528} -> -41/8, {2, 2} -> -5/2, 
 {2, 26} -> 1/3, {2, 38} -> -7/12, {2, 50} -> 11/12, {2, 62} -> 1/6, 
 {2, 74} -> 1/2, {2, 86} -> 8/3, {2, 122} -> 1/3, {2, 134} -> -1/12, 
 {2, 146} -> -1/12, {2, 158} -> 1/6, {2, 190} -> 1/4, {2, 202} -> -3/4, 
 {2, 214} -> -1/6, {2, 261} -> -1/3, {2, 307} -> -1/2, {2, 420} -> 1/2, 
 {2, 429} -> -1/2, {2, 485} -> -2/3, {2, 496} -> -1/4, {2, 530} -> 1, 
 {2, 542} -> 5/12, {2, 554} -> 1/2, {2, 577} -> -3/4, {2, 596} -> -1, 
 {2, 1013} -> 1/3, {2, 1034} -> 1/3, {2, 1039} -> 1/3, {2, 1053} -> -1/3, 
 {2, 1055} -> -2/3, {2, 1066} -> 13/6, {2, 1067} -> 1/6, {2, 1076} -> 1/2, 
 {2, 1091} -> 1/2, {2, 1095} -> -1/2, {2, 1104} -> 1, {2, 1124} -> -2/3, 
 {2, 1126} -> 5/6, {2, 1157} -> -5/6, {2, 1162} -> -1/3, {2, 1182} -> -4/3, 
 {2, 1184} -> 2/3, {2, 1193} -> -1/2, {2, 1198} -> 1/2, {2, 1202} -> -1/2, 
 {2, 1221} -> 1/2, {2, 1231} -> -23/6, {2, 1265} -> 1/2, {2, 1285} -> 1, 
 {2, 1287} -> -1/4, {2, 1293} -> 13/6, {2, 1294} -> -1/3, {2, 1316} -> -5/3, 
 {2, 1318} -> 5/6, {2, 1338} -> 1/3, {2, 1340} -> 1/3, {2, 1360} -> -1, 
 {2, 1362} -> 1/2, {2, 1376} -> -7/3, {2, 1378} -> -2/3, {2, 1390} -> -1/3, 
 {2, 1394} -> -2/3, {2, 1405} -> -13/3, {2, 1411} -> 7/18, {2, 1424} -> -1/6, 
 {2, 1435} -> -1/3, {2, 1445} -> 1/3, {2, 1454} -> -1/4, {2, 1469} -> -1, 
 {2, 1475} -> 2/3, {2, 1480} -> 1/6, {2, 1504} -> 13/12, {2, 1506} -> -7/12, 
 {2, 1572} -> 1/3, {2, 1587} -> -1/3, {2, 1592} -> -2/3, {2, 1606} -> 1/3, 
 {2, 1608} -> -2/3, {2, 1638} -> -1/3, {2, 1640} -> -1/3, {2, 1678} -> -1/3, 
 {2, 1694} -> 1/3, {2, 1696} -> -1/6, {2, 1716} -> 2/3, {2, 1718} -> -5/6, 
 {2, 1736} -> 1, {2, 1743} -> 1, {2, 1745} -> 1/3, {2, 1750} -> 5/3, 
 {2, 1763} -> -1/9, {2, 1785} -> 1/6, {2, 1794} -> -1/6, {2, 1810} -> 1/6, 
 {2, 1815} -> 1/3, {2, 1833} -> -2/3, {2, 1835} -> 11/18, {2, 1866} -> 1, 
 {2, 1893} -> 7/6, {2, 1895} -> -7/12, {2, 1911} -> -1/2, {2, 1916} -> 1/2, 
 {2, 1937} -> -1, {2, 1957} -> 3/2, {2, 1961} -> -1, {2, 1977} -> 1/2, 
 {2, 1979} -> -1/4, {2, 1987} -> -1/2, {2, 2008} -> -1, {2, 2010} -> 1/4, 
 {2, 2015} -> -13/6, {2, 2040} -> 3/2, {2, 2042} -> -3/4, {2, 2048} -> -2/3, 
 {2, 2064} -> 5/6, {2, 2066} -> -5/12, {2, 2088} -> -1, {2, 2093} -> -2/3, 
 {2, 2099} -> 1/2, {2, 2105} -> -10/3, {2, 2112} -> -1/2, {2, 2125} -> 2/3, 
 {2, 2138} -> 23/36, {2, 2151} -> -7/12, {2, 2160} -> -1/4, 
 {2, 2168} -> -1/4, {2, 2175} -> 1/2, {2, 2181} -> -1/4, {2, 2186} -> -5/12, 
 {2, 2190} -> 1/3, {2, 2209} -> -13/12, {2, 2211} -> 5/12, {2, 2236} -> -1/2, 
 {2, 2255} -> -1/6, {2, 2257} -> 1/12, {2, 2337} -> 1/3, {2, 2358} -> 1/6, 
 {2, 2360} -> -1/12, {2, 2382} -> -7/6, {2, 2384} -> 7/12, {2, 2410} -> 1, 
 {2, 2417} -> -2/3, {2, 2419} -> 1, {2, 2431} -> 2/3, {2, 2441} -> -5/36, 
 {2, 2452} -> 1/12, {2, 2473} -> -1/12, {2, 2478} -> 7/12, {2, 2572} -> 1/2, 
 {2, 2610} -> 1/2, {2, 2612} -> 1/4, {2, 2634} -> 1/2, {2, 2644} -> 1/3, 
 {2, 2646} -> -1/2, {2, 2669} -> 5/72, {2, 2700} -> 1/4, {2, 2719} -> -1/12, 
 {2, 2721} -> -1/6, {2, 2729} -> -65/9, {2, 2805} -> -3/2, {2, 2807} -> -3/4, 
 {2, 2827} -> 1, {2, 2859} -> 1, {2, 2864} -> 23/6, {2, 2870} -> -1/3, 
 {2, 2882} -> 23/12, {2, 2894} -> -3/4, {2, 2898} -> 1/2, {2, 2918} -> 1/4, 
 {2, 2920} -> 1/2, {2, 2928} -> -1/2, {2, 2995} -> -1, {2, 3035} -> 1/4, 
 {2, 3086} -> 2/3, {2, 3088} -> -1/3, {2, 3106} -> 1, {2, 3121} -> -1, 
 {2, 3135} -> -1/3, {2, 3139} -> 2/3, {2, 3141} -> 1, {2, 3155} -> -73/36, 
 {2, 3168} -> 1/6, {2, 3172} -> -1/2, {2, 3189} -> 3/2, {2, 3191} -> -1/6, 
 {2, 3212} -> 2/3, {2, 3214} -> -1/2, {2, 3224} -> -1, {2, 3238} -> 7/3, 
 {2, 3240} -> 1, {2, 3245} -> 5/3, {2, 3255} -> 5/18, {2, 3268} -> 1/3, 
 {2, 3287} -> -1/6, {2, 3289} -> 19/18, {2, 3293} -> 65/9, {2, 3294} -> -2/3, 
 {2, 3302} -> -1, {2, 3317} -> 2/3, {2, 3319} -> 1, {2, 3321} -> 5/3, 
 {2, 3331} -> 4/9, {2, 3361} -> -1/2, {2, 3368} -> 2/3, {2, 3378} -> -1, 
 {2, 3383} -> -1/2, {2, 3387} -> 1/2, {2, 3393} -> 1, {2, 3397} -> 17/3, 
 {2, 3401} -> 4/3, {2, 3405} -> -1, {2, 3413} -> 1/2, {2, 3423} -> 1/6, 
 {2, 3428} -> 2/3, {2, 3431} -> 1/2, {2, 3436} -> -2/3, {2, 3440} -> -1, 
 {2, 3444} -> -2/3, {2, 3459} -> -11/540, {2, 3463} -> 1/20, 
 {2, 3468} -> -1/3, {2, 3473} -> 1, {2, 3476} -> -43/12, {2, 3482} -> -32/3, 
 {2, 3486} -> 13/12, {2, 3488} -> -7/18, {2, 3491} -> 1/12, 
 {2, 3494} -> -37/72, {2, 3498} -> -1, {2, 3502} -> -12/5, {2, 3509} -> 19/3, 
 {2, 3515} -> 17/12, {2, 3518} -> -1, {2, 3521} -> 4, {2, 3522} -> 3/4, 
 {2, 3523} -> -77/8, {3, 2} -> 1, {3, 14} -> -1/2, {3, 26} -> -1/6, 
 {3, 38} -> 5/24, {3, 50} -> -11/24, {3, 62} -> 1/2, {3, 74} -> -1/4, 
 {3, 86} -> -4/3, {3, 98} -> -2, {3, 110} -> 1/4, {3, 122} -> -1/6, 
 {3, 134} -> -3/8, {3, 146} -> 1/24, {3, 158} -> 1/3, {3, 190} -> -1/8, 
 {3, 202} -> -3/8, {3, 214} -> 1/3, {3, 261} -> 1/6, {3, 307} -> -2/3, 
 {3, 318} -> -1/4, {3, 362} -> 1, {3, 373} -> 5/12, {3, 383} -> 1/2, 
 {3, 402} -> -3/4, {3, 420} -> -1, {3, 485} -> -1/2, {3, 596} -> 1/2, 
 {3, 605} -> -1/2, {3, 1013} -> -1/6, {3, 1034} -> -1/6, {3, 1039} -> -1/6, 
 {3, 1053} -> 1/6, {3, 1055} -> 1/3, {3, 1066} -> 2/3, {3, 1067} -> -2/3, 
 {3, 1095} -> -1/2, {3, 1100} -> -1/2, {3, 1104} -> 1/2, {3, 1124} -> -1/3, 
 {3, 1126} -> 1/6, {3, 1157} -> 1/2, {3, 1162} -> 1/6, {3, 1182} -> -1/3, 
 {3, 1184} -> 1/6, {3, 1193} -> 1/2, {3, 1223} -> 1/2, {3, 1231} -> -11/6, 
 {3, 1265} -> 1, {3, 1285} -> -1, {3, 1287} -> 1/2, {3, 1293} -> 2/3, 
 {3, 1294} -> 2/3, {3, 1298} -> 1/2, {3, 1316} -> 1/2, {3, 1318} -> 1/4, 
 {3, 1324} -> 1/2, {3, 1338} -> 1/3, {3, 1340} -> 1/12, {3, 1360} -> 1, 
 {3, 1362} -> -1/4, {3, 1376} -> 5/6, {3, 1378} -> -1/6, {3, 1390} -> -3/2, 
 {3, 1394} -> 1/3, {3, 1405} -> -4/3, {3, 1411} -> -5/18, {3, 1424} -> 1/12, 
 {3, 1435} -> 7/12, {3, 1445} -> 1/12, {3, 1475} -> -1/2, {3, 1480} -> -1/3, 
 {3, 1484} -> -1, {3, 1504} -> 1/12, {3, 1506} -> -1/12, {3, 1572} -> -1/6, 
 {3, 1587} -> 1/6, {3, 1592} -> 1/3, {3, 1606} -> -1/6, {3, 1608} -> 1/3, 
 {3, 1638} -> 1/6, {3, 1640} -> 1/6, {3, 1678} -> 1/6, {3, 1694} -> -1/6, 
 {3, 1696} -> 1/12, {3, 1716} -> -1/3, {3, 1718} -> 5/12, {3, 1736} -> -1/2, 
 {3, 1743} -> -1/2, {3, 1745} -> -1/6, {3, 1750} -> -5/6, {3, 1763} -> 1/18, 
 {3, 1785} -> -1/12, {3, 1794} -> 1/12, {3, 1810} -> -1/12, 
 {3, 1815} -> -1/6, {3, 1833} -> 1/3, {3, 1835} -> -11/36, {3, 1866} -> 1/4, 
 {3, 1893} -> -5/12, {3, 1895} -> 5/24, {3, 1937} -> 1, {3, 1939} -> -1/2, 
 {3, 2008} -> 1, {3, 2015} -> -2/3, {3, 2016} -> 1/2, {3, 2020} -> -1/2, 
 {3, 2040} -> 3/4, {3, 2042} -> 1/8, {3, 2099} -> -1, {3, 2105} -> 5/6, 
 {3, 2112} -> 1, {3, 2138} -> -139/72, {3, 2151} -> 5/24, {3, 2175} -> -1/2, 
 {3, 2181} -> -3/8, {3, 2209} -> 3/2, {3, 2211} -> -1/6, {3, 2236} -> 1/4, 
 {3, 2255} -> 1/12, {3, 2257} -> -1/24, {3, 2337} -> -1/6, {3, 2358} -> 3/4, 
 {3, 2360} -> -3/8, {3, 2382} -> 7/12, {3, 2384} -> -7/24, {3, 2410} -> -1/2, 
 {3, 2417} -> -1/6, {3, 2419} -> -1/2, {3, 2431} -> -1/3, {3, 2441} -> 1/36, 
 {3, 2452} -> -1/24, {3, 2473} -> -3/8, {3, 2478} -> -7/24, {3, 2514} -> 3/2, 
 {3, 2535} -> -3/2, {3, 2537} -> -3/4, {3, 2545} -> -2/3, {3, 2564} -> 2/3, 
 {3, 2566} -> -1/2, {3, 2572} -> -1/2, {3, 2590} -> 5/6, {3, 2592} -> -5/12, 
 {3, 2610} -> -1/4, {3, 2612} -> -1/8, {3, 2634} -> -1, {3, 2644} -> -1/6, 
 {3, 2646} -> 1, {3, 2649} -> 5/3, {3, 2669} -> -19/36, {3, 2682} -> -3/4, 
 {3, 2689} -> 1/3, {3, 2695} -> -5/12, {3, 2700} -> -1/8, {3, 2719} -> 11/24, 
 {3, 2721} -> 7/6, {3, 2729} -> -91/18, {3, 2731} -> -1, {3, 2756} -> 1, 
 {3, 2784} -> 1/2, {3, 2786} -> -1/4, {3, 2849} -> 1, {3, 2864} -> 11/6, 
 {3, 2870} -> -1/3, {3, 2882} -> 11/12, {3, 2883} -> 1/2, {3, 2889} -> -1/4, 
 {3, 2918} -> 1/4, {3, 2920} -> 1/2, {3, 2928} -> 1/2, {3, 2948} -> -5/3, 
 {3, 2950} -> 2/3, {3, 2992} -> -2/3, {3, 3002} -> 5/3, {3, 3004} -> 1, 
 {3, 3006} -> -1, {3, 3008} -> -2/3, {3, 3023} -> 1/3, {3, 3035} -> -1/4, 
 {3, 3036} -> 1/3, {3, 3061} -> -1/6, {3, 3063} -> -1/3, {3, 3071} -> -1/2, 
 {3, 3086} -> -5/6, {3, 3088} -> -1/12, {3, 3106} -> -1, {3, 3108} -> 1/4, 
 {3, 3119} -> -2/3, {3, 3121} -> 1/2, {3, 3135} -> -5/2, {3, 3137} -> -2/3, 
 {3, 3139} -> -1/3, {3, 3141} -> -1/2, {3, 3155} -> 43/72, {3, 3168} -> -1/3, 
 {3, 3172} -> 1/2, {3, 3189} -> -3/4, {3, 3191} -> 1/12, {3, 3224} -> 1/2, 
 {3, 3238} -> -7/6, {3, 3240} -> -1/2, {3, 3255} -> -5/12, {3, 3287} -> 7/24, 
 {3, 3289} -> -1/9, {3, 3293} -> 91/18, {3, 3312} -> -1, {3, 3378} -> 1/2, 
 {3, 3383} -> 1, {3, 3387} -> -1/2, {3, 3388} -> 2/3, {3, 3393} -> -1/2, 
 {3, 3397} -> -5/3, {3, 3401} -> 1/3, {3, 3405} -> 1/2, {3, 3413} -> -1, 
 {3, 3423} -> -5/6, {3, 3428} -> 4, {3, 3431} -> -1/2, {3, 3432} -> 2/3, 
 {3, 3436} -> 1/3, {3, 3440} -> 1/2, {3, 3459} -> 11/540, {3, 3463} -> -1/20, 
 {3, 3468} -> 1/3, {3, 3473} -> 1, {3, 3476} -> -31/12, {3, 3482} -> -17/3, 
 {3, 3486} -> 1/3, {3, 3488} -> 5/18, {3, 3491} -> -17/12, 
 {3, 3494} -> -5/18, {3, 3498} -> 1, {3, 3502} -> 12/5, {3, 3509} -> 23/6, 
 {3, 3515} -> 11/12, {3, 3518} -> -1, {3, 3521} -> 4, {3, 3522} -> 3/4, 
 {3, 3523} -> -77/8, {4, 2} -> -35/2, {4, 3} -> -841573/7680, {4, 4} -> 1/4, 
 {4, 5} -> -2213071/11520, {4, 6} -> -1803/16, {4, 7} -> 7033/80, 
 {4, 8} -> 421/40, {4, 9} -> 359/60, {4, 10} -> -2676827/23040, 
 {4, 11} -> -127/20, {4, 12} -> -347/60, {4, 13} -> 1528001/2880, 
 {4, 14} -> 13, {4, 15} -> 83/10, {4, 16} -> 27/5, {4, 17} -> -719/32, 
 {4, 18} -> -9/10, {4, 19} -> -7201/160, {4, 20} -> 15/8, {4, 21} -> -17/40, 
 {4, 22} -> 1189/320, {4, 23} -> -209/40, {4, 24} -> 3/2, 
 {4, 25} -> 3633/320, {4, 26} -> 49/6, {4, 27} -> -263/120, 
 {4, 28} -> 575/16, {4, 29} -> 369/80, {4, 30} -> 1733/45, 
 {4, 31} -> 1949/432, {4, 32} -> 133/60, {4, 33} -> -51/10, 
 {4, 34} -> 677/40, {4, 35} -> 1607/1080, {4, 36} -> 7, 
 {4, 37} -> -41657/720, {4, 38} -> -67/24, {4, 39} -> -98021/2160, 
 {4, 40} -> -301/240, {4, 41} -> -1463183/69120, {4, 42} -> 110057/34560, 
 {4, 43} -> 5583/320, {4, 44} -> 1531/240, {4, 45} -> -743/360, 
 {4, 46} -> 238139/27648, {4, 47} -> -1/480, {4, 48} -> 661/180, 
 {4, 49} -> 2522929/46080, {4, 50} -> 179/24, {4, 51} -> 5957/480, 
 {4, 52} -> -613/192, {4, 53} -> 2561/320, {4, 54} -> 5119/360, 
 {4, 55} -> 4933/864, {4, 56} -> 1463/240, {4, 57} -> -561/40, 
 {4, 58} -> 3127/80, {4, 59} -> 10271/1080, {4, 60} -> 259/20, 
 {4, 61} -> -42463/576, {4, 62} -> 13/3, {4, 63} -> -1389281/34560, 
 {4, 64} -> 29/30, {4, 65} -> -13839/320, {4, 66} -> -14309/432, 
 {4, 67} -> 5521/240, {4, 68} -> 31/6, {4, 69} -> 41/36, 
 {4, 70} -> 7645/3456, {4, 71} -> -7/10, {4, 72} -> 40/9, 
 {4, 73} -> 3952163/34560, {4, 74} -> 2, {4, 75} -> 763/80, 
 {4, 76} -> -357/40, {4, 77} -> 501/160, {4, 78} -> 27/8, {4, 79} -> 273/40, 
 {4, 80} -> 133/40, {4, 81} -> -153/20, {4, 82} -> 87/4, {4, 83} -> 2261/160, 
 {4, 84} -> 51/10, {4, 85} -> -6047/160, {4, 86} -> 44/3, {4, 87} -> 481/15, 
 {4, 88} -> 3237/80, {4, 89} -> 301/10, {4, 90} -> 34, {4, 91} -> 129/5, 
 {4, 92} -> 266/15, {4, 93} -> -204/5, {4, 94} -> 607/5, {4, 95} -> 5233/240, 
 {4, 96} -> 136/5, {4, 97} -> -6527/30, {4, 98} -> 12, 
 {4, 99} -> -115249/640, {4, 100} -> -29/4, {4, 101} -> -33701/3840, 
 {4, 102} -> -7115/256, {4, 103} -> 51/40, {4, 104} -> 3/10, {4, 105} -> 4/5, 
 {4, 106} -> 31457/480, {4, 107} -> -727/120, {4, 108} -> -16/15, 
 {4, 109} -> 72533/480, {4, 110} -> 41/4, {4, 111} -> 17/8, 
 {4, 112} -> -3/40, {4, 113} -> -111/80, {4, 114} -> 57/40, 
 {4, 115} -> 27/80, {4, 116} -> -21/5, {4, 117} -> 17/10, 
 {4, 118} -> -207/80, {4, 119} -> -133/80, {4, 120} -> 7/40, 
 {4, 121} -> 17/40, {4, 122} -> 49/6, {4, 123} -> 211/120, 
 {4, 124} -> -763/40, {4, 125} -> 439/80, {4, 126} -> -1801/90, 
 {4, 127} -> 37093/1080, {4, 128} -> 133/60, {4, 129} -> -51/10, 
 {4, 130} -> 139/10, {4, 131} -> 18083/2160, {4, 132} -> 26/5, 
 {4, 133} -> -817/720, {4, 134} -> 23/24, {4, 135} -> -3353239/69120, 
 {4, 136} -> -743/240, {4, 137} -> 2297/512, {4, 138} -> -1075147/34560, 
 {4, 139} -> 6079/960, {4, 140} -> 691/240, {4, 141} -> -23/180, 
 {4, 142} -> 3921661/138240, {4, 143} -> 171/160, {4, 144} -> 373/360, 
 {4, 145} -> 1293043/27648, {4, 146} -> 47/24, {4, 147} -> -2383/480, 
 {4, 148} -> -8857/960, {4, 149} -> 1053/320, {4, 150} -> -719/180, 
 {4, 151} -> 146719/4320, {4, 152} -> -133/240, {4, 153} -> 51/40, 
 {4, 154} -> -65/16, {4, 155} -> -133/2160, {4, 156} -> -17/20, 
 {4, 157} -> 5605/576, {4, 158} -> -37/6, {4, 159} -> -3754297/69120, 
 {4, 160} -> -25/6, {4, 161} -> 243541/17280, {4, 162} -> -698747/69120, 
 {4, 163} -> 1, {4, 164} -> 623/120, {4, 165} -> -143/36, 
 {4, 166} -> 55957/2160, {4, 167} -> 383/120, {4, 168} -> 109/180, 
 {4, 169} -> 977/40, {4, 170} -> -3/4, {4, 171} -> -3/10, {4, 172} -> 9/10, 
 {4, 173} -> -33/20, {4, 174} -> 9/10, {4, 175} -> -9/20, {4, 176} -> 21/20, 
 {4, 177} -> 9/20, {4, 178} -> 9/10, {4, 181} -> -359/20, 
 {4, 182} -> -3663/80, {4, 183} -> 577/40, {4, 184} -> 104/5, 
 {4, 185} -> 8909/80, {4, 186} -> -51/40, {4, 187} -> -51/8, 
 {4, 188} -> 24/5, {4, 189} -> -16, {4, 190} -> 11/8, {4, 191} -> 391/160, 
 {4, 192} -> 19249/960, {4, 193} -> 513/320, {4, 194} -> 1517/40, 
 {4, 195} -> -10163/288, {4, 196} -> 133/80, {4, 197} -> -153/40, 
 {4, 198} -> 981/80, {4, 199} -> -8123/720, {4, 200} -> 69/20, 
 {4, 201} -> -3471/64, {4, 202} -> -11/8, {4, 203} -> -521359/7680, 
 {4, 204} -> -161/80, {4, 205} -> 45569/23040, {4, 206} -> -57239/1152, 
 {4, 207} -> 5731/320, {4, 208} -> 583/80, {4, 209} -> -89/60, 
 {4, 210} -> 2129821/46080, {4, 211} -> 3/160, {4, 212} -> 203/60, 
 {4, 213} -> 71039/1024, {4, 214} -> -11/6, {4, 215} -> -407/60, 
 {4, 216} -> -73/20, {4, 217} -> 2767/240, {4, 218} -> 3/5, 
 {4, 219} -> 6709/240, {4, 220} -> -5/4, {4, 221} -> 17/60, 
 {4, 222} -> -1081/480, {4, 223} -> 277/120, {4, 224} -> 6/5, 
 {4, 225} -> -99/32, {4, 227} -> -5443/720, {4, 228} -> -587/48, 
 {4, 229} -> -1781/540, {4, 230} -> -1781/540, {4, 231} -> 587/48, 
 {4, 232} -> -132709/11520, {4, 233} -> -8/15, {4, 234} -> 129227/69120, 
 {4, 235} -> 7447/240, {4, 237} -> -9/40, {4, 238} -> -77/45, 
 {4, 239} -> 299531/69120, {4, 240} -> 27/40, {4, 241} -> 323/180, 
 {4, 242} -> -44431/1728, {4, 245} -> -6/5, {4, 246} -> 3, {4, 247} -> -9/5, 
 {4, 248} -> -3, {4, 249} -> -6/5, {4, 250} -> 9/5, {4, 251} -> 3/2, 
 {4, 252} -> 1/2, {4, 253} -> 3, {4, 254} -> -3/2, {4, 255} -> -3/2, 
 {4, 256} -> 1/2, {4, 258} -> 1, {4, 259} -> -3/2, {4, 260} -> -1/2, 
 {4, 261} -> -11/6, {4, 262} -> -853/120, {4, 263} -> 44/5, 
 {4, 264} -> -241/80, {4, 265} -> -29/20, {4, 266} -> -147/40, 
 {4, 267} -> -133/60, {4, 268} -> 51/10, {4, 269} -> -489/40, 
 {4, 270} -> -128/15, {4, 271} -> -4, {4, 272} -> 5711/240, {4, 273} -> -3/2, 
 {4, 274} -> 1/2, {4, 275} -> -3, {4, 276} -> -2, {4, 277} -> 3/2, 
 {4, 278} -> 1/2, {4, 279} -> -1/2, {4, 280} -> 3/2, {4, 281} -> 3/2, 
 {4, 283} -> 3/20, {4, 284} -> 3/20, {4, 285} -> 3/40, {4, 286} -> -9/40, 
 {4, 287} -> -9/40, {4, 288} -> 3/40, {4, 289} -> 3/20, {4, 290} -> 3/20, 
 {4, 291} -> -3/40, {4, 292} -> -3/40, {4, 293} -> -3/40, {4, 294} -> -3/40, 
 {4, 295} -> -3/20, {4, 296} -> -3/20, {4, 297} -> 9/40, {4, 298} -> -3/40, 
 {4, 299} -> -3/40, {4, 300} -> 9/40, {4, 301} -> 3/20, {4, 302} -> 3/20, 
 {4, 303} -> -3/40, {4, 304} -> -3/40, {4, 305} -> -3/40, {4, 306} -> -3/40, 
 {4, 307} -> 19/2, {4, 308} -> -59/15, {4, 310} -> -3630397/73440, 
 {4, 311} -> 1561/720, {4, 312} -> 254281/2040, {4, 313} -> 4765699/73440, 
 {4, 314} -> 1929/160, {4, 315} -> 29/20, {4, 316} -> 1246651/12240, 
 {4, 317} -> 303385/7344, {4, 318} -> 23/8, {4, 319} -> -59/6, 
 {4, 320} -> 49/9, {4, 321} -> -3499981/97920, {4, 322} -> 65867/5760, 
 {4, 323} -> 26367821/293760, {4, 324} -> 16905481/97920, 
 {4, 325} -> 3899/5760, {4, 326} -> 29/15, {4, 327} -> 7086097/48960, 
 {4, 328} -> 1931729/48960, {4, 330} -> -59/10, {4, 331} -> 49/4, 
 {4, 332} -> 224197/24480, {4, 334} -> 17797/4080, {4, 335} -> 424227/2720, 
 {4, 336} -> -341/40, {4, 337} -> 87/40, {4, 338} -> 124133/2720, 
 {4, 339} -> -170953/24480, {4, 341} -> -472/15, {4, 342} -> 49/9, 
 {4, 343} -> 303971/12240, {4, 345} -> 3533741/7344, {4, 346} -> 757921/6120, 
 {4, 347} -> 997/45, {4, 348} -> 58/15, {4, 349} -> 14444/45, 
 {4, 350} -> -256643/12240, {4, 352} -> 1/20, {4, 353} -> -49/8, 
 {4, 354} -> 27/40, {4, 356} -> 11/8, {4, 357} -> -77/40, {4, 358} -> 63/10, 
 {4, 359} -> -9/40, {4, 360} -> 79/40, {4, 361} -> -9/10, {4, 362} -> -23/2, 
 {4, 363} -> -118/15, {4, 364} -> 49/18, {4, 365} -> 2717/4080, 
 {4, 366} -> -19111/720, {4, 367} -> 29191/4590, {4, 368} -> 14701/1020, 
 {4, 369} -> -1423/180, {4, 370} -> 29/30, {4, 371} -> 6151/180, 
 {4, 372} -> 50527/4080, {4, 373} -> -37/8, {4, 374} -> -59/30, 
 {4, 376} -> 3630397/293760, {4, 377} -> -7201/1152, 
 {4, 378} -> -880019/32640, {4, 379} -> -3644777/58752, 
 {4, 380} -> -20659/1920, {4, 381} -> -1246651/48960, 
 {4, 382} -> 54079/146880, {4, 383} -> -21/4, {4, 384} -> -59/10, 
 {4, 387} -> -33/10, {4, 388} -> -15/8, {4, 389} -> 17/40, 
 {4, 390} -> -1669/320, {4, 391} -> 29/40, {4, 393} -> 3557/320, 
 {4, 397} -> 1277/16, {4, 399} -> -1277/16, {4, 402} -> 69/8, 
 {4, 405} -> -3630397/97920, {4, 406} -> -809/384, {4, 407} -> 823851/10880, 
 {4, 408} -> 8327233/97920, {4, 409} -> 3885/128, {4, 410} -> 29/40, 
 {4, 411} -> 1246651/16320, {4, 412} -> 164593/24480, {4, 415} -> -147/40, 
 {4, 416} -> -147/40, {4, 417} -> -4/45, {4, 418} -> -3953/180, 
 {4, 419} -> 3953/180, {4, 420} -> 3/2, {4, 421} -> 59/5, {4, 424} -> 15/4, 
 {4, 425} -> -17/20, {4, 426} -> 1669/160, {4, 427} -> -29/20, 
 {4, 428} -> -3557/160, {4, 429} -> 3, {4, 430} -> 1/2, {4, 431} -> -2, 
 {4, 433} -> -1/2, {4, 434} -> -2, {4, 435} -> 2, {4, 437} -> 5/2, 
 {4, 438} -> -1/2, {4, 442} -> -49/18, {4, 443} -> -2717/4080, 
 {4, 445} -> -52733/36720, {4, 446} -> -30853/510, {4, 447} -> 166/45, 
 {4, 448} -> -29/30, {4, 449} -> -6151/180, {4, 450} -> -409/1360, 
 {4, 451} -> 3/2, {4, 452} -> 1/2, {4, 454} -> -2, {4, 455} -> -1, 
 {4, 456} -> -1/2, {4, 458} -> 3/2, {4, 459} -> 1, {4, 460} -> 1/2, 
 {4, 485} -> -19/2, {4, 486} -> 82/15, {4, 487} -> -553/10, 
 {4, 488} -> -213497/4080, {4, 489} -> 4/5, {4, 490} -> 2484691/73440, 
 {4, 491} -> 653977/4080, {4, 492} -> -2/5, {4, 493} -> -559/80, 
 {4, 494} -> 1310507/14688, {4, 495} -> 139483/1360, {4, 496} -> -23/8, 
 {4, 497} -> 6019/480, {4, 498} -> 7/20, {4, 499} -> -16913/960, 
 {4, 500} -> -642599/16320, {4, 501} -> -51/160, {4, 502} -> 5123023/97920, 
 {4, 503} -> 651257/5440, {4, 504} -> -79/240, {4, 505} -> -379/48, 
 {4, 506} -> 7663621/97920, {4, 507} -> 365423/8160, {4, 509} -> 117/20, 
 {4, 510} -> -49/8, {4, 511} -> -28879/1632, {4, 513} -> -130829/12240, 
 {4, 514} -> 487811/8160, {4, 515} -> -3/8, {4, 516} -> 13/20, 
 {4, 517} -> 184181/8160, {4, 518} -> 149699/8160, {4, 520} -> 112/3, 
 {4, 521} -> -536/15, {4, 522} -> -962/15, {4, 524} -> 309031/1224, 
 {4, 525} -> 94507/510, {4, 526} -> 62/15, {4, 527} -> -86/15, 
 {4, 528} -> 70409/360, {4, 529} -> 292/5, {4, 530} -> 23/2, 
 {4, 531} -> 917/120, {4, 532} -> -7/5, {4, 533} -> 11519/240, 
 {4, 534} -> 13/60, {4, 535} -> 51/40, {4, 536} -> -111/16, {4, 537} -> 2, 
 {4, 538} -> 5/12, {4, 539} -> -341/120, {4, 540} -> 5659/80, 
 {4, 541} -> -2701/48, {4, 542} -> 37/8, {4, 543} -> 439/480, 
 {4, 544} -> -21/20, {4, 545} -> 6453/320, {4, 546} -> 219821/16320, 
 {4, 547} -> 409/160, {4, 548} -> -731579/58752, {4, 549} -> -629497/16320, 
 {4, 550} -> 3/16, {4, 551} -> -141/4, {4, 552} -> 6500507/293760, 
 {4, 553} -> -18897/544, {4, 554} -> 21/4, {4, 555} -> 577/80, 
 {4, 556} -> 3/5, {4, 557} -> 1839/160, {4, 558} -> 3/10, {4, 559} -> 153/80, 
 {4, 560} -> -31/8, {4, 561} -> 3/2, {4, 562} -> 2/5, {4, 563} -> 53/32, 
 {4, 564} -> -77/40, {4, 565} -> -621/32, {4, 566} -> -83/10, 
 {4, 567} -> -56/5, {4, 569} -> 17/20, {4, 570} -> 32/5, {4, 571} -> -139/20, 
 {4, 572} -> 8, {4, 573} -> -11/20, {4, 574} -> -15661/80, 
 {4, 575} -> 2757/16, {4, 576} -> 8, {4, 577} -> -69/8, {4, 578} -> 411/160, 
 {4, 579} -> 21/20, {4, 580} -> -5309/64, {4, 581} -> -214653/5440, 
 {4, 582} -> -153/160, {4, 583} -> 6255223/97920, {4, 584} -> 637657/5440, 
 {4, 585} -> 3/16, {4, 586} -> 3223/80, {4, 587} -> 3063829/97920, 
 {4, 588} -> 162731/1360, {4, 591} -> 3957/80, {4, 592} -> 48/5, 
 {4, 593} -> 48/5, {4, 594} -> 651/80, {4, 595} -> -3957/80, 
 {4, 596} -> -3/2, {4, 597} -> -141/8, {4, 598} -> -1467/80, 
 {4, 599} -> -249/40, {4, 600} -> 51/10, {4, 602} -> -3, {4, 603} -> 69/10, 
 {4, 604} -> 2877/80, {4, 605} -> -3, {4, 606} -> 1/2, {4, 607} -> 1, 
 {4, 609} -> -1/2, {4, 610} -> -1/2, {4, 611} -> 1, {4, 612} -> -1/2, 
 {4, 614} -> -1, {4, 616} -> -3/2, {4, 617} -> -13/4, {4, 619} -> 9/4, 
 {4, 620} -> 1, {4, 621} -> 13/4, {4, 622} -> -1, {4, 623} -> 1, 
 {4, 624} -> -1, {4, 625} -> -9/4, {4, 626} -> -1/10, {4, 627} -> 3/20, 
 {4, 628} -> -1/20, {4, 629} -> -1/20, {4, 630} -> 3/20, {4, 631} -> -1/10, 
 {4, 632} -> -1/10, {4, 633} -> 1/20, {4, 634} -> 1/20, {4, 635} -> 1/20, 
 {4, 636} -> 1/20, {4, 637} -> -1/10, {4, 638} -> 1/10, {4, 639} -> 1/20, 
 {4, 640} -> -3/20, {4, 641} -> -3/20, {4, 642} -> 1/20, {4, 643} -> 1/10, 
 {4, 644} -> -1/10, {4, 645} -> 1/20, {4, 646} -> 1/20, {4, 647} -> 1/20, 
 {4, 648} -> 1/20, {4, 649} -> -1/10, {4, 651} -> -49/9, 
 {4, 652} -> -435253/36720, {4, 653} -> 435253/36720, {4, 654} -> -245/18, 
 {4, 655} -> 49/9, {4, 656} -> 245/18, {4, 657} -> 435253/36720, 
 {4, 658} -> -1/2, {4, 661} -> -1/2, {4, 662} -> 1/2, {4, 664} -> 1/2, 
 {4, 665} -> -1/2, {4, 667} -> 1/2, {4, 669} -> -1/2, {4, 670} -> 1/2, 
 {4, 673} -> 12, {4, 674} -> 315/8, {4, 675} -> -519/40, {4, 678} -> -24/5, 
 {4, 679} -> 24/5, {4, 680} -> -315/8, {4, 681} -> -1, {4, 682} -> -1, 
 {4, 683} -> 1, {4, 684} -> 1/2, {4, 686} -> -1/2, {4, 687} -> 1/2, 
 {4, 688} -> 1/2, {4, 689} -> -1, {4, 691} -> 2/5, {4, 692} -> 16, 
 {4, 693} -> 6, {4, 694} -> -32/5, {4, 695} -> -22/5, {4, 696} -> 22/5, 
 {4, 697} -> -7/4, {4, 698} -> 563/20, {4, 699} -> -4, {4, 700} -> 7/4, 
 {4, 701} -> 1/2, {4, 702} -> 2, {4, 703} -> 1/2, {4, 704} -> 1/2, 
 {4, 705} -> -1, {4, 706} -> -2, {4, 707} -> 3/2, {4, 708} -> -7/2, 
 {4, 709} -> 3/2, {4, 710} -> 2, {4, 711} -> -3/2, {4, 712} -> 3/2, 
 {4, 714} -> 3/2, {4, 715} -> -3/2, {4, 718} -> 3/2, {4, 721} -> -3/2, 
 {4, 722} -> -3/2, {4, 723} -> 3/2, {4, 724} -> -3/2, {4, 725} -> 3/2, 
 {4, 727} -> -2123197/30720, {4, 728} -> -35429/1920, {4, 729} -> 1959/320, 
 {4, 730} -> -129251/10240, {4, 731} -> -3497/60, {4, 732} -> 9327/1280, 
 {4, 733} -> -21823/960, {4, 734} -> 145423/960, {4, 735} -> -2096179/30720, 
 {4, 736} -> 209/40, {4, 737} -> -345/32, {4, 738} -> -4989857/92160, 
 {4, 739} -> -53/80, {4, 740} -> 1066909/92160, {4, 741} -> -8419/640, 
 {4, 742} -> 627/320, {4, 743} -> -6473/320, {4, 744} -> 2303279/46080, 
 {4, 745} -> 1145/144, {4, 746} -> -3583/720, {4, 747} -> 3001/320, 
 {4, 748} -> -96647/10240, {4, 749} -> 9/10, {4, 750} -> 5491/240, 
 {4, 751} -> -3, {4, 752} -> 24/5, {4, 753} -> -43/10, {4, 754} -> -1, 
 {4, 755} -> 56891/2880, {4, 756} -> 13926341/276480, 
 {4, 757} -> 3769919/92160, {4, 758} -> 7777/720, {4, 759} -> -13/6, 
 {4, 760} -> -14903/288, {4, 761} -> 52877/960, {4, 762} -> -4229249/276480, 
 {4, 763} -> -23/20, {4, 764} -> 1433/80, {4, 765} -> -1, {4, 766} -> -4/5, 
 {4, 767} -> -3, {4, 768} -> 3758831/276480, {4, 769} -> 1731/1280, 
 {4, 770} -> -392537/23040, {4, 771} -> 629/80, {4, 772} -> -587/40, 
 {4, 773} -> -1, {4, 774} -> 4/3, {4, 775} -> -2, {4, 776} -> 2/3, 
 {4, 777} -> -6/5, {4, 778} -> -3/10, {4, 779} -> 601/192, 
 {4, 780} -> -2069/960, {4, 781} -> 67693/46080, {4, 782} -> 9613/9216, 
 {4, 783} -> -9/20, {4, 784} -> 3/20, {4, 785} -> -3/10, 
 {4, 786} -> 3737/960, {4, 787} -> -2803/256, {4, 788} -> -627073/97920, 
 {4, 789} -> 5084753/97920, {4, 790} -> 13093/480, {4, 791} -> -13021/1280, 
 {4, 792} -> -1949/1280, {4, 793} -> 8803/1920, {4, 794} -> -7149/640, 
 {4, 795} -> 4727/3840, {4, 796} -> -8361/1280, {4, 797} -> 4023/1280, 
 {4, 798} -> 16151/7680, {4, 800} -> -33/5, {4, 801} -> -23/8, 
 {4, 802} -> 4457/480, {4, 803} -> -423/32, {4, 804} -> -17/8, 
 {4, 805} -> 1557/640, {4, 806} -> 270581/73440, {4, 807} -> -12653/1440, 
 {4, 808} -> -28963/1920, {4, 809} -> 32369/1280, {4, 810} -> 77/60, 
 {4, 811} -> -4517/160, {4, 812} -> -33/8, {4, 814} -> -23/8, 
 {4, 815} -> -6/5, {4, 816} -> -2323/15360, {4, 817} -> 16201/1920, 
 {4, 818} -> -13021/960, {4, 820} -> 5/3, {4, 821} -> -7/30, 
 {4, 822} -> -7/4, {4, 825} -> 2383/640, {4, 826} -> -1323/640, 
 {4, 827} -> -8573/2560, {4, 830} -> 3/8, {4, 832} -> 3/4, {4, 833} -> 3/2, 
 {4, 834} -> -1013/160, {4, 835} -> 467/5, {4, 836} -> -1641961/32640, 
 {4, 837} -> -480409/6120, {4, 838} -> 7887/320, {4, 839} -> -53/16, 
 {4, 840} -> 301/192, {4, 841} -> 1311/160, {4, 842} -> 3287/160, 
 {4, 843} -> 88/5, {4, 844} -> -51/5, {4, 845} -> 4547/240, 
 {4, 846} -> -19/120, {4, 847} -> -167/80, {4, 848} -> 2, 
 {4, 849} -> 2149/120, {4, 850} -> -1733/120, {4, 851} -> 13/2, 
 {4, 852} -> -3823/120, {4, 853} -> 20555/1836, {4, 854} -> 3845/48, 
 {4, 855} -> -31321/320, {4, 856} -> -311/240, {4, 857} -> 256/5, 
 {4, 858} -> -9/4, {4, 859} -> 8/5, {4, 860} -> 2, {4, 861} -> -73/4, 
 {4, 862} -> 2689/80, {4, 863} -> 1, {4, 864} -> -1/3, {4, 865} -> 21/10, 
 {4, 866} -> 3/4, {4, 867} -> 2, {4, 868} -> 3/5, {4, 869} -> -1103/160, 
 {4, 870} -> 28/5, {4, 871} -> 33/80, {4, 872} -> 1/80, {4, 873} -> 1/5, 
 {4, 874} -> -15016861/97920, {4, 875} -> -1267/640, {4, 876} -> -7537/240, 
 {4, 877} -> -988919/10880, {4, 878} -> 486529/32640, {4, 879} -> -5251/640, 
 {4, 880} -> 2038913/24480, {4, 881} -> 733/60, {4, 882} -> 1196645/58752, 
 {4, 883} -> 5203/240, {4, 885} -> -1/5, {4, 886} -> 1/5, {4, 887} -> 1, 
 {4, 888} -> -155267/58752, {4, 889} -> -213529/12240, {4, 890} -> 4451/360, 
 {4, 891} -> 267/20, {4, 892} -> -659747/97920, {4, 893} -> 1673/80, 
 {4, 894} -> 1, {4, 896} -> -1676453/58752, {4, 897} -> -35707/5440, 
 {4, 898} -> -78503/8160, {4, 899} -> -1/3, {4, 900} -> 1/3, 
 {4, 901} -> -8047/1360, {4, 905} -> -147/20, {4, 906} -> -2627/128, 
 {4, 907} -> 9/16, {4, 908} -> 3887/1920, {4, 909} -> 27/16, 
 {4, 910} -> -551/160, {4, 911} -> -1269/160, {4, 912} -> 32341/1020, 
 {4, 914} -> -36/5, {4, 915} -> -25/8, {4, 916} -> -17/10, {4, 917} -> -43/8, 
 {4, 918} -> 1/20, {4, 919} -> -423/80, {4, 920} -> 49/12, {4, 921} -> 27/8, 
 {4, 923} -> -25/8, {4, 924} -> 9/80, {4, 926} -> 1/3, {4, 927} -> -23/5, 
 {4, 930} -> 51/80, {4, 933} -> -3/8, {4, 934} -> -3/4, {4, 935} -> -3/2, 
 {4, 936} -> 17/5, {4, 937} -> -3179/640, {4, 938} -> 87/160, 
 {4, 939} -> 169/80, {4, 940} -> 19/32, {4, 941} -> 517/160, 
 {4, 942} -> -71/120, {4, 943} -> 11/4, {4, 944} -> 7, {4, 945} -> 17/10, 
 {4, 946} -> 1, {4, 947} -> 427/240, {4, 948} -> 517/240, 
 {4, 949} -> -833/240, {4, 950} -> 3, {4, 951} -> -67/20, {4, 952} -> 1, 
 {4, 953} -> -17/80, {4, 954} -> -29/60, {4, 955} -> -5/3, {4, 956} -> 59/15, 
 {4, 957} -> -2, {4, 958} -> -4/5, {4, 959} -> 3/16, {4, 960} -> -17/80, 
 {4, 961} -> -453/20, {4, 962} -> 3/16, {4, 963} -> -233/20, 
 {4, 964} -> -33/80, {4, 965} -> -2/5, {4, 966} -> -8/5, {4, 967} -> 3, 
 {4, 968} -> -29/60, {4, 969} -> -3, {4, 970} -> 65/12, {4, 971} -> 53/10, 
 {4, 972} -> 1, {4, 973} -> 3, {4, 974} -> 3, {4, 975} -> 3/40, 
 {4, 976} -> -1, {4, 977} -> -89/60, {4, 981} -> -3/10, {4, 983} -> 6/5, 
 {4, 984} -> 3, {4, 985} -> -4/5, {4, 986} -> 6/5, {4, 987} -> 3/5, 
 {4, 988} -> -9/20, {4, 989} -> 3/20, {4, 990} -> -3/5, {4, 991} -> 2/5, 
 {4, 992} -> -4/5, {4, 993} -> 22, {4, 995} -> -6/5, {4, 996} -> 3/5, 
 {4, 999} -> 22/5, {4, 1000} -> 33/5, {4, 1002} -> 4/5, {4, 1003} -> -3, 
 {4, 1006} -> 3/2, {4, 1007} -> -83/48, {4, 1008} -> 3/2, 
 {4, 1009} -> 319/80, {4, 1010} -> 271/80, {4, 1011} -> -203/240, 
 {4, 1012} -> 49/15, {4, 1013} -> 11/6, {4, 1014} -> -371/120, 
 {4, 1015} -> 5/12, {4, 1016} -> -51/10, {4, 1017} -> 979/120, 
 {4, 1018} -> 1859/120, {4, 1019} -> 4, {4, 1020} -> -2711/80, 
 {4, 1021} -> -259/60, {4, 1022} -> -3/2, {4, 1023} -> 87/20, 
 {4, 1024} -> 15/4, {4, 1025} -> -47/15, {4, 1026} -> -293/24, 
 {4, 1027} -> 133/60, {4, 1028} -> 133/60, {4, 1029} -> -263/60, 
 {4, 1030} -> -22/15, {4, 1031} -> -51/10, {4, 1032} -> -51/10, 
 {4, 1033} -> 51/10, {4, 1034} -> 1/3, {4, 1035} -> 233/10, {4, 1036} -> 4, 
 {4, 1037} -> -12427/240, {4, 1038} -> 3571/240, {4, 1039} -> 10/3, 
 {4, 1040} -> 4, {4, 1041} -> -2661/80, {4, 1042} -> -757/80, 
 {4, 1043} -> -4, {4, 1044} -> 139/8, {4, 1045} -> 8/5, {4, 1046} -> -433/60, 
 {4, 1047} -> -111/20, {4, 1048} -> 139/8, {4, 1049} -> 1303/120, 
 {4, 1050} -> -55/12, {4, 1051} -> 4751/120, {4, 1052} -> -8/5, 
 {4, 1053} -> -11/6, {4, 1054} -> 4235/144, {4, 1055} -> -11/3, 
 {4, 1056} -> -299/80, {4, 1057} -> -1289/240, {4, 1058} -> -737/120, 
 {4, 1059} -> -337/60, {4, 1060} -> 51/5, {4, 1061} -> -1973/60, 
 {4, 1062} -> -1093/48, {4, 1063} -> -8, {4, 1064} -> 614/15, 
 {4, 1065} -> 19129/720, {4, 1066} -> 9, {4, 1067} -> 17/6, 
 {4, 1068} -> 121/40, {4, 1069} -> 257/45, {4, 1070} -> 233/60, 
 {4, 1071} -> 3339217/34560, {4, 1072} -> -407/240, {4, 1073} -> 37/45, 
 {4, 1074} -> 542669/8640, {4, 1075} -> -3102463/23040, {4, 1076} -> -35/2, 
 {4, 1079} -> -3/20, {4, 1080} -> -3/20, {4, 1081} -> -183/40, 
 {4, 1082} -> 711/16, {4, 1083} -> 3711/160, {4, 1085} -> -49/18, 
 {4, 1086} -> -127/45, {4, 1087} -> -59/16, {4, 1088} -> -343/40, 
 {4, 1089} -> 8467/720, {4, 1090} -> 10789/1440, {4, 1091} -> 3, 
 {4, 1092} -> 49/18, {4, 1093} -> -1297/60, {4, 1094} -> -49/18, 
 {4, 1096} -> -209/240, {4, 1097} -> -41/30, {4, 1098} -> 179197/1080, 
 {4, 1099} -> -221593/7680, {4, 1100} -> 3, {4, 1101} -> 33/5, 
 {4, 1102} -> 10/3, {4, 1103} -> 15/32, {4, 1104} -> 9, 
 {4, 1105} -> -17017/720, {4, 1106} -> 4651/480, {4, 1107} -> 93/8, 
 {4, 1108} -> 49/6, {4, 1109} -> 13, {4, 1110} -> 3/2, 
 {4, 1111} -> -5791793/23040, {4, 1112} -> -3390971/69120, {4, 1113} -> 23/5, 
 {4, 1114} -> -13, {4, 1115} -> -49/6, {4, 1117} -> 49/9, 
 {4, 1118} -> 34751/23040, {4, 1119} -> -253/40, {4, 1120} -> -3/2, 
 {4, 1121} -> -93/8, {4, 1122} -> -28/3, {4, 1123} -> -2, {4, 1124} -> -28/3, 
 {4, 1125} -> 97499117/276480, {4, 1126} -> 7/6, {4, 1127} -> 293089/23040, 
 {4, 1128} -> -5453/160, {4, 1129} -> -71/32, {4, 1130} -> 3401/360, 
 {4, 1131} -> -532379/6912, {4, 1132} -> -23/480, {4, 1133} -> -20069/1440, 
 {4, 1134} -> -19289111/69120, {4, 1135} -> 10246573/207360, 
 {4, 1137} -> 3/2, {4, 1140} -> 5521/240, {4, 1141} -> -667/80, 
 {4, 1142} -> 9427/240, {4, 1143} -> 635/96, {4, 1145} -> -6787/108, 
 {4, 1146} -> 51281/12240, {4, 1147} -> -17/6, {4, 1148} -> -1402/45, 
 {4, 1149} -> 11763/680, {4, 1150} -> 19123/36720, {4, 1152} -> -7481/1360, 
 {4, 1153} -> 91/15, {4, 1154} -> 6151/180, {4, 1155} -> -34847/2040, 
 {4, 1156} -> 53425/816, {4, 1157} -> -14/3, {4, 1158} -> -1127/120, 
 {4, 1159} -> 683/180, {4, 1160} -> 3760441/34560, {4, 1161} -> 45541/1080, 
 {4, 1162} -> -10/3, {4, 1163} -> -81/20, {4, 1164} -> 661/40, 
 {4, 1165} -> -381/160, {4, 1167} -> 1283/60, {4, 1168} -> -65/12, 
 {4, 1169} -> 139/8, {4, 1170} -> -8/5, {4, 1171} -> -1089497/6912, 
 {4, 1172} -> -571883/2880, {4, 1173} -> 139/8, {4, 1174} -> 23/5, 
 {4, 1176} -> 1251/136, {4, 1177} -> -6625727/69120, {4, 1178} -> 307/60, 
 {4, 1179} -> 8/5, {4, 1180} -> -143/15, {4, 1181} -> -2/5, 
 {4, 1182} -> -11/3, {4, 1183} -> 29674517/138240, {4, 1184} -> 11/6, 
 {4, 1185} -> -9427/480, {4, 1186} -> -40219/4080, {4, 1187} -> 20159/4080, 
 {4, 1188} -> -154961/1440, {4, 1189} -> 1373/480, {4, 1190} -> -799/120, 
 {4, 1191} -> -13009397/69120, {4, 1192} -> 492569/12960, {4, 1193} -> -6, 
 {4, 1198} -> -3, {4, 1199} -> -59/15, {4, 1200} -> 59/15, 
 {4, 1201} -> 59/10, {4, 1202} -> -3, {4, 1203} -> -21/5, 
 {4, 1204} -> 441/10, {4, 1205} -> -879/40, {4, 1206} -> 667/80, 
 {4, 1207} -> 209/32, {4, 1208} -> 3673/480, {4, 1209} -> 9649/960, 
 {4, 1210} -> 13, {4, 1212} -> 5499/80, {4, 1213} -> 5707/240, 
 {4, 1214} -> 1711/120, {4, 1215} -> -13, {4, 1216} -> -118/15, 
 {4, 1218} -> 5899/240, {4, 1220} -> -153/20, {4, 1221} -> -9/2, 
 {4, 1222} -> -320209/11520, {4, 1223} -> -2, {4, 1224} -> -15/8, 
 {4, 1225} -> 287/120, {4, 1226} -> -307/192, {4, 1227} -> 987/160, 
 {4, 1228} -> 5221/960, {4, 1229} -> -2903/240, {4, 1230} -> 63721/2880, 
 {4, 1231} -> -12, {4, 1233} -> -342875/7344, {4, 1234} -> 209/60, 
 {4, 1235} -> -6151/180, {4, 1236} -> 33593/540, {4, 1237} -> -2800469/36720, 
 {4, 1239} -> -37/12, {4, 1240} -> -308/9, {4, 1241} -> 389359/12240, 
 {4, 1242} -> -5851/360, {4, 1243} -> 3/20, {4, 1244} -> 2717/240, 
 {4, 1245} -> 761/480, {4, 1247} -> 15623/360, {4, 1248} -> 193/15, 
 {4, 1249} -> 527/30, {4, 1250} -> 259/30, {4, 1251} -> 486029/18360, 
 {4, 1252} -> 1099/60, {4, 1253} -> -133/30, {4, 1254} -> -3659/120, 
 {4, 1256} -> -83/408, {4, 1258} -> 3962617/36720, 
 {4, 1259} -> -328541/36720, {4, 1260} -> 1597/480, {4, 1261} -> 58913/720, 
 {4, 1262} -> -14473/14688, {4, 1263} -> 65941/36720, {4, 1264} -> -9/4, 
 {4, 1265} -> -9, {4, 1266} -> 149/12, {4, 1267} -> 6151/180, 
 {4, 1268} -> 158701/8160, {4, 1269} -> 6103/2880, {4, 1270} -> -71/12, 
 {4, 1271} -> -13/5, {4, 1272} -> -6151/180, {4, 1273} -> 49/6, 
 {4, 1274} -> -118/15, {4, 1275} -> 9/5, {4, 1276} -> 181/90, 
 {4, 1277} -> -4/15, {4, 1278} -> -49/6, {4, 1279} -> -118/15, 
 {4, 1280} -> 6973/51, {4, 1281} -> -149/45, {4, 1282} -> -118/15, 
 {4, 1283} -> 51/5, {4, 1284} -> -9/5, {4, 1285} -> -3, 
 {4, 1286} -> -2245079/195840, {4, 1287} -> -3/2, {4, 1288} -> 588709/9792, 
 {4, 1289} -> -5/3, {4, 1290} -> -6151/180, {4, 1291} -> -77051/1360, 
 {4, 1292} -> -711113/12240, {4, 1293} -> 9, {4, 1294} -> 47/3, 
 {4, 1295} -> -35/12, {4, 1296} -> 3241/48, {4, 1297} -> -923/240, 
 {4, 1298} -> -3, {4, 1299} -> 10991/360, {4, 1300} -> -17/12, 
 {4, 1301} -> -49/6, {4, 1302} -> -118/15, {4, 1303} -> -913/40, 
 {4, 1304} -> 72199/34560, {4, 1305} -> 1001521/69120, {4, 1306} -> -3/5, 
 {4, 1307} -> 49/6, {4, 1309} -> 22/45, {4, 1310} -> -465035/6912, 
 {4, 1311} -> -118/15, {4, 1312} -> -251/15, {4, 1313} -> 913/40, 
 {4, 1314} -> -1/5, {4, 1315} -> -2, {4, 1316} -> 1/6, 
 {4, 1317} -> 84721793/276480, {4, 1318} -> 41/12, {4, 1319} -> -213/20, 
 {4, 1320} -> -10379/720, {4, 1321} -> -3883519/69120, 
 {4, 1322} -> -7920263/207360, {4, 1324} -> 3, {4, 1325} -> -109/20, 
 {4, 1326} -> -239/48, {4, 1328} -> -909/40, {4, 1329} -> -433/120, 
 {4, 1330} -> -43/120, {4, 1331} -> 29/15, {4, 1332} -> -7/8, 
 {4, 1333} -> 289/24, {4, 1334} -> 909/40, {4, 1336} -> -1/5, 
 {4, 1337} -> 343/120, {4, 1338} -> 19/3, {4, 1339} -> -901/144, 
 {4, 1340} -> 13/12, {4, 1341} -> 271/120, {4, 1342} -> -266/15, 
 {4, 1343} -> 95/8, {4, 1344} -> 9/4, {4, 1345} -> 93/8, {4, 1346} -> -49/6, 
 {4, 1347} -> 9/5, {4, 1348} -> -3/2, {4, 1349} -> 119/9, {4, 1350} -> 73/30, 
 {4, 1351} -> -9/5, {4, 1352} -> 49/6, {4, 1353} -> 6151/90, 
 {4, 1354} -> 191/45, {4, 1355} -> -8, {4, 1356} -> 3/2, {4, 1357} -> -93/8, 
 {4, 1358} -> -2467/120, {4, 1359} -> 679/120, {4, 1360} -> 3, 
 {4, 1361} -> 24793/11520, {4, 1362} -> 3/2, {4, 1363} -> 5239/320, 
 {4, 1364} -> -66977/2880, {4, 1366} -> -93/8, {4, 1369} -> -139/8, 
 {4, 1371} -> -56/5, {4, 1373} -> 118/15, {4, 1375} -> 197/8, 
 {4, 1376} -> -121/6, {4, 1377} -> 23850793/34560, {4, 1378} -> -11/6, 
 {4, 1379} -> 578225/1728, {4, 1381} -> -139/8, {4, 1383} -> -53/5, 
 {4, 1385} -> 56/5, {4, 1389} -> -14821/2040, {4, 1390} -> 77/6, 
 {4, 1391} -> 6351647/11520, {4, 1393} -> 118/15, {4, 1394} -> -11/3, 
 {4, 1395} -> 1823/40, {4, 1397} -> -197/8, {4, 1399} -> 93/8, 
 {4, 1401} -> 28/3, {4, 1402} -> 2, {4, 1403} -> 13/72, {4, 1404} -> 3/8, 
 {4, 1405} -> -18, {4, 1406} -> -23/2, {4, 1407} -> 557/40, 
 {4, 1408} -> -5672503/17280, {4, 1409} -> -1/10, 
 {4, 1410} -> -64657367/69120, {4, 1411} -> 22/9, 
 {4, 1412} -> 2481563/414720, {4, 1413} -> 634673/92160, 
 {4, 1414} -> -3938237/103680, {4, 1415} -> -15/2, {4, 1416} -> -18, 
 {4, 1417} -> 13428839/34560, {4, 1418} -> 15836881/138240, 
 {4, 1419} -> 573391/23040, {4, 1420} -> 43047/1024, 
 {4, 1421} -> -573391/30720, {4, 1422} -> 181726211/1658880, 
 {4, 1424} -> -11/12, {4, 1425} -> -1907/480, {4, 1426} -> 1123/120, 
 {4, 1427} -> 3/16, {4, 1428} -> 7/8, {4, 1429} -> 51/20, 
 {4, 1430} -> 331/80, {4, 1431} -> -107/24, {4, 1432} -> -2, 
 {4, 1433} -> 2021/160, {4, 1434} -> -979/120, {4, 1435} -> 25/12, 
 {4, 1436} -> 878663/23040, {4, 1437} -> 157/40, {4, 1438} -> -919/180, 
 {4, 1439} -> -233/120, {4, 1440} -> -903617/34560, {4, 1441} -> -161/480, 
 {4, 1442} -> 6953/360, {4, 1443} -> -2155811/11520, 
 {4, 1444} -> 3928327/46080, {4, 1445} -> 11/12, {4, 1446} -> -6247/480, 
 {4, 1447} -> -6107/1632, {4, 1448} -> 177/544, {4, 1449} -> -373103/11520, 
 {4, 1450} -> -1339/240, {4, 1451} -> -271/120, {4, 1452} -> -887867/6912, 
 {4, 1453} -> 729127/4608, {4, 1454} -> 47/4, {4, 1457} -> -5521/480, 
 {4, 1458} -> 87/40, {4, 1459} -> -1477/960, {4, 1460} -> -12267/320, 
 {4, 1461} -> -15469/1920, {4, 1463} -> 1837591/73440, {4, 1464} -> -121/360, 
 {4, 1465} -> -103/120, {4, 1466} -> 275/18, {4, 1467} -> -86291/2720, 
 {4, 1468} -> 70481/73440, {4, 1469} -> 9/2, {4, 1470} -> -1781/240, 
 {4, 1471} -> -377/60, {4, 1472} -> -6151/360, {4, 1473} -> 139873/8160, 
 {4, 1474} -> -952259/32640, {4, 1475} -> -7/6, {4, 1476} -> -397/60, 
 {4, 1477} -> -473/360, {4, 1478} -> -27708977/69120, 
 {4, 1479} -> 12461159/138240, {4, 1480} -> -65/6, {4, 1481} -> 349/120, 
 {4, 1482} -> -10681/480, {4, 1483} -> 2819/240, {4, 1484} -> -9/2, 
 {4, 1485} -> -5929/192, {4, 1486} -> -6153/640, {4, 1488} -> -9/10, 
 {4, 1490} -> -17/20, {4, 1491} -> -3915127/27648, 
 {4, 1492} -> -3507179/69120, {4, 1493} -> 1, {4, 1494} -> 9/10, 
 {4, 1496} -> -59/15, {4, 1497} -> -13469029/69120, {4, 1499} -> -829/60, 
 {4, 1500} -> 17/20, {4, 1502} -> 73/15, {4, 1503} -> 6/5, {4, 1504} -> 11/3, 
 {4, 1505} -> -53951411/138240, {4, 1506} -> -11/6, {4, 1507} -> -5317/720, 
 {4, 1508} -> 191669/103680, {4, 1509} -> -13392511/207360, 
 {4, 1510} -> 56569/2880, {4, 1511} -> 4909/360, {4, 1512} -> -389/144, 
 {4, 1513} -> 9676211/103680, {4, 1514} -> 2087/180, {4, 1515} -> 14533/2880, 
 {4, 1516} -> 100623907/207360, {4, 1517} -> -26741789/207360, 
 {4, 1520} -> 3/2, {4, 1521} -> 147/16, {4, 1522} -> 171/80, 
 {4, 1523} -> -319/40, {4, 1524} -> 259/48, {4, 1525} -> -997/240, 
 {4, 1526} -> 3/2, {4, 1527} -> -3/4, {4, 1528} -> -7/4, {4, 1529} -> 1, 
 {4, 1530} -> -1139/80, {4, 1531} -> 509/80, {4, 1532} -> -21/10, 
 {4, 1533} -> 7/5, {4, 1534} -> -7/10, {4, 1535} -> 7/20, 
 {4, 1536} -> -5347/480, {4, 1537} -> 5059/960, {4, 1538} -> -307/80, 
 {4, 1539} -> -12/5, {4, 1540} -> 713/80, {4, 1541} -> -473/160, 
 {4, 1542} -> 3/5, {4, 1543} -> 309/40, {4, 1544} -> -827/160, 
 {4, 1545} -> 1, {4, 1546} -> 3/10, {4, 1547} -> 7/5, {4, 1548} -> 377/80, 
 {4, 1549} -> 21/2, {4, 1550} -> -271/60, {4, 1551} -> -8/5, 
 {4, 1552} -> 377/80, {4, 1553} -> -657/80, {4, 1554} -> -21/2, 
 {4, 1555} -> -3/4, {4, 1556} -> 1019/80, {4, 1557} -> -7/5, 
 {4, 1558} -> -8/5, {4, 1559} -> 3/2, {4, 1560} -> -309199/11520, 
 {4, 1561} -> -3/4, {4, 1562} -> -53/48, {4, 1563} -> -37/10, 
 {4, 1564} -> 7/20, {4, 1565} -> 5347/960, {4, 1566} -> -73/16, 
 {4, 1567} -> 19/20, {4, 1568} -> -3/5, {4, 1569} -> 19103/960, 
 {4, 1570} -> -28223/2880, {4, 1572} -> 20/3, {4, 1573} -> 133/60, 
 {4, 1574} -> -51/10, {4, 1575} -> 53/4, {4, 1576} -> -123907/1440, 
 {4, 1577} -> 7, {4, 1578} -> -616183/4320, {4, 1579} -> -45767/1728, 
 {4, 1580} -> -133/60, {4, 1581} -> -133/30, {4, 1582} -> 41/12, 
 {4, 1583} -> 3/5, {4, 1584} -> 51/10, {4, 1585} -> 51/5, 
 {4, 1586} -> -51/10, {4, 1587} -> -10/3, {4, 1588} -> -6121/120, 
 {4, 1589} -> -4, {4, 1590} -> 3907/80, {4, 1591} -> -3917/240, 
 {4, 1592} -> -17/2, {4, 1593} -> -46/5, {4, 1594} -> -51157/4320, 
 {4, 1595} -> -623909/8640, {4, 1596} -> 29/5, {4, 1597} -> 1129/720, 
 {4, 1598} -> -8/5, {4, 1599} -> 12/5, {4, 1600} -> -127/20, 
 {4, 1601} -> 1129/720, {4, 1602} -> 12823/360, {4, 1603} -> -17/10, 
 {4, 1604} -> 15271/360, {4, 1605} -> 8/5, {4, 1606} -> 11/6, 
 {4, 1607} -> -892057/8640, {4, 1608} -> -11/3, {4, 1609} -> 85601/960, 
 {4, 1610} -> -62/15, {4, 1611} -> 51/5, {4, 1612} -> -1633/48, 
 {4, 1613} -> 51649/2880, {4, 1614} -> -49/5, {4, 1615} -> 185663/1440, 
 {4, 1616} -> -3884/135, {4, 1618} -> -133/60, {4, 1619} -> 51/10, 
 {4, 1620} -> -21/5, {4, 1621} -> 12/5, {4, 1622} -> -52/5, 
 {4, 1623} -> -129/40, {4, 1624} -> 3/5, {4, 1625} -> 32539/288, 
 {4, 1626} -> 109729/1728, {4, 1627} -> -52/5, {4, 1628} -> -9/10, 
 {4, 1629} -> -6208/135, {4, 1630} -> 117/10, {4, 1631} -> 21/10, 
 {4, 1632} -> -6208/135, {4, 1633} -> -127037/2160, {4, 1634} -> -117/10, 
 {4, 1635} -> -3/20, {4, 1636} -> -13421/540, {4, 1637} -> 8/5, 
 {4, 1638} -> -29/3, {4, 1639} -> 1205017/25920, {4, 1640} -> 7/12, 
 {4, 1641} -> -133/60, {4, 1642} -> 51/10, {4, 1643} -> -79/5, 
 {4, 1644} -> 366469/8640, {4, 1645} -> -51/10, {4, 1646} -> 373111/8640, 
 {4, 1647} -> 100759/2160, {4, 1648} -> -133/60, {4, 1649} -> 133/60, 
 {4, 1650} -> -133/120, {4, 1651} -> 98/15, {4, 1652} -> -539/120, 
 {4, 1653} -> -7/5, {4, 1654} -> 133/20, {4, 1655} -> 12/5, 
 {4, 1656} -> 133/20, {4, 1657} -> 133/60, {4, 1658} -> 133/12, 
 {4, 1659} -> -7/5, {4, 1660} -> 19/90, {4, 1661} -> 21/20, 
 {4, 1662} -> -7/10, {4, 1663} -> 31/60, {4, 1664} -> -7/45, 
 {4, 1665} -> 51/10, {4, 1666} -> -51/10, {4, 1667} -> 51/20, 
 {4, 1668} -> -51/5, {4, 1669} -> 51/4, {4, 1670} -> -153/10, 
 {4, 1671} -> -153/10, {4, 1672} -> -51/10, {4, 1673} -> -51/2, 
 {4, 1674} -> 12163/3840, {4, 1675} -> -5059/960, {4, 1676} -> -25871/2880, 
 {4, 1678} -> -10/3, {4, 1679} -> -32/5, {4, 1680} -> 2659/60, 
 {4, 1681} -> -20581/480, {4, 1682} -> -977/240, {4, 1683} -> 209/48, 
 {4, 1684} -> 863/20, {4, 1685} -> 84/5, {4, 1686} -> -3/10, 
 {4, 1687} -> 4/5, {4, 1688} -> 863/20, {4, 1689} -> 143/10, 
 {4, 1690} -> -22/3, {4, 1691} -> 66, {4, 1692} -> -84/5, {4, 1693} -> -9/5, 
 {4, 1694} -> 1/3, {4, 1695} -> -254179/5760, {4, 1696} -> -1/6, 
 {4, 1697} -> -7481/480, {4, 1698} -> 1553/480, {4, 1699} -> 3411/80, 
 {4, 1700} -> -26419/1440, {4, 1702} -> 11, {4, 1703} -> 9/2, 
 {4, 1704} -> 31361/2160, {4, 1705} -> -6/5, {4, 1706} -> 92/5, 
 {4, 1707} -> 3/10, {4, 1708} -> -4/5, {4, 1709} -> 31361/2160, 
 {4, 1710} -> -9121/1080, {4, 1711} -> 6/5, {4, 1712} -> -49/20, 
 {4, 1713} -> 62593/2160, {4, 1714} -> -92/5, {4, 1715} -> -7, 
 {4, 1716} -> 23/2, {4, 1717} -> -243331/12960, {4, 1718} -> -7, 
 {4, 1719} -> -34/5, {4, 1720} -> 992549/8640, {4, 1721} -> -568/45, 
 {4, 1722} -> 7/5, {4, 1723} -> 69/5, {4, 1724} -> 6/5, {4, 1725} -> 69/5, 
 {4, 1726} -> 17/5, {4, 1727} -> -6/5, {4, 1728} -> 97/5, {4, 1729} -> -7/5, 
 {4, 1730} -> -7/5, {4, 1731} -> -27/5, {4, 1732} -> -283/240, 
 {4, 1733} -> -1117/240, {4, 1734} -> -446/45, {4, 1735} -> -7/5, 
 {4, 1736} -> 11/2, {4, 1737} -> -102443/1440, {4, 1738} -> -21/2, 
 {4, 1739} -> -84/5, {4, 1741} -> 289/30, {4, 1742} -> 127/10, 
 {4, 1743} -> 11/2, {4, 1744} -> -102443/1440, {4, 1745} -> -65/6, 
 {4, 1746} -> -37847/720, {4, 1747} -> 21/2, {4, 1749} -> 431/30, 
 {4, 1750} -> 131/6, {4, 1751} -> -115739/720, {4, 1752} -> 84/5, 
 {4, 1753} -> 7/5, {4, 1754} -> 17/5, {4, 1755} -> -13/90, {4, 1756} -> 9/10, 
 {4, 1758} -> -12, {4, 1759} -> 6/5, {4, 1760} -> -293/40, 
 {4, 1761} -> -7683/320, {4, 1762} -> -331/10, {4, 1763} -> -11/18, 
 {4, 1764} -> -683/120, {4, 1765} -> 19199/640, {4, 1766} -> 703393/11520, 
 {4, 1767} -> -18, {4, 1768} -> -216/5, {4, 1769} -> 293/20, 
 {4, 1770} -> 117/40, {4, 1771} -> -4/5, {4, 1772} -> -12/5, 
 {4, 1773} -> 3/5, {4, 1774} -> 8713717/34560, {4, 1776} -> 35/4, 
 {4, 1777} -> -97/160, {4, 1778} -> -359/160, {4, 1779} -> -5347/960, 
 {4, 1780} -> 559/160, {4, 1781} -> 391/80, {4, 1782} -> 9/10, 
 {4, 1783} -> -3593/960, {4, 1784} -> -2419/1920, {4, 1785} -> 11/12, 
 {4, 1786} -> 1043/24, {4, 1787} -> 41/24, {4, 1788} -> -51/20, 
 {4, 1789} -> 131/8, {4, 1790} -> 29761/720, {4, 1791} -> 11/10, 
 {4, 1792} -> 31499/480, {4, 1793} -> -6983/180, {4, 1794} -> -10/3, 
 {4, 1795} -> -133/120, {4, 1796} -> 51/20, {4, 1797} -> -301/40, 
 {4, 1798} -> 10333/720, {4, 1799} -> -5, {4, 1800} -> 79649/4320, 
 {4, 1801} -> -128183/4320, {4, 1802} -> 133/120, {4, 1803} -> 133/60, 
 {4, 1804} -> -77/20, {4, 1805} -> 29/60, {4, 1806} -> -51/20, 
 {4, 1807} -> -51/10, {4, 1808} -> 15139/960, {4, 1809} -> -5059/1920, 
 {4, 1810} -> -47/6, {4, 1811} -> 2827/96, {4, 1812} -> -109/96, 
 {4, 1813} -> -3167/80, {4, 1814} -> 3001/960, {4, 1815} -> 17/4, 
 {4, 1816} -> 21/10, {4, 1817} -> -291247/4320, {4, 1818} -> -153173/8640, 
 {4, 1819} -> -3199/480, {4, 1820} -> -1237/480, {4, 1821} -> 81/32, 
 {4, 1822} -> 12/5, {4, 1823} -> 16/5, {4, 1824} -> -6/5, {4, 1825} -> -4/5, 
 {4, 1826} -> 81/32, {4, 1827} -> 10797/160, {4, 1828} -> -12/5, 
 {4, 1829} -> 13/10, {4, 1830} -> 113/2, {4, 1831} -> -16/5, 
 {4, 1832} -> -11/10, {4, 1833} -> -11/3, {4, 1834} -> 197239/5760, 
 {4, 1835} -> 121/36, {4, 1836} -> 9253/2880, {4, 1837} -> 9179/864, 
 {4, 1838} -> -269681/3240, {4, 1839} -> 173/40, {4, 1840} -> -21581/2880, 
 {4, 1841} -> 7837/288, {4, 1842} -> -80789/3240, {4, 1843} -> 16289/1440, 
 {4, 1844} -> -606077/8640, {4, 1845} -> 312043/4320, {4, 1848} -> -3/2, 
 {4, 1851} -> -5707/160, {4, 1852} -> -297/160, {4, 1853} -> -2313/80, 
 {4, 1854} -> -1461/320, {4, 1856} -> 49/18, {4, 1857} -> -839/72, 
 {4, 1858} -> 42849/544, {4, 1859} -> -10/3, {4, 1860} -> 1833209/24480, 
 {4, 1861} -> -382649/9792, {4, 1862} -> 11/45, {4, 1864} -> 1391/60, 
 {4, 1865} -> -343/36, {4, 1866} -> 11/4, {4, 1867} -> 31/20, 
 {4, 1868} -> -409/60, {4, 1869} -> -5491613/34560, 
 {4, 1870} -> -1047767/11520, {4, 1871} -> -213497/4080, 
 {4, 1872} -> 5597/340, {4, 1873} -> -67759/8160, {4, 1875} -> -3323/180, 
 {4, 1876} -> 659/120, {4, 1877} -> -43121/816, {4, 1878} -> -49/6, 
 {4, 1879} -> 377/80, {4, 1880} -> -9/5, {4, 1881} -> -5855293/34560, 
 {4, 1882} -> 5150911/69120, {4, 1883} -> 377/80, {4, 1884} -> -23/5, 
 {4, 1885} -> 9/5, {4, 1886} -> 49/6, {4, 1888} -> -49/9, 
 {4, 1889} -> 17607/2560, {4, 1890} -> 253/40, {4, 1891} -> 43121/816, 
 {4, 1892} -> 137/15, {4, 1893} -> 67/12, {4, 1894} -> -189621619/1566720, 
 {4, 1895} -> -67/24, {4, 1896} -> 2457/160, {4, 1897} -> 1463/720, 
 {4, 1898} -> -137/40, {4, 1899} -> 16683157/138240, {4, 1900} -> 4789/960, 
 {4, 1901} -> 1907/360, {4, 1902} -> 7864873/138240, 
 {4, 1903} -> 636551/207360, {4, 1907} -> 153/80, {4, 1908} -> -51/40, 
 {4, 1909} -> -249/80, {4, 1910} -> -51/160, {4, 1911} -> 3, 
 {4, 1914} -> 61/20, {4, 1915} -> -11/10, {4, 1916} -> 3, {4, 1917} -> 3/5, 
 {4, 1918} -> -847/20, {4, 1919} -> 1127/64, {4, 1920} -> -1/5, 
 {4, 1921} -> 2091/160, {4, 1922} -> 47/320, {4, 1923} -> 2/5, 
 {4, 1924} -> 17/20, {4, 1925} -> -23/8, {4, 1926} -> -4411/80, 
 {4, 1927} -> 5787/80, {4, 1929} -> -401/80, {4, 1930} -> 4411/80, 
 {4, 1933} -> 6/5, {4, 1934} -> 23/8, {4, 1936} -> 8/5, {4, 1937} -> -4, 
 {4, 1938} -> 39841/1920, {4, 1939} -> 2, {4, 1940} -> 15/8, 
 {4, 1941} -> 27/40, {4, 1942} -> 1141/320, {4, 1943} -> -631/320, 
 {4, 1944} -> 61/20, {4, 1945} -> 2831/40, {4, 1946} -> -1099/60, 
 {4, 1949} -> -645817/2720, {4, 1950} -> -2, {4, 1951} -> -661457/2720, 
 {4, 1952} -> 98/9, {4, 1953} -> 53/40, {4, 1954} -> -29/30, 
 {4, 1955} -> -697/36, {4, 1956} -> 7171/720, {4, 1957} -> 69/4, 
 {4, 1958} -> 1690483/29376, {4, 1959} -> -56789881/146880, 
 {4, 1960} -> -23407499/293760, {4, 1961} -> -10, {4, 1962} -> -137653/48960, 
 {4, 1963} -> -19917/160, {4, 1964} -> 2641669/73440, {4, 1966} -> 15/4, 
 {4, 1967} -> 629/30, {4, 1968} -> 263/120, {4, 1969} -> -15/4, 
 {4, 1972} -> -49/18, {4, 1973} -> 3/5, {4, 1974} -> -2641669/73440, 
 {4, 1975} -> 5837/48, {4, 1976} -> -13/5, {4, 1977} -> 23/4, 
 {4, 1978} -> -3199873/18360, {4, 1979} -> -29/8, {4, 1980} -> 5927953/48960, 
 {4, 1981} -> -43/240, {4, 1982} -> -3091019/24480, 
 {4, 1983} -> 9053881/97920, {4, 1984} -> 255271/6120, 
 {4, 1985} -> 22844717/293760, {4, 1987} -> -3, {4, 1988} -> -3583/480, 
 {4, 1989} -> -757/180, {4, 1990} -> 653977/4080, {4, 1991} -> -123533/1632, 
 {4, 1992} -> 629497/16320, {4, 1995} -> 645817/4080, {4, 1996} -> -49/3, 
 {4, 1997} -> -17/20, {4, 1998} -> 49/9, {4, 1999} -> 181/90, 
 {4, 2000} -> -77/15, {4, 2001} -> 17/20, {4, 2002} -> 49/3, 
 {4, 2004} -> -49/9, {4, 2005} -> 49/9, {4, 2006} -> -645817/4080, 
 {4, 2008} -> 3/2, {4, 2009} -> -12130477/587520, {4, 2010} -> -9/2, 
 {4, 2013} -> 34057/2880, {4, 2014} -> -4697/8640, {4, 2015} -> -9, 
 {4, 2016} -> -3, {4, 2017} -> -23/15, {4, 2018} -> 317/48, 
 {4, 2019} -> -437/240, {4, 2020} -> 3, {4, 2021} -> 1261/240, 
 {4, 2022} -> 353/120, {4, 2023} -> -31/60, {4, 2024} -> 1117/160, 
 {4, 2025} -> 49/9, {4, 2026} -> -687/80, {4, 2027} -> -1674377/34560, 
 {4, 2028} -> 291947/11520, {4, 2029} -> 3/5, {4, 2030} -> -1117/160, 
 {4, 2032} -> -49/9, {4, 2033} -> -917/288, {4, 2034} -> 49/9, 
 {4, 2035} -> 253/40, {4, 2036} -> 687/80, {4, 2037} -> 31/60, 
 {4, 2038} -> 1/5, {4, 2039} -> 2, {4, 2040} -> 11/4, 
 {4, 2041} -> -645047/2592, {4, 2042} -> -35/8, {4, 2043} -> 307/240, 
 {4, 2044} -> -1861/480, {4, 2045} -> 900401/9216, {4, 2046} -> 26759/3072, 
 {4, 2048} -> -8, {4, 2049} -> 14896319/146880, {4, 2050} -> 1085231/36720, 
 {4, 2051} -> 17633/120, {4, 2052} -> -67/10, {4, 2053} -> -567/80, 
 {4, 2054} -> -757/120, {4, 2055} -> 77/40, {4, 2056} -> 3/5, 
 {4, 2057} -> 67/10, {4, 2058} -> 5/12, {4, 2059} -> 1621/80, 
 {4, 2060} -> 567/80, {4, 2061} -> -17633/120, {4, 2062} -> 309/20, 
 {4, 2063} -> 9289/80, {4, 2064} -> 37/4, {4, 2065} -> -7727873/97920, 
 {4, 2066} -> -37/8, {4, 2067} -> -7697579/293760, {4, 2068} -> -83207/1360, 
 {4, 2069} -> 11309/120, {4, 2071} -> 679657/7344, {4, 2072} -> 49/6, 
 {4, 2073} -> 33/10, {4, 2074} -> 3/2, {4, 2075} -> 110/9, 
 {4, 2076} -> 157/60, {4, 2077} -> -6/5, {4, 2078} -> -33/10, 
 {4, 2079} -> -49/6, {4, 2082} -> -4/15, {4, 2083} -> 6/5, {4, 2084} -> -3/2, 
 {4, 2085} -> -679657/7344, {4, 2086} -> 26897/240, {4, 2087} -> 9257/80, 
 {4, 2088} -> -12, {4, 2089} -> 6612737/32640, {4, 2090} -> -3/4, 
 {4, 2091} -> -69421/480, {4, 2092} -> 41339/960, {4, 2093} -> -15/2, 
 {4, 2094} -> -63413/2040, {4, 2096} -> 49/6, {4, 2097} -> -3, 
 {4, 2098} -> -377/80, {4, 2099} -> 17/2, {4, 2100} -> -321/160, 
 {4, 2102} -> -49/9, {4, 2104} -> 687/80, {4, 2105} -> -25/6, 
 {4, 2106} -> 2591477/3456, {4, 2107} -> -277895/6912, {4, 2108} -> -3, 
 {4, 2109} -> -377/80, {4, 2111} -> 17/5, {4, 2112} -> -17/2, 
 {4, 2113} -> 321/160, {4, 2115} -> -49/6, {4, 2117} -> 49/9, 
 {4, 2119} -> 5449/720, {4, 2121} -> -49/9, {4, 2122} -> -41/8, 
 {4, 2124} -> -687/80, {4, 2125} -> 15/2, {4, 2126} -> 63413/2040, 
 {4, 2128} -> 379/60, {4, 2129} -> -3, {4, 2130} -> -7/216, 
 {4, 2131} -> -3/8, {4, 2133} -> 15/2, {4, 2134} -> 853/80, 
 {4, 2135} -> -329161/6912, {4, 2136} -> 88109/960, 
 {4, 2137} -> -20960489/69120, {4, 2138} -> 31/9, {4, 2139} -> 801953/103680, 
 {4, 2140} -> -2269745/55296, {4, 2141} -> -420204661/3133440, 
 {4, 2142} -> 15/2, {4, 2143} -> 18, {4, 2144} -> 84187/6912, 
 {4, 2145} -> -63943/3072, {4, 2146} -> 6459109/69120, 
 {4, 2147} -> -7337827/46080, {4, 2148} -> -6459109/92160, 
 {4, 2149} -> 1207668443/1658880, {4, 2151} -> -67/24, {4, 2152} -> 5223/320, 
 {4, 2153} -> -595747/16320, {4, 2154} -> -743/360, 
 {4, 2155} -> 194839/138240, {4, 2156} -> -71517/5440, 
 {4, 2157} -> 143303/4896, {4, 2158} -> 201034973/2350080, 
 {4, 2159} -> -337633/15360, {4, 2160} -> 23/4, {4, 2161} -> -51/160, 
 {4, 2162} -> -11/10, {4, 2163} -> 1151/64, {4, 2164} -> -301/160, 
 {4, 2165} -> 51/40, {4, 2166} -> 257/32, {4, 2167} -> -3309/160, 
 {4, 2168} -> -23/8, {4, 2169} -> 661457/5440, {4, 2170} -> 167/24, 
 {4, 2171} -> 6998459/58752, {4, 2172} -> -5094371/293760, 
 {4, 2173} -> 4189775/29376, {4, 2174} -> 325619/19584, {4, 2175} -> -3/4, 
 {4, 2176} -> 3583/960, {4, 2177} -> 123533/3264, {4, 2178} -> -645817/8160, 
 {4, 2179} -> 575063/8160, {4, 2180} -> -4819/1920, {4, 2181} -> 13/8, 
 {4, 2182} -> -661/480, {4, 2183} -> 97/20, {4, 2184} -> 6741403/46080, 
 {4, 2185} -> 105089/46080, {4, 2186} -> -37/8, 
 {4, 2187} -> -13266779/293760, {4, 2188} -> 607577/8160, 
 {4, 2189} -> 6771/160, {4, 2190} -> 15/4, {4, 2191} -> -13447573/73440, 
 {4, 2192} -> 9483391/293760, {4, 2193} -> 11059/960, {4, 2194} -> -49/12, 
 {4, 2195} -> -83/32, {4, 2196} -> -3/4, {4, 2197} -> -19394821/138240, 
 {4, 2198} -> -53/10, {4, 2199} -> -2, {4, 2200} -> 83/32, 
 {4, 2201} -> 49/12, {4, 2203} -> -49037/7680, {4, 2204} -> -3/5, 
 {4, 2205} -> 3/4, {4, 2206} -> -11059/960, {4, 2207} -> -379/120, 
 {4, 2208} -> 3/2, {4, 2209} -> -5/2, {4, 2210} -> 4492560043/18800640, 
 {4, 2211} -> 1/2, {4, 2212} -> 886021/881280, {4, 2213} -> 7961/480, 
 {4, 2214} -> -23039/459, {4, 2215} -> -3900929/48960, 
 {4, 2216} -> -207259/7680, {4, 2217} -> -21347/320, 
 {4, 2218} -> 1642147/73440, {4, 2219} -> -1021383053/7050240, 
 {4, 2220} -> 46661437/1658880, {4, 2224} -> 3630397/48960, 
 {4, 2225} -> -133/40, {4, 2226} -> -3684661/48960, 
 {4, 2227} -> -3630397/97920, {4, 2228} -> -3630397/73440, 
 {4, 2229} -> 153/20, {4, 2231} -> 3817669/73440, {4, 2233} -> -165/8, 
 {4, 2234} -> 686983/146880, {4, 2235} -> -1770223/293760, 
 {4, 2236} -> -11/4, {4, 2237} -> -87/10, {4, 2238} -> 27101/160, 
 {4, 2239} -> 138809/4320, {4, 2240} -> -17/10, {4, 2243} -> -5945/108, 
 {4, 2244} -> -9/5, {4, 2245} -> -3/2, {4, 2246} -> 5707/240, 
 {4, 2247} -> -5945/108, {4, 2248} -> 9007/360, {4, 2249} -> 9/5, 
 {4, 2251} -> 3630397/73440, {4, 2253} -> 3/20, {4, 2254} -> 33/4, 
 {4, 2255} -> 47/12, {4, 2256} -> 6228859/440640, {4, 2257} -> -47/24, 
 {4, 2258} -> -3576133/97920, {4, 2259} -> 688625/29376, 
 {4, 2260} -> -2547157/293760, {4, 2261} -> 16367/216, {4, 2262} -> 17/20, 
 {4, 2263} -> 1279609/19584, {4, 2264} -> -263779/48960, {4, 2266} -> 3/2, 
 {4, 2267} -> 2147671/36720, {4, 2268} -> 29/30, {4, 2269} -> 476999/12240, 
 {4, 2270} -> 5035753/36720, {4, 2271} -> 9675559/146880, 
 {4, 2273} -> 167/60, {4, 2274} -> 3107/90, {4, 2275} -> 309081/5440, 
 {4, 2276} -> -191773/5760, {4, 2277} -> -1/4, {4, 2278} -> -46181/544, 
 {4, 2279} -> -115151/3264, {4, 2280} -> -3/2, {4, 2281} -> 277213/4590, 
 {4, 2282} -> -2003987/73440, {4, 2283} -> 1307/102, {4, 2284} -> 133/20, 
 {4, 2285} -> 17/5, {4, 2286} -> 907/120, {4, 2287} -> 133/20, 
 {4, 2288} -> -1307/102, {4, 2290} -> 1390801/18360, {4, 2291} -> -3/5, 
 {4, 2292} -> 133/30, {4, 2293} -> 107209/1020, {4, 2294} -> 2/5, 
 {4, 2296} -> -694279/11016, {4, 2298} -> -1522301/16320, 
 {4, 2299} -> -9996047/293760, {4, 2300} -> -134531/3264, 
 {4, 2301} -> -6535669/73440, {4, 2302} -> 17503117/293760, 
 {4, 2303} -> 45554089/440640, {4, 2306} -> -91/15, {4, 2307} -> -1603/45, 
 {4, 2308} -> -860975/14688, {4, 2309} -> 3834451/73440, {4, 2310} -> 29/20, 
 {4, 2311} -> 304/15, {4, 2312} -> -357/40, {4, 2313} -> 65677/408, 
 {4, 2314} -> 51193/2448, {4, 2315} -> -2852509/12240, {4, 2316} -> -153/10, 
 {4, 2317} -> -706517/14688, {4, 2319} -> -17/6, {4, 2320} -> -153/10, 
 {4, 2321} -> 2852509/12240, {4, 2322} -> 3630397/73440, 
 {4, 2323} -> -1247249/24480, {4, 2324} -> 1/5, {4, 2325} -> -706517/14688, 
 {4, 2326} -> -51/5, {4, 2327} -> 38019/680, {4, 2329} -> 888949/88128, 
 {4, 2330} -> -3/4, {4, 2331} -> -901399/29376, {4, 2332} -> -29/24, 
 {4, 2333} -> 847351/12240, {4, 2334} -> 3561617/16320, 
 {4, 2335} -> -25474243/220320, {4, 2337} -> 10/3, {4, 2338} -> 41/10, 
 {4, 2339} -> -8971/120, {4, 2340} -> 8309/240, {4, 2341} -> -353/90, 
 {4, 2342} -> 1/2, {4, 2343} -> 323/30, {4, 2344} -> 863/20, 
 {4, 2345} -> -706517/14688, {4, 2346} -> -9/2, {4, 2347} -> 4523/160, 
 {4, 2348} -> 1153009/69120, {4, 2349} -> 863/20, {4, 2350} -> -323/30, 
 {4, 2351} -> -11143/6120, {4, 2352} -> -1792883/17280, 
 {4, 2353} -> -706517/14688, {4, 2354} -> 133/4, {4, 2355} -> 9/2, 
 {4, 2356} -> 1/5, {4, 2357} -> 2/5, {4, 2358} -> -23/12, 
 {4, 2359} -> -1836932537/14100480, {4, 2360} -> 23/24, 
 {4, 2361} -> 2407/160, {4, 2362} -> 68/45, {4, 2363} -> 1824047/138240, 
 {4, 2364} -> 9142573/414720, {4, 2366} -> 145157/4080, {4, 2367} -> -3/4, 
 {4, 2368} -> -13/5, {4, 2369} -> 42047/2160, {4, 2370} -> -61/10, 
 {4, 2371} -> -9/10, {4, 2372} -> 23/30, {4, 2373} -> 42047/2160, 
 {4, 2374} -> 3/5, {4, 2375} -> 13/5, {4, 2376} -> -29/15, {4, 2377} -> 7/4, 
 {4, 2378} -> 6659/72, {4, 2379} -> 61/10, {4, 2380} -> 1/5, 
 {4, 2381} -> 216149/4080, {4, 2382} -> -45/4, {4, 2383} -> 19445539/146880, 
 {4, 2384} -> 45/8, {4, 2385} -> 56857/1632, {4, 2386} -> -3095569/36720, 
 {4, 2387} -> 195017/4896, {4, 2389} -> -43121/816, {4, 2390} -> -5191/60, 
 {4, 2391} -> 69/5, {4, 2392} -> -17/5, {4, 2393} -> 23/4, {4, 2394} -> 69/5, 
 {4, 2395} -> 5191/60, {4, 2396} -> -26989/360, {4, 2397} -> 1/5, 
 {4, 2398} -> 8, {4, 2399} -> 43121/816, {4, 2400} -> 32427/340, 
 {4, 2401} -> 214517/4080, {4, 2403} -> 31892249/440640, {4, 2404} -> 3/4, 
 {4, 2405} -> 109424/2295, {4, 2406} -> -245015/11016, 
 {4, 2407} -> 43121/816, {4, 2409} -> -14018/765, {4, 2410} -> 11/2, 
 {4, 2411} -> -2924/45, {4, 2412} -> 9/5, {4, 2413} -> 706517/14688, 
 {4, 2414} -> 9/2, {4, 2416} -> 5720509/17280, {4, 2417} -> -11/6, 
 {4, 2418} -> 402545/2304, {4, 2419} -> 11/2, {4, 2420} -> -2924/45, 
 {4, 2422} -> 26/5, {4, 2423} -> -9/5, {4, 2425} -> 14018/765, 
 {4, 2427} -> 1873/136, {4, 2429} -> 1840403/8640, {4, 2430} -> 706517/14688, 
 {4, 2431} -> 11/3, {4, 2432} -> -6659/120, {4, 2433} -> -9/2, 
 {4, 2434} -> -43121/816, {4, 2436} -> 67273/2040, {4, 2437} -> 6, 
 {4, 2438} -> -704801/4320, {4, 2439} -> -427867/9792, 
 {4, 2440} -> -19276349/34560, {4, 2441} -> -11/18, 
 {4, 2442} -> 3807259/414720, {4, 2443} -> -170227193/2350080, 
 {4, 2444} -> 34525225/470016, {4, 2445} -> 14157781/34560, 
 {4, 2446} -> 971729/8640, {4, 2447} -> -314789/11520, 
 {4, 2448} -> 1525903/7680, {4, 2449} -> 314789/15360, 
 {4, 2450} -> -1268481487/2350080, {4, 2452} -> -47/24, {4, 2453} -> 133/240, 
 {4, 2454} -> -51/40, {4, 2455} -> 9619/960, {4, 2456} -> -2217/32, 
 {4, 2457} -> 17/20, {4, 2458} -> -94243/8640, {4, 2459} -> -12683/432, 
 {4, 2461} -> 134065/14688, {4, 2462} -> 22391/3060, {4, 2463} -> 351/80, 
 {4, 2464} -> 314461/18360, {4, 2465} -> -1277899/36720, 
 {4, 2466} -> 379393/29376, {4, 2468} -> -251/816, {4, 2469} -> -152/15, 
 {4, 2470} -> -408727/4080, {4, 2471} -> -2443759/36720, 
 {4, 2472} -> -3137611/36720, {4, 2473} -> 23/24, {4, 2474} -> 4689/160, 
 {4, 2475} -> 353/180, {4, 2476} -> 6143467/46080, 
 {4, 2477} -> -520633/34560, {4, 2478} -> 45/8, {4, 2479} -> 167/20, 
 {4, 2480} -> -917041/8640, {4, 2481} -> 130391/4320, 
 {4, 2483} -> -5626199/73440, {4, 2484} -> -586069/36720, 
 {4, 2485} -> 209239/8160, {4, 2486} -> -187/1440, {4, 2487} -> 4/5, 
 {4, 2488} -> -5163/320, {4, 2489} -> -2327539/69120, {4, 2490} -> -187/1440, 
 {4, 2491} -> -13/5, {4, 2492} -> -209239/8160, {4, 2493} -> -32039/4080, 
 {4, 2494} -> -25951/2560, {4, 2495} -> 27/5, {4, 2496} -> -4/5, 
 {4, 2497} -> -13373/816, {4, 2499} -> -195704773/1762560, 
 {4, 2501} -> 1117/648, {4, 2502} -> 165209/22032, 
 {4, 2503} -> 2739229/27540, {4, 2504} -> -8835607/207360, 
 {4, 2505} -> 154621/6480, {4, 2506} -> 11935919/220320, 
 {4, 2507} -> 9563159/130560, {4, 2508} -> -12710791/522240, 
 {4, 2510} -> -1407911/48960, {4, 2512} -> 2757371/48960, 
 {4, 2513} -> -21109/960, {4, 2514} -> -69/4, {4, 2515} -> -29/20, 
 {4, 2516} -> -1246651/8160, {4, 2517} -> -150253/2448, 
 {4, 2518} -> -625337/97920, {4, 2519} -> 229/80, {4, 2520} -> 113/160, 
 {4, 2521} -> 251411/1632, {4, 2524} -> 15/4, {4, 2525} -> -441/16, 
 {4, 2528} -> 133/60, {4, 2529} -> -15/4, {4, 2531} -> -853193/8160, 
 {4, 2532} -> -3893/1440, {4, 2533} -> -441/16, {4, 2534} -> 51/40, 
 {4, 2535} -> 69/4, {4, 2536} -> 92042707/1175040, {4, 2537} -> 69/8, 
 {4, 2538} -> 8680187/97920, {4, 2539} -> -3153445/19584, 
 {4, 2540} -> -37/160, {4, 2541} -> 251411/3264, {4, 2542} -> 3238139/16320, 
 {4, 2543} -> 4213513/48960, {4, 2545} -> 8, {4, 2546} -> 29/20, 
 {4, 2547} -> 1246651/12240, {4, 2548} -> -13340303/146880, 
 {4, 2549} -> 26638681/293760, {4, 2550} -> -91/10, {4, 2551} -> -153/40, 
 {4, 2552} -> -1246651/12240, {4, 2554} -> -17/20, {4, 2555} -> 16511/720, 
 {4, 2558} -> -51/10, {4, 2559} -> 17/20, {4, 2560} -> -14429587/73440, 
 {4, 2561} -> -3893/1440, {4, 2562} -> 16511/720, {4, 2564} -> -8, 
 {4, 2565} -> 14945359/881280, {4, 2566} -> 21/4, 
 {4, 2567} -> 8021543/146880, {4, 2568} -> -29/40, 
 {4, 2570} -> -12094811/146880, {4, 2571} -> 41683/576, {4, 2572} -> 6, 
 {4, 2573} -> 321/10, {4, 2574} -> 339/40, {4, 2575} -> -1035511/24480, 
 {4, 2576} -> -6/5, {4, 2577} -> 1117/160, {4, 2578} -> -6691/180, 
 {4, 2579} -> -459/40, {4, 2580} -> -3/10, {4, 2582} -> 149/10, 
 {4, 2583} -> -1117/160, {4, 2584} -> -22237/480, {4, 2585} -> -53/4, 
 {4, 2586} -> 1187/48, {4, 2587} -> -6691/180, {4, 2588} -> 153/20, 
 {4, 2589} -> 459/40, {4, 2590} -> -37/4, {4, 2591} -> -5985901/235008, 
 {4, 2592} -> 37/8, {4, 2593} -> 9/5, {4, 2594} -> 1035511/48960, 
 {4, 2595} -> 10007743/293760, {4, 2596} -> -11713/2880, {4, 2597} -> 89/10, 
 {4, 2598} -> -209/80, {4, 2599} -> -1781/72, {4, 2600} -> -79/10, 
 {4, 2601} -> -459/40, {4, 2602} -> -3/10, {4, 2603} -> -1781/72, 
 {4, 2604} -> -7177/1080, {4, 2605} -> 79/10, {4, 2606} -> 3/20, 
 {4, 2607} -> -4969/270, {4, 2608} -> 459/40, {4, 2609} -> 281/40, 
 {4, 2610} -> 11/4, {4, 2611} -> -2521907/25920, {4, 2612} -> 11/8, 
 {4, 2613} -> 41/20, {4, 2614} -> -408541/8640, {4, 2615} -> 127/80, 
 {4, 2616} -> -23/8, {4, 2617} -> 9/2, {4, 2618} -> -21/10, 
 {4, 2619} -> 11/5, {4, 2620} -> -9/2, {4, 2621} -> -1246651/12240, 
 {4, 2623} -> -6/5, {4, 2624} -> 23/8, {4, 2625} -> 51/40, 
 {4, 2626} -> 217/40, {4, 2627} -> 15307609/587520, {4, 2628} -> -9313/960, 
 {4, 2629} -> -2101/2880, {4, 2630} -> 23/8, {4, 2632} -> 3, 
 {4, 2633} -> 5945/108, {4, 2634} -> 17/2, {4, 2635} -> 5913/160, 
 {4, 2637} -> 6691/180, {4, 2638} -> 459/40, {4, 2640} -> -5571/40, 
 {4, 2641} -> -5707/120, {4, 2642} -> 3, {4, 2643} -> 5945/108, 
 {4, 2644} -> -65/6, {4, 2645} -> -35399/720, {4, 2646} -> -17/2, 
 {4, 2647} -> -5913/160, {4, 2649} -> -37/2, {4, 2650} -> 43699/9180, 
 {4, 2651} -> 53/4, {4, 2653} -> -1187/24, {4, 2655} -> 6691/180, 
 {4, 2656} -> -189/20, {4, 2657} -> -459/40, {4, 2658} -> -23/8, 
 {4, 2660} -> -8/5, {4, 2661} -> 7/180, {4, 2662} -> -11/20, 
 {4, 2664} -> 26/3, {4, 2665} -> 261/20, {4, 2666} -> 167/6, 
 {4, 2667} -> -2987/240, {4, 2668} -> 5365/24, {4, 2669} -> 187/72, 
 {4, 2670} -> 13421/360, {4, 2671} -> -350693/4320, 
 {4, 2672} -> -102939127/3525120, {4, 2673} -> 11, {4, 2674} -> 132/5, 
 {4, 2675} -> -28319/240, {4, 2676} -> -935/48, {4, 2677} -> 1/10, 
 {4, 2678} -> -3/2, {4, 2679} -> -3/40, {4, 2680} -> -60953/864, 
 {4, 2682} -> 69/8, {4, 2683} -> 4236847/97920, {4, 2684} -> 1026083/32640, 
 {4, 2685} -> 191/80, {4, 2686} -> 1246651/16320, {4, 2687} -> 124471/24480, 
 {4, 2688} -> 1835331/21760, {4, 2689} -> -4, {4, 2690} -> 18285289/293760, 
 {4, 2691} -> -91/20, {4, 2692} -> -1246651/24480, 
 {4, 2693} -> -1846117/19584, {4, 2694} -> -2943569/73440, {4, 2695} -> 37/8, 
 {4, 2696} -> 969/80, {4, 2697} -> 1246651/48960, {4, 2698} -> 234259/73440, 
 {4, 2699} -> 20243/11520, {4, 2700} -> 11/8, {4, 2701} -> 17/4, 
 {4, 2702} -> -795593/8640, {4, 2703} -> -6529/180, 
 {4, 2704} -> -851933/24480, {4, 2705} -> -1553/384, {4, 2706} -> 1781/360, 
 {4, 2707} -> -8257/160, {4, 2708} -> 441/80, {4, 2709} -> 63/20, 
 {4, 2710} -> 1781/360, {4, 2711} -> -16127/135, {4, 2712} -> 8257/160, 
 {4, 2713} -> 143819/2880, {4, 2714} -> 53/8, {4, 2715} -> 441/80, 
 {4, 2716} -> -9/10, {4, 2718} -> -4/5, {4, 2719} -> -8/3, 
 {4, 2720} -> -40885199/783360, {4, 2721} -> -133/12, 
 {4, 2722} -> -1569971/24480, {4, 2723} -> -6235369/48960, 
 {4, 2724} -> -50627/2160, {4, 2725} -> -350533/12960, 
 {4, 2726} -> -516575/9792, {4, 2727} -> 1837277/73440, 
 {4, 2728} -> 8865581/207360, {4, 2729} -> -13, {4, 2730} -> -13/4, 
 {4, 2731} -> 10, {4, 2732} -> -23/12, {4, 2733} -> 38/15, 
 {4, 2734} -> -7434197/48960, {4, 2735} -> 1967627/293760, 
 {4, 2736} -> -38/15, {4, 2737} -> 1916779/8160, {4, 2738} -> 1916779/16320, 
 {4, 2739} -> -7251/1360, {4, 2740} -> 1544201/8160, 
 {4, 2741} -> -1882043/12240, {4, 2743} -> 2244209/18360, 
 {4, 2744} -> -11/10, {4, 2746} -> 77/30, {4, 2748} -> 1882043/12240, 
 {4, 2749} -> -853193/8160, {4, 2750} -> -9740411/18360, {4, 2751} -> -1/5, 
 {4, 2752} -> 2244209/18360, {4, 2753} -> 11/10, {4, 2754} -> -7084/17, 
 {4, 2755} -> 2, {4, 2756} -> -23/2, {4, 2757} -> 302553703/881280, 
 {4, 2758} -> 3/4, {4, 2759} -> 1058/85, {4, 2760} -> 23/20, 
 {4, 2761} -> 854843/4896, {4, 2762} -> -6618313/48960, 
 {4, 2763} -> 25765439/220320, {4, 2765} -> 5/3, {4, 2766} -> -71/8, 
 {4, 2767} -> 269/240, {4, 2768} -> -5456273/24480, {4, 2769} -> -16/15, 
 {4, 2770} -> 13/5, {4, 2771} -> 4690837/36720, {4, 2772} -> 21/10, 
 {4, 2774} -> -46/15, {4, 2775} -> -13/5, {4, 2777} -> -3956423/73440, 
 {4, 2778} -> 1099/60, {4, 2779} -> 4690837/36720, {4, 2780} -> 133/30, 
 {4, 2781} -> -21/10, {4, 2782} -> -31/60, {4, 2783} -> -12/5, 
 {4, 2784} -> -23/4, {4, 2785} -> -220692023/3525120, {4, 2786} -> 23/8, 
 {4, 2787} -> 137/40, {4, 2788} -> 5499521/48960, {4, 2789} -> 14421/640, 
 {4, 2790} -> 3589/720, {4, 2791} -> -8682527/146880, {4, 2792} -> 4441/240, 
 {4, 2793} -> 72, {4, 2794} -> -13/5, {4, 2795} -> 1, {4, 2796} -> -1/10, 
 {4, 2797} -> 13/5, {4, 2798} -> -29/5, {4, 2799} -> 1/5, 
 {4, 2800} -> 931/60, {4, 2801} -> -1, {4, 2802} -> -72, 
 {4, 2803} -> -2243/60, {4, 2804} -> -6048367/73440, {4, 2805} -> -69/4, 
 {4, 2806} -> 197940313/881280, {4, 2807} -> -69/8, 
 {4, 2808} -> -9227207/293760, {4, 2809} -> 32976101/293760, 
 {4, 2810} -> 969539/146880, {4, 2811} -> 13/4, {4, 2812} -> 739841/14688, 
 {4, 2813} -> -5681/60, {4, 2815} -> -11/10, {4, 2816} -> 17/5, 
 {4, 2817} -> -34/15, {4, 2819} -> 5681/60, {4, 2821} -> -236659/612, 
 {4, 2822} -> -1/5, {4, 2823} -> 11/10, {4, 2824} -> -739841/14688, 
 {4, 2825} -> -53954/153, {4, 2826} -> -5930863/73440, {4, 2827} -> 23/2, 
 {4, 2828} -> 5922313/32640, {4, 2829} -> -3/4, {4, 2830} -> 5139649/36720, 
 {4, 2831} -> 23786231/440640, {4, 2833} -> -2641669/73440, 
 {4, 2835} -> -7861/510, {4, 2836} -> -133/20, {4, 2837} -> -15/4, 
 {4, 2839} -> -4690837/36720, {4, 2840} -> -21/10, {4, 2842} -> -629/15, 
 {4, 2843} -> -919/60, {4, 2844} -> -133/20, {4, 2845} -> 15/4, 
 {4, 2847} -> 7861/510, {4, 2849} -> -23/2, {4, 2850} -> -3350977/73440, 
 {4, 2852} -> -1099/30, {4, 2854} -> -4690837/36720, {4, 2855} -> -133/30, 
 {4, 2856} -> 21/10, {4, 2858} -> 2641669/73440, {4, 2859} -> 23/2, 
 {4, 2860} -> -798467/4080, {4, 2861} -> 23/5, {4, 2862} -> -109/360, 
 {4, 2863} -> -3/40, {4, 2864} -> 12, {4, 2865} -> 19/2, {4, 2866} -> -29/2, 
 {4, 2867} -> 1153/24, {4, 2868} -> 78853/2448, {4, 2869} -> 6983/60, 
 {4, 2871} -> -97/720, {4, 2872} -> 2343043/12240, 
 {4, 2873} -> 397730639/3525120, {4, 2874} -> 3/2, {4, 2875} -> 18/5, 
 {4, 2876} -> -2827/60, {4, 2877} -> -633/40, {4, 2878} -> -16/5, 
 {4, 2879} -> 8/5, {4, 2880} -> 12/5, {4, 2881} -> -13121681/55080, 
 {4, 2882} -> 6, {4, 2883} -> -13/2, {4, 2884} -> 406631/10880, 
 {4, 2885} -> 389095/3264, {4, 2886} -> 1035047/24480, 
 {4, 2887} -> -55704329/293760, {4, 2888} -> 12581197/146880, 
 {4, 2889} -> 29/8, {4, 2890} -> 329/240, {4, 2891} -> 1248283/16320, 
 {4, 2892} -> -25290409/146880, {4, 2893} -> 63096257/587520, 
 {4, 2894} -> -69/8, {4, 2895} -> -714659/97920, {4, 2896} -> 7969993/48960, 
 {4, 2897} -> 7957093/97920, {4, 2898} -> 13/2, {4, 2899} -> -9504913/58752, 
 {4, 2900} -> 36902149/293760, {4, 2901} -> -216/5, {4, 2902} -> -34893/2720, 
 {4, 2904} -> 1323/80, {4, 2905} -> 11/20, {4, 2906} -> -17/10, 
 {4, 2907} -> -13/10, {4, 2909} -> 34893/2720, {4, 2911} -> -77988959/146880, 
 {4, 2912} -> 1/10, {4, 2913} -> 1323/80, {4, 2914} -> -11/20, 
 {4, 2915} -> 216/5, {4, 2916} -> -667147/2880, {4, 2917} -> 1/10, 
 {4, 2919} -> 578533493/7050240, {4, 2921} -> -94309333/440640, 
 {4, 2922} -> 10836839/146880, {4, 2923} -> 240883/10880, 
 {4, 2924} -> -18541625/88128, {4, 2925} -> -226245947/881280, 
 {4, 2926} -> -446223887/1175040, {4, 2928} -> -6, {4, 2929} -> -47/30, 
 {4, 2930} -> -419/60, {4, 2931} -> 167/60, {4, 2932} -> 1231759/12240, 
 {4, 2933} -> 6/5, {4, 2934} -> 49/6, {4, 2935} -> 18055417/73440, 
 {4, 2936} -> 41/5, {4, 2938} -> 77/30, {4, 2939} -> -49/6, 
 {4, 2940} -> -22237/480, {4, 2941} -> -3974833/24480, {4, 2942} -> -28/9, 
 {4, 2943} -> 18055417/73440, {4, 2944} -> -51/5, {4, 2945} -> -41/5, 
 {4, 2946} -> -37/30, {4, 2947} -> 2, {4, 2948} -> 39/2, 
 {4, 2949} -> -11911787/1762560, {4, 2950} -> -15/2, {4, 2951} -> -53/10, 
 {4, 2952} -> -551777/4080, {4, 2953} -> -315233/9180, 
 {4, 2954} -> -7147/8640, {4, 2955} -> -653501/4080, {4, 2956} -> -16/5, 
 {4, 2957} -> 29/15, {4, 2958} -> 93/10, {4, 2959} -> -29/6, 
 {4, 2960} -> -11/10, {4, 2961} -> 29/15, {4, 2962} -> -357/10, 
 {4, 2963} -> -93/10, {4, 2964} -> 37/30, {4, 2965} -> -621337/4080, 
 {4, 2966} -> 157733/4080, {4, 2967} -> -132781/1632, 
 {4, 2968} -> -486833/16320, {4, 2969} -> -1948739/24480, 
 {4, 2970} -> 645817/4080, {4, 2971} -> 245/6, {4, 2973} -> 2083187/12240, 
 {4, 2974} -> 11/10, {4, 2976} -> -245/6, {4, 2977} -> -1246651/12240, 
 {4, 2978} -> -227182/765, {4, 2979} -> 2083187/12240, {4, 2980} -> -11/10, 
 {4, 2981} -> -645817/4080, {4, 2982} -> -213149/510, 
 {4, 2983} -> -629497/4080, {4, 2984} -> -42704521/293760, 
 {4, 2985} -> -270653/12240, {4, 2986} -> -7277653/73440, 
 {4, 2987} -> -645817/4080, {4, 2989} -> 2852509/12240, {4, 2990} -> 153/10, 
 {4, 2991} -> 17/20, {4, 2992} -> 15/2, {4, 2993} -> -995441/6120, 
 {4, 2994} -> -10, {4, 2996} -> -181/45, {4, 2997} -> 17/3, 
 {4, 2998} -> 153/10, {4, 2999} -> -17/20, {4, 3001} -> -2852509/12240, 
 {4, 3002} -> -37/2, {4, 3003} -> 43699/9180, {4, 3004} -> -23/2, 
 {4, 3005} -> 1004161/12240, {4, 3006} -> 6, {4, 3007} -> 56/9, 
 {4, 3008} -> 15/2, {4, 3009} -> -995441/6120, {4, 3010} -> 51/5, 
 {4, 3011} -> 10, {4, 3012} -> 645817/4080, {4, 3013} -> -111541/2040, 
 {4, 3014} -> -2, {4, 3015} -> 91/270, {4, 3016} -> -1/10, {4, 3017} -> 9/4, 
 {4, 3018} -> -22/3, {4, 3019} -> 2/5, {4, 3020} -> -301/40, 
 {4, 3021} -> -1303/60, {4, 3022} -> -133/30, {4, 3023} -> -9/2, 
 {4, 3024} -> -1/360, {4, 3025} -> 3352321/18360, {4, 3026} -> 111745/20736, 
 {4, 3027} -> 2, {4, 3028} -> 24/5, {4, 3029} -> -37/30, 
 {4, 3030} -> 829/360, {4, 3031} -> -113/90, {4, 3032} -> -53/30, 
 {4, 3033} -> 113/120, {4, 3034} -> -43700971/440640, {4, 3035} -> 3, 
 {4, 3036} -> -3, {4, 3037} -> -283/120, {4, 3038} -> -1259911/24480, 
 {4, 3039} -> 17708827/146880, {4, 3040} -> -58091893/293760, 
 {4, 3041} -> 13/24, {4, 3042} -> 33/10, {4, 3043} -> 137/120, 
 {4, 3044} -> -3764629/24480, {4, 3045} -> -4010449/48960, 
 {4, 3046} -> -49/2, {4, 3048} -> 400759/1836, {4, 3049} -> -7/20, 
 {4, 3051} -> -77/60, {4, 3053} -> 49/2, {4, 3054} -> -2483507/14688, 
 {4, 3055} -> -2446091/8160, {4, 3056} -> 13/20, {4, 3057} -> 400759/1836, 
 {4, 3058} -> 7/20, {4, 3059} -> -305587/4080, {4, 3060} -> -1, 
 {4, 3061} -> 9/4, {4, 3062} -> -508962559/3525120, {4, 3063} -> 15/4, 
 {4, 3064} -> -9597779/146880, {4, 3065} -> 407/180, 
 {4, 3066} -> -147811/2040, {4, 3067} -> 4699639/220320, 
 {4, 3068} -> 39671563/1762560, {4, 3071} -> -3, {4, 3072} -> 1387/240, 
 {4, 3073} -> 629/480, {4, 3074} -> 29/15, {4, 3075} -> -977/40, 
 {4, 3076} -> -9/5, {4, 3077} -> -4/5, {4, 3078} -> 3/5, {4, 3079} -> -29/30, 
 {4, 3080} -> -481/120, {4, 3081} -> 29/15, {4, 3082} -> 1511/12, 
 {4, 3083} -> 977/40, {4, 3084} -> -37/30, {4, 3085} -> 33/20, 
 {4, 3086} -> 13/6, {4, 3087} -> 439/72, {4, 3088} -> -13/12, 
 {4, 3089} -> 33/160, {4, 3090} -> -1313/240, {4, 3091} -> 467/80, 
 {4, 3093} -> -31/60, {4, 3094} -> 2083187/12240, {4, 3095} -> -21/10, 
 {4, 3096} -> 12/5, {4, 3097} -> 1/2, {4, 3098} -> -3119/45, 
 {4, 3099} -> 34/9, {4, 3100} -> 2083187/12240, {4, 3101} -> 43/5, 
 {4, 3102} -> 21/10, {4, 3103} -> 31/60, {4, 3104} -> 31/60, 
 {4, 3105} -> 5/4, {4, 3106} -> -3/2, {4, 3107} -> -11669681/293760, 
 {4, 3108} -> 9/2, {4, 3109} -> -511/160, {4, 3110} -> -259/72, 
 {4, 3112} -> 31/60, {4, 3114} -> -323/30, {4, 3115} -> 3, 
 {4, 3116} -> -863/20, {4, 3118} -> -1117/160, {4, 3119} -> 15/2, 
 {4, 3120} -> 6869107/73440, {4, 3121} -> -17/2, {4, 3122} -> 1297/16, 
 {4, 3124} -> 1695113/17280, {4, 3125} -> -1153009/34560, {4, 3126} -> 3, 
 {4, 3127} -> -863/20, {4, 3129} -> 1117/160, {4, 3131} -> 323/30, 
 {4, 3134} -> -75863/6120, {4, 3135} -> -19/6, {4, 3136} -> -695909/11520, 
 {4, 3137} -> 15/2, {4, 3138} -> 6869107/73440, {4, 3139} -> 11/3, 
 {4, 3140} -> -9281/120, {4, 3141} -> 17/2, {4, 3142} -> -1297/16, 
 {4, 3144} -> -31/60, {4, 3145} -> -43/30, {4, 3146} -> -9/5, 
 {4, 3147} -> -10/27, {4, 3150} -> 10, {4, 3151} -> -109/160, 
 {4, 3152} -> 11286251/69120, {4, 3153} -> -4897/120, 
 {4, 3154} -> 4816441/17280, {4, 3155} -> -101/36, 
 {4, 3156} -> 166817/103680, {4, 3157} -> 309827/27648, 
 {4, 3158} -> 1012979215/5640192, {4, 3161} -> -864415/3456, 
 {4, 3162} -> -2324609/23040, {4, 3163} -> 2862641/34560, 
 {4, 3164} -> -5044847/23040, {4, 3165} -> -2862641/46080, 
 {4, 3166} -> -224468441/829440, {4, 3168} -> -29/6, {4, 3169} -> -703/480, 
 {4, 3170} -> -4601/480, {4, 3171} -> -4979/480, {4, 3172} -> 3/4, 
 {4, 3173} -> 359/30, {4, 3174} -> 63/64, {4, 3175} -> 49/12, 
 {4, 3176} -> -30967/1440, {4, 3177} -> -2187/80, {4, 3178} -> -12801/320, 
 {4, 3179} -> -266699/23040, {4, 3180} -> -49/12, {4, 3182} -> 3451/360, 
 {4, 3183} -> 2027177/17280, {4, 3184} -> -30967/1440, {4, 3185} -> 109/4, 
 {4, 3186} -> 2187/80, {4, 3187} -> 37/60, {4, 3188} -> 7/10, 
 {4, 3189} -> -5/4, {4, 3190} -> -596978783/3317760, {4, 3191} -> 13/4, 
 {4, 3192} -> 2267/240, {4, 3193} -> 3319/1440, {4, 3194} -> 35479163/414720, 
 {4, 3195} -> -21056267/1658880, {4, 3198} -> 1121/30, {4, 3199} -> -6/5, 
 {4, 3200} -> -5/2, {4, 3201} -> -12/5, {4, 3202} -> 1/10, {4, 3203} -> -6/5, 
 {4, 3204} -> 6/5, {4, 3205} -> 29/30, {4, 3206} -> -1/15, 
 {4, 3207} -> 131/5, {4, 3208} -> 5/2, {4, 3209} -> -1121/30, 
 {4, 3210} -> -2329/60, {4, 3211} -> 227509/36720, {4, 3212} -> 8, 
 {4, 3213} -> -65894717/881280, {4, 3214} -> -21/4, 
 {4, 3215} -> -1845949/73440, {4, 3216} -> -59741/576, 
 {4, 3218} -> -17633/120, {4, 3219} -> 13/5, {4, 3220} -> -3, 
 {4, 3221} -> -42047/2160, {4, 3222} -> 67/10, {4, 3223} -> -29/15, 
 {4, 3224} -> -17/2, {4, 3225} -> 4827/80, {4, 3227} -> 757/60, 
 {4, 3228} -> -23/15, {4, 3229} -> -3, {4, 3230} -> -42047/2160, 
 {4, 3231} -> -9/5, {4, 3232} -> -67/10, {4, 3233} -> -13/5, 
 {4, 3234} -> 29/30, {4, 3236} -> 163/60, {4, 3237} -> -29/15, 
 {4, 3238} -> 51/2, {4, 3239} -> -180509/720, {4, 3240} -> 17/2, 
 {4, 3241} -> -4827/80, {4, 3243} -> 17633/120, {4, 3244} -> -853/60, 
 {4, 3245} -> 37/2, {4, 3246} -> -118047/680, {4, 3247} -> 59/180, 
 {4, 3248} -> -7/20, {4, 3250} -> -8/3, {4, 3251} -> 27/5, 
 {4, 3252} -> -919/240, {4, 3253} -> 1001/120, {4, 3254} -> -833/30, 
 {4, 3255} -> 77/36, {4, 3256} -> -223/144, {4, 3257} -> 54893/2160, 
 {4, 3258} -> -11709233/881280, {4, 3259} -> 7, {4, 3260} -> 84/5, 
 {4, 3261} -> 557/120, {4, 3262} -> -1783/720, {4, 3263} -> 523/90, 
 {4, 3264} -> -43/6, {4, 3265} -> -523/120, {4, 3266} -> -258541/4320, 
 {4, 3268} -> 4, {4, 3269} -> -3260677/293760, {4, 3270} -> -7014599/293760, 
 {4, 3271} -> -72/5, {4, 3272} -> 1781/120, {4, 3273} -> 3/5, 
 {4, 3274} -> -219/80, {4, 3275} -> 6/5, {4, 3276} -> 2/5, 
 {4, 3277} -> 1781/120, {4, 3279} -> -3/5, {4, 3280} -> -29/60, 
 {4, 3281} -> -41/30, {4, 3282} -> 7975/864, {4, 3283} -> 219/80, 
 {4, 3284} -> 72/5, {4, 3285} -> -841/120, {4, 3286} -> -67083/320, 
 {4, 3287} -> -1, {4, 3288} -> 201909563/1762560, {4, 3289} -> 377/36, 
 {4, 3290} -> 2009629/18360, {4, 3291} -> -3715723/24480, 
 {4, 3292} -> -3000571/34560, {4, 3293} -> 13, {4, 3294} -> -15/2, 
 {4, 3295} -> -932869/18360, {4, 3297} -> 5191/60, {4, 3298} -> -69/5, 
 {4, 3299} -> -51/10, {4, 3300} -> -2083187/12240, {4, 3301} -> 21/10, 
 {4, 3302} -> -6, {4, 3303} -> -220/9, {4, 3304} -> -113/10, 
 {4, 3305} -> -69/5, {4, 3306} -> 6/5, {4, 3307} -> 51/10, 
 {4, 3309} -> -5191/60, {4, 3311} -> 27337/360, {4, 3313} -> -358/45, 
 {4, 3314} -> -2083187/12240, {4, 3315} -> -49/5, {4, 3316} -> -21/10, 
 {4, 3317} -> 15/2, {4, 3318} -> 932869/18360, {4, 3319} -> 23/2, 
 {4, 3320} -> -764603/4080, {4, 3321} -> 37/2, {4, 3322} -> -23827/136, 
 {4, 3323} -> -37/1080, {4, 3324} -> 7/40, {4, 3325} -> -9/4, 
 {4, 3326} -> -13/6, {4, 3327} -> -46/5, {4, 3328} -> 314/15, 
 {4, 3329} -> 7397/192, {4, 3330} -> 668/15, {4, 3331} -> 23/4, 
 {4, 3332} -> 563/120, {4, 3333} -> 48574471/293760, 
 {4, 3334} -> -34566977/352512, {4, 3335} -> -7/2, {4, 3336} -> -42/5, 
 {4, 3337} -> -107/10, {4, 3338} -> -871/180, {4, 3339} -> -59/90, 
 {4, 3340} -> 337/30, {4, 3341} -> 59/120, {4, 3342} -> -896285119/1762560, 
 {4, 3344} -> 1828321/29376, {4, 3345} -> -49/3, {4, 3346} -> -3/10, 
 {4, 3347} -> -4/5, {4, 3348} -> 11/20, {4, 3349} -> 13/12, {4, 3350} -> 3/5, 
 {4, 3351} -> 3/10, {4, 3352} -> 49/3, {4, 3354} -> 101/48, 
 {4, 3355} -> 2/15, {4, 3356} -> -9/10, {4, 3357} -> 4/5, 
 {4, 3358} -> -1828321/29376, {4, 3359} -> -34009/192, 
 {4, 3360} -> 6040279/146880, {4, 3361} -> -6, 
 {4, 3362} -> -11771473/1175040, {4, 3364} -> 8308/1377, 
 {4, 3365} -> -9834473/440640, {4, 3366} -> -1593/32, {4, 3368} -> 15/2, 
 {4, 3369} -> -12011/816, {4, 3370} -> 1593/64, {4, 3371} -> 435253/12240, 
 {4, 3374} -> 819421/36720, {4, 3375} -> -435253/24480, 
 {4, 3376} -> 2081/480, {4, 3378} -> -11/2, {4, 3379} -> 11887/192, 
 {4, 3380} -> 2081/960, {4, 3381} -> 879/80, {4, 3383} -> -17/2, 
 {4, 3384} -> 889/64, {4, 3385} -> -879/160, {4, 3386} -> -1307/40, 
 {4, 3387} -> 6, {4, 3388} -> -15/2, {4, 3389} -> -5092267/73440, 
 {4, 3390} -> -1307/80, {4, 3391} -> -381/40, {4, 3393} -> 17/2, 
 {4, 3394} -> -2527/40, {4, 3395} -> 381/80, {4, 3397} -> 73/3, 
 {4, 3398} -> -85948823/92160, {4, 3399} -> -29829/10240, {4, 3401} -> 11/3, 
 {4, 3402} -> -11936465/55296, {4, 3403} -> 311581/11520, {4, 3405} -> -11/2, 
 {4, 3406} -> 11887/192, {4, 3407} -> 2081/960, {4, 3410} -> 127/128, 
 {4, 3411} -> 6547/320, {4, 3413} -> 17/2, {4, 3414} -> -889/64, 
 {4, 3415} -> -879/160, {4, 3418} -> -819421/36720, 
 {4, 3419} -> -435253/24480, {4, 3421} -> -793/1280, {4, 3422} -> 1277/64, 
 {4, 3423} -> 6, {4, 3425} -> -304493/195840, {4, 3426} -> -120151/1224, 
 {4, 3428} -> -29/3, {4, 3429} -> -76429/216, {4, 3430} -> -45447/1280, 
 {4, 3431} -> 6, {4, 3432} -> -15/2, {4, 3433} -> -5092267/73440, 
 {4, 3434} -> -1307/80, {4, 3436} -> -11/3, {4, 3437} -> 93257/1920, 
 {4, 3438} -> 6181/320, {4, 3440} -> -17/2, {4, 3441} -> 2527/40, 
 {4, 3442} -> 381/80, {4, 3444} -> -15/2, {4, 3445} -> 12011/816, 
 {4, 3446} -> 1593/64, {4, 3449} -> -869833/97920, {4, 3450} -> -26443/1224, 
 {4, 3452} -> 5843/1920, {4, 3453} -> -14961/320, {4, 3454} -> -3/20, 
 {4, 3456} -> 1/10, {4, 3457} -> 3/10, {4, 3458} -> 3, {4, 3460} -> 23/72, 
 {4, 3461} -> -109/162, {4, 3462} -> -41/90, {4, 3464} -> -3/2, 
 {4, 3465} -> -5/24, {4, 3466} -> 65/18, {4, 3469} -> 11/2, {4, 3470} -> 10, 
 {4, 3471} -> -72/5, {4, 3472} -> -12, {4, 3474} -> 1/10, 
 {4, 3475} -> -44283101/69120, {4, 3476} -> -11/3, {4, 3477} -> -487/40, 
 {4, 3478} -> -32553871/207360, {4, 3482} -> -55/3, {4, 3486} -> 9/2, 
 {4, 3487} -> -41/18, {4, 3488} -> -22/9, {4, 3489} -> 75727/92160, 
 {4, 3490} -> 15943315/41472, {4, 3491} -> 11/2, {4, 3492} -> 47677/6120, 
 {4, 3493} -> 69226319/46080, {4, 3494} -> -41/24, 
 {4, 3495} -> 3840533/103680, {4, 3496} -> 6711119/146880, 
 {4, 3497} -> 128189/44064, {4, 3499} -> 15/2, {4, 3500} -> -10, 
 {4, 3501} -> 16/45, {4, 3503} -> 18, {4, 3504} -> 12, {4, 3505} -> -253/9, 
 {4, 3506} -> -24, {4, 3507} -> -4, {4, 3508} -> -573391/23040, 
 {4, 3509} -> 55/6, {4, 3510} -> -43047/1024, {4, 3511} -> 573391/30720, 
 {4, 3512} -> -181726211/1658880, {4, 3514} -> -12487/9216, 
 {4, 3515} -> 11/6, {4, 3517} -> 1194587/82944, {4, 3520} -> 1047997/92160, 
 {5, 2} -> -5/3, {5, 3} -> -21312199/1728, {5, 4} -> -125, 
 {5, 5} -> -16202677/2592, {5, 6} -> -176031/16, {5, 7} -> 14125/36, 
 {5, 8} -> 5335/36, {5, 9} -> 7115/54, {5, 10} -> -39323453/5184, 
 {5, 11} -> -115/3, {5, 12} -> -3127/27, {5, 13} -> 24087431/648, 
 {5, 14} -> -5/3, {5, 15} -> 1082/9, {5, 16} -> 134/3, {5, 17} -> -3413/36, 
 {5, 18} -> 22, {5, 19} -> -6377/36, {5, 20} -> -32, {5, 21} -> -182/9, 
 {5, 22} -> 4327/72, {5, 23} -> 226/9, {5, 24} -> -26/3, {5, 25} -> -7741/72, 
 {5, 26} -> 40/3, {5, 27} -> 2650/27, {5, 28} -> 15175/162, {5, 29} -> 77/18, 
 {5, 30} -> 1915/81, {5, 31} -> -3797/162, {5, 32} -> -961/27, {5, 33} -> 4, 
 {5, 34} -> 2215/27, {5, 35} -> -30718/81, {5, 36} -> 6, 
 {5, 37} -> -33713/162, {5, 38} -> -1085/54, {5, 39} -> -15889463/7776, 
 {5, 40} -> -2299/108, {5, 41} -> 15897391/15552, {5, 42} -> 5981773/3888, 
 {5, 43} -> 3257/36, {5, 44} -> 751/12, {5, 45} -> -3001/162, 
 {5, 46} -> 32419513/31104, {5, 47} -> -6331/216, {5, 48} -> 3991/162, 
 {5, 49} -> -16170209/10368, {5, 50} -> 35, {5, 51} -> 28445/108, 
 {5, 52} -> -27425/648, {5, 53} -> 83/6, {5, 54} -> 7969/324, 
 {5, 55} -> -32237/648, {5, 56} -> -10571/108, {5, 57} -> 11, 
 {5, 58} -> 32029/216, {5, 59} -> -679595/648, {5, 60} -> 1769/18, 
 {5, 61} -> -291659/648, {5, 62} -> -155/9, {5, 63} -> -32851115/7776, 
 {5, 64} -> -1658/27, {5, 65} -> -144797/216, {5, 66} -> -10896529/1944, 
 {5, 67} -> 3274/27, {5, 68} -> 1733/54, {5, 69} -> 2801/81, 
 {5, 70} -> -4064881/3888, {5, 71} -> -1079/27, {5, 72} -> 3262/81, 
 {5, 73} -> 89779685/7776, {5, 74} -> 115/6, {5, 75} -> 2677/18, 
 {5, 76} -> -821/6, {5, 77} -> 49/6, {5, 78} -> -9/2, {5, 79} -> -5/4, 
 {5, 80} -> -961/18, {5, 81} -> 6, {5, 82} -> 3401/36, {5, 83} -> -5348/9, 
 {5, 84} -> 103/3, {5, 85} -> -8887/36, {5, 86} -> 880/9, 
 {5, 87} -> 20624/27, {5, 88} -> -3481/18, {5, 89} -> 284/9, 
 {5, 90} -> -56/9, {5, 91} -> 152/9, {5, 92} -> -7688/27, {5, 93} -> 32, 
 {5, 94} -> 9440/27, {5, 95} -> -184021/54, {5, 96} -> 1136/3, 
 {5, 97} -> -30748/27, {5, 98} -> -580/9, {5, 99} -> -1928695/144, 
 {5, 100} -> -815/9, {5, 101} -> -1990043/864, {5, 102} -> 28615/288, 
 {5, 103} -> -17/6, {5, 104} -> -1306/9, {5, 105} -> 464/3, 
 {5, 106} -> 686951/108, {5, 107} -> 3151/54, {5, 108} -> 1408/27, 
 {5, 109} -> 997595/108, {5, 111} -> -295/18, {5, 112} -> 101/6, 
 {5, 113} -> 7/12, {5, 114} -> -37/6, {5, 115} -> -3/4, {5, 116} -> -65/6, 
 {5, 117} -> 302/9, {5, 118} -> -179/12, {5, 119} -> -113/36, 
 {5, 120} -> -5/9, {5, 121} -> 332/9, {5, 122} -> 40/3, {5, 123} -> 2653/27, 
 {5, 124} -> -1364/81, {5, 125} -> 9, {5, 126} -> -4021/81, 
 {5, 127} -> 23207/162, {5, 128} -> -961/27, {5, 129} -> 4, 
 {5, 130} -> 2393/54, {5, 131} -> -30140/81, {5, 132} -> 350/9, 
 {5, 133} -> -16513/162, {5, 134} -> -155/6, {5, 135} -> -47896387/15552, 
 {5, 136} -> -4817/108, {5, 137} -> -355351/1728, {5, 138} -> -398024/243, 
 {5, 139} -> 1547/54, {5, 140} -> -1916/27, {5, 141} -> 437/81, 
 {5, 142} -> 84328675/31104, {5, 143} -> 8387/216, {5, 144} -> 4331/162, 
 {5, 145} -> 68807489/31104, {5, 146} -> -5/3, {5, 147} -> -2407/108, 
 {5, 148} -> -5137/648, {5, 149} -> 13/18, {5, 150} -> -14071/324, 
 {5, 151} -> 50699/648, {5, 152} -> 961/108, {5, 153} -> -1, 
 {5, 154} -> -4151/216, {5, 155} -> 72869/648, {5, 156} -> -41/6, 
 {5, 157} -> 54569/648, {5, 158} -> -595/27, {5, 159} -> -65077459/15552, 
 {5, 160} -> -1150/27, {5, 161} -> 1493323/3888, {5, 162} -> -29719241/15552, 
 {5, 163} -> -143/36, {5, 164} -> -2405/36, {5, 165} -> -9199/162, 
 {5, 166} -> 879805/486, {5, 167} -> 1253/54, {5, 168} -> 2003/81, 
 {5, 169} -> 46813/12, {5, 170} -> 5/6, {5, 171} -> 4, {5, 172} -> -56/3, 
 {5, 173} -> 1/3, {5, 174} -> -22, {5, 175} -> 1, {5, 176} -> 1, 
 {5, 177} -> -21, {5, 178} -> -16/3, {5, 179} -> 50/3, {5, 181} -> 199/9, 
 {5, 182} -> -199/2, {5, 183} -> 7/2, {5, 184} -> -256/9, {5, 185} -> 96, 
 {5, 186} -> 17/6, {5, 187} -> 575/18, {5, 188} -> -256/9, {5, 190} -> 55/6, 
 {5, 191} -> 2323/36, {5, 192} -> 4003/216, {5, 193} -> 7/3, 
 {5, 194} -> 6235/108, {5, 195} -> -26807/216, {5, 196} -> -961/36, 
 {5, 197} -> 3, {5, 198} -> 4379/72, {5, 199} -> -65585/216, 
 {5, 200} -> 91/6, {5, 201} -> -40049/216, {5, 202} -> -605/18, 
 {5, 203} -> -9468511/1728, {5, 204} -> -2399/36, {5, 205} -> 6017711/5184, 
 {5, 206} -> -14110373/2592, {5, 207} -> 3217/36, {5, 208} -> -265/18, 
 {5, 209} -> -109/27, {5, 210} -> 26938579/10368, {5, 211} -> 293/72, 
 {5, 212} -> 2309/54, {5, 213} -> 8253173/1152, {5, 214} -> -5/9, 
 {5, 215} -> -2224/27, {5, 216} -> -247/9, {5, 217} -> 3833/54, 
 {5, 218} -> -85/6, {5, 219} -> 7037/54, {5, 220} -> 337/18, 
 {5, 221} -> 421/27, {5, 222} -> -4381/108, {5, 223} -> -1003/54, 
 {5, 224} -> 112/9, {5, 225} -> 7141/108, {5, 227} -> -3421/162, 
 {5, 228} -> 10885/162, {5, 229} -> 622/81, {5, 230} -> 622/81, 
 {5, 231} -> -10885/162, {5, 232} -> 1448267/2592, {5, 233} -> 352/27, 
 {5, 234} -> 8517725/15552, {5, 235} -> 1549247/432, {5, 236} -> -17/36, 
 {5, 237} -> 779/108, {5, 238} -> -4397/162, {5, 239} -> 13119341/15552, 
 {5, 240} -> -823/54, {5, 241} -> 1831/81, {5, 242} -> -10762445/1944, 
 {5, 244} -> 40/3, {5, 245} -> 88/3, {5, 246} -> -40/3, {5, 247} -> 44, 
 {5, 249} -> 88/3, {5, 250} -> -44, {5, 251} -> -5/3, {5, 252} -> -20/9, 
 {5, 256} -> -20/9, {5, 258} -> 20/9, {5, 260} -> 20/9, {5, 261} -> -110/9, 
 {5, 262} -> -2572/27, {5, 263} -> 208/3, {5, 264} -> -101/18, 
 {5, 265} -> 11/9, {5, 266} -> -10/9, {5, 267} -> 961/27, {5, 268} -> -4, 
 {5, 269} -> -1177/27, {5, 270} -> 10339/27, {5, 271} -> -46, 
 {5, 272} -> 7735/54, {5, 273} -> 5/3, {5, 274} -> -20/9, {5, 276} -> 20/9, 
 {5, 278} -> -20/9, {5, 279} -> 20/9, {5, 283} -> -1/3, {5, 284} -> -1/3, 
 {5, 285} -> -1/6, {5, 286} -> 1/2, {5, 287} -> 1/2, {5, 288} -> -1/6, 
 {5, 289} -> -1/3, {5, 290} -> -1/3, {5, 291} -> 1/6, {5, 292} -> 1/6, 
 {5, 293} -> 1/6, {5, 294} -> 1/6, {5, 295} -> 1/3, {5, 296} -> 1/3, 
 {5, 297} -> -1/2, {5, 298} -> 1/6, {5, 299} -> 1/6, {5, 300} -> -1/2, 
 {5, 301} -> -1/3, {5, 302} -> -1/3, {5, 303} -> 1/6, {5, 304} -> 1/6, 
 {5, 305} -> 1/6, {5, 306} -> 1/6, {5, 307} -> -725/27, {5, 308} -> -1726/27, 
 {5, 309} -> -80/9, {5, 310} -> -20870861/33048, {5, 311} -> 30917/486, 
 {5, 312} -> 68248519/33048, {5, 313} -> 22906525/16524, 
 {5, 314} -> 186347/324, {5, 315} -> -392/9, {5, 316} -> 3859933/2754, 
 {5, 317} -> 4269851/33048, {5, 318} -> -1085/36, {5, 319} -> -14833/108, 
 {5, 320} -> 44843/648, {5, 321} -> -17264321/44064, {5, 322} -> 732049/3888, 
 {5, 323} -> 131616671/132192, {5, 324} -> 68636011/22032, 
 {5, 325} -> 198241/1296, {5, 326} -> -1568/27, {5, 327} -> 21908455/11016, 
 {5, 328} -> 1502963/4896, {5, 329} -> -40/3, {5, 330} -> -1453/18, 
 {5, 331} -> 6145/36, {5, 332} -> 250297/1377, {5, 333} -> 33/4, 
 {5, 334} -> -44347/1836, {5, 335} -> 550991/204, {5, 336} -> -296/9, 
 {5, 337} -> -196/3, {5, 338} -> 329249/612, {5, 339} -> -1315603/5508, 
 {5, 340} -> 80/9, {5, 341} -> -12752/27, {5, 342} -> 5224/81, 
 {5, 343} -> 4817053/5508, {5, 344} -> 184/9, {5, 345} -> 110107661/16524, 
 {5, 346} -> 2845717/1377, {5, 347} -> 40784/81, {5, 348} -> -3136/27, 
 {5, 349} -> 335032/81, {5, 350} -> -5344189/5508, {5, 351} -> -20/3, 
 {5, 352} -> -77/18, {5, 353} -> -3245/36, {5, 354} -> -71/4, 
 {5, 355} -> 3/4, {5, 356} -> -1055/36, {5, 357} -> -547/18, 
 {5, 358} -> 541/6, {5, 359} -> 7/2, {5, 360} -> 235/9, {5, 361} -> 22, 
 {5, 362} -> 5, {5, 363} -> -3017/27, {5, 364} -> 6763/162, 
 {5, 365} -> 73415/1836, {5, 366} -> -79240/243, {5, 367} -> -1227805/16524, 
 {5, 368} -> -10477/459, {5, 369} -> -35236/81, {5, 370} -> -784/27, 
 {5, 371} -> 38216/81, {5, 372} -> 2561329/5508, {5, 373} -> 1805/108, 
 {5, 374} -> -3101/108, {5, 375} -> 391/72, {5, 376} -> 20700113/132192, 
 {5, 377} -> 595049/3888, {5, 378} -> -65931181/132192, 
 {5, 379} -> -75579223/66096, {5, 380} -> -230891/1296, 
 {5, 381} -> -3837901/11016, {5, 382} -> 5928517/132192, {5, 383} -> 25/6, 
 {5, 384} -> -770/9, {5, 385} -> 3, {5, 386} -> -1, {5, 387} -> -247/9, 
 {5, 388} -> 23, {5, 389} -> 308/9, {5, 390} -> -4327/72, {5, 391} -> -196/9, 
 {5, 392} -> 2, {5, 393} -> 10343/72, {5, 394} -> -13/3, {5, 395} -> -7/2, 
 {5, 396} -> -17/6, {5, 397} -> 18601/9, {5, 398} -> -85/6, 
 {5, 399} -> -37139/18, {5, 400} -> 32/3, {5, 401} -> 32/3, 
 {5, 402} -> -695/36, {5, 403} -> -77/12, {5, 404} -> -33/8, 
 {5, 405} -> -20839649/44064, {5, 406} -> -288491/1296, 
 {5, 407} -> 48592813/44064, {5, 408} -> 38129923/22032, 
 {5, 409} -> 43201/48, {5, 410} -> -196/9, {5, 411} -> 3845245/3672, 
 {5, 412} -> -18354361/44064, {5, 415} -> -29657/243, {5, 416} -> -29657/243, 
 {5, 417} -> -6499/81, {5, 418} -> -17605/27, {5, 419} -> 17605/27, 
 {5, 420} -> -5, {5, 421} -> 1528/9, {5, 422} -> -20/3, {5, 424} -> -140/3, 
 {5, 425} -> -664/9, {5, 426} -> 4327/36, {5, 427} -> 392/9, 
 {5, 428} -> -10199/36, {5, 429} -> -10/3, {5, 430} -> -20/9, 
 {5, 431} -> 20/9, {5, 433} -> -10/9, {5, 434} -> 50/9, {5, 435} -> -20/9, 
 {5, 436} -> -10/3, {5, 437} -> -10/9, {5, 438} -> 20/9, {5, 439} -> 20/3, 
 {5, 440} -> 80/9, {5, 441} -> -40/9, {5, 442} -> -2936/81, 
 {5, 443} -> -74741/1836, {5, 444} -> -32/9, {5, 445} -> 1807301/16524, 
 {5, 446} -> -500458/459, {5, 447} -> 1232/81, {5, 448} -> 784/27, 
 {5, 449} -> -38000/81, {5, 450} -> 121525/1836, {5, 451} -> 5, 
 {5, 452} -> -50/9, {5, 454} -> 80/9, {5, 455} -> 10/9, {5, 456} -> 50/9, 
 {5, 457} -> -10/3, {5, 458} -> -10/3, {5, 459} -> -10/9, {5, 460} -> -20/9, 
 {5, 461} -> 1/3, {5, 462} -> 1/6, {5, 463} -> -1/2, {5, 464} -> -1/2, 
 {5, 465} -> 1/6, {5, 466} -> 1/3, {5, 467} -> 1/3, {5, 468} -> -1/6, 
 {5, 469} -> -1/6, {5, 470} -> -1/6, {5, 471} -> -1/6, {5, 472} -> 1/3, 
 {5, 473} -> -1/3, {5, 474} -> 1/2, {5, 475} -> -1/6, {5, 476} -> -1/6, 
 {5, 477} -> 1/2, {5, 478} -> -1/3, {5, 479} -> 1/3, {5, 480} -> -1/6, 
 {5, 481} -> -1/6, {5, 482} -> -1/6, {5, 483} -> -1/6, {5, 484} -> 1/3, 
 {5, 485} -> -40/9, {5, 486} -> 1604/27, {5, 487} -> -119971/162, 
 {5, 488} -> -612383/918, {5, 490} -> 7881949/16524, {5, 491} -> 2939719/918, 
 {5, 492} -> 56/9, {5, 493} -> -851/54, {5, 494} -> 43459219/16524, 
 {5, 495} -> 1847956/1377, {5, 496} -> -25/12, {5, 497} -> 4684/27, 
 {5, 498} -> -182/9, {5, 499} -> -91115/324, {5, 500} -> -1829771/3672, 
 {5, 501} -> -23/6, {5, 502} -> 14460133/22032, {5, 503} -> 2940535/1224, 
 {5, 504} -> 2029/108, {5, 505} -> -14131/108, {5, 506} -> 44413973/22032, 
 {5, 507} -> 6469193/11016, {5, 509} -> 85, {5, 510} -> -830/9, 
 {5, 511} -> -262901/1836, {5, 512} -> 8/3, {5, 513} -> -514945/1377, 
 {5, 514} -> 1994531/1836, {5, 515} -> 151/6, {5, 516} -> -371/18, 
 {5, 517} -> 631673/1836, {5, 518} -> 229955/1836, {5, 520} -> 15520/27, 
 {5, 521} -> -15808/27, {5, 522} -> -27664/27, {5, 523} -> -128/9, 
 {5, 524} -> 5377343/1377, {5, 525} -> 2011144/459, {5, 526} -> -3248/27, 
 {5, 527} -> 3920/27, {5, 528} -> 568745/81, {5, 529} -> 10400/9, 
 {5, 530} -> 25/3, {5, 531} -> 3788/27, {5, 532} -> 728/9, 
 {5, 533} -> 47240/81, {5, 534} -> -91/27, {5, 535} -> 14/3, 
 {5, 536} -> -5611/54, {5, 537} -> -8/3, {5, 538} -> -1651/27, 
 {5, 539} -> 6142/27, {5, 540} -> 106801/81, {5, 541} -> -53378/81, 
 {5, 542} -> 505/36, {5, 543} -> 964/27, {5, 544} -> 182/3, 
 {5, 545} -> 23498/81, {5, 546} -> 590249/3672, {5, 547} -> 5/6, 
 {5, 548} -> -14256541/66096, {5, 549} -> -2947063/3672, {5, 550} -> -527/12, 
 {5, 551} -> -26645/108, {5, 552} -> 19547711/66096, 
 {5, 553} -> -4876001/11016, {5, 554} -> 55/6, {5, 555} -> 905/9, 
 {5, 556} -> 136/3, {5, 557} -> -35/12, {5, 558} -> -14/3, {5, 559} -> 29/3, 
 {5, 560} -> 28/9, {5, 561} -> -2, {5, 562} -> -230/9, {5, 563} -> 3647/36, 
 {5, 564} -> 232/9, {5, 565} -> -809/12, {5, 566} -> -790/9, 
 {5, 567} -> 224/9, {5, 568} -> 1184/9, {5, 569} -> -119/9, 
 {5, 570} -> -128/9, {5, 571} -> -17/3, {5, 572} -> -32/3, {5, 573} -> 335/3, 
 {5, 574} -> -4431/2, {5, 575} -> 43309/18, {5, 576} -> -1280/9, 
 {5, 577} -> -25/4, {5, 578} -> 23, {5, 579} -> -182/3, 
 {5, 580} -> -121583/108, {5, 581} -> -67593/136, {5, 582} -> -7/2, 
 {5, 583} -> 19695997/22032, {5, 584} -> 2944615/1224, {5, 585} -> 75/4, 
 {5, 586} -> 14999/36, {5, 587} -> 27058537/22032, {5, 588} -> 5805527/3672, 
 {5, 591} -> 91547/162, {5, 592} -> 3070/27, {5, 593} -> 3070/27, 
 {5, 594} -> 18973/162, {5, 595} -> -91547/162, {5, 596} -> -70/3, 
 {5, 597} -> -698/3, {5, 598} -> -37/6, {5, 599} -> -14, {5, 600} -> 136/3, 
 {5, 602} -> -40/3, {5, 603} -> 32, {5, 604} -> 1433/6, {5, 605} -> 5/3, 
 {5, 606} -> 10/9, {5, 607} -> 20/9, {5, 609} -> -10/9, {5, 610} -> -10/9, 
 {5, 611} -> 20/9, {5, 612} -> -10/9, {5, 614} -> -20/9, {5, 616} -> 25/3, 
 {5, 617} -> 100/9, {5, 619} -> -10, {5, 620} -> -10/9, {5, 621} -> -100/9, 
 {5, 622} -> 10/9, {5, 623} -> -10/9, {5, 624} -> 10/9, {5, 625} -> 10, 
 {5, 626} -> 14/9, {5, 627} -> -7/3, {5, 628} -> 7/9, {5, 629} -> 7/9, 
 {5, 630} -> -7/3, {5, 631} -> 14/9, {5, 632} -> 14/9, {5, 633} -> -7/9, 
 {5, 634} -> -7/9, {5, 635} -> -7/9, {5, 636} -> -7/9, {5, 637} -> 14/9, 
 {5, 638} -> -14/9, {5, 639} -> -7/9, {5, 640} -> 7/3, {5, 641} -> 7/3, 
 {5, 642} -> -7/9, {5, 643} -> -14/9, {5, 644} -> 14/9, {5, 645} -> -7/9, 
 {5, 646} -> -7/9, {5, 647} -> -7/9, {5, 648} -> -7/9, {5, 649} -> 14/9, 
 {5, 651} -> -6448/81, {5, 652} -> -1556123/16524, {5, 653} -> 1556123/16524, 
 {5, 654} -> -16120/81, {5, 655} -> 6448/81, {5, 656} -> 16120/81, 
 {5, 657} -> 1556123/16524, {5, 658} -> 20/9, {5, 661} -> 20/9, 
 {5, 662} -> -20/9, {5, 664} -> -20/9, {5, 665} -> 20/9, {5, 667} -> -20/9, 
 {5, 669} -> 20/9, {5, 670} -> -20/9, {5, 673} -> 560/9, {5, 674} -> 590/3, 
 {5, 675} -> -10/9, {5, 676} -> -32/3, {5, 677} -> 80/3, {5, 678} -> -224/9, 
 {5, 679} -> 320/9, {5, 680} -> -590/3, {5, 681} -> -20/9, {5, 682} -> -20/9, 
 {5, 683} -> 20/9, {5, 684} -> 10/9, {5, 686} -> -10/9, {5, 687} -> 10/9, 
 {5, 688} -> 10/9, {5, 689} -> -20/9, {5, 691} -> -128/9, {5, 692} -> -320/9, 
 {5, 694} -> 128/9, {5, 695} -> 96, {5, 696} -> -96, {5, 697} -> -8080/9, 
 {5, 698} -> 2624/9, {5, 699} -> -240, {5, 700} -> 8080/9, {5, 701} -> 10/9, 
 {5, 702} -> -20/9, {5, 703} -> -20/9, {5, 704} -> 10/9, {5, 705} -> 10/9, 
 {5, 706} -> 20/9, {5, 707} -> -10/3, {5, 708} -> 20/9, {5, 710} -> -20/9, 
 {5, 727} -> -47967403/6912, {5, 728} -> -22445/432, {5, 729} -> 4219/216, 
 {5, 730} -> 2203267/2304, {5, 731} -> -671/9, {5, 732} -> 9197/32, 
 {5, 733} -> -383/108, {5, 734} -> -14759/216, {5, 735} -> -85955029/6912, 
 {5, 736} -> -2087/18, {5, 737} -> 65/36, {5, 738} -> 123720625/20736, 
 {5, 739} -> -401/18, {5, 740} -> 16331275/20736, {5, 741} -> -7933/144, 
 {5, 742} -> 3469/72, {5, 743} -> -10973/216, {5, 744} -> 34047173/10368, 
 {5, 745} -> 5965/162, {5, 746} -> 481/18, {5, 747} -> 1247/72, 
 {5, 748} -> 2385629/6912, {5, 749} -> 32/9, {5, 750} -> 7237/54, 
 {5, 752} -> 88/3, {5, 753} -> -214/9, {5, 754} -> 40/9, {5, 755} -> 911/24, 
 {5, 756} -> -291391069/62208, {5, 757} -> -116748727/20736, 
 {5, 758} -> -4091/162, {5, 759} -> 1915/27, {5, 760} -> -2365/36, 
 {5, 761} -> 2233/72, {5, 762} -> 125731873/62208, {5, 763} -> -82/9, 
 {5, 764} -> 2291/18, {5, 765} -> 40/9, {5, 766} -> -64/9, 
 {5, 768} -> 28856657/62208, {5, 769} -> -1129/32, {5, 770} -> -6475919/5184, 
 {5, 771} -> -131/54, {5, 772} -> 113/27, {5, 773} -> 40/9, 
 {5, 774} -> -40/27, {5, 775} -> 100/9, {5, 776} -> 40/27, {5, 777} -> -22/3, 
 {5, 778} -> -8/3, {5, 779} -> -335/72, {5, 780} -> 359/72, 
 {5, 781} -> -1937825/10368, {5, 782} -> 2490875/10368, {5, 783} -> -2/3, 
 {5, 784} -> -2, {5, 785} -> 2/3, {5, 786} -> 183/4, {5, 787} -> -669079/864, 
 {5, 788} -> -1184983/5508, {5, 789} -> 37988129/22032, 
 {5, 790} -> -21149/108, {5, 791} -> -10407/32, {5, 792} -> 2897/288, 
 {5, 793} -> 7693/432, {5, 794} -> -39185/144, {5, 795} -> -45341/288, 
 {5, 796} -> -552839/2592, {5, 797} -> 33781/288, {5, 798} -> 654233/1728, 
 {5, 799} -> -2/9, {5, 800} -> -452/9, {5, 801} -> -5/9, 
 {5, 802} -> -19357/108, {5, 803} -> 495/4, {5, 804} -> 145/9, 
 {5, 805} -> 325913/1296, {5, 806} -> 1578071/16524, {5, 807} -> 18529/324, 
 {5, 808} -> -896627/1296, {5, 809} -> 855733/864, {5, 810} -> 535/27, 
 {5, 811} -> -16375/36, {5, 812} -> 35/3, {5, 813} -> -4, {5, 814} -> -5/9, 
 {5, 815} -> 88/3, {5, 816} -> 241739/3456, {5, 817} -> 33709/144, 
 {5, 818} -> -10423/24, {5, 820} -> -20/27, {5, 821} -> -412/27, 
 {5, 822} -> 50/9, {5, 823} -> -8/3, {5, 824} -> -2/3, {5, 825} -> 37697/432, 
 {5, 826} -> -29945/432, {5, 827} -> -21971/576, {5, 828} -> -1, 
 {5, 829} -> 1/3, {5, 830} -> -5/3, {5, 831} -> -2/3, {5, 832} -> -10/3, 
 {5, 833} -> -20/3, {5, 834} -> -3881/24, {5, 835} -> 85163/72, 
 {5, 836} -> -563323/1836, {5, 837} -> -9519911/11016, {5, 838} -> 2587/8, 
 {5, 839} -> 1765/72, {5, 840} -> -11243/108, {5, 841} -> 27895/72, 
 {5, 842} -> 2198/9, {5, 843} -> 12065/72, {5, 844} -> -1229/6, 
 {5, 845} -> 44861/54, {5, 846} -> -52/27, {5, 847} -> 2039/18, 
 {5, 848} -> 40/9, {5, 849} -> -1103/27, {5, 850} -> 2449/27, 
 {5, 851} -> -200/9, {5, 852} -> -27965/72, {5, 853} -> -123497/8262, 
 {5, 854} -> 9476/9, {5, 855} -> -7627/6, {5, 856} -> -598/27, 
 {5, 857} -> 3535/9, {5, 858} -> 10, {5, 859} -> 88/3, {5, 860} -> 40/9, 
 {5, 861} -> -8585/36, {5, 862} -> 7373/18, {5, 863} -> 40/9, 
 {5, 864} -> -20/27, {5, 865} -> 80/9, {5, 866} -> -10/3, {5, 867} -> 269/9, 
 {5, 868} -> 11, {5, 869} -> -6781/72, {5, 870} -> 4381/72, {5, 871} -> -2, 
 {5, 872} -> 38/9, {5, 873} -> -28/9, {5, 874} -> -14661235/5508, 
 {5, 875} -> -1661/72, {5, 876} -> 3689/216, {5, 877} -> -1286921/612, 
 {5, 878} -> 394147/1836, {5, 879} -> -5917/144, {5, 880} -> 17752519/11016, 
 {5, 881} -> 6259/27, {5, 882} -> 6633187/16524, {5, 883} -> 6301/54, 
 {5, 885} -> 184/9, {5, 886} -> -184/9, {5, 887} -> -40/9, 
 {5, 888} -> -2101/16524, {5, 889} -> -3092671/11016, {5, 890} -> -1663/81, 
 {5, 891} -> 5291/27, {5, 892} -> -257558/1377, {5, 893} -> 2171/18, 
 {5, 894} -> -40/9, {5, 896} -> -8606275/16524, {5, 897} -> -81395/612, 
 {5, 898} -> -45539/1836, {5, 899} -> 40/27, {5, 900} -> -40/27, 
 {5, 901} -> -36541/306, {5, 905} -> -26/3, {5, 906} -> 13817/144, 
 {5, 907} -> 25/6, {5, 908} -> -2761/432, {5, 909} -> 14/3, 
 {5, 910} -> -56/9, {5, 911} -> -56/3, {5, 912} -> 323132/459, 
 {5, 913} -> -2/3, {5, 914} -> -272/9, {5, 915} -> 5/9, {5, 916} -> -52/3, 
 {5, 917} -> 155/9, {5, 918} -> -565/9, {5, 919} -> -112/9, 
 {5, 920} -> 1567/27, {5, 921} -> -15, {5, 922} -> 8/3, {5, 923} -> 5/9, 
 {5, 924} -> 4, {5, 925} -> -16/9, {5, 926} -> 20/27, {5, 927} -> -656/9, 
 {5, 928} -> 8/3, {5, 929} -> 4/3, {5, 930} -> 7/3, {5, 931} -> -1, 
 {5, 932} -> 1/3, {5, 933} -> 5/3, {5, 934} -> 10/3, {5, 935} -> 20/3, 
 {5, 936} -> 539/18, {5, 937} -> 14095/144, {5, 938} -> -49/4, 
 {5, 939} -> -403/9, {5, 940} -> 1127/36, {5, 941} -> 1813/36, 
 {5, 942} -> 676/27, {5, 943} -> 2251/9, {5, 944} -> -40/9, 
 {5, 945} -> 286/9, {5, 946} -> -40/9, {5, 947} -> 1123/54, 
 {5, 948} -> 1813/54, {5, 949} -> -1750/27, {5, 951} -> -232/9, 
 {5, 952} -> 20/9, {5, 953} -> -83/18, {5, 954} -> 392/27, {5, 955} -> 20/27, 
 {5, 956} -> 1468/27, {5, 957} -> -269/9, {5, 958} -> -71/9, 
 {5, 959} -> -22/3, {5, 960} -> -10/9, {5, 961} -> -1792/9, {5, 962} -> 25/6, 
 {5, 963} -> 1070/9, {5, 964} -> 31/2, {5, 965} -> -202/9, {5, 966} -> 32/9, 
 {5, 968} -> 392/27, {5, 970} -> -1550/27, {5, 971} -> -123, 
 {5, 972} -> -4/3, {5, 973} -> -20/3, {5, 975} -> 17/3, {5, 977} -> -16/27, 
 {5, 981} -> -8/3, {5, 983} -> 56/9, {5, 985} -> 16/9, {5, 986} -> 22/3, 
 {5, 987} -> 2, {5, 988} -> 8/3, {5, 989} -> 4/3, {5, 990} -> 44/3, 
 {5, 991} -> -88/9, {5, 992} -> 16/9, {5, 993} -> 40/9, {5, 994} -> 16/3, 
 {5, 995} -> -56/9, {5, 996} -> -32/9, {5, 997} -> -16/9, {5, 999} -> 736/27, 
 {5, 1000} -> 404/9, {5, 1001} -> 4/3, {5, 1002} -> -16/9, {5, 1006} -> -5/3, 
 {5, 1007} -> -1984/27, {5, 1008} -> 10/9, {5, 1009} -> 31/9, 
 {5, 1010} -> 43/9, {5, 1011} -> -10723/54, {5, 1012} -> 2434/27, 
 {5, 1013} -> 110/9, {5, 1014} -> 5429/54, {5, 1015} -> 227/27, 
 {5, 1016} -> 4, {5, 1017} -> -4687/54, {5, 1018} -> -9053/18, 
 {5, 1019} -> 46, {5, 1020} -> -4955/54, {5, 1021} -> -3404/27, 
 {5, 1022} -> 5/3, {5, 1023} -> -7/18, {5, 1024} -> 17/18, 
 {5, 1025} -> -2701/27, {5, 1026} -> -3616/27, {5, 1027} -> -961/27, 
 {5, 1028} -> -961/27, {5, 1029} -> 2411/27, {5, 1030} -> 778/27, 
 {5, 1031} -> 4, {5, 1032} -> 4, {5, 1033} -> -4, {5, 1034} -> 125/9, 
 {5, 1035} -> -9793/27, {5, 1036} -> 46, {5, 1037} -> -603/2, 
 {5, 1038} -> 5537/54, {5, 1039} -> 95/9, {5, 1040} -> 46, 
 {5, 1041} -> 20969/54, {5, 1042} -> -36571/54, {5, 1043} -> -46, 
 {5, 1044} -> 857/3, {5, 1045} -> -32/9, {5, 1046} -> -4447/27, 
 {5, 1047} -> -329/9, {5, 1048} -> 857/3, {5, 1049} -> 2227/27, 
 {5, 1050} -> -3485/27, {5, 1051} -> 16577/27, {5, 1052} -> 32/9, 
 {5, 1053} -> -110/9, {5, 1054} -> 15667/162, {5, 1055} -> -220/9, 
 {5, 1056} -> -187/36, {5, 1057} -> -2453/54, {5, 1058} -> -5447/108, 
 {5, 1059} -> 2923/27, {5, 1060} -> -8, {5, 1061} -> -3985/36, 
 {5, 1062} -> 28145/36, {5, 1063} -> -92, {5, 1064} -> 1435/6, 
 {5, 1065} -> 43159/162, {5, 1066} -> 55/9, {5, 1067} -> -595/27, 
 {5, 1068} -> -31/6, {5, 1069} -> -11467/162, {5, 1070} -> 1135/18, 
 {5, 1071} -> 64776733/7776, {5, 1072} -> 3401/54, {5, 1073} -> 1667/81, 
 {5, 1074} -> 62966887/3888, {5, 1075} -> -75027643/5184, {5, 1076} -> 5/3, 
 {5, 1077} -> -1/3, {5, 1078} -> 2/9, {5, 1079} -> 47/18, {5, 1080} -> 1/3, 
 {5, 1081} -> 14, {5, 1082} -> 1427/9, {5, 1083} -> 7549/36, 
 {5, 1085} -> -5845/162, {5, 1086} -> -2783/81, {5, 1087} -> 115/9, 
 {5, 1088} -> -1433/9, {5, 1089} -> -8911/81, {5, 1090} -> 27733/324, 
 {5, 1091} -> -10/3, {5, 1092} -> 6529/162, {5, 1093} -> -7039/27, 
 {5, 1094} -> -10565/324, {5, 1095} -> -5, {5, 1096} -> 701/27, 
 {5, 1097} -> -845/27, {5, 1098} -> 60841531/3888, {5, 1099} -> -2404487/576, 
 {5, 1100} -> -5/3, {5, 1101} -> 589/9, {5, 1102} -> 170/27, 
 {5, 1103} -> -131/4, {5, 1104} -> -5/3, {5, 1105} -> -13207/162, 
 {5, 1106} -> 9655/108, {5, 1107} -> 1240/9, {5, 1108} -> 3224/27, 
 {5, 1109} -> 1936/9, {5, 1111} -> -74899583/5184, 
 {5, 1112} -> 11655631/15552, {5, 1113} -> -52/9, {5, 1114} -> -1936/9, 
 {5, 1115} -> -3224/27, {5, 1116} -> -4/3, {5, 1117} -> 5926/81, 
 {5, 1118} -> 186401/5184, {5, 1119} -> -95/9, {5, 1121} -> -1240/9, 
 {5, 1122} -> -3880/27, {5, 1123} -> -208/9, {5, 1124} -> -3080/27, 
 {5, 1125} -> 1230417515/62208, {5, 1126} -> 1450/27, 
 {5, 1127} -> 8841913/5184, {5, 1128} -> -1079/6, {5, 1129} -> 11861/108, 
 {5, 1130} -> 17587/162, {5, 1131} -> -13341847/1944, {5, 1132} -> -16/27, 
 {5, 1133} -> -29693/324, {5, 1134} -> -160758305/15552, 
 {5, 1135} -> 34515115/46656, {5, 1137} -> -5/3, {5, 1138} -> -85/18, 
 {5, 1139} -> 67/18, {5, 1140} -> 3274/27, {5, 1141} -> -144, 
 {5, 1142} -> 1741/9, {5, 1143} -> 79/108, {5, 1144} -> 80/9, 
 {5, 1145} -> -622259/486, {5, 1146} -> -258359/5508, {5, 1147} -> 1598/27, 
 {5, 1148} -> -32810/81, {5, 1149} -> 121423/918, {5, 1150} -> 672836/4131, 
 {5, 1151} -> -80/9, {5, 1152} -> -8803/612, {5, 1153} -> -892/27, 
 {5, 1154} -> 38000/81, {5, 1155} -> -271805/918, {5, 1156} -> 115129/102, 
 {5, 1157} -> -275/9, {5, 1158} -> -679/54, {5, 1159} -> 4081/81, 
 {5, 1160} -> 58689769/7776, {5, 1161} -> 36462707/7776, {5, 1162} -> -95/9, 
 {5, 1163} -> -407/9, {5, 1164} -> -4943/27, {5, 1165} -> 59033/108, 
 {5, 1167} -> 7300/27, {5, 1168} -> -5101/54, {5, 1169} -> 857/3, 
 {5, 1170} -> 32/9, {5, 1171} -> -119471947/7776, 
 {5, 1172} -> -15371707/1296, {5, 1173} -> 857/3, {5, 1174} -> -52/9, 
 {5, 1175} -> 4/3, {5, 1176} -> 183745/918, {5, 1177} -> -114460121/15552, 
 {5, 1178} -> 5222/27, {5, 1179} -> -32/9, {5, 1180} -> -3796/27, 
 {5, 1181} -> 56/9, {5, 1182} -> -2480/27, {5, 1183} -> 233888855/31104, 
 {5, 1184} -> 1240/27, {5, 1185} -> -869/9, {5, 1186} -> -5309/153, 
 {5, 1187} -> 139103/1836, {5, 1188} -> -27537751/2592, 
 {5, 1189} -> 17771/108, {5, 1190} -> -2017/27, 
 {5, 1191} -> -131559731/15552, {5, 1192} -> 7689395/2916, {5, 1193} -> 5, 
 {5, 1194} -> -73/18, {5, 1195} -> 88/9, {5, 1196} -> -88/9, 
 {5, 1197} -> 35/18, {5, 1198} -> 10/3, {5, 1199} -> -3257/54, 
 {5, 1200} -> 1615/27, {5, 1201} -> 2975/36, {5, 1202} -> -10/3, 
 {5, 1203} -> 1/18, {5, 1204} -> 5008/27, {5, 1205} -> -5017/54, 
 {5, 1206} -> 144, {5, 1207} -> 1285/18, {5, 1208} -> 9529/108, 
 {5, 1209} -> 12553/216, {5, 1210} -> 1936/9, {5, 1212} -> 7147/18, 
 {5, 1213} -> 6473/54, {5, 1214} -> 2143/27, {5, 1215} -> -1936/9, 
 {5, 1216} -> -2885/27, {5, 1217} -> 70/9, {5, 1218} -> 3166/27, 
 {5, 1220} -> -14/9, {5, 1221} -> 5, {5, 1222} -> -194489/2592, 
 {5, 1223} -> 5/3, {5, 1224} -> 89/4, {5, 1225} -> 2869/54, 
 {5, 1226} -> -6875/216, {5, 1227} -> 171/4, {5, 1228} -> 12913/216, 
 {5, 1229} -> 2924/27, {5, 1230} -> 961/648, {5, 1231} -> 25/9, 
 {5, 1232} -> -100/9, {5, 1233} -> -17303471/16524, {5, 1234} -> 832/27, 
 {5, 1235} -> -38000/81, {5, 1236} -> 552851/486, {5, 1237} -> -4748179/4131, 
 {5, 1238} -> 260/9, {5, 1239} -> 1703/27, {5, 1240} -> -37937/81, 
 {5, 1241} -> 847409/5508, {5, 1242} -> -18007/324, {5, 1243} -> -7/3, 
 {5, 1244} -> -2042/27, {5, 1245} -> -2105/54, {5, 1247} -> 48476/81, 
 {5, 1248} -> 11275/54, {5, 1249} -> 1711/18, {5, 1250} -> 365/54, 
 {5, 1251} -> 1083481/8262, {5, 1252} -> -3365/27, {5, 1253} -> 1922/27, 
 {5, 1254} -> -11396/27, {5, 1255} -> -140/9, {5, 1256} -> -390865/3672, 
 {5, 1257} -> -160/9, {5, 1258} -> 34809653/16524, {5, 1259} -> 308681/4131, 
 {5, 1260} -> -3103/54, {5, 1261} -> 93169/81, {5, 1262} -> -873113/4131, 
 {5, 1263} -> -4825087/16524, {5, 1264} -> -15/2, {5, 1265} -> -20/9, 
 {5, 1266} -> -724/27, {5, 1267} -> 38000/81, {5, 1268} -> 77233/459, 
 {5, 1269} -> 61381/648, {5, 1270} -> -2744/27, {5, 1271} -> -464/9, 
 {5, 1272} -> -38000/81, {5, 1273} -> 3224/27, {5, 1274} -> -2933/27, 
 {5, 1275} -> -124/3, {5, 1276} -> 6919/81, {5, 1277} -> 493/27, 
 {5, 1278} -> -3224/27, {5, 1279} -> -2921/27, {5, 1280} -> 1106401/459, 
 {5, 1281} -> -7090/81, {5, 1282} -> -2933/27, {5, 1283} -> -8, 
 {5, 1284} -> 124/3, {5, 1285} -> -280/9, {5, 1286} -> -786629/44064, 
 {5, 1287} -> 80/3, {5, 1288} -> 11607191/11016, {5, 1289} -> -2234/27, 
 {5, 1290} -> -38000/81, {5, 1291} -> -2124053/1836, 
 {5, 1292} -> -1235137/1377, {5, 1293} -> 55/9, {5, 1294} -> -80/9, 
 {5, 1295} -> -1058/27, {5, 1296} -> 21589/54, {5, 1297} -> 34331/108, 
 {5, 1298} -> 5/3, {5, 1299} -> 28616/81, {5, 1300} -> -79/54, 
 {5, 1301} -> -3224/27, {5, 1302} -> -2933/27, {5, 1303} -> -2242/9, 
 {5, 1304} -> -6192335/7776, {5, 1305} -> 21091975/15552, {5, 1306} -> 4/3, 
 {5, 1307} -> 3224/27, {5, 1308} -> -4/3, {5, 1309} -> 7100/81, 
 {5, 1310} -> -43903885/7776, {5, 1311} -> -2933/27, {5, 1312} -> 940/9, 
 {5, 1313} -> 2242/9, {5, 1314} -> 28/9, {5, 1315} -> -208/9, 
 {5, 1316} -> -800/9, {5, 1317} -> 1764194855/62208, {5, 1318} -> 430/9, 
 {5, 1319} -> -2249/108, {5, 1320} -> -14434/81, 
 {5, 1321} -> -134301049/15552, {5, 1322} -> -90449969/46656, 
 {5, 1324} -> -5/3, {5, 1325} -> -316/9, {5, 1326} -> -4525/54, 
 {5, 1328} -> -758/3, {5, 1329} -> -1231/54, {5, 1330} -> 2287/54, 
 {5, 1331} -> -1568/27, {5, 1332} -> 4145/54, {5, 1333} -> 12907/9, 
 {5, 1334} -> 758/3, {5, 1336} -> 28/9, {5, 1337} -> 2728/27, 
 {5, 1338} -> 80/9, {5, 1339} -> -5899/324, {5, 1340} -> 110/9, 
 {5, 1341} -> 778/27, {5, 1342} -> -74845/108, {5, 1343} -> -18533/108, 
 {5, 1344} -> -25/2, {5, 1345} -> 1240/9, {5, 1346} -> -3224/27, 
 {5, 1347} -> 40/3, {5, 1349} -> 3584/81, {5, 1350} -> 808/27, 
 {5, 1351} -> -40/3, {5, 1352} -> 3224/27, {5, 1353} -> 76000/81, 
 {5, 1354} -> 5674/81, {5, 1355} -> -92, {5, 1357} -> -1240/9, 
 {5, 1358} -> -7768/27, {5, 1359} -> 3016/27, {5, 1360} -> -140/3, 
 {5, 1361} -> 207037/2592, {5, 1362} -> 5/6, {5, 1363} -> 4219/72, 
 {5, 1364} -> -136061/648, {5, 1366} -> -1240/9, {5, 1369} -> -857/3, 
 {5, 1371} -> -1816/9, {5, 1373} -> 2933/27, {5, 1375} -> 1870/9, 
 {5, 1376} -> -2170/27, {5, 1377} -> 454457383/7776, {5, 1378} -> -1060/27, 
 {5, 1379} -> 18824921/972, {5, 1381} -> -857/3, {5, 1383} -> 52/9, 
 {5, 1385} -> 1816/9, {5, 1387} -> 4/3, {5, 1388} -> -160/9, 
 {5, 1389} -> -80719/306, {5, 1390} -> -340/3, {5, 1391} -> 110724449/2592, 
 {5, 1393} -> 2933/27, {5, 1394} -> -220/9, {5, 1395} -> 2579/27, 
 {5, 1397} -> -1870/9, {5, 1399} -> 1240/9, {5, 1401} -> 3880/27, 
 {5, 1402} -> 208/9, {5, 1403} -> 64/81, {5, 1404} -> -4/3, 
 {5, 1405} -> -110/9, {5, 1406} -> 20/9, {5, 1407} -> 134/9, 
 {5, 1408} -> -20459641/972, {5, 1409} -> 32/9, 
 {5, 1410} -> -1086761369/15552, {5, 1411} -> -2795/81, 
 {5, 1412} -> 114040553/93312, {5, 1413} -> -20964265/20736, 
 {5, 1414} -> 35598163/5832, {5, 1415} -> 80/3, {5, 1416} -> 64, 
 {5, 1417} -> 224976173/7776, {5, 1418} -> 243153199/31104, 
 {5, 1419} -> 26496937/5184, {5, 1420} -> -682265/384, 
 {5, 1421} -> -26496937/6912, {5, 1422} -> -4533092203/373248, 
 {5, 1424} -> -55/9, {5, 1425} -> 4769/108, {5, 1426} -> 2950/27, 
 {5, 1427} -> -11/18, {5, 1428} -> -559/18, {5, 1429} -> -2, 
 {5, 1430} -> 275/3, {5, 1431} -> 4253/18, {5, 1432} -> -23, 
 {5, 1433} -> 20525/108, {5, 1434} -> -9815/54, {5, 1435} -> 455/27, 
 {5, 1436} -> 2306057/5184, {5, 1437} -> -103/18, {5, 1438} -> -182/81, 
 {5, 1439} -> -269/9, {5, 1440} -> -7401935/7776, {5, 1441} -> -1693/36, 
 {5, 1442} -> 5039/81, {5, 1443} -> -67161377/2592, 
 {5, 1444} -> 66988033/10368, {5, 1445} -> 710/27, {5, 1446} -> -6287/108, 
 {5, 1447} -> 100649/3672, {5, 1448} -> -43189/3672, 
 {5, 1449} -> -5044091/2592, {5, 1450} -> -10607/108, {5, 1451} -> -979/27, 
 {5, 1452} -> -96290983/7776, {5, 1453} -> 66473141/5184, {5, 1454} -> -5/6, 
 {5, 1455} -> 91/36, {5, 1456} -> -31/18, {5, 1457} -> -6671/108, 
 {5, 1458} -> -7/36, {5, 1459} -> -11041/216, {5, 1460} -> -65867/216, 
 {5, 1461} -> -61969/432, {5, 1462} -> -100/9, {5, 1463} -> 20259533/33048, 
 {5, 1464} -> 1562/81, {5, 1465} -> -802/27, {5, 1466} -> 17584/81, 
 {5, 1467} -> 46979/3672, {5, 1468} -> -1847999/33048, {5, 1469} -> 205/9, 
 {5, 1470} -> -701/6, {5, 1471} -> 2180/27, {5, 1472} -> -19000/81, 
 {5, 1473} -> 351359/1224, {5, 1474} -> -3246977/7344, {5, 1475} -> 130/9, 
 {5, 1476} -> -6419/108, {5, 1477} -> -647/81, {5, 1478} -> -491339903/15552, 
 {5, 1479} -> 220620929/31104, {5, 1480} -> 55/9, {5, 1481} -> 730/27, 
 {5, 1482} -> 109, {5, 1483} -> -2497/36, {5, 1484} -> 70/3, 
 {5, 1485} -> -92177/216, {5, 1486} -> -3749/144, {5, 1488} -> -20/3, 
 {5, 1490} -> 170/9, {5, 1491} -> -432887453/31104, 
 {5, 1492} -> -74742929/15552, {5, 1493} -> 20/9, {5, 1494} -> 20/3, 
 {5, 1496} -> -1312/27, {5, 1497} -> -231319003/15552, {5, 1499} -> -5168/27, 
 {5, 1500} -> -170/9, {5, 1502} -> 1856/27, {5, 1503} -> 76/9, 
 {5, 1504} -> 9955/54, {5, 1505} -> -1083471617/31104, {5, 1506} -> -4355/54, 
 {5, 1507} -> -23497/162, {5, 1508} -> 104996771/23328, 
 {5, 1509} -> -182910505/46656, {5, 1510} -> 93019/648, 
 {5, 1511} -> -3091/162, {5, 1512} -> -6943/162, 
 {5, 1513} -> 157746815/23328, {5, 1514} -> 10333/324, 
 {5, 1515} -> 88297/648, {5, 1516} -> 2083742017/46656, 
 {5, 1517} -> -606579671/46656, {5, 1520} -> -5/3, {5, 1521} -> 3, 
 {5, 1522} -> 237/2, {5, 1523} -> -142/9, {5, 1524} -> -23/54, 
 {5, 1525} -> -3061/108, {5, 1526} -> -5/3, {5, 1527} -> 5/3, 
 {5, 1528} -> 5/3, {5, 1530} -> -826/9, {5, 1531} -> 412/9, 
 {5, 1532} -> 364/3, {5, 1533} -> -728/9, {5, 1534} -> 364/9, 
 {5, 1535} -> -182/9, {5, 1536} -> -5149/108, {5, 1537} -> 7453/216, 
 {5, 1538} -> -34/9, {5, 1539} -> 16/3, {5, 1540} -> 2425/18, 
 {5, 1541} -> -2425/36, {5, 1542} -> -8, {5, 1543} -> 977/9, 
 {5, 1544} -> -1177/18, {5, 1545} -> -40/9, {5, 1546} -> 8/3, 
 {5, 1547} -> -728/9, {5, 1548} -> 118/9, {5, 1549} -> 250/3, 
 {5, 1550} -> -4489/27, {5, 1551} -> 352/9, {5, 1552} -> 118/9, 
 {5, 1553} -> -5/9, {5, 1554} -> -250/3, {5, 1555} -> 5/3, {5, 1556} -> 73/3, 
 {5, 1557} -> 728/9, {5, 1558} -> 32/9, {5, 1559} -> -5/3, 
 {5, 1560} -> -65225/2592, {5, 1561} -> 5/6, {5, 1562} -> -55/108, 
 {5, 1563} -> -16/9, {5, 1564} -> -182/9, {5, 1565} -> 5149/216, 
 {5, 1566} -> -2195/36, {5, 1567} -> -394/9, {5, 1568} -> 332/9, 
 {5, 1569} -> 4361/216, {5, 1570} -> -11081/648, {5, 1572} -> 15, 
 {5, 1573} -> -961/27, {5, 1574} -> 4, {5, 1575} -> 2185/27, 
 {5, 1576} -> -197275/324, {5, 1577} -> 6, {5, 1578} -> -28999/108, 
 {5, 1579} -> -43253/216, {5, 1580} -> 961/27, {5, 1581} -> 1922/27, 
 {5, 1582} -> -1753/27, {5, 1583} -> -44/3, {5, 1584} -> -4, {5, 1585} -> -8, 
 {5, 1586} -> 4, {5, 1587} -> -95/9, {5, 1588} -> 12025/54, {5, 1589} -> -46, 
 {5, 1590} -> 16739/54, {5, 1591} -> -1057/12, {5, 1592} -> -245/9, 
 {5, 1593} -> -764/9, {5, 1594} -> -7555/36, {5, 1595} -> 151205/216, 
 {5, 1596} -> 118/9, {5, 1597} -> -535/18, {5, 1598} -> 32/9, 
 {5, 1599} -> -8/9, {5, 1600} -> -17, {5, 1601} -> -535/18, 
 {5, 1602} -> 10948/81, {5, 1603} -> -206/9, {5, 1604} -> -4928/81, 
 {5, 1605} -> -32/9, {5, 1606} -> 110/9, {5, 1607} -> -149131/648, 
 {5, 1608} -> -220/9, {5, 1609} -> 10853/648, {5, 1610} -> 1724/27, 
 {5, 1611} -> -8, {5, 1612} -> -18175/108, {5, 1613} -> 547607/648, 
 {5, 1614} -> -532/9, {5, 1615} -> 58015/108, {5, 1616} -> -31046/243, 
 {5, 1618} -> 961/27, {5, 1619} -> -4, {5, 1620} -> 1/18, {5, 1621} -> -16/3, 
 {5, 1622} -> -2356/27, {5, 1623} -> 91/36, {5, 1624} -> 8/9, 
 {5, 1625} -> 177751/324, {5, 1626} -> 110555/648, {5, 1627} -> -2/3, 
 {5, 1628} -> 8/9, {5, 1629} -> -32863/162, {5, 1630} -> 806/9, 
 {5, 1631} -> -2/9, {5, 1632} -> -32863/162, {5, 1633} -> -13520/81, 
 {5, 1634} -> -806/9, {5, 1635} -> 1/3, {5, 1636} -> -28151/162, 
 {5, 1637} -> -32/9, {5, 1638} -> -35/3, {5, 1639} -> 462889/1944, 
 {5, 1640} -> -65/6, {5, 1641} -> 961/27, {5, 1642} -> -4, 
 {5, 1643} -> -4385/54, {5, 1644} -> 87923/216, {5, 1645} -> -182/9, 
 {5, 1646} -> 82321/216, {5, 1647} -> 32227/243, {5, 1648} -> 961/27, 
 {5, 1649} -> -961/27, {5, 1650} -> 961/54, {5, 1651} -> -5198/27, 
 {5, 1652} -> 1529/54, {5, 1653} -> 728/9, {5, 1654} -> -961/9, 
 {5, 1655} -> -176/3, {5, 1656} -> -961/9, {5, 1657} -> -961/27, 
 {5, 1658} -> -4805/27, {5, 1659} -> 728/9, {5, 1660} -> -2210/81, 
 {5, 1661} -> -182/3, {5, 1662} -> 364/9, {5, 1663} -> 164/27, 
 {5, 1664} -> 2788/81, {5, 1665} -> -4, {5, 1666} -> 4, {5, 1667} -> -2, 
 {5, 1668} -> 8, {5, 1669} -> -10, {5, 1670} -> 12, {5, 1671} -> 12, 
 {5, 1672} -> 4, {5, 1673} -> 20, {5, 1674} -> 1693/864, 
 {5, 1675} -> -7453/216, {5, 1676} -> -32657/648, {5, 1678} -> -95/9, 
 {5, 1679} -> -164, {5, 1680} -> -5329/18, {5, 1681} -> 5611/18, 
 {5, 1682} -> -3280/27, {5, 1683} -> -7615/108, {5, 1684} -> 335/2, 
 {5, 1685} -> 448/3, {5, 1686} -> 2/3, {5, 1687} -> -176/9, 
 {5, 1688} -> 335/2, {5, 1689} -> 4385/54, {5, 1690} -> -4040/27, 
 {5, 1691} -> 8905/54, {5, 1692} -> -448/3, {5, 1693} -> 152/3, 
 {5, 1694} -> 125/9, {5, 1695} -> -7643/216, {5, 1696} -> -125/18, 
 {5, 1697} -> 3970/27, {5, 1698} -> 1568/27, {5, 1699} -> 1789/36, 
 {5, 1700} -> -15781/324, {5, 1702} -> 1898/9, {5, 1703} -> -350/9, 
 {5, 1704} -> -94991/81, {5, 1705} -> -56/9, {5, 1706} -> 1312/9, 
 {5, 1707} -> -2/3, {5, 1708} -> 176/9, {5, 1709} -> -94991/81, 
 {5, 1710} -> -66245/162, {5, 1711} -> 56/9, {5, 1712} -> -191/9, 
 {5, 1713} -> -179549/81, {5, 1714} -> -1312/9, {5, 1715} -> 1400/9, 
 {5, 1716} -> 215/9, {5, 1717} -> -6799/36, {5, 1718} -> -575/18, 
 {5, 1719} -> -118/3, {5, 1720} -> -50665/216, {5, 1721} -> 345143/324, 
 {5, 1722} -> -728/9, {5, 1723} -> 946/9, {5, 1724} -> 56/9, 
 {5, 1725} -> 946/9, {5, 1726} -> 82/3, {5, 1727} -> -56/9, 
 {5, 1728} -> 1342/9, {5, 1729} -> 728/9, {5, 1730} -> 728/9, 
 {5, 1731} -> 152, {5, 1732} -> 20221/144, {5, 1733} -> 7327/108, 
 {5, 1734} -> 32981/324, {5, 1735} -> 728/9, {5, 1736} -> 110/3, 
 {5, 1737} -> -21625/36, {5, 1738} -> -250/3, {5, 1739} -> -448/3, 
 {5, 1741} -> 8942/27, {5, 1742} -> 34, {5, 1743} -> 110/3, 
 {5, 1744} -> -21625/36, {5, 1745} -> 10, {5, 1746} -> -48323/162, 
 {5, 1747} -> 250/3, {5, 1749} -> 8098/27, {5, 1750} -> 190/3, 
 {5, 1751} -> -120263/162, {5, 1752} -> 448/3, {5, 1753} -> -728/9, 
 {5, 1754} -> -488/9, {5, 1759} -> -8/3, {5, 1760} -> -4507/18, 
 {5, 1761} -> -3901/72, {5, 1762} -> -6778/9, {5, 1763} -> -110/27, 
 {5, 1764} -> 241/18, {5, 1765} -> 135817/1296, {5, 1766} -> 20569/2592, 
 {5, 1769} -> 403, {5, 1770} -> 761/6, {5, 1771} -> 32/3, {5, 1772} -> 176/3, 
 {5, 1773} -> -8, {5, 1774} -> -1124807/2592, {5, 1776} -> 5/2, 
 {5, 1777} -> 115/18, {5, 1778} -> -41/18, {5, 1779} -> -5149/216, 
 {5, 1780} -> -29/18, {5, 1781} -> 23/9, {5, 1782} -> 4/3, 
 {5, 1783} -> -2177/216, {5, 1784} -> -3253/432, {5, 1785} -> 55/9, 
 {5, 1786} -> 78719/324, {5, 1787} -> -1753/54, {5, 1788} -> 2, 
 {5, 1789} -> 8159/108, {5, 1790} -> -50305/324, {5, 1791} -> 355/9, 
 {5, 1792} -> -10171/324, {5, 1793} -> 1993/162, {5, 1794} -> -15/2, 
 {5, 1795} -> 961/54, {5, 1796} -> -2, {5, 1797} -> -2077/54, 
 {5, 1798} -> 98915/324, {5, 1799} -> -7/9, {5, 1800} -> 1379/27, 
 {5, 1801} -> 605/54, {5, 1802} -> -961/54, {5, 1803} -> -961/27, 
 {5, 1804} -> 439/9, {5, 1805} -> -329/27, {5, 1806} -> 2, {5, 1807} -> 4, 
 {5, 1808} -> 3421/216, {5, 1809} -> -7453/432, {5, 1810} -> 65/18, 
 {5, 1811} -> -2068/27, {5, 1812} -> 961/27, {5, 1813} -> -8134/27, 
 {5, 1814} -> 2398/27, {5, 1815} -> 245/18, {5, 1816} -> 652/9, 
 {5, 1817} -> 5582/9, {5, 1818} -> -95785/216, {5, 1819} -> -2416/27, 
 {5, 1820} -> 10567/216, {5, 1821} -> 10315/324, {5, 1822} -> 112/9, 
 {5, 1823} -> -64/9, {5, 1824} -> 4/9, {5, 1825} -> 176/9, 
 {5, 1826} -> 10315/324, {5, 1827} -> 24611/324, {5, 1828} -> -112/9, 
 {5, 1829} -> 94/9, {5, 1830} -> 25/162, {5, 1831} -> 64/9, 
 {5, 1832} -> -188/9, {5, 1833} -> -220/9, {5, 1834} -> 1482451/3888, 
 {5, 1835} -> 605/27, {5, 1836} -> 6535/648, {5, 1837} -> 21079/972, 
 {5, 1838} -> -144509/486, {5, 1839} -> -4295/54, {5, 1840} -> 9901/648, 
 {5, 1841} -> 7741/54, {5, 1842} -> -179644/243, {5, 1843} -> 893/81, 
 {5, 1844} -> -920237/1944, {5, 1845} -> 13393/486, {5, 1848} -> 5/3, 
 {5, 1849} -> 4/3, {5, 1850} -> -1/3, {5, 1851} -> -1607/9, {5, 1852} -> -1, 
 {5, 1853} -> -3971/18, {5, 1854} -> 20, {5, 1856} -> 5683/162, 
 {5, 1857} -> 5015/81, {5, 1858} -> 203255/204, {5, 1859} -> -1597/27, 
 {5, 1860} -> 5565473/5508, {5, 1861} -> -5298403/11016, 
 {5, 1862} -> -3457/162, {5, 1863} -> -16/3, {5, 1864} -> 5573/18, 
 {5, 1865} -> -43453/324, {5, 1866} -> 560/9, {5, 1867} -> -145/36, 
 {5, 1868} -> -1928/27, {5, 1869} -> -94705421/7776, 
 {5, 1870} -> -9482551/1296, {5, 1871} -> -612383/918, 
 {5, 1872} -> 170491/459, {5, 1873} -> -573725/3672, {5, 1875} -> -20503/81, 
 {5, 1876} -> 2591/27, {5, 1877} -> -605005/918, {5, 1878} -> -2909/27, 
 {5, 1879} -> 118/9, {5, 1880} -> 43, {5, 1881} -> -120014539/7776, 
 {5, 1882} -> 152688781/15552, {5, 1883} -> 118/9, {5, 1884} -> 52/9, 
 {5, 1885} -> -43, {5, 1886} -> 2909/27, {5, 1887} -> -4/3, 
 {5, 1888} -> -5926/81, {5, 1889} -> 131395/192, {5, 1890} -> 95/9, 
 {5, 1891} -> 605005/918, {5, 1892} -> 3964/27, {5, 1893} -> 1085/27, 
 {5, 1894} -> -344611457/352512, {5, 1895} -> -1085/54, {5, 1896} -> 3191/36, 
 {5, 1897} -> -2209/162, {5, 1898} -> -3823/108, 
 {5, 1899} -> 386508571/31104, {5, 1900} -> -4555/216, 
 {5, 1901} -> 10453/162, {5, 1902} -> -48591401/31104, 
 {5, 1903} -> 25632695/46656, {5, 1905} -> 1/9, {5, 1906} -> 45/4, 
 {5, 1907} -> 7, {5, 1908} -> -62/9, {5, 1909} -> 203/4, 
 {5, 1910} -> -493/72, {5, 1911} -> -10/3, {5, 1912} -> -161/18, 
 {5, 1913} -> -4/9, {5, 1914} -> 3805/54, {5, 1915} -> -301/27, 
 {5, 1916} -> 10/3, {5, 1917} -> -4/3, {5, 1918} -> -5357/18, 
 {5, 1919} -> 707/8, {5, 1921} -> -401/9, {5, 1922} -> -19/6, 
 {5, 1923} -> -68/9, {5, 1924} -> -2, {5, 1925} -> -14/3, 
 {5, 1926} -> -461/2, {5, 1927} -> 7147/18, {5, 1928} -> -17/12, 
 {5, 1929} -> -29/9, {5, 1930} -> 461/2, {5, 1931} -> 145/18, 
 {5, 1932} -> -8/3, {5, 1933} -> -8/3, {5, 1934} -> 14/3, {5, 1935} -> 32/9, 
 {5, 1936} -> -32/9, {5, 1937} -> -10/3, {5, 1938} -> 507715/1296, 
 {5, 1939} -> -5/3, {5, 1940} -> -265/8, {5, 1941} -> -785/108, 
 {5, 1942} -> 1007/18, {5, 1943} -> 214/9, {5, 1944} -> -94/9, 
 {5, 1945} -> 3068/27, {5, 1946} -> -15967/324, {5, 1948} -> -11/3, 
 {5, 1949} -> -2942167/612, {5, 1950} -> 20/3, {5, 1951} -> -2907215/612, 
 {5, 1952} -> 48461/324, {5, 1953} -> -1847/18, {5, 1954} -> 1882/27, 
 {5, 1955} -> -23989/324, {5, 1956} -> 12319/648, {5, 1957} -> 25/2, 
 {5, 1958} -> -37148329/33048, {5, 1959} -> -164200087/33048, 
 {5, 1960} -> -48493043/66096, {5, 1961} -> -50/3, 
 {5, 1962} -> -23229253/11016, {5, 1963} -> -684289/324, 
 {5, 1964} -> 8772715/16524, {5, 1965} -> 35/3, {5, 1966} -> -167/3, 
 {5, 1967} -> 2227/18, {5, 1968} -> 5885/108, {5, 1969} -> 167/3, 
 {5, 1970} -> -35/3, {5, 1971} -> -4/3, {5, 1972} -> -2119/162, 
 {5, 1973} -> -28/3, {5, 1974} -> -8772715/16524, {5, 1975} -> 143948/81, 
 {5, 1976} -> 424/9, {5, 1977} -> 25/6, {5, 1978} -> -41026985/16524, 
 {5, 1979} -> 25/12, {5, 1980} -> 26646103/11016, {5, 1981} -> 2735/216, 
 {5, 1982} -> -19597771/11016, {5, 1983} -> 49297597/22032, 
 {5, 1984} -> 630469/1224, {5, 1985} -> 75416015/66096, {5, 1987} -> 10/3, 
 {5, 1988} -> -13675/108, {5, 1989} -> -5725/162, {5, 1990} -> 2939719/918, 
 {5, 1991} -> -3027031/1836, {5, 1992} -> 2947063/3672, {5, 1993} -> 20/9, 
 {5, 1994} -> 2/3, {5, 1995} -> 2942167/918, {5, 1996} -> -6448/27, 
 {5, 1997} -> -430/9, {5, 1998} -> 10331/162, {5, 1999} -> 7045/81, 
 {5, 2000} -> -4487/54, {5, 2001} -> 430/9, {5, 2002} -> 6448/27, 
 {5, 2003} -> 193/18, {5, 2004} -> -9179/162, {5, 2005} -> 10331/162, 
 {5, 2006} -> -2942167/918, {5, 2007} -> -32/9, {5, 2008} -> 5/3, 
 {5, 2009} -> -87682843/132192, {5, 2010} -> 5/3, {5, 2011} -> 107/36, 
 {5, 2012} -> 2, {5, 2013} -> 127153/648, {5, 2014} -> -27923/1944, 
 {5, 2015} -> -55/9, {5, 2016} -> 5/3, {5, 2017} -> 5/27, 
 {5, 2018} -> -7735/108, {5, 2019} -> 1211/27, {5, 2020} -> -5/3, 
 {5, 2021} -> -4085/54, {5, 2022} -> -169/27, {5, 2023} -> 1693/27, 
 {5, 2024} -> 4363/36, {5, 2025} -> 10331/162, {5, 2026} -> -107/6, 
 {5, 2027} -> -25444415/7776, {5, 2028} -> 11762621/2592, {5, 2029} -> -4/3, 
 {5, 2030} -> -4363/36, {5, 2031} -> 4/3, {5, 2032} -> -5926/81, 
 {5, 2033} -> -91036/81, {5, 2034} -> 10331/162, {5, 2035} -> 95/9, 
 {5, 2036} -> 107/6, {5, 2037} -> -1693/27, {5, 2038} -> -28/9, 
 {5, 2039} -> 208/9, {5, 2040} -> 665/9, {5, 2041} -> -940103737/46656, 
 {5, 2042} -> -575/18, {5, 2043} -> -1817/216, {5, 2044} -> 4925/108, 
 {5, 2045} -> 80468851/10368, {5, 2046} -> 2327573/3456, {5, 2048} -> -100/9, 
 {5, 2049} -> 47549891/33048, {5, 2050} -> 8264761/4131, 
 {5, 2051} -> 39692/27, {5, 2052} -> 497/9, {5, 2053} -> -107/6, 
 {5, 2054} -> -1627/54, {5, 2055} -> -265/6, {5, 2056} -> -52/9, 
 {5, 2057} -> -497/9, {5, 2058} -> -145/27, {5, 2059} -> 290/9, 
 {5, 2060} -> 107/6, {5, 2061} -> -39692/27, {5, 2062} -> 500/3, 
 {5, 2063} -> 118949/81, {5, 2064} -> 265/18, {5, 2065} -> -18760271/22032, 
 {5, 2066} -> -505/36, {5, 2067} -> -7575971/66096, 
 {5, 2068} -> -2527669/11016, {5, 2069} -> 482675/486, 
 {5, 2071} -> 16494893/8262, {5, 2072} -> 3224/27, {5, 2073} -> -16/3, 
 {5, 2075} -> 1856/81, {5, 2076} -> 947/27, {5, 2077} -> 64/9, 
 {5, 2078} -> 16/3, {5, 2079} -> -3224/27, {5, 2080} -> 8/3, 
 {5, 2081} -> -8/3, {5, 2082} -> 352/27, {5, 2083} -> -8/3, 
 {5, 2085} -> -16494893/8262, {5, 2086} -> 132848/81, {5, 2087} -> 116789/81, 
 {5, 2088} -> 10/3, {5, 2089} -> 137295389/66096, {5, 2090} -> 65/6, 
 {5, 2091} -> -535087/324, {5, 2092} -> 1230427/1944, {5, 2093} -> -85/9, 
 {5, 2094} -> -259189/2754, {5, 2096} -> 2909/27, {5, 2097} -> 10/3, 
 {5, 2098} -> -118/9, {5, 2099} -> -5/3, {5, 2100} -> -9097/36, 
 {5, 2102} -> -10331/162, {5, 2104} -> 107/6, {5, 2105} -> -2170/27, 
 {5, 2106} -> 146388871/3888, {5, 2107} -> -114495253/7776, 
 {5, 2108} -> 10/3, {5, 2109} -> -118/9, {5, 2111} -> 4/3, {5, 2112} -> 5/3, 
 {5, 2113} -> 9097/36, {5, 2115} -> -2909/27, {5, 2116} -> 4/3, 
 {5, 2117} -> 5710/81, {5, 2119} -> 179480/81, {5, 2121} -> -10331/162, 
 {5, 2122} -> -119/9, {5, 2124} -> -107/6, {5, 2125} -> 85/9, 
 {5, 2126} -> 259189/2754, {5, 2128} -> 632/27, {5, 2129} -> 184/9, 
 {5, 2130} -> -205/243, {5, 2131} -> 5/3, {5, 2133} -> -20/3, 
 {5, 2134} -> -3173/18, {5, 2135} -> 32184013/7776, {5, 2136} -> 238229/216, 
 {5, 2137} -> -30504551/15552, {5, 2138} -> -4915/324, 
 {5, 2139} -> 384131/23328, {5, 2140} -> -98580235/62208, 
 {5, 2141} -> 347629181/705024, {5, 2142} -> -100/3, {5, 2143} -> -80, 
 {5, 2144} -> -40403647/7776, {5, 2145} -> -1283749/384, 
 {5, 2146} -> 81988987/15552, {5, 2147} -> -110010733/10368, 
 {5, 2148} -> -81988987/20736, {5, 2149} -> 9482993765/373248, 
 {5, 2150} -> 220/9, {5, 2151} -> -1085/54, {5, 2152} -> 3313/36, 
 {5, 2153} -> -603407/1224, {5, 2154} -> -3379/162, 
 {5, 2155} -> -99069971/31104, {5, 2156} -> -89096/459, 
 {5, 2157} -> 1967845/5508, {5, 2158} -> -470070085/528768, 
 {5, 2159} -> 1191379/1152, {5, 2160} -> -5/6, {5, 2161} -> -7/3, 
 {5, 2162} -> -220/27, {5, 2163} -> 3161/36, {5, 2164} -> -11/9, 
 {5, 2165} -> -8/3, {5, 2166} -> 2851/108, {5, 2167} -> -10663/108, 
 {5, 2168} -> -25/12, {5, 2169} -> 2911703/1224, {5, 2170} -> 457/108, 
 {5, 2171} -> 106058989/66096, {5, 2172} -> 51507073/66096, 
 {5, 2173} -> 8403020/4131, {5, 2174} -> 462623/2448, {5, 2175} -> -5/6, 
 {5, 2176} -> 12373/216, {5, 2177} -> 3027031/3672, 
 {5, 2178} -> -2941759/1836, {5, 2179} -> 953069/612, 
 {5, 2180} -> -21941/432, {5, 2181} -> -605/18, {5, 2182} -> 9109/216, 
 {5, 2183} -> 110/9, {5, 2184} -> 108709357/10368, 
 {5, 2185} -> 8954531/10368, {5, 2186} -> -25/36, 
 {5, 2187} -> -37271639/66096, {5, 2188} -> 2680501/3672, 
 {5, 2189} -> 175297/648, {5, 2190} -> 85/18, {5, 2191} -> -13762919/8262, 
 {5, 2192} -> -11016617/66096, {5, 2193} -> 18265/648, {5, 2194} -> -1612/27, 
 {5, 2195} -> -1669/36, {5, 2197} -> -69938827/31104, {5, 2198} -> -6863/36, 
 {5, 2200} -> 1669/36, {5, 2201} -> 1612/27, {5, 2202} -> 4/3, 
 {5, 2203} -> -1565747/1728, {5, 2204} -> 4/3, {5, 2206} -> -18265/648, 
 {5, 2207} -> -316/27, {5, 2208} -> -92/9, {5, 2209} -> 40/9, 
 {5, 2210} -> 10897255421/4230144, {5, 2211} -> 20/9, 
 {5, 2212} -> 32250863/99144, {5, 2213} -> 22547/324, 
 {5, 2214} -> -23469079/33048, {5, 2215} -> -17844031/11016, 
 {5, 2216} -> -1352513/1728, {5, 2217} -> -8411/12, 
 {5, 2218} -> -830581/4131, {5, 2219} -> -2124788459/1586304, 
 {5, 2220} -> 100335163/373248, {5, 2223} -> 79/18, 
 {5, 2224} -> 20929001/22032, {5, 2225} -> 961/18, 
 {5, 2226} -> -20279873/22032, {5, 2227} -> -21178697/44064, 
 {5, 2228} -> -20988365/33048, {5, 2229} -> -6, {5, 2230} -> 16/3, 
 {5, 2231} -> 21131573/33048, {5, 2232} -> -157/36, {5, 2233} -> -4357/36, 
 {5, 2234} -> 14372645/66096, {5, 2235} -> -17023217/132192, 
 {5, 2236} -> -55/3, {5, 2237} -> -59/3, {5, 2238} -> 243323/324, 
 {5, 2239} -> 388687/648, {5, 2240} -> -25/3, {5, 2241} -> -8/3, 
 {5, 2242} -> -35/3, {5, 2243} -> 8189/162, {5, 2244} -> 43, 
 {5, 2245} -> -16/9, {5, 2246} -> 12829/108, {5, 2247} -> 8189/162, 
 {5, 2248} -> 11416/81, {5, 2249} -> -43, {5, 2250} -> 35/3, 
 {5, 2251} -> 20799257/33048, {5, 2252} -> -70/9, {5, 2253} -> -1/3, 
 {5, 2254} -> 62/9, {5, 2255} -> -10/3, {5, 2256} -> 7975289/49572, 
 {5, 2257} -> 5/3, {5, 2258} -> -21275801/44064, {5, 2259} -> 20997545/66096, 
 {5, 2260} -> -18159701/132192, {5, 2261} -> 33449/216, {5, 2262} -> 41/6, 
 {5, 2263} -> 10499909/132192, {5, 2264} -> 5241053/22032, 
 {5, 2266} -> -35/9, {5, 2267} -> 20323691/16524, {5, 2268} -> -784/27, 
 {5, 2269} -> 372935/2754, {5, 2270} -> 39987395/16524, 
 {5, 2271} -> 84099347/66096, {5, 2272} -> -80/9, {5, 2273} -> -1577/27, 
 {5, 2274} -> 37559/81, {5, 2275} -> 6206783/7344, 
 {5, 2276} -> -1167449/2592, {5, 2277} -> 35/9, {5, 2278} -> -188737/204, 
 {5, 2279} -> -2070865/3672, {5, 2280} -> 25/3, {5, 2281} -> 1541341/4131, 
 {5, 2282} -> -1594007/16524, {5, 2283} -> 373253/918, {5, 2284} -> -961/9, 
 {5, 2285} -> 92/3, {5, 2286} -> 3403/108, {5, 2287} -> -961/9, 
 {5, 2288} -> -373253/918, {5, 2289} -> -4/3, {5, 2290} -> 6076625/8262, 
 {5, 2291} -> -232/9, {5, 2292} -> -1922/27, {5, 2293} -> 535292/459, 
 {5, 2294} -> -56/9, {5, 2295} -> -280/9, {5, 2296} -> -42368705/49572, 
 {5, 2297} -> 70/9, {5, 2298} -> -3906547/2448, 
 {5, 2299} -> -84510667/132192, {5, 2300} -> -1621759/3672, 
 {5, 2301} -> -20898097/16524, {5, 2302} -> 75654839/132192, 
 {5, 2303} -> 284606267/198288, {5, 2305} -> 80/9, {5, 2306} -> 892/27, 
 {5, 2307} -> -34472/81, {5, 2308} -> -20550623/33048, 
 {5, 2309} -> 20327039/33048, {5, 2310} -> -392/9, {5, 2311} -> -2338/27, 
 {5, 2312} -> 7, {5, 2313} -> 319483/153, {5, 2314} -> 571835/2754, 
 {5, 2315} -> -20933699/5508, {5, 2316} -> 12, {5, 2317} -> -18123269/33048, 
 {5, 2318} -> -2/3, {5, 2319} -> -1325/54, {5, 2320} -> 12, 
 {5, 2321} -> 20933699/5508, {5, 2322} -> 20843321/33048, 
 {5, 2323} -> -17722351/11016, {5, 2324} -> 32, {5, 2325} -> -18123269/33048, 
 {5, 2326} -> 8, {5, 2327} -> 57074/51, {5, 2328} -> -80/9, 
 {5, 2329} -> -7391123/49572, {5, 2330} -> 35/18, 
 {5, 2331} -> -49688143/66096, {5, 2332} -> 980/27, 
 {5, 2333} -> 3374011/2754, {5, 2334} -> 26476469/7344, 
 {5, 2335} -> -48104621/24786, {5, 2337} -> 95/9, {5, 2338} -> 400/9, 
 {5, 2339} -> -7753/18, {5, 2340} -> -6575/24, {5, 2341} -> 1132/81, 
 {5, 2342} -> -329/18, {5, 2343} -> 998/27, {5, 2344} -> 335/2, 
 {5, 2345} -> -18123269/33048, {5, 2346} -> 6, {5, 2347} -> 44285/36, 
 {5, 2348} -> 21997735/15552, {5, 2349} -> 335/2, {5, 2350} -> -998/27, 
 {5, 2351} -> -488267/2754, {5, 2352} -> -28649111/3888, 
 {5, 2353} -> -18123269/33048, {5, 2354} -> 2294/27, {5, 2355} -> -6, 
 {5, 2356} -> -28/9, {5, 2357} -> -56/9, {5, 2358} -> 155/3, 
 {5, 2359} -> -30101771987/3172608, {5, 2360} -> -95/6, 
 {5, 2361} -> 17563/216, {5, 2362} -> 1703/162, {5, 2363} -> 38519561/31104, 
 {5, 2364} -> 114903451/93312, {5, 2366} -> 480701/918, {5, 2367} -> 133/6, 
 {5, 2368} -> 742/9, {5, 2369} -> -95924/81, {5, 2370} -> 86/9, 
 {5, 2371} -> 2, {5, 2372} -> 479/27, {5, 2373} -> -95924/81, 
 {5, 2374} -> -4/3, {5, 2375} -> -742/9, {5, 2376} -> 1568/27, 
 {5, 2377} -> 181/9, {5, 2378} -> -56018/81, {5, 2379} -> -86/9, 
 {5, 2380} -> -28/9, {5, 2381} -> 603101/918, {5, 2382} -> -410/9, 
 {5, 2383} -> 17185073/33048, {5, 2384} -> 205/9, {5, 2385} -> 716219/1836, 
 {5, 2386} -> 1080263/918, {5, 2387} -> -1273367/3672, 
 {5, 2389} -> -605005/918, {5, 2390} -> -30968/27, {5, 2391} -> 946/9, 
 {5, 2392} -> -88/3, {5, 2393} -> 487/9, {5, 2394} -> 946/9, 
 {5, 2395} -> 30968/27, {5, 2396} -> -81490/81, {5, 2397} -> -28/9, 
 {5, 2398} -> 92, {5, 2399} -> 605005/918, {5, 2400} -> 157396/153, 
 {5, 2401} -> 608813/918, {5, 2403} -> 82916999/99144, {5, 2404} -> -25/6, 
 {5, 2405} -> 4006756/4131, {5, 2406} -> -8637773/24786, 
 {5, 2407} -> 605005/918, {5, 2408} -> 20, {5, 2409} -> 154820/1377, 
 {5, 2410} -> 110/3, {5, 2411} -> -65116/81, {5, 2412} -> -43, 
 {5, 2413} -> 18123269/33048, {5, 2414} -> -6, {5, 2416} -> 120040459/3888, 
 {5, 2417} -> -1060/27, {5, 2418} -> 2029447/2592, {5, 2419} -> 110/3, 
 {5, 2420} -> -65116/81, {5, 2422} -> -64/9, {5, 2423} -> 43, 
 {5, 2424} -> -20, {5, 2425} -> -154820/1377, {5, 2426} -> -20/9, 
 {5, 2427} -> 199861/459, {5, 2429} -> 28672007/1944, 
 {5, 2430} -> 18123269/33048, {5, 2431} -> 220/9, {5, 2432} -> -7549/27, 
 {5, 2433} -> 6, {5, 2434} -> -605005/918, {5, 2436} -> 345910/459, 
 {5, 2437} -> -280/3, {5, 2438} -> -42661325/3888, {5, 2439} -> 35057/5508, 
 {5, 2440} -> -339068843/7776, {5, 2441} -> -1835/162, 
 {5, 2442} -> 115346641/93312, {5, 2443} -> -881836139/528768, 
 {5, 2444} -> -852753157/528768, {5, 2445} -> 222918007/7776, 
 {5, 2446} -> 16426271/1944, {5, 2447} -> 6818377/2592, 
 {5, 2448} -> 5073661/1728, {5, 2449} -> -6818377/3456, 
 {5, 2450} -> 5712796799/176256, {5, 2452} -> 5/3, {5, 2453} -> -389/54, 
 {5, 2454} -> -139/36, {5, 2455} -> 10519/216, {5, 2456} -> -78565/324, 
 {5, 2457} -> 25/6, {5, 2458} -> -220481/648, {5, 2459} -> 4019/216, 
 {5, 2460} -> 50/9, {5, 2461} -> 11757325/33048, {5, 2462} -> 339007/5508, 
 {5, 2463} -> -2779/36, {5, 2464} -> 3692177/8262, 
 {5, 2465} -> -1661297/4131, {5, 2466} -> 3269431/66096, {5, 2467} -> 40/9, 
 {5, 2468} -> -131827/1836, {5, 2469} -> 1169/27, {5, 2470} -> -1250033/918, 
 {5, 2471} -> -30186625/33048, {5, 2472} -> -12150979/8262, 
 {5, 2473} -> -155/6, {5, 2474} -> 7429/54, {5, 2475} -> -566/81, 
 {5, 2476} -> 103468741/10368, {5, 2477} -> -9217033/7776, 
 {5, 2478} -> 205/9, {5, 2479} -> 649/9, {5, 2480} -> -205511/648, 
 {5, 2481} -> -139661/216, {5, 2483} -> -14255387/16524, 
 {5, 2484} -> -2950903/8262, {5, 2485} -> 442229/3672, 
 {5, 2486} -> 54695/324, {5, 2487} -> -16/9, {5, 2488} -> -15679/24, 
 {5, 2489} -> -1201357/15552, {5, 2490} -> 54695/324, {5, 2491} -> 32/9, 
 {5, 2492} -> -442229/3672, {5, 2493} -> -58925/306, 
 {5, 2494} -> -203009/576, {5, 2495} -> -14/3, {5, 2496} -> 16/9, 
 {5, 2497} -> -173669/459, {5, 2498} -> 10, {5, 2499} -> 2976195889/793152, 
 {5, 2500} -> -10, {5, 2501} -> 100807/972, {5, 2502} -> -291697/49572, 
 {5, 2503} -> 156827689/99144, {5, 2504} -> -146909959/46656, 
 {5, 2505} -> -15011/972, {5, 2506} -> 33491465/49572, 
 {5, 2507} -> -838521359/264384, {5, 2508} -> 796746887/1057536, 
 {5, 2510} -> -3318413/2754, {5, 2511} -> -4, {5, 2512} -> 2919017/1377, 
 {5, 2513} -> -1219489/1944, {5, 2514} -> 695/18, {5, 2515} -> 392/9, 
 {5, 2516} -> -3852589/1836, {5, 2517} -> 1512559/1836, 
 {5, 2518} -> -39542993/44064, {5, 2519} -> -1871/18, {5, 2520} -> -1087/36, 
 {5, 2521} -> 3865237/1836, {5, 2522} -> 10/9, {5, 2523} -> -35/3, 
 {5, 2524} -> -175/3, {5, 2525} -> -148285/162, {5, 2526} -> -2/3, 
 {5, 2527} -> 1/3, {5, 2528} -> -961/27, {5, 2529} -> 175/3, 
 {5, 2530} -> 35/3, {5, 2531} -> -52536337/33048, {5, 2532} -> 86249/972, 
 {5, 2533} -> -148285/162, {5, 2534} -> 74/9, {5, 2535} -> -695/18, 
 {5, 2536} -> 238212203/793152, {5, 2537} -> -695/36, 
 {5, 2538} -> 134772803/66096, {5, 2539} -> -9382720/4131, 
 {5, 2540} -> -455/18, {5, 2541} -> 3850549/3672, 
 {5, 2542} -> 364431239/132192, {5, 2543} -> 186502789/132192, 
 {5, 2545} -> -500/27, {5, 2546} -> -392/9, {5, 2547} -> 3859933/2754, 
 {5, 2548} -> -49964861/16524, {5, 2549} -> 174587971/66096, 
 {5, 2550} -> 446/9, {5, 2551} -> 3, {5, 2552} -> -3873397/2754, 
 {5, 2553} -> -2/3, {5, 2554} -> -406/9, {5, 2555} -> -5443/243, 
 {5, 2556} -> 2/9, {5, 2557} -> -1/3, {5, 2558} -> 4, {5, 2559} -> 406/9, 
 {5, 2560} -> -6691681/1836, {5, 2561} -> 91217/972, {5, 2562} -> -5443/243, 
 {5, 2563} -> 32/9, {5, 2564} -> 860/27, {5, 2565} -> 5694341/7344, 
 {5, 2566} -> -65/6, {5, 2567} -> 44034527/33048, {5, 2568} -> 196/9, 
 {5, 2569} -> -14/3, {5, 2570} -> -45512779/33048, {5, 2571} -> 7832419/5832, 
 {5, 2572} -> -5, {5, 2573} -> 4441/36, {5, 2574} -> 1439/24, 
 {5, 2575} -> -3790165/5508, {5, 2576} -> 8/3, {5, 2577} -> 4363/36, 
 {5, 2578} -> -755603/486, {5, 2579} -> -7/3, {5, 2580} -> 16/9, 
 {5, 2581} -> 1/3, {5, 2582} -> 4313/54, {5, 2583} -> -4363/36, 
 {5, 2584} -> -366641/324, {5, 2585} -> -406/3, {5, 2586} -> 3157/27, 
 {5, 2587} -> -755603/486, {5, 2588} -> 14/9, {5, 2589} -> 7/3, 
 {5, 2590} -> 1085/54, {5, 2591} -> -100798675/264384, 
 {5, 2592} -> -1085/108, {5, 2593} -> 23/36, {5, 2594} -> 3790165/11016, 
 {5, 2595} -> 103557841/132192, {5, 2596} -> -1259221/5832, 
 {5, 2597} -> 59/3, {5, 2598} -> -7, {5, 2599} -> 1555/27, {5, 2600} -> 49, 
 {5, 2601} -> -7/3, {5, 2602} -> 2/3, {5, 2603} -> 1555/27, 
 {5, 2604} -> -67613/162, {5, 2605} -> -49, {5, 2606} -> -1/3, 
 {5, 2607} -> -27467/162, {5, 2608} -> 7/3, {5, 2609} -> 94/9, 
 {5, 2610} -> 55/3, {5, 2611} -> -365827/648, {5, 2612} -> 55/6, 
 {5, 2613} -> 233/18, {5, 2614} -> -117937/162, {5, 2615} -> -185107/648, 
 {5, 2616} -> -14/3, {5, 2617} -> 32/9, {5, 2618} -> -32, {5, 2619} -> 310/9, 
 {5, 2620} -> -32/9, {5, 2621} -> -3830557/2754, {5, 2622} -> 8/3, 
 {5, 2623} -> 8/3, {5, 2624} -> 14/3, {5, 2625} -> 14/3, {5, 2626} -> 14, 
 {5, 2627} -> 57871045/132192, {5, 2628} -> -12121/216, 
 {5, 2629} -> -10609/648, {5, 2630} -> 14/3, {5, 2631} -> 35/3, 
 {5, 2632} -> -10/3, {5, 2633} -> -8189/162, {5, 2634} -> -5/3, 
 {5, 2635} -> -5357/36, {5, 2636} -> -40/3, {5, 2637} -> 755603/486, 
 {5, 2638} -> 7/3, {5, 2640} -> -7147/9, {5, 2641} -> -12829/54, 
 {5, 2642} -> -10/3, {5, 2643} -> -8189/162, {5, 2644} -> 10, 
 {5, 2645} -> -48107/162, {5, 2646} -> 5/3, {5, 2647} -> 5357/36, 
 {5, 2648} -> -35/3, {5, 2649} -> 1085/27, {5, 2650} -> 19863145/33048, 
 {5, 2651} -> 138, {5, 2653} -> -6314/27, {5, 2654} -> -40/3, 
 {5, 2655} -> 755603/486, {5, 2656} -> -38/9, {5, 2657} -> -7/3, 
 {5, 2658} -> -14/3, {5, 2659} -> -32/9, {5, 2660} -> 32/9, 
 {5, 2661} -> 1/27, {5, 2662} -> 1/9, {5, 2664} -> -80/27, 
 {5, 2665} -> -68/3, {5, 2666} -> 29105/108, {5, 2667} -> -27761/108, 
 {5, 2668} -> 67835/54, {5, 2669} -> -2765/324, {5, 2670} -> 93335/648, 
 {5, 2671} -> -691361/1944, {5, 2672} -> -20355013/88128, {5, 2673} -> -20/9, 
 {5, 2674} -> -16/3, {5, 2675} -> -16259/27, {5, 2676} -> -12991/108, 
 {5, 2677} -> -32/3, {5, 2678} -> 32, {5, 2679} -> 8, 
 {5, 2680} -> 2704489/3888, {5, 2682} -> -695/36, {5, 2683} -> 87721/68, 
 {5, 2684} -> 130803725/132192, {5, 2685} -> -1745/36, 
 {5, 2686} -> 3856669/3672, {5, 2687} -> -32769367/66096, 
 {5, 2688} -> 12380861/11016, {5, 2689} -> 430/27, 
 {5, 2690} -> 74185019/66096, {5, 2691} -> 223/9, {5, 2692} -> -3873397/5508, 
 {5, 2693} -> -6894616/4131, {5, 2694} -> -3135859/3672, 
 {5, 2695} -> -1805/108, {5, 2696} -> 4403/72, {5, 2697} -> 3837901/11016, 
 {5, 2698} -> 91533979/132192, {5, 2699} -> -2251829/7776, {5, 2700} -> 55/6, 
 {5, 2701} -> 241/18, {5, 2702} -> -15257/54, {5, 2703} -> -14165/36, 
 {5, 2704} -> -1114171/2754, {5, 2705} -> -10657/432, {5, 2706} -> -311/27, 
 {5, 2707} -> -7265/36, {5, 2708} -> 29657/162, {5, 2709} -> 16, 
 {5, 2710} -> -311/27, {5, 2711} -> -41915/162, {5, 2712} -> 7265/36, 
 {5, 2713} -> 3463993/1944, {5, 2714} -> 586/9, {5, 2715} -> 29657/162, 
 {5, 2716} -> -4/3, {5, 2717} -> -16/9, {5, 2718} -> 16/9, 
 {5, 2719} -> 1625/108, {5, 2720} -> -331043071/528768, {5, 2721} -> 1055/54, 
 {5, 2722} -> -224256967/198288, {5, 2723} -> -92843845/33048, 
 {5, 2724} -> -1541257/1944, {5, 2725} -> -195583/1944, 
 {5, 2726} -> -7692139/11016, {5, 2727} -> 39838825/66096, 
 {5, 2728} -> 36734095/46656, {5, 2729} -> 2960/9, {5, 2730} -> -65/6, 
 {5, 2731} -> 10/9, {5, 2732} -> 100/27, {5, 2733} -> -812/27, 
 {5, 2734} -> -60473665/16524, {5, 2735} -> 52747895/66096, 
 {5, 2736} -> 740/27, {5, 2737} -> 8816437/1836, {5, 2738} -> 8816437/3672, 
 {5, 2739} -> 36427/102, {5, 2740} -> 7341407/1836, 
 {5, 2741} -> -17163757/5508, {5, 2742} -> -8/3, {5, 2743} -> 18478997/11016, 
 {5, 2744} -> 24, {5, 2745} -> 2/3, {5, 2746} -> 1061/27, {5, 2747} -> 8/3, 
 {5, 2748} -> 17163757/5508, {5, 2749} -> -52404145/33048, 
 {5, 2750} -> -276543773/33048, {5, 2751} -> -32, 
 {5, 2752} -> 18478997/11016, {5, 2753} -> -24, {5, 2754} -> -1325467/153, 
 {5, 2755} -> -8/3, {5, 2756} -> 125/9, {5, 2757} -> 466780597/66096, 
 {5, 2758} -> 5/18, {5, 2759} -> 19378103/22032, {5, 2760} -> -226/3, 
 {5, 2761} -> 16073005/5508, {5, 2762} -> -93511409/33048, 
 {5, 2763} -> 9924619/4131, {5, 2765} -> 2/27, {5, 2766} -> 467/6, 
 {5, 2767} -> 8167/108, {5, 2768} -> -17471591/5508, {5, 2769} -> 191/54, 
 {5, 2770} -> -742/9, {5, 2771} -> 253033/136, {5, 2772} -> 338/3, 
 {5, 2773} -> -2, {5, 2774} -> -905/27, {5, 2775} -> 742/9, 
 {5, 2776} -> -4/3, {5, 2777} -> -20729075/16524, {5, 2778} -> -4313/27, 
 {5, 2779} -> 253033/136, {5, 2780} -> -1922/27, {5, 2781} -> -338/3, 
 {5, 2782} -> -881/27, {5, 2783} -> 80/9, {5, 2784} -> 5/2, 
 {5, 2785} -> 146431813/793152, {5, 2786} -> -45/4, {5, 2787} -> -1049/18, 
 {5, 2788} -> 16981175/11016, {5, 2789} -> -4689353/7776, 
 {5, 2790} -> 949993/2916, {5, 2791} -> 37094473/33048, {5, 2792} -> 5003/18, 
 {5, 2793} -> 7675/9, {5, 2794} -> 742/9, {5, 2795} -> 410/3, 
 {5, 2796} -> 14/9, {5, 2797} -> -742/9, {5, 2798} -> 1568/9, 
 {5, 2799} -> -28/9, {5, 2800} -> -6727/27, {5, 2801} -> -410/3, 
 {5, 2802} -> -7675/9, {5, 2803} -> -11776/27, {5, 2804} -> -18962209/16524, 
 {5, 2805} -> -25/2, {5, 2806} -> 525381817/198288, {5, 2807} -> -25/4, 
 {5, 2808} -> 26131105/66096, {5, 2809} -> 83346929/66096, 
 {5, 2810} -> -4042057/33048, {5, 2811} -> -325/18, 
 {5, 2812} -> 11590975/16524, {5, 2813} -> -34192/27, {5, 2814} -> -8/3, 
 {5, 2815} -> 24, {5, 2816} -> 88/3, {5, 2817} -> -1094/27, {5, 2818} -> 8/3, 
 {5, 2819} -> 34192/27, {5, 2820} -> 8/3, {5, 2821} -> -7025203/1377, 
 {5, 2822} -> 28/9, {5, 2823} -> -24, {5, 2824} -> -11590975/16524, 
 {5, 2825} -> -8227055/918, {5, 2826} -> -18903457/16524, {5, 2827} -> 25/3, 
 {5, 2828} -> 274113427/66096, {5, 2829} -> 25/6, {5, 2830} -> 16492075/8262, 
 {5, 2831} -> 204071033/99144, {5, 2833} -> -8772715/16524, {5, 2834} -> 20, 
 {5, 2835} -> -308279/918, {5, 2836} -> 961/9, {5, 2837} -> 167/3, 
 {5, 2839} -> -253033/136, {5, 2840} -> -338/3, {5, 2842} -> -2227/9, 
 {5, 2843} -> -3199/54, {5, 2844} -> 961/9, {5, 2845} -> -167/3, 
 {5, 2846} -> -20, {5, 2847} -> 308279/918, {5, 2848} -> 4, 
 {5, 2849} -> 325/9, {5, 2850} -> 6625001/16524, {5, 2852} -> 8626/27, 
 {5, 2854} -> -253033/136, {5, 2855} -> 1922/27, {5, 2856} -> 338/3, 
 {5, 2858} -> 8772715/16524, {5, 2859} -> 25/3, {5, 2860} -> -3426865/1377, 
 {5, 2861} -> -448/9, {5, 2862} -> -8/27, {5, 2863} -> 4/3, 
 {5, 2864} -> -25/9, {5, 2865} -> -140/9, {5, 2866} -> -640/9, 
 {5, 2867} -> 821/27, {5, 2868} -> 1114361/11016, {5, 2869} -> 749/54, 
 {5, 2870} -> 70/9, {5, 2871} -> -7615/648, {5, 2872} -> 178787791/66096, 
 {5, 2873} -> 878655703/793152, {5, 2874} -> -80/3, {5, 2875} -> -64, 
 {5, 2876} -> 1942/27, {5, 2877} -> 86/3, {5, 2878} -> -32/3, 
 {5, 2879} -> 688/9, {5, 2880} -> 8, {5, 2881} -> -1279205881/396576, 
 {5, 2882} -> -205/18, {5, 2883} -> 20/3, {5, 2884} -> 29405375/66096, 
 {5, 2885} -> 8673365/3672, {5, 2886} -> 2646149/5508, 
 {5, 2887} -> -64836001/16524, {5, 2888} -> 47917097/66096, 
 {5, 2889} -> -185/12, {5, 2890} -> 2401/108, {5, 2891} -> 3677965/3672, 
 {5, 2892} -> -44059913/14688, {5, 2893} -> 4907131/2754, {5, 2894} -> -25/4, 
 {5, 2895} -> 19413433/22032, {5, 2896} -> 12425579/5508, 
 {5, 2897} -> 21345847/22032, {5, 2899} -> -206529677/66096, 
 {5, 2900} -> 161781223/66096, {5, 2901} -> -1535/3, 
 {5, 2902} -> 350261/1224, {5, 2903} -> 4/3, {5, 2904} -> 29657/54, 
 {5, 2905} -> -12, {5, 2906} -> -44/3, {5, 2907} -> 29, {5, 2908} -> -4/3, 
 {5, 2909} -> -350261/1224, {5, 2911} -> -27678457/3672, {5, 2912} -> 16, 
 {5, 2913} -> 29657/54, {5, 2914} -> 12, {5, 2915} -> 1535/3, 
 {5, 2916} -> -1770157/648, {5, 2917} -> -172/9, {5, 2918} -> 70/3, 
 {5, 2919} -> 689008649/528768, {5, 2920} -> 440/27, 
 {5, 2921} -> -1013874569/198288, {5, 2922} -> 129037757/132192, 
 {5, 2923} -> 1118041/2448, {5, 2924} -> -490713157/99144, 
 {5, 2925} -> -1293019807/396576, {5, 2926} -> -1459243103/264384, 
 {5, 2928} -> 485/9, {5, 2929} -> -44/27, {5, 2930} -> 1232/27, 
 {5, 2931} -> -902/27, {5, 2932} -> 3794245/2754, {5, 2933} -> -82/9, 
 {5, 2934} -> 3224/27, {5, 2935} -> 71976019/16524, {5, 2936} -> -512/9, 
 {5, 2937} -> 8/9, {5, 2938} -> 1106/27, {5, 2939} -> -3224/27, 
 {5, 2940} -> -367073/324, {5, 2941} -> -19018919/5508, 
 {5, 2942} -> -3418/81, {5, 2943} -> 71976019/16524, {5, 2944} -> 8, 
 {5, 2945} -> 512/9, {5, 2946} -> 896/27, {5, 2947} -> -8/3, 
 {5, 2948} -> -335/27, {5, 2949} -> -622416197/396576, {5, 2950} -> 575/27, 
 {5, 2951} -> 392/9, {5, 2952} -> -1714115/918, {5, 2953} -> 17079523/33048, 
 {5, 2954} -> -320185/1944, {5, 2955} -> -2898239/918, {5, 2956} -> 106/9, 
 {5, 2957} -> -1568/27, {5, 2958} -> -728/9, {5, 2959} -> 3920/27, 
 {5, 2960} -> 652/9, {5, 2961} -> -1568/27, {5, 2962} -> 28, 
 {5, 2963} -> 728/9, {5, 2964} -> -896/27, {5, 2965} -> -2949511/918, 
 {5, 2966} -> 549524/459, {5, 2967} -> -2933327/1836, 
 {5, 2968} -> -2660783/3672, {5, 2969} -> -8677853/5508, 
 {5, 2970} -> 2942167/918, {5, 2971} -> 16120/27, {5, 2972} -> 8/3, 
 {5, 2973} -> 6436589/2754, {5, 2974} -> -24, {5, 2975} -> -8/3, 
 {5, 2976} -> -16120/27, {5, 2977} -> -3837901/2754, 
 {5, 2978} -> -5365799/1377, {5, 2979} -> 6436589/2754, {5, 2980} -> 24, 
 {5, 2981} -> -2942167/918, {5, 2982} -> -3959537/459, 
 {5, 2983} -> -2947063/918, {5, 2984} -> -146147683/66096, 
 {5, 2985} -> -548579/2754, {5, 2986} -> -35289427/16524, 
 {5, 2987} -> -2942167/918, {5, 2989} -> 20933699/5508, {5, 2990} -> -12, 
 {5, 2991} -> 430/9, {5, 2992} -> -1085/27, {5, 2993} -> -33326099/11016, 
 {5, 2994} -> 884/9, {5, 2996} -> -13982/81, {5, 2997} -> 1307/27, 
 {5, 2998} -> -12, {5, 2999} -> -430/9, {5, 3001} -> -20933699/5508, 
 {5, 3002} -> 1085/27, {5, 3003} -> 19819081/33048, {5, 3004} -> 55/3, 
 {5, 3005} -> 9943579/3672, {5, 3006} -> -290/9, {5, 3007} -> 7916/81, 
 {5, 3008} -> -1085/27, {5, 3009} -> -33326099/11016, {5, 3010} -> -8, 
 {5, 3011} -> -884/9, {5, 3012} -> 2942167/918, {5, 3013} -> -527266/459, 
 {5, 3014} -> 8/3, {5, 3015} -> 35/243, {5, 3016} -> -5/9, {5, 3017} -> 15/2, 
 {5, 3018} -> 160/27, {5, 3019} -> 664/9, {5, 3020} -> -841/9, 
 {5, 3021} -> -49865/108, {5, 3022} -> 2183/27, {5, 3023} -> 275/27, 
 {5, 3024} -> -9043/324, {5, 3025} -> 122737973/33048, 
 {5, 3026} -> 16502063/23328, {5, 3027} -> 100/9, {5, 3028} -> 80/3, 
 {5, 3029} -> -3814/27, {5, 3030} -> 409/81, {5, 3031} -> -1052/81, 
 {5, 3032} -> -3404/27, {5, 3033} -> 263/27, {5, 3034} -> 1052985781/198288, 
 {5, 3035} -> -485/18, {5, 3036} -> -110/27, {5, 3037} -> 362/27, 
 {5, 3038} -> -3897061/5508, {5, 3039} -> 217275587/66096, 
 {5, 3040} -> -262951975/66096, {5, 3041} -> 218/27, {5, 3042} -> 820/9, 
 {5, 3043} -> 1061/27, {5, 3044} -> -13151155/5508, 
 {5, 3045} -> -17130787/11016, {5, 3046} -> -3224/9, {5, 3047} -> 16/3, 
 {5, 3048} -> 31697813/8262, {5, 3049} -> 26/3, {5, 3050} -> -4/9, 
 {5, 3051} -> -526/27, {5, 3052} -> -16/3, {5, 3053} -> 3224/9, 
 {5, 3054} -> -28738055/8262, {5, 3055} -> -10247905/1836, 
 {5, 3056} -> -122/9, {5, 3057} -> 31697813/8262, {5, 3058} -> -26/3, 
 {5, 3059} -> -751187/459, {5, 3060} -> 4/3, {5, 3061} -> 755/54, 
 {5, 3062} -> -997839101/396576, {5, 3063} -> -295/18, 
 {5, 3064} -> -48489145/33048, {5, 3065} -> 3292/81, 
 {5, 3066} -> -1668245/1377, {5, 3067} -> 11966525/24786, 
 {5, 3068} -> 114518141/198288, {5, 3071} -> 5/3, {5, 3072} -> -763/18, 
 {5, 3073} -> 2317/36, {5, 3074} -> -1568/27, {5, 3075} -> 2912/9, 
 {5, 3076} -> -28/3, {5, 3077} -> 176/9, {5, 3078} -> -4/3, 
 {5, 3079} -> 784/27, {5, 3080} -> 1523/18, {5, 3081} -> -1568/27, 
 {5, 3082} -> -20351/54, {5, 3083} -> -2912/9, {5, 3084} -> 896/27, 
 {5, 3085} -> -491/9, {5, 3086} -> 220/9, {5, 3087} -> -76891/324, 
 {5, 3088} -> -110/9, {5, 3089} -> -7633/108, {5, 3090} -> -101807/216, 
 {5, 3091} -> 27053/108, {5, 3093} -> 1693/27, {5, 3094} -> 6436589/2754, 
 {5, 3095} -> -84, {5, 3096} -> 8, {5, 3097} -> -70/9, 
 {5, 3098} -> -73648/81, {5, 3099} -> 6982/81, {5, 3100} -> 6436589/2754, 
 {5, 3101} -> 292/3, {5, 3102} -> 84, {5, 3103} -> -1693/27, 
 {5, 3104} -> -1693/27, {5, 3105} -> -667/9, {5, 3106} -> 25, 
 {5, 3107} -> -3263324/4131, {5, 3108} -> -5/2, {5, 3109} -> 652/27, 
 {5, 3110} -> 4165/108, {5, 3112} -> -1693/27, {5, 3114} -> -998/27, 
 {5, 3115} -> -10/3, {5, 3116} -> -335/2, {5, 3118} -> -4363/36, 
 {5, 3119} -> -1085/27, {5, 3120} -> 61924925/33048, {5, 3121} -> -100/3, 
 {5, 3122} -> 16285/18, {5, 3124} -> 25418495/3888, 
 {5, 3125} -> -21992551/7776, {5, 3126} -> -10/3, {5, 3127} -> -335/2, 
 {5, 3129} -> 4363/36, {5, 3131} -> 998/27, {5, 3132} -> -8/3, 
 {5, 3133} -> -20/9, {5, 3134} -> 195527/2754, {5, 3135} -> -290/3, 
 {5, 3136} -> -5833787/2592, {5, 3137} -> -1085/27, 
 {5, 3138} -> 61924925/33048, {5, 3139} -> 220/9, {5, 3140} -> -3317/9, 
 {5, 3141} -> 100/3, {5, 3142} -> -16285/18, {5, 3144} -> 1693/27, 
 {5, 3145} -> 980/27, {5, 3146} -> 224/9, {5, 3147} -> -53/243, 
 {5, 3148} -> 1/3, {5, 3151} -> 1145/36, {5, 3152} -> 195865733/15552, 
 {5, 3153} -> -121309/108, {5, 3154} -> 84349339/3888, 
 {5, 3155} -> -17185/324, {5, 3156} -> -268969/23328, 
 {5, 3157} -> -58887311/31104, {5, 3158} -> -67698307/6345216, 
 {5, 3159} -> -20/3, {5, 3160} -> -16, {5, 3161} -> -73144169/3888, 
 {5, 3162} -> -36843191/5184, {5, 3163} -> 54348575/7776, 
 {5, 3164} -> -99264617/5184, {5, 3165} -> -54348575/10368, 
 {5, 3166} -> 8223120121/186624, {5, 3168} -> 25/9, {5, 3169} -> 2609/36, 
 {5, 3170} -> 9715/36, {5, 3171} -> -4037/18, {5, 3172} -> -25/2, 
 {5, 3173} -> 14203/36, {5, 3174} -> 673/27, {5, 3175} -> 1612/27, 
 {5, 3176} -> -69149/108, {5, 3177} -> -1342/3, {5, 3178} -> -133175/72, 
 {5, 3179} -> -11613389/5184, {5, 3180} -> -1612/27, {5, 3181} -> 4/3, 
 {5, 3182} -> 3718/81, {5, 3183} -> 31860731/3888, {5, 3184} -> -69149/108, 
 {5, 3185} -> 2276/27, {5, 3186} -> 1342/3, {5, 3187} -> -448/27, 
 {5, 3188} -> -28/3, {5, 3189} -> 30, {5, 3190} -> 1155305767/746496, 
 {5, 3191} -> 10/9, {5, 3192} -> -69713/324, {5, 3193} -> -1696/27, 
 {5, 3194} -> -41869123/93312, {5, 3195} -> 86762707/373248, 
 {5, 3198} -> 890/3, {5, 3199} -> -56/9, {5, 3200} -> -108, {5, 3201} -> -8, 
 {5, 3202} -> -14/9, {5, 3203} -> 64/9, {5, 3204} -> 56/9, 
 {5, 3205} -> -784/27, {5, 3206} -> 268/27, {5, 3207} -> 2194/9, 
 {5, 3208} -> 108, {5, 3209} -> -890/3, {5, 3210} -> -10796/27, 
 {5, 3211} -> -1259051/8262, {5, 3212} -> 100/9, 
 {5, 3213} -> -196093313/198288, {5, 3214} -> -55/6, 
 {5, 3215} -> -33104179/16524, {5, 3216} -> -116857/72, {5, 3217} -> -40/3, 
 {5, 3218} -> -39692/27, {5, 3219} -> -742/9, {5, 3220} -> 10/3, 
 {5, 3221} -> 95924/81, {5, 3222} -> -497/9, {5, 3223} -> 1568/27, 
 {5, 3224} -> -100/3, {5, 3225} -> -1127/18, {5, 3227} -> 1627/27, 
 {5, 3228} -> -958/27, {5, 3229} -> 10/3, {5, 3230} -> 95924/81, 
 {5, 3231} -> 76/9, {5, 3232} -> 497/9, {5, 3233} -> 742/9, 
 {5, 3234} -> -784/27, {5, 3236} -> -1585/9, {5, 3237} -> 1568/27, 
 {5, 3238} -> 790/9, {5, 3239} -> -64457/162, {5, 3240} -> 100/3, 
 {5, 3241} -> 1127/18, {5, 3242} -> 40/3, {5, 3243} -> 39692/27, 
 {5, 3244} -> -5396/27, {5, 3245} -> 265/9, {5, 3246} -> -5981579/2754, 
 {5, 3247} -> -1/27, {5, 3248} -> -1/9, {5, 3250} -> 80/27, 
 {5, 3251} -> -160/3, {5, 3252} -> 7921/108, {5, 3253} -> 1858/9, 
 {5, 3254} -> 7786/27, {5, 3255} -> 715/27, {5, 3256} -> 7787/324, 
 {5, 3257} -> -2467/18, {5, 3258} -> 44029247/66096, {5, 3259} -> 20/9, 
 {5, 3260} -> 16/3, {5, 3261} -> -9317/54, {5, 3262} -> -9647/324, 
 {5, 3263} -> 700/81, {5, 3264} -> -1964/27, {5, 3265} -> -175/27, 
 {5, 3266} -> 22399/54, {5, 3268} -> 50/9, {5, 3269} -> -15441061/66096, 
 {5, 3270} -> -77417699/66096, {5, 3271} -> -1535/9, {5, 3272} -> -311/9, 
 {5, 3273} -> 28/9, {5, 3274} -> 7480/9, {5, 3275} -> 4, {5, 3276} -> -88/9, 
 {5, 3277} -> -311/9, {5, 3278} -> -20/9, {5, 3279} -> -28/9, 
 {5, 3280} -> 392/27, {5, 3281} -> -779/27, {5, 3282} -> -930193/324, 
 {5, 3283} -> -7480/9, {5, 3284} -> 1535/9, {5, 3285} -> -2740/27, 
 {5, 3286} -> -464437/216, {5, 3287} -> -35/4, {5, 3288} -> -17693507/66096, 
 {5, 3289} -> 1235/54, {5, 3290} -> 8812249/8262, 
 {5, 3291} -> -23968717/33048, {5, 3292} -> -2872699/2592, 
 {5, 3293} -> -2960/9, {5, 3294} -> -85/9, {5, 3295} -> -6353113/4131, 
 {5, 3297} -> 30968/27, {5, 3298} -> -946/9, {5, 3299} -> -8, 
 {5, 3300} -> -6436589/2754, {5, 3301} -> 84, {5, 3303} -> -3712/81, 
 {5, 3304} -> -334/3, {5, 3305} -> -946/9, {5, 3306} -> -64/9, 
 {5, 3307} -> 8, {5, 3309} -> -30968/27, {5, 3310} -> -8/3, 
 {5, 3311} -> 79354/81, {5, 3313} -> -13460/81, {5, 3314} -> -6436589/2754, 
 {5, 3315} -> -284/3, {5, 3316} -> -84, {5, 3317} -> 85/9, 
 {5, 3318} -> 6353113/4131, {5, 3319} -> 25/3, {5, 3320} -> -3192469/1377, 
 {5, 3321} -> 265/9, {5, 3322} -> -5900795/2754, {5, 3323} -> 103/243, 
 {5, 3324} -> -13/9, {5, 3325} -> 25/2, {5, 3326} -> 380/27, 
 {5, 3327} -> -8/9, {5, 3328} -> 3898/27, {5, 3329} -> 132439/216, 
 {5, 3330} -> 7906/27, {5, 3331} -> 385/54, {5, 3332} -> 2783/54, 
 {5, 3333} -> 203463085/66096, {5, 3334} -> -466684435/396576, 
 {5, 3335} -> 260/9, {5, 3336} -> 208/3, {5, 3337} -> -370/3, 
 {5, 3338} -> -4988/81, {5, 3339} -> 1936/81, {5, 3340} -> -224/27, 
 {5, 3341} -> -484/27, {5, 3342} -> -1017783853/396576, 
 {5, 3344} -> 59749973/33048, {5, 3345} -> -6448/27, {5, 3346} -> -20/9, 
 {5, 3347} -> -48, {5, 3348} -> 16/3, {5, 3349} -> 568/27, 
 {5, 3350} -> -32/9, {5, 3351} -> 20/9, {5, 3352} -> 6448/27, 
 {5, 3353} -> -4/3, {5, 3354} -> 1931/27, {5, 3355} -> -176/27, 
 {5, 3356} -> -4/3, {5, 3357} -> 48, {5, 3358} -> -59749973/33048, 
 {5, 3359} -> -3485137/648, {5, 3360} -> -7524749/33048, {5, 3361} -> -5, 
 {5, 3362} -> -13130099/33048, {5, 3364} -> -5603411/49572, 
 {5, 3365} -> -523648595/396576, {5, 3366} -> -17867/36, {5, 3367} -> -440/9, 
 {5, 3368} -> 85/9, {5, 3369} -> -1445207/5508, {5, 3370} -> 17867/72, 
 {5, 3371} -> 1556123/5508, {5, 3373} -> -20, {5, 3374} -> 42437/16524, 
 {5, 3375} -> -1556123/11016, {5, 3376} -> 5909/36, {5, 3378} -> -110/3, 
 {5, 3379} -> 397543/648, {5, 3380} -> 5909/72, {5, 3381} -> 305/9, 
 {5, 3383} -> 5/3, {5, 3384} -> 11597/36, {5, 3385} -> -305/18, 
 {5, 3386} -> -39817/54, {5, 3387} -> -485/9, {5, 3388} -> 1085/27, 
 {5, 3389} -> -39673931/33048, {5, 3390} -> -39817/108, {5, 3391} -> -2258/9, 
 {5, 3393} -> 100/3, {5, 3394} -> -5842/9, {5, 3395} -> 1129/9, 
 {5, 3397} -> 4340/27, {5, 3398} -> -1382388281/20736, 
 {5, 3399} -> -1009033/768, {5, 3401} -> 2120/27, 
 {5, 3402} -> -61751467/62208, {5, 3403} -> 1595591/1296, 
 {5, 3405} -> -110/3, {5, 3406} -> 397543/648, {5, 3407} -> 5909/72, 
 {5, 3410} -> -475/144, {5, 3411} -> 1549/72, {5, 3413} -> -5/3, 
 {5, 3414} -> -11597/36, {5, 3415} -> -305/18, {5, 3417} -> 20, 
 {5, 3418} -> -42437/16524, {5, 3419} -> -1556123/11016, 
 {5, 3421} -> -26213/864, {5, 3422} -> 37301/72, {5, 3423} -> -230/9, 
 {5, 3424} -> 200/9, {5, 3425} -> -8084171/44064, {5, 3426} -> -9343673/5508, 
 {5, 3428} -> 210, {5, 3429} -> -223191751/7776, {5, 3430} -> -88353/32, 
 {5, 3431} -> -485/9, {5, 3432} -> 1085/27, {5, 3433} -> -39673931/33048, 
 {5, 3434} -> -39817/108, {5, 3436} -> -220/9, {5, 3437} -> 123527/432, 
 {5, 3438} -> 5767/72, {5, 3440} -> -100/3, {5, 3441} -> 5842/9, 
 {5, 3442} -> 1129/9, {5, 3443} -> 440/9, {5, 3444} -> -85/9, 
 {5, 3445} -> 1445207/5508, {5, 3446} -> 17867/72, 
 {5, 3449} -> -4913281/22032, {5, 3450} -> 249715/5508, 
 {5, 3452} -> -329/432, {5, 3453} -> -41113/72, {5, 3454} -> 1/3, 
 {5, 3455} -> -1/3, {5, 3456} -> -14/9, {5, 3457} -> 1/3, {5, 3458} -> 40/3, 
 {5, 3459} -> 11/162, {5, 3460} -> -55/27, {5, 3461} -> 1090/729, 
 {5, 3462} -> -191/81, {5, 3463} -> -1/6, {5, 3464} -> 10/3, 
 {5, 3465} -> 35/27, {5, 3466} -> -650/81, {5, 3468} -> 10/9, 
 {5, 3469} -> -100/9, {5, 3470} -> 400/9, {5, 3471} -> -16, 
 {5, 3472} -> -160/3, {5, 3473} -> 20, {5, 3474} -> 208/9, 
 {5, 3475} -> -787698827/15552, {5, 3476} -> -8635/54, {5, 3477} -> -514/9, 
 {5, 3478} -> -1101627409/46656, {5, 3479} -> -40, {5, 3481} -> 20/3, 
 {5, 3482} -> -12220/27, {5, 3483} -> -20/3, {5, 3484} -> -5, 
 {5, 3485} -> 715/18, {5, 3486} -> 205/6, {5, 3487} -> -160/81, 
 {5, 3488} -> -3305/162, {5, 3489} -> 27586729/20736, 
 {5, 3490} -> 1568580269/46656, {5, 3491} -> -1010/27, 
 {5, 3492} -> 688613/11016, {5, 3493} -> 999109613/10368, 
 {5, 3494} -> 2045/324, {5, 3495} -> -35646079/5832, 
 {5, 3496} -> 71722267/66096, {5, 3497} -> 2244509/1586304, 
 {5, 3498} -> 10/3, {5, 3499} -> -100/3, {5, 3500} -> 200/9, 
 {5, 3501} -> 896/81, {5, 3502} -> 8, {5, 3503} -> -80, {5, 3504} -> -80/3, 
 {5, 3505} -> -4480/81, {5, 3506} -> 160/3, {5, 3507} -> 80/9, 
 {5, 3508} -> -26128297/5184, {5, 3509} -> 6470/27, {5, 3510} -> 689945/384, 
 {5, 3511} -> 26370217/6912, {5, 3512} -> 4547296363/373248, 
 {5, 3513} -> -35, {5, 3514} -> 48230635/10368, {5, 3515} -> 425/6, 
 {5, 3516} -> 100/9, {5, 3517} -> 483064705/93312, {5, 3518} -> -140/9, 
 {5, 3519} -> -1865/54, {5, 3520} -> 58552459/20736, {5, 3521} -> 710/9, 
 {5, 3522} -> 35/3, {5, 3523} -> -4625/18, {5, 3524} -> 10/3, 
 {5, 3525} -> 1300/9, {5, 3526} -> -155/6, {5, 3527} -> -140/3, 
 {5, 3528} -> -35, {6, 2} -> -250/9, {6, 3} -> 400075/64, {6, 4} -> 280/9, 
 {6, 5} -> 3047065/864, {6, 6} -> 1218485/144, {6, 7} -> -1090, 
 {6, 8} -> -5755/36, {6, 9} -> -1220/9, {6, 10} -> 8000705/1728, 
 {6, 11} -> 65/36, {6, 12} -> 285/2, {6, 13} -> -4939835/216, 
 {6, 14} -> -55/3, {6, 15} -> -350/3, {6, 16} -> -20/3, {6, 17} -> 680, 
 {6, 18} -> -10, {6, 19} -> 1015/2, {6, 20} -> 10, {6, 21} -> 70/3, 
 {6, 22} -> 215/24, {6, 23} -> -40/3, {6, 24} -> 60, {6, 25} -> -13495/24, 
 {6, 26} -> -5/3, {6, 27} -> -910/9, {6, 28} -> -41260/81, {6, 29} -> 250/9, 
 {6, 30} -> -8885/18, {6, 31} -> -2825/243, {6, 32} -> -45/2, 
 {6, 33} -> 580/9, {6, 34} -> -245/2, {6, 35} -> 19745/486, {6, 36} -> 605/9, 
 {6, 37} -> 6205/9, {6, 38} -> -595/36, {6, 39} -> 2883935/2592, 
 {6, 40} -> 100/27, {6, 41} -> -3422035/5184, {6, 42} -> -1850995/1296, 
 {6, 43} -> -1015/4, {6, 44} -> -14425/216, {6, 45} -> 685/27, 
 {6, 46} -> -6115165/10368, {6, 47} -> 2155/216, {6, 48} -> -6245/108, 
 {6, 49} -> 601165/384, {6, 50} -> -35/12, {6, 51} -> -4825/18, 
 {6, 52} -> -26905/81, {6, 53} -> 1375/18, {6, 54} -> -7135/72, 
 {6, 55} -> 28705/972, {6, 56} -> -495/8, {6, 57} -> 1595/9, 
 {6, 58} -> -2775/8, {6, 59} -> -284245/1944, {6, 60} -> 6655/36, 
 {6, 61} -> 22955/36, {6, 62} -> -265/27, {6, 63} -> 6497255/2592, 
 {6, 64} -> 560/27, {6, 65} -> 92275/216, {6, 66} -> 2475385/648, 
 {6, 67} -> -1015/3, {6, 68} -> -2255/54, {6, 69} -> -820/27, 
 {6, 70} -> 1172365/1296, {6, 71} -> 905/54, {6, 72} -> -2185/27, 
 {6, 73} -> -19850825/2592, {6, 74} -> -5/3, {6, 75} -> -455/3, 
 {6, 76} -> -100/3, {6, 77} -> 125/3, {6, 78} -> 65/4, {6, 79} -> -45/2, 
 {6, 80} -> -135/4, {6, 81} -> 290/3, {6, 82} -> -735/4, {6, 83} -> -3325/12, 
 {6, 84} -> 605/6, {6, 85} -> 555/2, {6, 86} -> -40/9, {6, 87} -> -2320/3, 
 {6, 88} -> -3860/3, {6, 89} -> 2000/9, {6, 90} -> 460/9, {6, 91} -> -120, 
 {6, 92} -> -180, {6, 93} -> 4640/9, {6, 94} -> -9140/9, {6, 95} -> -3640/9, 
 {6, 96} -> 4840/9, {6, 97} -> 13640/9, {6, 99} -> 110065/16, 
 {6, 100} -> 320/9, {6, 101} -> 271655/288, {6, 102} -> -20275/96, 
 {6, 104} -> 1765/9, {6, 105} -> -1600/9, {6, 106} -> -151865/36, 
 {6, 107} -> -325/9, {6, 108} -> -160/9, {6, 109} -> -122135/36, 
 {6, 110} -> 5/2, {6, 111} -> -55/2, {6, 112} -> -20/3, {6, 114} -> 125/12, 
 {6, 116} -> 245/12, {6, 117} -> -10/3, {6, 118} -> -395/12, 
 {6, 119} -> -145/4, {6, 120} -> -25/6, {6, 121} -> 50, {6, 122} -> -5/3, 
 {6, 123} -> -910/9, {6, 124} -> 28300/81, {6, 125} -> 250/9, 
 {6, 126} -> 1035/2, {6, 127} -> -80005/243, {6, 128} -> -45/2, 
 {6, 129} -> 580/9, {6, 130} -> -245/2, {6, 131} -> -84935/486, 
 {6, 132} -> 605/9, {6, 133} -> -965/3, {6, 134} -> -1795/108, 
 {6, 135} -> 8974615/5184, {6, 136} -> 500/27, {6, 137} -> 307265/1728, 
 {6, 138} -> 613615/648, {6, 139} -> -1015/12, {6, 140} -> 11515/216, 
 {6, 141} -> -205/27, {6, 142} -> -14103055/10368, {6, 143} -> -6025/216, 
 {6, 144} -> -2365/108, {6, 145} -> -15507605/10368, {6, 146} -> -5/4, 
 {6, 147} -> 395/18, {6, 148} -> 16105/81, {6, 149} -> -125/18, 
 {6, 150} -> 965/8, {6, 151} -> -396595/972, {6, 152} -> 45/8, 
 {6, 153} -> -145/9, {6, 154} -> 815/24, {6, 155} -> 1855/1944, 
 {6, 156} -> -605/36, {6, 157} -> -2035/12, {6, 158} -> -50/3, 
 {6, 159} -> 13117135/5184, {6, 160} -> 520/27, {6, 161} -> -170875/1296, 
 {6, 162} -> 4781405/5184, {6, 164} -> 4435/108, {6, 165} -> 1600/27, 
 {6, 166} -> -200345/324, {6, 167} -> -2065/108, {6, 168} -> -865/54, 
 {6, 169} -> -291865/108, {6, 170} -> -5/6, {6, 171} -> -20/3, 
 {6, 172} -> 20/3, {6, 174} -> 10, {6, 176} -> 20/3, {6, 177} -> 20/3, 
 {6, 179} -> -10, {6, 182} -> 1020, {6, 185} -> -1020, {6, 190} -> -5/12, 
 {6, 191} -> -145/2, {6, 192} -> -3665/9, {6, 193} -> 125/6, 
 {6, 194} -> -129445/216, {6, 195} -> 145315/324, {6, 196} -> -135/8, 
 {6, 197} -> 145/3, {6, 198} -> -2285/24, {6, 199} -> 162785/648, 
 {6, 200} -> 605/12, {6, 201} -> 80585/108, {6, 202} -> -865/36, 
 {6, 203} -> 1848755/576, {6, 204} -> 200/9, {6, 205} -> -815315/1728, 
 {6, 206} -> 2954645/864, {6, 207} -> -1015/4, {6, 208} -> -455/72, 
 {6, 209} -> 95/9, {6, 210} -> -3381055/3456, {6, 211} -> -955/72, 
 {6, 212} -> -1915/36, {6, 213} -> -1988825/384, {6, 214} -> 110/9, 
 {6, 215} -> 700/9, {6, 216} -> 40/9, {6, 217} -> -1435/3, {6, 218} -> 20/3, 
 {6, 219} -> -1090/3, {6, 220} -> -20/3, {6, 221} -> -140/9, 
 {6, 222} -> -215/36, {6, 223} -> 80/9, {6, 224} -> -40, 
 {6, 225} -> 14395/36, {6, 227} -> 3100/27, {6, 228} -> 17420/81, 
 {6, 229} -> 13360/243, {6, 230} -> 13360/243, {6, 231} -> -17420/81, 
 {6, 232} -> -89125/288, {6, 233} -> -160/27, {6, 234} -> -2074625/5184, 
 {6, 235} -> -43695/16, {6, 237} -> -85/108, {6, 238} -> 800/27, 
 {6, 239} -> -3184625/5184, {6, 240} -> 895/108, {6, 241} -> -1685/54, 
 {6, 242} -> 2627585/648, {6, 244} -> 40/3, {6, 245} -> -40/3, 
 {6, 247} -> -20, {6, 248} -> -40/3, {6, 249} -> -40/3, {6, 250} -> 20, 
 {6, 251} -> 5/3, {6, 252} -> 20/9, {6, 256} -> 20/9, {6, 258} -> -20/9, 
 {6, 260} -> -20/9, {6, 261} -> 5/9, {6, 262} -> 290/3, {6, 263} -> 80/3, 
 {6, 264} -> -250/9, {6, 265} -> -115/18, {6, 266} -> 15, {6, 267} -> 45/2, 
 {6, 268} -> -580/9, {6, 269} -> 2285/18, {6, 270} -> 3325/18, 
 {6, 271} -> -605/9, {6, 272} -> -1705/9, {6, 273} -> -5/3, {6, 274} -> 20/9, 
 {6, 276} -> -20/9, {6, 278} -> 20/9, {6, 279} -> -20/9, {6, 307} -> -40/3, 
 {6, 308} -> 140/3, {6, 309} -> -40/9, {6, 310} -> 3097025/5508, 
 {6, 311} -> 4060/243, {6, 312} -> -24960625/16524, {6, 313} -> -470080/1377, 
 {6, 314} -> 6305/36, {6, 315} -> 40/3, {6, 316} -> -568670/459, 
 {6, 317} -> -2147125/2754, {6, 318} -> -955/36, {6, 319} -> 1060/9, 
 {6, 320} -> -1850/27, {6, 321} -> 1843345/7344, {6, 322} -> -358355/3888, 
 {6, 323} -> -48759965/33048, {6, 324} -> -21392335/11016, 
 {6, 325} -> -295/432, {6, 326} -> 160/9, {6, 327} -> -547495/306, 
 {6, 328} -> -1100045/3672, {6, 329} -> -40/3, {6, 330} -> 70, 
 {6, 331} -> -400/3, {6, 332} -> -85730/459, {6, 334} -> -32695/153, 
 {6, 335} -> -98285/51, {6, 336} -> 130/3, {6, 337} -> 20, 
 {6, 338} -> -11090/17, {6, 339} -> 94910/459, {6, 340} -> -640/9, 
 {6, 341} -> 1120/3, {6, 342} -> -2480/27, {6, 343} -> -263015/306, 
 {6, 345} -> -19555145/2754, {6, 346} -> -511660/459, {6, 347} -> -8560/27, 
 {6, 348} -> 320/9, {6, 349} -> -3800, {6, 350} -> 273895/306, 
 {6, 351} -> -20/3, {6, 352} -> -5/2, {6, 353} -> 200/3, {6, 354} -> 25/4, 
 {6, 356} -> 235/12, {6, 357} -> 100/3, {6, 358} -> -725/12, 
 {6, 359} -> -15/4, {6, 360} -> -215/6, {6, 361} -> -10, {6, 362} -> -5/9, 
 {6, 363} -> 800/9, {6, 364} -> -880/27, {6, 365} -> -78355/918, 
 {6, 366} -> 163045/486, {6, 367} -> -2041525/8262, {6, 368} -> -705805/1377, 
 {6, 369} -> -8030/27, {6, 370} -> 80/9, {6, 371} -> -430, 
 {6, 372} -> 299695/918, {6, 373} -> 65/4, {6, 374} -> 20, {6, 375} -> 10/9, 
 {6, 376} -> -3097025/22032, {6, 377} -> 907205/3888, 
 {6, 378} -> 9780245/33048, {6, 379} -> 6310715/11016, {6, 380} -> 1205/48, 
 {6, 381} -> 284335/918, {6, 382} -> 1039405/11016, {6, 383} -> 55/6, 
 {6, 384} -> 190/3, {6, 388} -> -10, {6, 389} -> -70/3, {6, 390} -> -125/8, 
 {6, 391} -> 20/3, {6, 393} -> -1145/24, {6, 397} -> -1520/3, 
 {6, 399} -> 1520/3, {6, 402} -> -155/12, {6, 403} -> 10/3, 
 {6, 404} -> -10/3, {6, 405} -> 3097025/7344, {6, 406} -> -151115/1296, 
 {6, 407} -> -11250065/11016, {6, 408} -> -2332375/3672, 
 {6, 409} -> 14035/432, {6, 410} -> 20/3, {6, 411} -> -284335/306, 
 {6, 412} -> -833905/1836, {6, 415} -> -545/243, {6, 416} -> -545/243, 
 {6, 417} -> -1765/54, {6, 418} -> 3115/162, {6, 419} -> -3115/162, 
 {6, 420} -> -70/3, {6, 421} -> -380/3, {6, 424} -> 20, {6, 425} -> 140/3, 
 {6, 426} -> 125/4, {6, 427} -> -40/3, {6, 428} -> 1145/12, {6, 429} -> 5/3, 
 {6, 430} -> 20/9, {6, 431} -> -20/9, {6, 433} -> -20/9, {6, 434} -> -20/9, 
 {6, 435} -> 20/9, {6, 437} -> 40/9, {6, 438} -> -20/9, {6, 440} -> 80/9, 
 {6, 441} -> -40/9, {6, 442} -> 880/27, {6, 443} -> 78355/918, 
 {6, 445} -> 368275/2754, {6, 446} -> 354070/459, {6, 447} -> -520/27, 
 {6, 448} -> -80/9, {6, 449} -> 430, {6, 450} -> -86515/918, 
 {6, 451} -> 25/3, {6, 452} -> -10/9, {6, 454} -> -50/9, {6, 455} -> -40/9, 
 {6, 456} -> 10/9, {6, 457} -> -10/3, {6, 458} -> 20/3, {6, 459} -> 40/9, 
 {6, 460} -> 20/9, {6, 485} -> -485/27, {6, 486} -> -430/9, 
 {6, 487} -> 59065/54, {6, 488} -> 104290/153, {6, 490} -> -1625695/4131, 
 {6, 491} -> -103720/51, {6, 492} -> -40/3, {6, 493} -> 25720/243, 
 {6, 494} -> -1649315/2754, {6, 495} -> -1573745/918, {6, 496} -> -205/36, 
 {6, 497} -> -245/2, {6, 499} -> 54595/216, {6, 500} -> 623105/1224, 
 {6, 501} -> 15/4, {6, 502} -> -24706265/33048, {6, 503} -> -77620/51, 
 {6, 504} -> -245/24, {6, 505} -> 239465/1944, {6, 506} -> -8022565/11016, 
 {6, 507} -> -2310125/3672, {6, 509} -> -135/2, {6, 510} -> 200/3, 
 {6, 511} -> 126815/612, {6, 513} -> 181805/1836, {6, 514} -> -110555/153, 
 {6, 515} -> -55/12, {6, 516} -> 65/12, {6, 517} -> -95755/306, 
 {6, 518} -> -30875/153, {6, 519} -> 80, {6, 520} -> -4240/9, 
 {6, 521} -> 4480/9, {6, 522} -> 7120/9, {6, 524} -> -1664200/459, 
 {6, 525} -> -122560/51, {6, 526} -> 40, {6, 527} -> -200/3, 
 {6, 528} -> -52360/27, {6, 529} -> -7720/9, {6, 530} -> 125/9, 
 {6, 531} -> -400/3, {6, 533} -> -48805/54, {6, 534} -> 65/18, 
 {6, 535} -> -15, {6, 536} -> 14035/486, {6, 537} -> -40/3, 
 {6, 538} -> 155/6, {6, 539} -> 18655/486, {6, 540} -> -213745/162, 
 {6, 541} -> 54415/54, {6, 542} -> 1565/108, {6, 543} -> -865/18, 
 {6, 545} -> -49915/216, {6, 546} -> -200675/1224, {6, 547} -> -45/4, 
 {6, 548} -> 3441875/33048, {6, 549} -> 25420/51, {6, 550} -> 415/24, 
 {6, 551} -> 1079005/1944, {6, 552} -> -4875115/11016, 
 {6, 553} -> 1563545/3672, {6, 554} -> 25/6, {6, 555} -> -595/6, 
 {6, 557} -> 125/3, {6, 558} -> 5, {6, 559} -> -45/2, {6, 560} -> 95/3, 
 {6, 561} -> -10, {6, 562} -> 5, {6, 563} -> 35/3, {6, 564} -> 80/3, 
 {6, 565} -> 95/2, {6, 566} -> 65/3, {6, 568} -> -160/3, {6, 569} -> 85/6, 
 {6, 571} -> 425/6, {6, 572} -> -160/3, {6, 573} -> 35/2, {6, 574} -> 5015/2, 
 {6, 575} -> -2525, {6, 577} -> -455/36, {6, 580} -> 281465/216, 
 {6, 581} -> 69045/136, {6, 582} -> 45/4, {6, 583} -> -8975375/11016, 
 {6, 584} -> -25590/17, {6, 585} -> -305/24, {6, 586} -> -363325/648, 
 {6, 587} -> 247715/3672, {6, 588} -> -6602455/3672, {6, 591} -> -65545/81, 
 {6, 592} -> -40040/243, {6, 593} -> -40040/243, {6, 594} -> -1615/9, 
 {6, 595} -> 65545/81, {6, 596} -> -5, {6, 597} -> 205, {6, 598} -> -250/3, 
 {6, 599} -> 45, {6, 600} -> -60, {6, 601} -> -20/3, {6, 603} -> -200/3, 
 {6, 604} -> -115, {6, 605} -> -10/3, {6, 606} -> -10/9, {6, 607} -> -20/9, 
 {6, 608} -> -10/3, {6, 609} -> -20/9, {6, 610} -> 40/9, {6, 611} -> 10/9, 
 {6, 612} -> 10/9, {6, 614} -> 20/9, {6, 615} -> 20/3, {6, 616} -> 5, 
 {6, 617} -> -160/9, {6, 619} -> 40/3, {6, 620} -> 40/9, {6, 621} -> 160/9, 
 {6, 622} -> -10/9, {6, 623} -> 40/9, {6, 624} -> -40/9, {6, 625} -> -50/3, 
 {6, 626} -> -5/3, {6, 627} -> 5/2, {6, 628} -> -5/6, {6, 629} -> -5/6, 
 {6, 630} -> 5/2, {6, 631} -> -5/3, {6, 632} -> -5/3, {6, 633} -> 5/6, 
 {6, 634} -> 5/6, {6, 635} -> 5/6, {6, 636} -> 5/6, {6, 637} -> -5/3, 
 {6, 638} -> 5/3, {6, 639} -> 5/6, {6, 640} -> -5/2, {6, 641} -> -5/2, 
 {6, 642} -> 5/6, {6, 643} -> 5/3, {6, 644} -> -5/3, {6, 645} -> 5/6, 
 {6, 646} -> 5/6, {6, 647} -> 5/6, {6, 648} -> 5/6, {6, 649} -> -5/3, 
 {6, 651} -> 1520/27, {6, 652} -> 380435/2754, {6, 653} -> -380435/2754, 
 {6, 654} -> 3800/27, {6, 655} -> -1520/27, {6, 656} -> -3800/27, 
 {6, 657} -> -380435/2754, {6, 658} -> -20/9, {6, 661} -> -20/9, 
 {6, 662} -> 20/9, {6, 664} -> 20/9, {6, 665} -> -20/9, {6, 667} -> 20/9, 
 {6, 669} -> -20/9, {6, 670} -> 20/9, {6, 674} -> 165, {6, 675} -> -165, 
 {6, 680} -> -165, {6, 681} -> 20/9, {6, 682} -> 20/9, {6, 683} -> -20/9, 
 {6, 684} -> 20/9, {6, 686} -> -20/9, {6, 687} -> 20/9, {6, 688} -> -40/9, 
 {6, 689} -> -40/9, {6, 691} -> 320/9, {6, 692} -> 800/9, {6, 694} -> -320/9, 
 {6, 695} -> 160/3, {6, 696} -> -160/3, {6, 697} -> -140, {6, 698} -> 380/9, 
 {6, 699} -> -400/3, {6, 700} -> 140, {6, 701} -> -10/9, {6, 702} -> 20/9, 
 {6, 703} -> 50/9, {6, 704} -> 20/9, {6, 705} -> -40/9, {6, 706} -> -50/9, 
 {6, 707} -> 10/3, {6, 708} -> -20/9, {6, 710} -> -40/9, 
 {6, 727} -> 8175215/2304, {6, 728} -> 5675/24, {6, 729} -> -625/27, 
 {6, 730} -> -415175/768, {6, 731} -> 24055/27, {6, 732} -> -7075/48, 
 {6, 733} -> 10885/18, {6, 734} -> -7805/3, {6, 735} -> 15733265/2304, 
 {6, 736} -> -605/6, {6, 737} -> 1565/9, {6, 738} -> -26142685/6912, 
 {6, 739} -> -55/3, {6, 740} -> -2986735/6912, {6, 741} -> 295/2, 
 {6, 742} -> 835/9, {6, 743} -> 9350/27, {6, 744} -> -5686505/3456, 
 {6, 745} -> -1225/9, {6, 746} -> 6995/81, {6, 747} -> -730/9, 
 {6, 748} -> -1261675/6912, {6, 750} -> -1180/3, {6, 752} -> 70/3, 
 {6, 753} -> -70/3, {6, 754} -> -40/9, {6, 755} -> -26785/81, 
 {6, 756} -> 55731625/20736, {6, 757} -> 22745395/6912, {6, 758} -> -6230/27, 
 {6, 759} -> 110/3, {6, 760} -> 58180/81, {6, 761} -> -20650/27, 
 {6, 762} -> -26338525/20736, {6, 763} -> 40/9, {6, 764} -> -1270/3, 
 {6, 765} -> -40/9, {6, 768} -> -8243405/20736, {6, 769} -> 715/96, 
 {6, 770} -> 1221275/1728, {6, 771} -> -3130/27, {6, 772} -> 6260/27, 
 {6, 774} -> 40/27, {6, 775} -> -80/9, {6, 776} -> -40/27, 
 {6, 779} -> -835/27, {6, 780} -> 835/27, {6, 781} -> 383765/3456, 
 {6, 782} -> -539735/3456, {6, 786} -> -10175/216, {6, 787} -> -408025/864, 
 {6, 788} -> 1143415/3672, {6, 789} -> -241885/7344, {6, 790} -> -6415/12, 
 {6, 791} -> 6475/288, {6, 792} -> 8045/96, {6, 793} -> -295/6, 
 {6, 794} -> 5575/144, {6, 795} -> -183605/864, {6, 796} -> -28565/2592, 
 {6, 797} -> -5525/288, {6, 798} -> -29615/192, {6, 801} -> 5/9, 
 {6, 802} -> -10405/36, {6, 803} -> 1325/4, {6, 804} -> -25/9, 
 {6, 805} -> 245045/1296, {6, 806} -> -701095/5508, {6, 807} -> 6515/36, 
 {6, 808} -> -351485/1296, {6, 809} -> 173995/864, {6, 810} -> -200/9, 
 {6, 811} -> 1865/12, {6, 812} -> -55/3, {6, 814} -> 5/9, {6, 815} -> -40/3, 
 {6, 816} -> -50365/384, {6, 817} -> -12595/432, {6, 818} -> 6475/216, 
 {6, 820} -> 80/27, {6, 821} -> 20, {6, 822} -> -50/9, {6, 825} -> -5575/432, 
 {6, 826} -> -545/432, {6, 827} -> 4495/192, {6, 830} -> 5/3, 
 {6, 832} -> 10/3, {6, 833} -> 20/3, {6, 834} -> 9665/108, 
 {6, 835} -> -411565/216, {6, 836} -> 70705/1224, {6, 837} -> 1989445/918, 
 {6, 838} -> -26375/72, {6, 839} -> 2665/24, {6, 840} -> -305/18, 
 {6, 841} -> -2465/9, {6, 842} -> -84515/216, {6, 843} -> -182705/648, 
 {6, 844} -> 11785/72, {6, 845} -> -8335/18, {6, 846} -> 10/9, 
 {6, 847} -> 40, {6, 848} -> -40/9, {6, 849} -> -2225/9, {6, 850} -> 625/3, 
 {6, 851} -> 320/9, {6, 852} -> 52355/81, {6, 853} -> 13085/1377, 
 {6, 854} -> -498155/324, {6, 855} -> 385795/216, {6, 856} -> 235/9, 
 {6, 857} -> -500/3, {6, 858} -> -50/3, {6, 859} -> -20, {6, 860} -> -40/9, 
 {6, 861} -> 28805/108, {6, 862} -> -26195/54, {6, 864} -> 80/27, 
 {6, 865} -> -100/9, {6, 866} -> 10/3, {6, 867} -> -50/3, {6, 868} -> -20/3, 
 {6, 869} -> 2930/27, {6, 870} -> -4825/54, {6, 871} -> 5, {6, 872} -> -5/3, 
 {6, 873} -> 10/3, {6, 874} -> 5788525/3672, {6, 875} -> 445/24, 
 {6, 876} -> 10525/18, {6, 877} -> 1369805/1224, {6, 878} -> -241745/1224, 
 {6, 879} -> 295/2, {6, 880} -> -1929445/1836, {6, 881} -> -1460/9, 
 {6, 882} -> -2569825/11016, {6, 883} -> -1180/3, {6, 885} -> 40/3, 
 {6, 886} -> -40/3, {6, 887} -> 40/9, {6, 888} -> -123905/11016, 
 {6, 889} -> 311725/1836, {6, 890} -> -6170/27, {6, 891} -> -1190/9, 
 {6, 892} -> 379775/3672, {6, 893} -> -1250/3, {6, 894} -> 40/9, 
 {6, 896} -> 3500065/11016, {6, 897} -> 14725/204, {6, 898} -> 22715/153, 
 {6, 899} -> -40/27, {6, 900} -> 40/27, {6, 901} -> 3235/51, {6, 905} -> -15, 
 {6, 906} -> 445/24, {6, 908} -> 1135/24, {6, 909} -> 45/2, {6, 910} -> 5/4, 
 {6, 911} -> 15/4, {6, 912} -> -59920/153, {6, 915} -> -5/9, 
 {6, 916} -> 160/9, {6, 917} -> -215/9, {6, 918} -> 505/9, {6, 919} -> 5/2, 
 {6, 920} -> -380/9, {6, 921} -> 85/3, {6, 923} -> -5/9, {6, 924} -> -15/2, 
 {6, 926} -> -80/27, {6, 927} -> 460/9, {6, 930} -> -15/2, {6, 933} -> -5/3, 
 {6, 934} -> -10/3, {6, 935} -> -20/3, {6, 936} -> 125/6, 
 {6, 937} -> 9295/48, {6, 938} -> -15/4, {6, 939} -> 130/9, 
 {6, 940} -> -175/36, {6, 941} -> -5/4, {6, 942} -> -10, {6, 943} -> -100/3, 
 {6, 944} -> 40/9, {6, 945} -> -260/9, {6, 946} -> -20/9, 
 {6, 947} -> -745/18, {6, 948} -> -5/6, {6, 949} -> 455/9, {6, 950} -> 40/3, 
 {6, 951} -> 80/3, {6, 952} -> -20/9, {6, 953} -> 15/2, {6, 954} -> -40/9, 
 {6, 955} -> -80/27, {6, 956} -> -380/9, {6, 957} -> 50/3, {6, 958} -> 10/3, 
 {6, 959} -> 5, {6, 960} -> -5/3, {6, 961} -> 80, {6, 963} -> -80/3, 
 {6, 965} -> 160/9, {6, 966} -> -80/9, {6, 968} -> -40/9, {6, 970} -> -80/9, 
 {6, 971} -> -40/3, {6, 972} -> -20/3, {6, 973} -> 20/3, {6, 977} -> 40/3, 
 {6, 990} -> -20/3, {6, 991} -> 40/9, {6, 992} -> -40/9, {6, 1006} -> 5/3, 
 {6, 1007} -> 1750/27, {6, 1009} -> 250/9, {6, 1010} -> 250/9, 
 {6, 1011} -> 290/27, {6, 1012} -> -520/27, {6, 1013} -> -5/9, 
 {6, 1014} -> -1045/9, {6, 1015} -> -85/2, {6, 1016} -> 580/9, 
 {6, 1017} -> -565/27, {6, 1018} -> 415/9, {6, 1019} -> 605/9, 
 {6, 1020} -> 1715/18, {6, 1021} -> 355/2, {6, 1022} -> -5/3, 
 {6, 1023} -> -15, {6, 1024} -> -15, {6, 1025} -> 1045/9, {6, 1026} -> 910/9, 
 {6, 1027} -> -45/2, {6, 1028} -> -45/2, {6, 1029} -> -5/6, 
 {6, 1030} -> -70/3, {6, 1031} -> 580/9, {6, 1032} -> 580/9, 
 {6, 1033} -> -580/9, {6, 1034} -> -20/9, {6, 1035} -> -565/3, 
 {6, 1036} -> 605/9, {6, 1037} -> 15305/54, {6, 1038} -> -6565/54, 
 {6, 1039} -> 10/9, {6, 1040} -> 605/9, {6, 1041} -> 2455/18, 
 {6, 1042} -> 425/18, {6, 1043} -> -605/9, {6, 1044} -> -290, 
 {6, 1045} -> 80/9, {6, 1046} -> 1360/27, {6, 1047} -> 80/9, 
 {6, 1048} -> -290, {6, 1049} -> -790/9, {6, 1050} -> 1280/27, 
 {6, 1051} -> -3950/9, {6, 1052} -> -80/9, {6, 1053} -> 5/9, 
 {6, 1054} -> -2920/27, {6, 1055} -> 10/9, {6, 1056} -> -500/9, 
 {6, 1057} -> -680/9, {6, 1058} -> 725/9, {6, 1059} -> 40, 
 {6, 1060} -> -1160/9, {6, 1061} -> 190, {6, 1062} -> 745/3, 
 {6, 1063} -> -1210/9, {6, 1064} -> -580/3, {6, 1065} -> -350/3, 
 {6, 1066} -> 190/9, {6, 1067} -> -30, {6, 1069} -> 1460/27, 
 {6, 1070} -> -560/9, {6, 1071} -> -9804025/2592, {6, 1072} -> -3875/54, 
 {6, 1073} -> 815/54, {6, 1074} -> -15939895/1296, 
 {6, 1075} -> 17039375/1728, {6, 1076} -> 10/3, {6, 1081} -> -45, 
 {6, 1082} -> -2660/3, {6, 1083} -> -2345/3, {6, 1084} -> 20, 
 {6, 1085} -> 880/27, {6, 1086} -> 835/27, {6, 1087} -> -85/2, 
 {6, 1088} -> 285/2, {6, 1089} -> 1025/54, {6, 1090} -> -1610/27, 
 {6, 1091} -> 5/3, {6, 1092} -> -880/27, {6, 1093} -> 2080/9, 
 {6, 1094} -> 880/27, {6, 1095} -> -5, {6, 1096} -> -235/6, 
 {6, 1097} -> 355/18, {6, 1098} -> -10487875/1296, {6, 1099} -> 4282195/1728, 
 {6, 1100} -> -10/3, {6, 1101} -> -865/18, {6, 1102} -> -3475/54, 
 {6, 1103} -> 1375/18, {6, 1104} -> 20/3, {6, 1105} -> -5830/27, 
 {6, 1106} -> -145/3, {6, 1107} -> -670/9, {6, 1108} -> -760/9, 
 {6, 1109} -> -520/3, {6, 1111} -> 4661305/576, {6, 1112} -> -737755/5184, 
 {6, 1114} -> 520/3, {6, 1115} -> 760/9, {6, 1117} -> -1760/27, 
 {6, 1118} -> 18995/192, {6, 1119} -> -500/9, {6, 1121} -> 670/9, 
 {6, 1122} -> 1060/9, {6, 1123} -> 20/3, {6, 1124} -> -460/9, 
 {6, 1125} -> -77357965/6912, {6, 1126} -> 260/9, {6, 1127} -> -1203365/1728, 
 {6, 1128} -> 1015/2, {6, 1129} -> -4825/108, {6, 1130} -> -2680/27, 
 {6, 1131} -> 1217885/324, {6, 1132} -> 4975/108, {6, 1133} -> 2570/27, 
 {6, 1134} -> 32823845/5184, {6, 1135} -> -7143175/15552, {6, 1137} -> 5/3, 
 {6, 1140} -> -1015/3, {6, 1141} -> 160, {6, 1142} -> -5695/9, 
 {6, 1143} -> -215/18, {6, 1144} -> 80/9, {6, 1145} -> 61445/81, 
 {6, 1146} -> 42995/918, {6, 1147} -> 175/9, {6, 1148} -> 3275/9, 
 {6, 1149} -> -101305/459, {6, 1150} -> -94315/5508, {6, 1151} -> -80/9, 
 {6, 1152} -> -23275/918, {6, 1153} -> -500/9, {6, 1154} -> -430, 
 {6, 1155} -> 154855/459, {6, 1156} -> -684865/918, {6, 1157} -> -265/27, 
 {6, 1158} -> 2765/54, {6, 1159} -> -4955/54, {6, 1160} -> -9474325/2592, 
 {6, 1161} -> -7860635/2592, {6, 1162} -> -10/9, {6, 1163} -> -1225/18, 
 {6, 1164} -> 400/3, {6, 1165} -> 275/12, {6, 1167} -> -290, 
 {6, 1168} -> 2815/36, {6, 1169} -> -290, {6, 1170} -> -80/9, 
 {6, 1171} -> 27487975/2592, {6, 1172} -> 3265115/432, {6, 1173} -> -290, 
 {6, 1176} -> -121195/459, {6, 1177} -> 22980365/5184, {6, 1178} -> -1855/9, 
 {6, 1179} -> 80/9, {6, 1180} -> 1030/9, {6, 1181} -> -20/3, 
 {6, 1182} -> -1790/27, {6, 1183} -> -41951795/10368, {6, 1184} -> 895/27, 
 {6, 1185} -> 5695/18, {6, 1186} -> 181445/1836, {6, 1187} -> -112015/918, 
 {6, 1188} -> 5303335/864, {6, 1189} -> -1985/12, {6, 1190} -> 1835/18, 
 {6, 1191} -> 20730575/5184, {6, 1192} -> -291035/243, {6, 1193} -> -5, 
 {6, 1195} -> -20/3, {6, 1196} -> 20/3, {6, 1197} -> 10/3, {6, 1198} -> -5/3, 
 {6, 1199} -> 140/3, {6, 1200} -> -140/3, {6, 1201} -> -190/3, 
 {6, 1202} -> -5/3, {6, 1203} -> 15, {6, 1204} -> -1910/3, 
 {6, 1205} -> 955/3, {6, 1206} -> -160, {6, 1207} -> -175/2, 
 {6, 1208} -> -1315/6, {6, 1209} -> -1855/12, {6, 1210} -> -520/3, 
 {6, 1212} -> -1075, {6, 1213} -> -1015/3, {6, 1214} -> -790/9, 
 {6, 1215} -> 520/3, {6, 1216} -> 80, {6, 1218} -> -1015/3, {6, 1220} -> 30, 
 {6, 1221} -> -10/3, {6, 1222} -> 138935/432, {6, 1223} -> 55/3, 
 {6, 1224} -> -20/3, {6, 1225} -> -140/3, {6, 1226} -> -695/24, 
 {6, 1227} -> -355/6, {6, 1228} -> -2305/12, {6, 1229} -> 33995/72, 
 {6, 1230} -> -2755/12, {6, 1231} -> -155/9, {6, 1232} -> 80/9, 
 {6, 1233} -> 1439945/2754, {6, 1234} -> -440/9, {6, 1235} -> 430, 
 {6, 1236} -> -56585/81, {6, 1237} -> 2881315/2754, {6, 1238} -> 80/9, 
 {6, 1239} -> 275/18, {6, 1240} -> 2575/6, {6, 1241} -> -162845/918, 
 {6, 1242} -> 1865/36, {6, 1243} -> 5/2, {6, 1244} -> -100/9, 
 {6, 1245} -> 175/12, {6, 1246} -> -20, {6, 1247} -> -5210/9, 
 {6, 1248} -> -5585/36, {6, 1249} -> -3800/27, {6, 1250} -> -185/9, 
 {6, 1251} -> -759955/1377, {6, 1252} -> 2695/54, {6, 1253} -> 45, 
 {6, 1254} -> 2800/9, {6, 1255} -> -140/9, {6, 1256} -> 192125/3672, 
 {6, 1257} -> -160/9, {6, 1258} -> -3461345/2754, {6, 1259} -> 1009145/5508, 
 {6, 1260} -> 1135/36, {6, 1261} -> -18955/18, {6, 1262} -> 34535/2754, 
 {6, 1263} -> -1281085/5508, {6, 1264} -> -25/2, {6, 1265} -> -95/9, 
 {6, 1266} -> -500/9, {6, 1267} -> -430, {6, 1268} -> 132485/1836, 
 {6, 1269} -> -2075/216, {6, 1270} -> 140/9, {6, 1271} -> 430/9, 
 {6, 1272} -> 430, {6, 1273} -> -760/9, {6, 1274} -> 880/9, 
 {6, 1275} -> -20/3, {6, 1276} -> -2060/27, {6, 1277} -> -140/9, 
 {6, 1278} -> 760/9, {6, 1279} -> 80, {6, 1280} -> -795860/459, 
 {6, 1281} -> 620/27, {6, 1282} -> 880/9, {6, 1283} -> -1160/9, 
 {6, 1284} -> 20/3, {6, 1285} -> -340/9, {6, 1286} -> -979045/14688, 
 {6, 1287} -> 175/18, {6, 1288} -> -965975/1224, {6, 1289} -> 40/9, 
 {6, 1290} -> 430, {6, 1291} -> 619585/918, {6, 1292} -> 702275/918, 
 {6, 1293} -> 190/9, {6, 1294} -> 20/9, {6, 1295} -> -205/3, 
 {6, 1296} -> -15910/27, {6, 1297} -> 5725/36, {6, 1298} -> -10/3, 
 {6, 1299} -> -9380/27, {6, 1300} -> 65/36, {6, 1301} -> 760/9, 
 {6, 1302} -> 880/9, {6, 1303} -> 905/3, {6, 1304} -> 3363755/2592, 
 {6, 1305} -> -1047715/5184, {6, 1307} -> -760/9, {6, 1309} -> -1480/27, 
 {6, 1310} -> 9623425/2592, {6, 1311} -> 880/9, {6, 1312} -> 545/9, 
 {6, 1313} -> -905/3, {6, 1314} -> -10/3, {6, 1315} -> 20/3, 
 {6, 1316} -> -2375/27, {6, 1317} -> -381850595/20736, {6, 1318} -> 2195/54, 
 {6, 1319} -> 11765/108, {6, 1320} -> 4645/27, {6, 1321} -> 38821645/5184, 
 {6, 1322} -> 6660965/15552, {6, 1324} -> 10/3, {6, 1325} -> 1060/9, 
 {6, 1326} -> 3455/36, {6, 1328} -> 2795/9, {6, 1329} -> -400/27, 
 {6, 1330} -> -35, {6, 1331} -> 160/9, {6, 1332} -> 455/54, 
 {6, 1333} -> -2845/9, {6, 1334} -> -2795/9, {6, 1336} -> -10/3, 
 {6, 1337} -> -1370/9, {6, 1338} -> 40/9, {6, 1339} -> 11375/216, 
 {6, 1340} -> 35/18, {6, 1341} -> 740/9, {6, 1342} -> 2875/18, 
 {6, 1343} -> -10375/36, {6, 1344} -> -15/2, {6, 1345} -> -670/9, 
 {6, 1346} -> 760/9, {6, 1349} -> -3080/27, {6, 1350} -> -440/9, 
 {6, 1352} -> -760/9, {6, 1353} -> -860, {6, 1354} -> -1915/27, 
 {6, 1355} -> -1210/9, {6, 1357} -> 670/9, {6, 1358} -> 610/3, 
 {6, 1359} -> -1310/9, {6, 1360} -> -40, {6, 1361} -> 21955/432, 
 {6, 1362} -> 160/9, {6, 1363} -> -2285/12, {6, 1364} -> 31915/108, 
 {6, 1366} -> 670/9, {6, 1369} -> 290, {6, 1371} -> 520/3, 
 {6, 1373} -> -880/9, {6, 1375} -> -925/3, {6, 1376} -> -685/9, 
 {6, 1377} -> -91652995/2592, {6, 1378} -> -715/27, 
 {6, 1379} -> -3835595/324, {6, 1381} -> 290, {6, 1385} -> -520/3, 
 {6, 1388} -> -160/9, {6, 1389} -> 129355/459, {6, 1390} -> -1795/27, 
 {6, 1391} -> -7179175/288, {6, 1393} -> -880/9, {6, 1394} -> 10/9, 
 {6, 1395} -> -1670/9, {6, 1397} -> 925/3, {6, 1399} -> -670/9, 
 {6, 1401} -> -1180/9, {6, 1402} -> -20/3, {6, 1403} -> -64/81, 
 {6, 1404} -> 4/3, {6, 1405} -> -380/9, {6, 1406} -> -20/9, 
 {6, 1407} -> -455/3, {6, 1408} -> 981745/81, {6, 1409} -> -80/9, 
 {6, 1410} -> 200374925/5184, {6, 1411} -> -4175/81, 
 {6, 1412} -> -21484925/31104, {6, 1413} -> 3842365/6912, 
 {6, 1414} -> -7599565/1944, {6, 1415} -> -80/3, {6, 1416} -> -64, 
 {6, 1417} -> -41429105/2592, {6, 1418} -> -47748475/10368, 
 {6, 1419} -> -4821565/1728, {6, 1420} -> 1705685/1152, 
 {6, 1421} -> 4821565/2304, {6, 1422} -> 1167457255/124416, 
 {6, 1424} -> 5/18, {6, 1425} -> -875/27, {6, 1426} -> -1225/12, 
 {6, 1427} -> 15/2, {6, 1428} -> 395/12, {6, 1429} -> -290/9, 
 {6, 1430} -> -3025/108, {6, 1431} -> -395/36, {6, 1432} -> -605/18, 
 {6, 1433} -> -545/6, {6, 1434} -> 1910/9, {6, 1435} -> 85/6, 
 {6, 1436} -> -207605/192, {6, 1437} -> 45/2, {6, 1438} -> -395/54, 
 {6, 1439} -> 280/9, {6, 1440} -> -776485/2592, {6, 1441} -> 2245/54, 
 {6, 1442} -> 880/27, {6, 1443} -> 13371485/864, {6, 1444} -> -1491565/384, 
 {6, 1445} -> 1075/54, {6, 1446} -> 1015/6, {6, 1447} -> -35735/918, 
 {6, 1448} -> 72235/1836, {6, 1449} -> 55255/96, {6, 1450} -> 3925/36, 
 {6, 1451} -> 235/6, {6, 1452} -> 23059915/2592, {6, 1453} -> -14173745/1728, 
 {6, 1457} -> 1015/6, {6, 1458} -> -15/2, {6, 1459} -> 1585/12, 
 {6, 1460} -> 3415/4, {6, 1461} -> 4205/24, {6, 1462} -> -100/9, 
 {6, 1463} -> -1694945/5508, {6, 1464} -> -215/108, {6, 1465} -> 85/9, 
 {6, 1466} -> -535/3, {6, 1467} -> 282355/1836, {6, 1468} -> -163865/2754, 
 {6, 1469} -> 250/9, {6, 1470} -> -775/18, {6, 1471} -> 430/9, 
 {6, 1472} -> 215, {6, 1473} -> -349675/1836, {6, 1474} -> 2680325/7344, 
 {6, 1475} -> 290/27, {6, 1476} -> 2635/108, {6, 1477} -> 2035/54, 
 {6, 1478} -> 88708475/5184, {6, 1479} -> -44171765/10368, 
 {6, 1480} -> -10/9, {6, 1481} -> 100/3, {6, 1482} -> 205/6, 
 {6, 1483} -> -7525/36, {6, 1484} -> 55/3, {6, 1485} -> 17395/36, 
 {6, 1486} -> 635/8, {6, 1490} -> 70/9, {6, 1491} -> 79650785/10368, 
 {6, 1492} -> 11986805/5184, {6, 1496} -> 460/9, {6, 1497} -> 43242535/5184, 
 {6, 1499} -> 580/3, {6, 1500} -> -70/9, {6, 1502} -> -440/9, 
 {6, 1504} -> 8575/54, {6, 1505} -> 221963665/10368, {6, 1506} -> -3665/54, 
 {6, 1507} -> 760/9, {6, 1508} -> -16399175/7776, 
 {6, 1509} -> 41544205/15552, {6, 1510} -> -14575/36, {6, 1511} -> -950/27, 
 {6, 1512} -> 2935/54, {6, 1513} -> -23003915/7776, {6, 1514} -> -1255/18, 
 {6, 1515} -> -21335/108, {6, 1516} -> -421137685/15552, 
 {6, 1517} -> 114599915/15552, {6, 1520} -> 5/3, {6, 1521} -> 250/9, 
 {6, 1522} -> -650/9, {6, 1523} -> -500/9, {6, 1524} -> 1090/27, 
 {6, 1525} -> -1400/27, {6, 1526} -> 5/3, {6, 1530} -> -130/9, 
 {6, 1531} -> -310/9, {6, 1536} -> 590/3, {6, 1537} -> -295/3, 
 {6, 1538} -> -250/9, {6, 1540} -> -10/3, {6, 1541} -> 25/3, 
 {6, 1543} -> 620/9, {6, 1544} -> -625/9, {6, 1548} -> 250/3, 
 {6, 1549} -> -40/3, {6, 1550} -> 1360/27, {6, 1551} -> -160/9, 
 {6, 1552} -> 250/3, {6, 1553} -> 250/9, {6, 1554} -> 40/3, 
 {6, 1556} -> 1250/9, {6, 1559} -> 5/3, {6, 1560} -> 166435/324, 
 {6, 1561} -> -5/6, {6, 1562} -> -170/27, {6, 1565} -> -295/3, 
 {6, 1566} -> 140/9, {6, 1567} -> -20/3, {6, 1569} -> -1385/3, 
 {6, 1570} -> 485/3, {6, 1572} -> -10/3, {6, 1573} -> -45/2, 
 {6, 1574} -> 580/9, {6, 1575} -> -215/2, {6, 1576} -> 70505/54, 
 {6, 1577} -> 605/9, {6, 1578} -> 961655/486, {6, 1579} -> 225595/486, 
 {6, 1580} -> 45/2, {6, 1581} -> 45, {6, 1582} -> -55/6, {6, 1583} -> 20/3, 
 {6, 1584} -> -580/9, {6, 1585} -> -1160/9, {6, 1586} -> 580/9, 
 {6, 1587} -> -10/9, {6, 1588} -> 3610/9, {6, 1589} -> -605/9, 
 {6, 1590} -> -9250/27, {6, 1591} -> 15605/108, {6, 1592} -> 35/9, 
 {6, 1593} -> -1210/9, {6, 1594} -> 677675/486, {6, 1595} -> 912955/972, 
 {6, 1596} -> 605/9, {6, 1597} -> -65815/162, {6, 1598} -> -80/9, 
 {6, 1601} -> -65815/162, {6, 1602} -> -39415/54, {6, 1603} -> 80/9, 
 {6, 1604} -> -39715/54, {6, 1605} -> 80/9, {6, 1606} -> -5/9, 
 {6, 1607} -> 789235/486, {6, 1608} -> 10/9, {6, 1609} -> -218755/162, 
 {6, 1610} -> 145/3, {6, 1611} -> -1160/9, {6, 1612} -> 14485/54, 
 {6, 1613} -> -59695/81, {6, 1614} -> -1210/9, {6, 1615} -> -284245/162, 
 {6, 1616} -> 101885/243, {6, 1618} -> 45/2, {6, 1619} -> -580/9, 
 {6, 1620} -> 15, {6, 1622} -> 215/2, {6, 1623} -> 15/2, 
 {6, 1625} -> -278315/162, {6, 1626} -> -497645/486, {6, 1627} -> -605/9, 
 {6, 1629} -> 169985/243, {6, 1630} -> -40/3, {6, 1632} -> 169985/243, 
 {6, 1633} -> 44215/243, {6, 1634} -> 40/3, {6, 1636} -> 110695/243, 
 {6, 1639} -> -483140/729, {6, 1640} -> -5/6, {6, 1641} -> 45/2, 
 {6, 1642} -> -580/9, {6, 1643} -> 775/6, {6, 1644} -> -406375/486, 
 {6, 1645} -> -605/9, {6, 1646} -> -140345/243, {6, 1647} -> -134935/243, 
 {6, 1648} -> 45/2, {6, 1649} -> -45/2, {6, 1650} -> 45/4, {6, 1651} -> -45, 
 {6, 1652} -> 225/4, {6, 1654} -> -135/2, {6, 1655} -> 80/3, 
 {6, 1656} -> -135/2, {6, 1657} -> -45/2, {6, 1658} -> -225/2, 
 {6, 1660} -> 25/2, {6, 1663} -> 50/3, {6, 1664} -> 40/3, 
 {6, 1665} -> -580/9, {6, 1666} -> 580/9, {6, 1667} -> -290/9, 
 {6, 1668} -> 1160/9, {6, 1669} -> -1450/9, {6, 1670} -> 580/3, 
 {6, 1671} -> 580/3, {6, 1672} -> 580/9, {6, 1673} -> 2900/9, 
 {6, 1674} -> -4975/108, {6, 1675} -> 295/3, {6, 1676} -> 1475/9, 
 {6, 1678} -> -10/9, {6, 1679} -> -605/9, {6, 1680} -> -12425/18, 
 {6, 1681} -> 19195/36, {6, 1682} -> 605/3, {6, 1683} -> -605/9, 
 {6, 1684} -> -2285/6, {6, 1685} -> 80, {6, 1687} -> 80/9, 
 {6, 1688} -> -2285/6, {6, 1689} -> -815/6, {6, 1690} -> 1520/27, 
 {6, 1691} -> -4075/6, {6, 1692} -> -80, {6, 1694} -> -20/9, 
 {6, 1695} -> 217685/324, {6, 1696} -> 10/9, {6, 1697} -> 7495/36, 
 {6, 1698} -> -605/6, {6, 1699} -> -5320/9, {6, 1700} -> 17275/108, 
 {6, 1702} -> 1210/9, {6, 1704} -> -111605/486, {6, 1706} -> 800/9, 
 {6, 1708} -> -80/9, {6, 1709} -> -111605/486, {6, 1710} -> 118385/486, 
 {6, 1712} -> 80/9, {6, 1713} -> -515155/486, {6, 1714} -> -800/9, 
 {6, 1716} -> -5/9, {6, 1717} -> -658255/1458, {6, 1718} -> 25/9, 
 {6, 1719} -> -3025/18, {6, 1720} -> -573095/486, {6, 1721} -> -10055/324, 
 {6, 1723} -> 605/3, {6, 1725} -> 605/3, {6, 1726} -> 605/9, 
 {6, 1728} -> 3025/9, {6, 1732} -> -4235/108, {6, 1733} -> 605/9, 
 {6, 1734} -> 3025/27, {6, 1736} -> -5/3, {6, 1737} -> 82265/81, 
 {6, 1738} -> 40/3, {6, 1739} -> -80, {6, 1741} -> -2720/27, 
 {6, 1743} -> -5/3, {6, 1744} -> 82265/81, {6, 1745} -> 5/3, 
 {6, 1746} -> 24995/27, {6, 1747} -> -40/3, {6, 1749} -> -3040/27, 
 {6, 1750} -> -5, {6, 1751} -> 46295/27, {6, 1752} -> 80, {6, 1760} -> 860/9, 
 {6, 1761} -> 2125/9, {6, 1762} -> 2240/9, {6, 1763} -> 5/27, 
 {6, 1764} -> -160/9, {6, 1765} -> -69085/162, {6, 1766} -> -16685/18, 
 {6, 1769} -> -400/3, {6, 1770} -> -1300/27, {6, 1771} -> -160/27, 
 {6, 1772} -> -160/9, {6, 1773} -> 40/9, {6, 1774} -> -4278215/972, 
 {6, 1776} -> -5/2, {6, 1777} -> 125/9, {6, 1778} -> -125/9, 
 {6, 1779} -> 295/3, {6, 1780} -> 125/9, {6, 1781} -> 250/9, 
 {6, 1783} -> -1265/9, {6, 1784} -> 85/2, {6, 1785} -> -5/18, 
 {6, 1786} -> -199345/324, {6, 1787} -> -55/12, {6, 1788} -> 290/9, 
 {6, 1789} -> -685/18, {6, 1790} -> -5245/12, {6, 1791} -> 605/18, 
 {6, 1792} -> -221165/162, {6, 1793} -> 101045/108, {6, 1794} -> 5/3, 
 {6, 1795} -> 45/4, {6, 1796} -> -290/9, {6, 1797} -> 215/4, 
 {6, 1798} -> -13165/108, {6, 1799} -> -605/18, {6, 1800} -> -99475/486, 
 {6, 1801} -> 258265/486, {6, 1802} -> -45/4, {6, 1803} -> -45/2, 
 {6, 1804} -> 130/3, {6, 1805} -> 5, {6, 1806} -> 290/9, {6, 1807} -> 580/9, 
 {6, 1808} -> -2045/9, {6, 1809} -> 295/6, {6, 1810} -> 20/9, 
 {6, 1811} -> -6935/36, {6, 1812} -> 605/6, {6, 1813} -> 4385/18, 
 {6, 1814} -> -835/36, {6, 1815} -> -35/18, {6, 1816} -> 605/9, 
 {6, 1817} -> 141730/243, {6, 1818} -> 242525/486, {6, 1819} -> -605/3, 
 {6, 1820} -> 605/18, {6, 1821} -> -36920/81, {6, 1823} -> 160/9, 
 {6, 1825} -> -80/9, {6, 1826} -> -36920/81, {6, 1827} -> -95950/81, 
 {6, 1829} -> -40/9, {6, 1830} -> -111070/81, {6, 1831} -> -160/9, 
 {6, 1833} -> 10/9, {6, 1834} -> -25820/243, {6, 1835} -> -55/54, 
 {6, 1836} -> 490/27, {6, 1837} -> -91525/324, {6, 1838} -> 1644865/1458, 
 {6, 1839} -> -185/4, {6, 1840} -> 2305/27, {6, 1841} -> -9505/36, 
 {6, 1842} -> 1375835/2916, {6, 1843} -> 605/6, {6, 1844} -> 6605/6, 
 {6, 1845} -> -687955/486, {6, 1848} -> -5/3, {6, 1851} -> 1015/2, 
 {6, 1852} -> -125/3, {6, 1853} -> 9245/18, {6, 1854} -> -55/18, 
 {6, 1856} -> -880/27, {6, 1857} -> -1795/108, {6, 1858} -> -69215/68, 
 {6, 1859} -> 365/6, {6, 1860} -> -914215/918, {6, 1861} -> 1816955/3672, 
 {6, 1862} -> 310/27, {6, 1864} -> -2270/9, {6, 1865} -> 2720/27, 
 {6, 1866} -> 775/18, {6, 1867} -> 1865/36, {6, 1868} -> 1010/9, 
 {6, 1869} -> 20686385/2592, {6, 1870} -> 538955/144, 
 {6, 1871} -> 104290/153, {6, 1872} -> -208115/459, {6, 1873} -> 29475/136, 
 {6, 1875} -> 14465/54, {6, 1876} -> -1385/18, {6, 1877} -> 205945/306, 
 {6, 1878} -> 760/9, {6, 1879} -> 250/3, {6, 1880} -> -20, 
 {6, 1881} -> 27718375/2592, {6, 1882} -> -38272705/5184, {6, 1883} -> 250/3, 
 {6, 1885} -> 20, {6, 1886} -> -760/9, {6, 1888} -> 1760/27, 
 {6, 1889} -> -61405/192, {6, 1890} -> 500/9, {6, 1891} -> -205945/306, 
 {6, 1892} -> -1090/9, {6, 1893} -> 595/18, {6, 1894} -> -174089785/352512, 
 {6, 1895} -> -595/36, {6, 1896} -> -8885/36, {6, 1897} -> -2045/216, 
 {6, 1898} -> 125/3, {6, 1899} -> -80835175/10368, {6, 1900} -> 12655/216, 
 {6, 1901} -> -9635/108, {6, 1902} -> 25275725/10368, 
 {6, 1903} -> -12363875/15552, {6, 1906} -> 20/3, {6, 1907} -> -45/2, 
 {6, 1908} -> 15, {6, 1909} -> -205/6, {6, 1910} -> 5/12, {6, 1911} -> 5/3, 
 {6, 1912} -> -40/9, {6, 1914} -> -380/9, {6, 1916} -> 5/3, 
 {6, 1918} -> 17705/36, {6, 1919} -> -9175/36, {6, 1921} -> 275/6, 
 {6, 1922} -> 385/12, {6, 1923} -> -40, {6, 1924} -> 10, {6, 1925} -> 15, 
 {6, 1926} -> 1180, {6, 1927} -> -1075, {6, 1929} -> 250/9, 
 {6, 1930} -> -1180, {6, 1931} -> 40/9, {6, 1934} -> -15, {6, 1937} -> 110/3, 
 {6, 1938} -> 16385/72, {6, 1939} -> -55/3, {6, 1940} -> 20/3, 
 {6, 1941} -> 230/9, {6, 1942} -> 565/72, {6, 1943} -> 15/2, {6, 1944} -> 70, 
 {6, 1945} -> -7805/8, {6, 1946} -> -1525/9, {6, 1949} -> 51520/17, 
 {6, 1950} -> 40/3, {6, 1951} -> 154220/51, {6, 1952} -> -3340/27, 
 {6, 1953} -> 605/12, {6, 1954} -> -35, {6, 1955} -> 5665/54, 
 {6, 1956} -> -9305/216, {6, 1957} -> 455/18, {6, 1958} -> -3344825/1836, 
 {6, 1959} -> 8364950/1377, {6, 1960} -> 19818445/16524, {6, 1961} -> 10/9, 
 {6, 1962} -> -17920265/16524, {6, 1963} -> 499195/243, 
 {6, 1964} -> -2952955/8262, {6, 1966} -> 20, {6, 1967} -> -4760/27, 
 {6, 1968} -> -185/4, {6, 1969} -> -20, {6, 1972} -> 1600/27, 
 {6, 1973} -> 10, {6, 1974} -> 2952955/8262, {6, 1975} -> -33485/18, 
 {6, 1976} -> 20/3, {6, 1977} -> -515/18, {6, 1978} -> 572670205/198288, 
 {6, 1979} -> -35/4, {6, 1980} -> -709120/459, {6, 1981} -> -265/24, 
 {6, 1982} -> 30260165/16524, {6, 1983} -> -32400245/33048, 
 {6, 1984} -> -6688025/8262, {6, 1985} -> -12485875/11016, {6, 1987} -> -5/3, 
 {6, 1988} -> -2045/36, {6, 1989} -> 1285/27, {6, 1990} -> -103720/51, 
 {6, 1991} -> 51520/51, {6, 1992} -> -25420/51, {6, 1995} -> -103040/51, 
 {6, 1996} -> 1520/9, {6, 1997} -> 140/3, {6, 1998} -> -1880/27, 
 {6, 1999} -> -2060/27, {6, 2000} -> 800/9, {6, 2001} -> -140/3, 
 {6, 2002} -> -1520/9, {6, 2003} -> 40/9, {6, 2004} -> 2120/27, 
 {6, 2005} -> -1880/27, {6, 2006} -> 103040/51, {6, 2008} -> 25, 
 {6, 2009} -> 839170/1377, {6, 2010} -> -5/2, {6, 2011} -> 20/9, 
 {6, 2013} -> -5695/27, {6, 2014} -> 3455/81, {6, 2015} -> -190/9, 
 {6, 2016} -> 10/3, {6, 2017} -> -235/18, {6, 2018} -> 1030/9, 
 {6, 2019} -> -1195/24, {6, 2020} -> 10/3, {6, 2021} -> 3215/18, 
 {6, 2022} -> 125/18, {6, 2023} -> -55/2, {6, 2024} -> 215/12, 
 {6, 2025} -> -1880/27, {6, 2026} -> -250/3, {6, 2027} -> 6964475/2592, 
 {6, 2028} -> -2882585/864, {6, 2030} -> -215/12, {6, 2032} -> 1760/27, 
 {6, 2033} -> 5185/9, {6, 2034} -> -1880/27, {6, 2035} -> 500/9, 
 {6, 2036} -> 250/3, {6, 2037} -> 55/2, {6, 2038} -> 10/3, 
 {6, 2039} -> -20/3, {6, 2040} -> 985/18, {6, 2041} -> 206862295/15552, 
 {6, 2042} -> -865/36, {6, 2043} -> 545/72, {6, 2044} -> -3635/36, 
 {6, 2045} -> -20512735/3456, {6, 2046} -> -17875/384, {6, 2048} -> -620/27, 
 {6, 2049} -> -32514245/16524, {6, 2050} -> 431875/8262, 
 {6, 2051} -> -1149455/486, {6, 2052} -> -80/3, {6, 2053} -> -250/3, 
 {6, 2054} -> -400/27, {6, 2055} -> 835/36, {6, 2057} -> 80/3, 
 {6, 2058} -> -50/9, {6, 2059} -> 1750/9, {6, 2060} -> 250/3, 
 {6, 2061} -> 1149455/486, {6, 2062} -> -150, {6, 2063} -> -9155/6, 
 {6, 2064} -> 845/54, {6, 2065} -> 179318965/198288, {6, 2066} -> -1565/108, 
 {6, 2067} -> 15022295/33048, {6, 2068} -> 8168015/8262, 
 {6, 2069} -> -826655/648, {6, 2071} -> -308755/306, {6, 2072} -> -760/9, 
 {6, 2073} -> 60, {6, 2075} -> -1760/27, {6, 2076} -> -865/18, 
 {6, 2078} -> -60, {6, 2079} -> 760/9, {6, 2082} -> -40/9, 
 {6, 2085} -> 308755/306, {6, 2086} -> -3465/2, {6, 2087} -> -9115/6, 
 {6, 2088} -> 10, {6, 2089} -> -2273435/612, {6, 2090} -> -275/18, 
 {6, 2091} -> 407165/162, {6, 2092} -> -4645/6, {6, 2093} -> -365/27, 
 {6, 2094} -> 803705/918, {6, 2096} -> -760/9, {6, 2097} -> -10/3, 
 {6, 2098} -> -250/3, {6, 2099} -> -100/3, {6, 2100} -> -15025/12, 
 {6, 2102} -> 1880/27, {6, 2104} -> 250/3, {6, 2105} -> -535/9, 
 {6, 2106} -> -31572475/1296, {6, 2107} -> 27323545/2592, {6, 2108} -> -10/3, 
 {6, 2109} -> -250/3, {6, 2112} -> 100/3, {6, 2113} -> 15025/12, 
 {6, 2115} -> 760/9, {6, 2117} -> -1760/27, {6, 2119} -> -10190/9, 
 {6, 2121} -> 1880/27, {6, 2122} -> -500/9, {6, 2124} -> -250/3, 
 {6, 2125} -> 365/27, {6, 2126} -> -803705/918, {6, 2127} -> -20, 
 {6, 2128} -> -260/9, {6, 2129} -> 40/3, {6, 2130} -> 298/243, 
 {6, 2131} -> -2, {6, 2133} -> 20/9, {6, 2134} -> 875/3, 
 {6, 2135} -> -4004425/2592, {6, 2136} -> -3555/2, {6, 2137} -> 6155315/5184, 
 {6, 2138} -> -2695/54, {6, 2139} -> -5503055/7776, 
 {6, 2140} -> 30442615/20736, {6, 2141} -> -983832865/2115072, 
 {6, 2142} -> 40, {6, 2143} -> 96, {6, 2144} -> 5199595/2592, 
 {6, 2145} -> 4434355/3456, {6, 2146} -> -13637815/5184, 
 {6, 2147} -> 14997265/3456, {6, 2148} -> 13637815/6912, 
 {6, 2149} -> -1440500185/124416, {6, 2150} -> 220/9, {6, 2151} -> -235/36, 
 {6, 2152} -> -1015/4, {6, 2153} -> 897215/1836, {6, 2154} -> 685/27, 
 {6, 2155} -> 20265695/10368, {6, 2156} -> 81745/459, 
 {6, 2157} -> -184825/459, {6, 2158} -> 217933465/176256, 
 {6, 2159} -> -3804095/3456, {6, 2160} -> -10/3, {6, 2161} -> 15/4, 
 {6, 2163} -> -1015/4, {6, 2164} -> 45/4, {6, 2165} -> 5, 
 {6, 2166} -> -1305/2, {6, 2167} -> 1335/2, {6, 2168} -> 155/36, 
 {6, 2169} -> -77110/51, {6, 2170} -> -595/36, {6, 2171} -> -10545095/5508, 
 {6, 2172} -> 25128715/33048, {6, 2173} -> -8768815/3672, 
 {6, 2174} -> -5884715/33048, {6, 2175} -> -25/2, {6, 2176} -> 1885/72, 
 {6, 2177} -> -25760/51, {6, 2178} -> 51520/51, {6, 2179} -> -461375/408, 
 {6, 2180} -> 145/2, {6, 2181} -> -805/36, {6, 2182} -> -265/9, 
 {6, 2183} -> -365/9, {6, 2184} -> -24585985/3456, {6, 2185} -> -107975/3456, 
 {6, 2186} -> -125/108, {6, 2187} -> 34208155/33048, 
 {6, 2188} -> -8799025/11016, {6, 2189} -> -1437695/1944, 
 {6, 2190} -> -175/54, {6, 2191} -> 5071955/1377, {6, 2192} -> -2728385/2754, 
 {6, 2193} -> -3470/9, {6, 2194} -> 380/9, {6, 2195} -> 755, 
 {6, 2197} -> 14972455/10368, {6, 2198} -> 160, {6, 2200} -> -755, 
 {6, 2201} -> -380/9, {6, 2203} -> 223775/576, {6, 2206} -> 3470/9, 
 {6, 2207} -> 130/9, {6, 2208} -> -20/3, {6, 2209} -> 1255/54, 
 {6, 2210} -> -8787173675/4230144, {6, 2211} -> 425/54, 
 {6, 2212} -> -10889405/33048, {6, 2213} -> -1085/6, 
 {6, 2214} -> 75942985/99144, {6, 2215} -> 160765/153, 
 {6, 2216} -> 282725/576, {6, 2217} -> 5823905/5832, 
 {6, 2218} -> -6571855/8262, {6, 2219} -> 753190895/528768, 
 {6, 2220} -> -46528495/124416, {6, 2224} -> -3097025/3672, 
 {6, 2225} -> 135/4, {6, 2226} -> 3138335/3672, {6, 2227} -> 3097025/7344, 
 {6, 2228} -> 3097025/5508, {6, 2229} -> -290/3, {6, 2231} -> -3274505/5508, 
 {6, 2233} -> 2105/12, {6, 2234} -> -485315/11016, 
 {6, 2235} -> 1233485/22032, {6, 2236} -> 5/6, {6, 2237} -> -605/6, 
 {6, 2238} -> -439655/162, {6, 2239} -> -1194745/1944, {6, 2240} -> -605/18, 
 {6, 2243} -> 223025/243, {6, 2244} -> -20, {6, 2246} -> -1015/3, 
 {6, 2247} -> 223025/243, {6, 2248} -> -39415/54, {6, 2249} -> 20, 
 {6, 2251} -> -3097025/5508, {6, 2254} -> -30, {6, 2255} -> -5/2, 
 {6, 2256} -> -675565/1836, {6, 2257} -> 5/4, {6, 2258} -> 3055715/7344, 
 {6, 2259} -> -2919545/11016, {6, 2260} -> 2348855/22032, 
 {6, 2261} -> -236440/243, {6, 2262} -> 605/36, {6, 2263} -> -43945745/66096, 
 {6, 2264} -> 877745/11016, {6, 2266} -> -5/9, {6, 2267} -> -1788785/2754, 
 {6, 2268} -> 80/9, {6, 2269} -> -75460/153, {6, 2270} -> -4772885/2754, 
 {6, 2271} -> -10059935/11016, {6, 2272} -> -80/9, {6, 2273} -> -365/18, 
 {6, 2274} -> -2545/6, {6, 2275} -> -2163055/3672, {6, 2276} -> 5805/16, 
 {6, 2277} -> -25/6, {6, 2278} -> 339475/306, {6, 2279} -> 32185/68, 
 {6, 2280} -> 5, {6, 2281} -> -2325265/2754, {6, 2282} -> 513220/1377, 
 {6, 2283} -> 10465/153, {6, 2284} -> -135/2, {6, 2285} -> -320/9, 
 {6, 2286} -> -1225/36, {6, 2287} -> -135/2, {6, 2288} -> -10465/153, 
 {6, 2290} -> -353000/1377, {6, 2291} -> 340/9, {6, 2292} -> -45, 
 {6, 2293} -> -410965/306, {6, 2294} -> 20/3, {6, 2295} -> -280/9, 
 {6, 2296} -> 11431645/16524, {6, 2297} -> 70/9, {6, 2298} -> 1144925/1224, 
 {6, 2299} -> 6723295/22032, {6, 2300} -> 603215/1224, 
 {6, 2301} -> 1527125/1377, {6, 2302} -> -20194445/22032, 
 {6, 2303} -> -32850695/33048, {6, 2305} -> 80/9, {6, 2306} -> 500/9, 
 {6, 2307} -> 1250/3, {6, 2308} -> 2975735/5508, {6, 2309} -> -2799275/5508, 
 {6, 2310} -> 40/3, {6, 2311} -> -610/3, {6, 2312} -> 1015/9, 
 {6, 2313} -> -970000/459, {6, 2314} -> -140105/459, 
 {6, 2315} -> 2627255/918, {6, 2316} -> 580/3, {6, 2317} -> 2156765/5508, 
 {6, 2319} -> 260/9, {6, 2320} -> 580/3, {6, 2321} -> -2627255/918, 
 {6, 2322} -> -3097025/5508, {6, 2323} -> 1782835/1836, {6, 2324} -> -400/9, 
 {6, 2325} -> 2156765/5508, {6, 2326} -> 1160/9, {6, 2327} -> -11290/17, 
 {6, 2328} -> -80/9, {6, 2329} -> 373925/8262, {6, 2330} -> 5/18, 
 {6, 2331} -> 5074255/11016, {6, 2332} -> -100/9, {6, 2333} -> -369710/459, 
 {6, 2334} -> -3225605/1224, {6, 2335} -> 12438445/8262, {6, 2337} -> 10/9, 
 {6, 2338} -> 620/9, {6, 2339} -> 18895/27, {6, 2340} -> -29825/72, 
 {6, 2341} -> 440/27, {6, 2342} -> 35/12, {6, 2343} -> -565/9, 
 {6, 2344} -> -2285/6, {6, 2345} -> 2156765/5508, {6, 2346} -> -65/3, 
 {6, 2347} -> -2645/4, {6, 2348} -> -1287475/5184, {6, 2349} -> -2285/6, 
 {6, 2350} -> 565/9, {6, 2351} -> 33145/153, {6, 2352} -> 5676275/1296, 
 {6, 2353} -> 2156765/5508, {6, 2354} -> -2170/9, {6, 2355} -> 65/3, 
 {6, 2356} -> 10/3, {6, 2357} -> 20/3, {6, 2358} -> 1795/54, 
 {6, 2359} -> 6729764815/1057536, {6, 2360} -> -1795/108, 
 {6, 2361} -> -32455/216, {6, 2362} -> -1105/108, 
 {6, 2363} -> -18042605/10368, {6, 2364} -> -11438455/31104, 
 {6, 2366} -> -92675/102, {6, 2367} -> -85/12, {6, 2368} -> -65/3, 
 {6, 2369} -> -151685/486, {6, 2370} -> -275/9, {6, 2372} -> -745/36, 
 {6, 2373} -> -151685/486, {6, 2375} -> 65/3, {6, 2376} -> -160/9, 
 {6, 2377} -> -50/9, {6, 2378} -> -56095/54, {6, 2379} -> 275/9, 
 {6, 2380} -> 10/3, {6, 2381} -> -205265/306, {6, 2382} -> 85/18, 
 {6, 2383} -> -44093345/33048, {6, 2384} -> -85/36, {6, 2385} -> -69695/306, 
 {6, 2386} -> 3585440/4131, {6, 2387} -> -5228765/11016, 
 {6, 2389} -> 205945/306, {6, 2390} -> 1170, {6, 2391} -> 605/3, 
 {6, 2392} -> 320/9, {6, 2393} -> -1535/18, {6, 2394} -> 605/3, 
 {6, 2395} -> -1170, {6, 2396} -> 2750/3, {6, 2397} -> 10/3, 
 {6, 2398} -> 1210/9, {6, 2399} -> -205945/306, {6, 2400} -> -127015/102, 
 {6, 2401} -> -207305/306, {6, 2403} -> -3805895/4131, {6, 2404} -> -5/2, 
 {6, 2405} -> -860105/1377, {6, 2406} -> 4727585/16524, 
 {6, 2407} -> -205945/306, {6, 2408} -> 20, {6, 2409} -> 14555/459, 
 {6, 2410} -> -5/3, {6, 2411} -> 20615/54, {6, 2412} -> 20, 
 {6, 2413} -> -2156765/5508, {6, 2414} -> 65/3, {6, 2416} -> -27718375/1296, 
 {6, 2417} -> -715/27, {6, 2418} -> 897565/864, {6, 2419} -> -5/3, 
 {6, 2420} -> 20615/54, {6, 2423} -> -20, {6, 2424} -> -20, 
 {6, 2425} -> -14555/459, {6, 2426} -> 160/9, {6, 2427} -> -235760/459, 
 {6, 2429} -> -5684915/648, {6, 2430} -> -2156765/5508, {6, 2431} -> -10/9, 
 {6, 2432} -> 3295/9, {6, 2433} -> -65/3, {6, 2434} -> 205945/306, 
 {6, 2435} -> -20, {6, 2436} -> -59620/153, {6, 2437} -> 160/3, 
 {6, 2438} -> 7529465/1296, {6, 2439} -> 1285175/1836, 
 {6, 2440} -> 72760535/2592, {6, 2441} -> -1145/162, 
 {6, 2442} -> -24148165/31104, {6, 2443} -> 236139415/176256, 
 {6, 2444} -> 111385/2176, {6, 2445} -> -48374275/2592, 
 {6, 2446} -> -3277865/648, {6, 2447} -> -690655/288, 
 {6, 2448} -> -595345/576, {6, 2449} -> 690655/384, 
 {6, 2450} -> -10123256555/528768, {6, 2452} -> 5/4, {6, 2453} -> -45/8, 
 {6, 2454} -> 145/9, {6, 2455} -> -2845/24, {6, 2456} -> 784135/648, 
 {6, 2457} -> 605/36, {6, 2458} -> 122605/486, {6, 2459} -> 557215/1944, 
 {6, 2460} -> 50/9, {6, 2461} -> -804295/5508, {6, 2462} -> -115325/1224, 
 {6, 2463} -> -2485/72, {6, 2464} -> -1131005/5508, {6, 2465} -> 661690/1377, 
 {6, 2466} -> -928375/11016, {6, 2467} -> 40/9, {6, 2468} -> 83965/918, 
 {6, 2469} -> 305/3, {6, 2470} -> 584960/459, {6, 2471} -> 3671095/5508, 
 {6, 2472} -> 1497535/1377, {6, 2473} -> -1795/108, {6, 2474} -> -25475/108, 
 {6, 2475} -> -220/27, {6, 2476} -> -22183225/3456, 
 {6, 2477} -> 2847655/2592, {6, 2478} -> -85/36, {6, 2479} -> 2035/18, 
 {6, 2480} -> 280520/243, {6, 2481} -> -336965/972, 
 {6, 2483} -> 2691665/2754, {6, 2484} -> 1243615/5508, 
 {6, 2485} -> -15905/68, {6, 2486} -> 5555/54, {6, 2487} -> 40/9, 
 {6, 2488} -> 27005/72, {6, 2489} -> -2503295/5184, {6, 2490} -> 5555/54, 
 {6, 2492} -> 15905/68, {6, 2493} -> 113800/459, {6, 2494} -> 26885/192, 
 {6, 2495} -> 115/9, {6, 2496} -> -40/9, {6, 2497} -> 30065/153, 
 {6, 2498} -> 10, {6, 2499} -> -49623985/66096, {6, 2500} -> -10, 
 {6, 2501} -> -395245/5832, {6, 2502} -> -2996725/16524, 
 {6, 2503} -> -19495825/16524, {6, 2504} -> 30784195/15552, 
 {6, 2505} -> -1535815/5832, {6, 2506} -> -11852935/16524, 
 {6, 2507} -> 232417465/264384, {6, 2508} -> -167078185/1057536, 
 {6, 2510} -> -816095/1836, {6, 2512} -> 2540935/5508, 
 {6, 2513} -> 183515/1944, {6, 2514} -> 155/6, {6, 2515} -> -40/3, 
 {6, 2516} -> 284335/153, {6, 2517} -> 24464975/11016, 
 {6, 2518} -> -3793475/5508, {6, 2519} -> 25/12, {6, 2520} -> -45/8, 
 {6, 2521} -> -286630/153, {6, 2524} -> 20, {6, 2525} -> -2725/162, 
 {6, 2528} -> -45/2, {6, 2529} -> -20, {6, 2531} -> 5399995/4131, 
 {6, 2532} -> 147845/972, {6, 2533} -> -2725/162, {6, 2534} -> -15, 
 {6, 2535} -> -155/6, {6, 2536} -> -1251788935/793152, {6, 2537} -> -155/12, 
 {6, 2538} -> -2171860/4131, {6, 2539} -> 153748295/66096, 
 {6, 2540} -> 215/12, {6, 2541} -> -143315/153, {6, 2542} -> -45467345/16524, 
 {6, 2543} -> -68771905/66096, {6, 2545} -> -20/3, {6, 2546} -> 40/3, 
 {6, 2547} -> -568670/459, {6, 2548} -> -353125/4131, 
 {6, 2549} -> -473555/3672, {6, 2550} -> 250/3, {6, 2551} -> 145/3, 
 {6, 2552} -> 568670/459, {6, 2554} -> 140/3, {6, 2555} -> -204215/486, 
 {6, 2558} -> 580/9, {6, 2559} -> -140/3, {6, 2560} -> 29268835/16524, 
 {6, 2561} -> 147845/972, {6, 2562} -> -204215/486, {6, 2564} -> 20, 
 {6, 2565} -> 2495945/49572, {6, 2566} -> -95/6, {6, 2567} -> -1573505/11016, 
 {6, 2568} -> -20/3, {6, 2570} -> 20700175/33048, {6, 2571} -> -496975/729, 
 {6, 2572} -> 5, {6, 2573} -> -2645/12, {6, 2574} -> -1925/24, 
 {6, 2575} -> 263680/459, {6, 2577} -> 215/12, {6, 2578} -> -63445/243, 
 {6, 2579} -> 45, {6, 2582} -> -815/6, {6, 2583} -> -215/12, 
 {6, 2584} -> -2485/108, {6, 2585} -> 340/3, {6, 2586} -> -1015/3, 
 {6, 2587} -> -63445/243, {6, 2588} -> -30, {6, 2589} -> -45, 
 {6, 2590} -> 115/6, {6, 2591} -> 100154575/264384, {6, 2592} -> -115/12, 
 {6, 2593} -> -15/2, {6, 2594} -> -131840/459, {6, 2595} -> -21703625/66096, 
 {6, 2596} -> 318635/5832, {6, 2597} -> 605/6, {6, 2598} -> 45/2, 
 {6, 2599} -> 33400/81, {6, 2600} -> -80/3, {6, 2601} -> 45, 
 {6, 2603} -> 33400/81, {6, 2604} -> 118385/486, {6, 2605} -> 80/3, 
 {6, 2607} -> 103405/243, {6, 2608} -> -45, {6, 2609} -> -45, 
 {6, 2610} -> -5/6, {6, 2611} -> 1064875/729, {6, 2612} -> -5/12, 
 {6, 2613} -> 605/12, {6, 2614} -> 182300/243, {6, 2615} -> 72845/648, 
 {6, 2616} -> 15, {6, 2617} -> 60, {6, 2618} -> 60, {6, 2619} -> 605/9, 
 {6, 2620} -> -60, {6, 2621} -> 568670/459, {6, 2624} -> -15, 
 {6, 2625} -> -15, {6, 2626} -> -45, {6, 2627} -> -6899855/22032, 
 {6, 2628} -> 1735/12, {6, 2629} -> 1465/36, {6, 2630} -> -15, 
 {6, 2632} -> 10/3, {6, 2633} -> -223025/243, {6, 2634} -> -100/3, 
 {6, 2635} -> -12055/12, {6, 2636} -> -40/3, {6, 2637} -> 63445/243, 
 {6, 2638} -> -45, {6, 2640} -> 2150, {6, 2641} -> 2030/3, {6, 2642} -> 10/3, 
 {6, 2643} -> -223025/243, {6, 2644} -> 5/3, {6, 2645} -> 24995/27, 
 {6, 2646} -> 100/3, {6, 2647} -> 12055/12, {6, 2649} -> 115/3, 
 {6, 2650} -> 689660/1377, {6, 2651} -> -340/3, {6, 2653} -> 2030/3, 
 {6, 2654} -> -40/3, {6, 2655} -> 63445/243, {6, 2656} -> 30, 
 {6, 2657} -> 45, {6, 2658} -> 15, {6, 2661} -> -4/27, {6, 2662} -> -4/9, 
 {6, 2664} -> 320/27, {6, 2665} -> 30, {6, 2666} -> -4375/6, 
 {6, 2667} -> 8635/54, {6, 2668} -> -10420/3, {6, 2669} -> -115/18, 
 {6, 2670} -> -3700/9, {6, 2671} -> 153685/243, 
 {6, 2672} -> 269266975/793152, {6, 2673} -> 80/9, {6, 2674} -> 64/3, 
 {6, 2675} -> 5075/3, {6, 2676} -> 2045/6, {6, 2677} -> 20, {6, 2678} -> -60, 
 {6, 2679} -> -15, {6, 2680} -> 5363125/1944, {6, 2682} -> -155/12, 
 {6, 2683} -> 705445/11016, {6, 2684} -> 357875/33048, {6, 2685} -> -245/24, 
 {6, 2686} -> -284335/306, {6, 2687} -> -28217185/66096, 
 {6, 2688} -> -51828055/44064, {6, 2689} -> 10, {6, 2690} -> -19409335/33048, 
 {6, 2691} -> 125/3, {6, 2692} -> 284335/459, {6, 2693} -> 14377235/16524, 
 {6, 2694} -> 16526675/66096, {6, 2695} -> -65/4, {6, 2696} -> -2285/24, 
 {6, 2697} -> -284335/918, {6, 2698} -> 7803605/33048, 
 {6, 2699} -> -1250495/7776, {6, 2700} -> -5/12, {6, 2701} -> 605/12, 
 {6, 2702} -> 2177045/1944, {6, 2703} -> 341455/648, {6, 2704} -> 190490/459, 
 {6, 2705} -> 1465/24, {6, 2706} -> -6680/81, {6, 2707} -> 835/2, 
 {6, 2708} -> 545/162, {6, 2709} -> -30, {6, 2710} -> -6680/81, 
 {6, 2711} -> 317035/243, {6, 2712} -> -835/2, {6, 2713} -> -45445/972, 
 {6, 2714} -> -170/3, {6, 2715} -> 545/162, {6, 2719} -> 15, 
 {6, 2720} -> 191367395/528768, {6, 2721} -> 565/18, 
 {6, 2722} -> 67925815/99144, {6, 2723} -> 30475495/33048, 
 {6, 2724} -> -62495/324, {6, 2725} -> 999475/2916, 
 {6, 2726} -> 1138615/1836, {6, 2727} -> 626975/1224, 
 {6, 2728} -> -10330105/46656, {6, 2729} -> 2765/9, {6, 2730} -> -325/18, 
 {6, 2731} -> -50/3, {6, 2732} -> 220/9, {6, 2733} -> 20/3, 
 {6, 2734} -> 2696435/4131, {6, 2735} -> 2249545/3672, {6, 2736} -> -20/3, 
 {6, 2737} -> -461300/153, {6, 2738} -> -230650/153, {6, 2739} -> 6610/153, 
 {6, 2740} -> -119440/51, {6, 2741} -> 1788865/918, 
 {6, 2743} -> -29214515/16524, {6, 2744} -> 40/3, {6, 2746} -> -400/9, 
 {6, 2748} -> -1788865/918, {6, 2749} -> 5399995/4131, 
 {6, 2750} -> 25836715/4131, {6, 2751} -> 400/9, 
 {6, 2752} -> -29214515/16524, {6, 2753} -> -40/3, {6, 2754} -> 809390/153, 
 {6, 2755} -> -40/3, {6, 2756} -> 25/3, {6, 2757} -> -354162515/99144, 
 {6, 2758} -> -325/18, {6, 2759} -> 1047185/3672, {6, 2760} -> 30, 
 {6, 2761} -> -334705/153, {6, 2762} -> 24348275/16524, 
 {6, 2763} -> -12637610/12393, {6, 2765} -> -5/9, {6, 2766} -> -865/36, 
 {6, 2767} -> -205/8, {6, 2768} -> 142435/51, {6, 2769} -> 125/12, 
 {6, 2770} -> 65/3, {6, 2771} -> -29158925/16524, {6, 2772} -> -15, 
 {6, 2774} -> 325/9, {6, 2775} -> -65/3, {6, 2777} -> 2738155/5508, 
 {6, 2778} -> 5275/54, {6, 2779} -> -29158925/16524, {6, 2780} -> -45, 
 {6, 2781} -> 15, {6, 2782} -> 35/2, {6, 2783} -> 20/3, {6, 2784} -> 635/18, 
 {6, 2785} -> 98590685/88128, {6, 2786} -> -635/36, {6, 2787} -> -355/36, 
 {6, 2788} -> -47195/34, {6, 2789} -> -2549545/3888, 
 {6, 2790} -> 145415/1458, {6, 2791} -> 3348905/1836, 
 {6, 2792} -> -215345/972, {6, 2793} -> -100100/81, {6, 2794} -> -65/3, 
 {6, 2795} -> -5/3, {6, 2796} -> -5/3, {6, 2797} -> 65/3, 
 {6, 2798} -> -160/3, {6, 2799} -> 10/3, {6, 2800} -> -315/2, 
 {6, 2801} -> 5/3, {6, 2802} -> 100100/81, {6, 2803} -> 265075/486, 
 {6, 2804} -> 8314925/8262, {6, 2805} -> -455/18, 
 {6, 2806} -> -644739775/198288, {6, 2807} -> -455/36, 
 {6, 2808} -> 3502925/3672, {6, 2809} -> -54913895/33048, 
 {6, 2810} -> -8018825/99144, {6, 2811} -> -65/6, {6, 2812} -> -4994995/8262, 
 {6, 2813} -> 11290/9, {6, 2815} -> 40/3, {6, 2816} -> -320/9, 
 {6, 2817} -> 485/9, {6, 2819} -> -11290/9, {6, 2821} -> 718280/153, 
 {6, 2822} -> -10/3, {6, 2823} -> -40/3, {6, 2824} -> 4994995/8262, 
 {6, 2825} -> 14977660/4131, {6, 2826} -> 8149685/8262, {6, 2827} -> 125/9, 
 {6, 2828} -> -26127665/16524, {6, 2829} -> 45/2, 
 {6, 2830} -> -18856255/8262, {6, 2831} -> -20058515/49572, 
 {6, 2833} -> 2952955/8262, {6, 2834} -> 20, {6, 2835} -> -13780/153, 
 {6, 2836} -> 135/2, {6, 2837} -> -20, {6, 2839} -> 29158925/16524, 
 {6, 2840} -> 15, {6, 2842} -> 9520/27, {6, 2843} -> 1165/18, 
 {6, 2844} -> 135/2, {6, 2845} -> 20, {6, 2846} -> -20, 
 {6, 2847} -> 13780/153, {6, 2849} -> 635/9, {6, 2850} -> 1387265/5508, 
 {6, 2852} -> -5275/27, {6, 2854} -> 29158925/16524, {6, 2855} -> 45, 
 {6, 2856} -> -15, {6, 2858} -> -2952955/8262, {6, 2859} -> -235/9, 
 {6, 2860} -> 879655/306, {6, 2861} -> -20, {6, 2862} -> 8/27, 
 {6, 2863} -> -4/3, {6, 2864} -> 155/9, {6, 2865} -> 140/9, {6, 2866} -> 120, 
 {6, 2867} -> -500/3, {6, 2868} -> -273715/459, {6, 2869} -> -5515/18, 
 {6, 2870} -> 70/9, {6, 2871} -> 1915/216, {6, 2872} -> -41847145/16524, 
 {6, 2873} -> -404593595/264384, {6, 2874} -> 80/3, {6, 2875} -> 64, 
 {6, 2876} -> 1225/18, {6, 2877} -> 1435/54, {6, 2878} -> 320/27, 
 {6, 2879} -> -640/9, {6, 2880} -> -80/9, {6, 2881} -> 113572345/33048, 
 {6, 2882} -> -25/18, {6, 2883} -> -160/9, {6, 2884} -> -2403145/4131, 
 {6, 2885} -> -227930/153, {6, 2886} -> -8680/17, 
 {6, 2887} -> 80571425/33048, {6, 2888} -> -33029125/22032, 
 {6, 2889} -> -55/12, {6, 2890} -> -1795/72, {6, 2891} -> -277705/306, 
 {6, 2892} -> 69249595/33048, {6, 2893} -> -169608365/132192, 
 {6, 2894} -> -455/36, {6, 2895} -> 20395975/33048, 
 {6, 2896} -> -9628145/4131, {6, 2897} -> -11616835/11016, 
 {6, 2898} -> 220/9, {6, 2899} -> 60542765/33048, {6, 2900} -> -5309035/2754, 
 {6, 2901} -> 20020/27, {6, 2902} -> 185005/612, {6, 2904} -> 545/54, 
 {6, 2905} -> -20/3, {6, 2906} -> 160/9, {6, 2907} -> -155/9, 
 {6, 2909} -> -185005/612, {6, 2911} -> 124723765/16524, {6, 2912} -> -200/9, 
 {6, 2913} -> 545/54, {6, 2914} -> 20/3, {6, 2915} -> -20020/27, 
 {6, 2916} -> 816185/243, {6, 2918} -> 70/3, 
 {6, 2919} -> -1799088235/1586304, {6, 2920} -> 440/27, 
 {6, 2921} -> 7542230/4131, {6, 2922} -> -8096885/7344, 
 {6, 2923} -> -10185545/33048, {6, 2924} -> 30826385/16524, 
 {6, 2925} -> 228861625/66096, {6, 2926} -> 152949925/29376, 
 {6, 2928} -> 395/9, {6, 2929} -> 20/9, {6, 2930} -> 640/9, 
 {6, 2931} -> -230/3, {6, 2932} -> -555410/459, {6, 2933} -> -10, 
 {6, 2934} -> -760/9, {6, 2935} -> -807425/306, {6, 2936} -> -120, 
 {6, 2938} -> -400/9, {6, 2939} -> 760/9, {6, 2940} -> -2485/108, 
 {6, 2941} -> 3031205/1836, {6, 2942} -> -580/27, {6, 2943} -> -807425/306, 
 {6, 2944} -> 1160/9, {6, 2945} -> 120, {6, 2946} -> -40/3, 
 {6, 2947} -> -40/3, {6, 2948} -> -15, {6, 2949} -> -41359325/44064, 
 {6, 2950} -> 245/9, {6, 2951} -> 200/9, {6, 2952} -> 765530/459, 
 {6, 2953} -> 6079255/5508, {6, 2954} -> -334715/1944, 
 {6, 2955} -> 308780/153, {6, 2956} -> 70/3, {6, 2957} -> 160/9, 
 {6, 2958} -> -400/3, {6, 2959} -> -400/9, {6, 2960} -> -220/3, 
 {6, 2961} -> 160/9, {6, 2962} -> 4060/9, {6, 2963} -> 400/3, 
 {6, 2964} -> 40/3, {6, 2965} -> 101000/51, {6, 2966} -> -76435/153, 
 {6, 2967} -> 157450/153, {6, 2968} -> 63425/153, {6, 2969} -> 478640/459, 
 {6, 2970} -> -103040/51, {6, 2971} -> -3800/9, {6, 2973} -> -963410/459, 
 {6, 2974} -> -40/3, {6, 2976} -> 3800/9, {6, 2977} -> 568670/459, 
 {6, 2978} -> 555760/153, {6, 2979} -> -963410/459, {6, 2980} -> 40/3, 
 {6, 2981} -> 103040/51, {6, 2982} -> 807350/153, {6, 2983} -> 101680/51, 
 {6, 2984} -> 3384175/1836, {6, 2985} -> 144695/459, 
 {6, 2986} -> 1751285/1377, {6, 2987} -> 103040/51, 
 {6, 2989} -> -2627255/918, {6, 2990} -> -580/3, {6, 2991} -> -140/3, 
 {6, 2992} -> -325/9, {6, 2993} -> 5761445/2754, {6, 2994} -> 380/3, 
 {6, 2996} -> 4120/27, {6, 2997} -> -520/9, {6, 2998} -> -580/3, 
 {6, 2999} -> 140/3, {6, 3001} -> 2627255/918, {6, 3002} -> 115/3, 
 {6, 3003} -> 689660/1377, {6, 3004} -> 475/9, {6, 3005} -> -443690/459, 
 {6, 3007} -> 1160/27, {6, 3008} -> -325/9, {6, 3009} -> 5761445/2754, 
 {6, 3010} -> -1160/9, {6, 3011} -> -380/3, {6, 3012} -> -103040/51, 
 {6, 3013} -> 34550/51, {6, 3014} -> 40/3, {6, 3015} -> 31/243, 
 {6, 3016} -> -1/9, {6, 3017} -> 25/2, {6, 3018} -> -40/27, 
 {6, 3019} -> 40/3, {6, 3020} -> 40/3, {6, 3021} -> 10865/72, 
 {6, 3022} -> -2420/9, {6, 3023} -> 230/27, {6, 3024} -> 1130/27, 
 {6, 3025} -> -14215595/7344, {6, 3026} -> 76985/486, {6, 3027} -> 20/9, 
 {6, 3028} -> 16/3, {6, 3029} -> 1100/9, {6, 3030} -> -490/27, 
 {6, 3031} -> 1700/27, {6, 3032} -> -100/9, {6, 3033} -> -425/9, 
 {6, 3034} -> 3877895/544, {6, 3035} -> -395/18, {6, 3036} -> 20, 
 {6, 3037} -> -70/9, {6, 3038} -> 285865/459, {6, 3039} -> -1032275/3672, 
 {6, 3040} -> 35795885/22032, {6, 3041} -> -10/3, {6, 3042} -> -10/3, 
 {6, 3043} -> 50/9, {6, 3044} -> 283295/153, {6, 3045} -> 939305/918, 
 {6, 3046} -> 760/3, {6, 3048} -> -757615/306, {6, 3049} -> -10/3, 
 {6, 3051} -> 200/9, {6, 3053} -> -760/3, {6, 3054} -> 14262305/11016, 
 {6, 3055} -> 32485405/11016, {6, 3056} -> 130/9, {6, 3057} -> -757615/306, 
 {6, 3058} -> 10/3, {6, 3059} -> 15745/17, {6, 3060} -> 20/3, 
 {6, 3061} -> 155/18, {6, 3062} -> 48663035/33048, {6, 3063} -> 305/54, 
 {6, 3064} -> 1315745/2754, {6, 3065} -> -470/27, {6, 3066} -> 1195550/1377, 
 {6, 3067} -> -1301480/4131, {6, 3068} -> -3983995/33048, {6, 3071} -> -10/3, 
 {6, 3072} -> 865/6, {6, 3073} -> -175/9, {6, 3074} -> 160/9, 
 {6, 3075} -> 1510/3, {6, 3077} -> -80/9, {6, 3079} -> -80/9, 
 {6, 3080} -> 215/54, {6, 3081} -> 160/9, {6, 3082} -> -7495/6, 
 {6, 3083} -> -1510/3, {6, 3084} -> -40/3, {6, 3085} -> 115/2, 
 {6, 3086} -> -25/9, {6, 3087} -> -26335/162, {6, 3088} -> -35/18, 
 {6, 3089} -> -255/4, {6, 3090} -> -560/3, {6, 3091} -> 4255/54, 
 {6, 3093} -> -55/2, {6, 3094} -> -963410/459, {6, 3095} -> -590/3, 
 {6, 3097} -> 25/3, {6, 3098} -> 7660/9, {6, 3099} -> -2125/27, 
 {6, 3100} -> -963410/459, {6, 3101} -> 1210/9, {6, 3102} -> 590/3, 
 {6, 3103} -> 55/2, {6, 3104} -> 55/2, {6, 3105} -> 265/6, {6, 3106} -> 5/3, 
 {6, 3107} -> 187375/1836, {6, 3108} -> 5/3, {6, 3109} -> 115/9, 
 {6, 3110} -> 1735/108, {6, 3112} -> 55/2, {6, 3114} -> 565/9, 
 {6, 3115} -> 10/3, {6, 3116} -> 2285/6, {6, 3118} -> -215/12, 
 {6, 3119} -> -325/9, {6, 3120} -> -2345465/5508, {6, 3121} -> -5/3, 
 {6, 3122} -> -1720/3, {6, 3124} -> -6981755/1296, {6, 3125} -> 1287475/2592, 
 {6, 3126} -> 10/3, {6, 3127} -> 2285/6, {6, 3129} -> 215/12, 
 {6, 3131} -> -565/9, {6, 3133} -> 160/9, {6, 3134} -> -17165/153, 
 {6, 3135} -> -1795/27, {6, 3136} -> -403945/864, {6, 3137} -> -325/9, 
 {6, 3138} -> -2345465/5508, {6, 3139} -> -10/9, {6, 3140} -> 5695/9, 
 {6, 3141} -> 5/3, {6, 3142} -> 1720/3, {6, 3144} -> -55/2, 
 {6, 3145} -> -50/3, {6, 3146} -> -20/3, {6, 3147} -> -40/243, 
 {6, 3150} -> 40/9, {6, 3151} -> -2375/12, {6, 3152} -> -28819145/5184, 
 {6, 3153} -> -445/72, {6, 3154} -> -11712895/1296, {6, 3155} -> -2165/162, 
 {6, 3156} -> -1205555/7776, {6, 3157} -> 8172755/10368, 
 {6, 3158} -> 2805508775/2115072, {6, 3161} -> 11139245/1296, 
 {6, 3162} -> 5383715/1728, {6, 3163} -> -10065995/2592, 
 {6, 3164} -> 18157805/1728, {6, 3165} -> 10065995/3456, 
 {6, 3166} -> -1706447045/62208, {6, 3168} -> -10/9, {6, 3169} -> 235/6, 
 {6, 3170} -> 245/9, {6, 3171} -> 655/9, {6, 3172} -> -5/6, 
 {6, 3173} -> 1165/18, {6, 3174} -> 10/9, {6, 3175} -> -380/9, 
 {6, 3176} -> 55/18, {6, 3177} -> 515/3, {6, 3178} -> 8255/8, 
 {6, 3179} -> 2842625/1728, {6, 3180} -> 380/9, {6, 3182} -> -1550/27, 
 {6, 3183} -> -5314355/1296, {6, 3184} -> 55/18, {6, 3185} -> -2285/9, 
 {6, 3186} -> -515/3, {6, 3187} -> 20/3, {6, 3189} -> 55/6, 
 {6, 3190} -> -804913355/248832, {6, 3191} -> -5/2, {6, 3192} -> -17885/108, 
 {6, 3193} -> 640/27, {6, 3194} -> 62069335/31104, 
 {6, 3195} -> -67844455/124416, {6, 3198} -> -351395/486, {6, 3200} -> -210, 
 {6, 3202} -> 5/3, {6, 3205} -> 80/9, {6, 3206} -> -10/9, 
 {6, 3207} -> 4235/9, {6, 3208} -> 210, {6, 3209} -> 351395/486, 
 {6, 3210} -> 256975/486, {6, 3211} -> -3200075/4131, {6, 3212} -> 620/27, 
 {6, 3213} -> 29265605/16524, {6, 3214} -> -25/6, {6, 3215} -> -1005625/8262, 
 {6, 3216} -> 4330775/2916, {6, 3217} -> -40/3, {6, 3218} -> 1149455/486, 
 {6, 3219} -> 65/3, {6, 3220} -> -10/3, {6, 3221} -> 151685/486, 
 {6, 3222} -> 80/3, {6, 3223} -> -160/9, {6, 3224} -> -5/3, 
 {6, 3225} -> -700, {6, 3227} -> 800/27, {6, 3228} -> 745/18, 
 {6, 3229} -> -10/3, {6, 3230} -> 151685/486, {6, 3232} -> -80/3, 
 {6, 3233} -> -65/3, {6, 3234} -> 80/9, {6, 3236} -> -35/27, 
 {6, 3237} -> -160/9, {6, 3238} -> -55/9, {6, 3239} -> 65060/27, 
 {6, 3240} -> 5/3, {6, 3241} -> 700, {6, 3242} -> 40/3, 
 {6, 3243} -> -1149455/486, {6, 3244} -> 490/3, {6, 3245} -> 845/27, 
 {6, 3246} -> 701155/306, {6, 3247} -> 4/27, {6, 3248} -> 4/9, 
 {6, 3250} -> -320/27, {6, 3251} -> -160/3, {6, 3252} -> 305/9, 
 {6, 3253} -> -6955/27, {6, 3254} -> -1855/18, {6, 3255} -> -1405/162, 
 {6, 3256} -> -11525/216, {6, 3257} -> -145495/486, 
 {6, 3258} -> -2771695/22032, {6, 3259} -> -80/9, {6, 3260} -> -64/3, 
 {6, 3261} -> 2905/18, {6, 3262} -> 55/2, {6, 3263} -> -380/9, 
 {6, 3264} -> 460/3, {6, 3265} -> 95/3, {6, 3266} -> 2359985/972, 
 {6, 3268} -> 310/27, {6, 3269} -> -8105705/33048, {6, 3270} -> 593305/8262, 
 {6, 3271} -> 20020/81, {6, 3272} -> -6680/27, {6, 3274} -> 3115/9, 
 {6, 3276} -> 40/9, {6, 3277} -> -6680/27, {6, 3280} -> -40/9, 
 {6, 3281} -> 280/9, {6, 3282} -> -32425/486, {6, 3283} -> -3115/9, 
 {6, 3284} -> -20020/81, {6, 3285} -> 250/3, {6, 3286} -> 1373935/486, 
 {6, 3287} -> 455/27, {6, 3288} -> -563652605/396576, {6, 3289} -> 275/18, 
 {6, 3290} -> -15131015/8262, {6, 3291} -> 3598105/1836, 
 {6, 3292} -> 12952525/11664, {6, 3293} -> -2765/9, {6, 3294} -> -365/27, 
 {6, 3295} -> 134005/306, {6, 3297} -> -1170, {6, 3298} -> -605/3, 
 {6, 3299} -> -60, {6, 3300} -> 963410/459, {6, 3301} -> 590/3, 
 {6, 3302} -> -290/9, {6, 3303} -> 3880/27, {6, 3304} -> 1565/9, 
 {6, 3305} -> -605/3, {6, 3307} -> 60, {6, 3309} -> 1170, 
 {6, 3311} -> -8170/9, {6, 3313} -> 4070/27, {6, 3314} -> 963410/459, 
 {6, 3315} -> -1210/9, {6, 3316} -> -590/3, {6, 3317} -> 365/27, 
 {6, 3318} -> -134005/306, {6, 3319} -> -235/9, {6, 3320} -> 93395/34, 
 {6, 3321} -> 845/27, {6, 3322} -> 703195/306, {6, 3323} -> -169/243, 
 {6, 3324} -> 19/9, {6, 3325} -> 15/2, {6, 3326} -> -500/27, 
 {6, 3327} -> -40/3, {6, 3328} -> -125, {6, 3329} -> -20935/36, 
 {6, 3330} -> -1105/3, {6, 3331} -> 1535/162, {6, 3332} -> -15355/108, 
 {6, 3333} -> -1543255/1224, {6, 3334} -> 113337455/66096, 
 {6, 3335} -> -380/9, {6, 3336} -> -304/3, {6, 3337} -> 1475/9, 
 {6, 3338} -> 200/3, {6, 3339} -> -340/9, {6, 3340} -> -100/3, 
 {6, 3341} -> 85/3, {6, 3342} -> 8031455/816, {6, 3344} -> -379715/918, 
 {6, 3345} -> 1520/9, {6, 3347} -> -80/3, {6, 3348} -> -50/9, 
 {6, 3349} -> -250/9, {6, 3352} -> -1520/9, {6, 3354} -> -355/9, 
 {6, 3355} -> 20/9, {6, 3357} -> 80/3, {6, 3358} -> 379715/918, 
 {6, 3359} -> 223955/162, {6, 3360} -> -1741280/1377, {6, 3361} -> -5/3, 
 {6, 3362} -> 1118285/132192, {6, 3363} -> -20, {6, 3364} -> 2916295/16524, 
 {6, 3365} -> 24590155/66096, {6, 3366} -> 36475/54, {6, 3367} -> -440/9, 
 {6, 3368} -> 365/27, {6, 3369} -> -89905/1836, {6, 3370} -> -36475/108, 
 {6, 3371} -> -380435/918, {6, 3373} -> -20, {6, 3374} -> -394265/2754, 
 {6, 3375} -> 380435/1836, {6, 3376} -> -590/27, {6, 3378} -> 5/3, 
 {6, 3379} -> -35620/81, {6, 3380} -> -295/27, {6, 3381} -> 165/2, 
 {6, 3383} -> 100/3, {6, 3384} -> 13535/24, {6, 3385} -> -165/4, 
 {6, 3386} -> 13705/108, {6, 3387} -> -395/9, {6, 3388} -> 325/9, 
 {6, 3389} -> 1468585/3672, {6, 3390} -> 13705/216, {6, 3391} -> -100/3, 
 {6, 3393} -> 5/3, {6, 3394} -> 20405/54, {6, 3395} -> 50/3, 
 {6, 3397} -> 1220/9, {6, 3398} -> 298723565/6912, {6, 3399} -> 133405/256, 
 {6, 3401} -> 1430/27, {6, 3402} -> -7315865/20736, {6, 3403} -> -457385/432, 
 {6, 3405} -> 5/3, {6, 3406} -> -35620/81, {6, 3407} -> -295/27, 
 {6, 3410} -> -835/54, {6, 3411} -> -255, {6, 3413} -> -100/3, 
 {6, 3414} -> -13535/24, {6, 3415} -> -165/4, {6, 3417} -> 20, 
 {6, 3418} -> 394265/2754, {6, 3419} -> 380435/1836, {6, 3421} -> -3605/864, 
 {6, 3422} -> -380/3, {6, 3423} -> -140/9, {6, 3424} -> -160/9, 
 {6, 3425} -> 3026435/14688, {6, 3426} -> 1205585/918, {6, 3428} -> 3590/27, 
 {6, 3429} -> 45778435/2592, {6, 3430} -> 144425/96, {6, 3431} -> -395/9, 
 {6, 3432} -> 325/9, {6, 3433} -> 1468585/3672, {6, 3434} -> 13705/216, 
 {6, 3436} -> 10/9, {6, 3437} -> -21295/54, {6, 3438} -> -805/3, 
 {6, 3440} -> -5/3, {6, 3441} -> -20405/54, {6, 3442} -> 50/3, 
 {6, 3443} -> 440/9, {6, 3444} -> -365/27, {6, 3445} -> 89905/1836, 
 {6, 3446} -> -36475/108, {6, 3448} -> 40, {6, 3449} -> 40195/408, 
 {6, 3450} -> 356255/918, {6, 3452} -> -8435/216, {6, 3453} -> 620, 
 {6, 3456} -> 5/3, {6, 3457} -> -1/3, {6, 3458} -> -40/3, 
 {6, 3459} -> -11/162, {6, 3460} -> 55/27, {6, 3461} -> -1090/729, 
 {6, 3462} -> 191/81, {6, 3463} -> 1/6, {6, 3464} -> -10/3, 
 {6, 3465} -> -35/27, {6, 3466} -> 650/81, {6, 3468} -> -10/9, 
 {6, 3469} -> 100/9, {6, 3470} -> -400/9, {6, 3471} -> 16, 
 {6, 3472} -> 160/3, {6, 3473} -> 20, {6, 3474} -> 320/9, 
 {6, 3475} -> 173525735/5184, {6, 3476} -> -7255/54, {6, 3477} -> 1025/9, 
 {6, 3478} -> 232659925/15552, {6, 3479} -> -40, {6, 3481} -> 20/3, 
 {6, 3482} -> -8770/27, {6, 3483} -> -20/3, {6, 3484} -> -5, 
 {6, 3485} -> 715/18, {6, 3486} -> 125/3, {6, 3487} -> 160/81, 
 {6, 3488} -> -545/162, {6, 3489} -> -4679485/6912, 
 {6, 3490} -> -322066235/15552, {6, 3491} -> -2045/27, 
 {6, 3492} -> 344725/3672, {6, 3493} -> -7746995/128, {6, 3494} -> 715/81, 
 {6, 3495} -> 7631875/1944, {6, 3496} -> -14988005/22032, 
 {6, 3497} -> -11305409/176256, {6, 3498} -> -10/3, {6, 3499} -> 100/3, 
 {6, 3500} -> -200/9, {6, 3501} -> -320/27, {6, 3502} -> -8, {6, 3503} -> 80, 
 {6, 3504} -> 80/3, {6, 3505} -> 4480/81, {6, 3506} -> -160/3, 
 {6, 3507} -> -80/9, {6, 3508} -> 4944445/1728, {6, 3509} -> 4745/27, 
 {6, 3510} -> -1682645/1152, {6, 3511} -> -4863805/2304, 
 {6, 3512} -> -1162722535/124416, {6, 3513} -> -35, 
 {6, 3514} -> -8177095/3456, {6, 3515} -> 1045/18, {6, 3516} -> 100/9, 
 {6, 3517} -> -86166085/31104, {6, 3518} -> -140/9, {6, 3519} -> -1865/54, 
 {6, 3520} -> -6820615/6912, {6, 3521} -> 710/9, {6, 3522} -> 35/3, 
 {6, 3523} -> -4625/18, {6, 3524} -> 10/3, {6, 3525} -> 1300/9, 
 {6, 3526} -> -155/6, {6, 3527} -> -140/3, {6, 3528} -> -35, {7, 2} -> 41/4, 
 {7, 3} -> 11269/16, {7, 5} -> -4353/64, {7, 6} -> 152263/128, 
 {7, 7} -> -619/32, {7, 8} -> -807/16, {7, 9} -> -1079/16, 
 {7, 10} -> 47711/128, {7, 11} -> -3/32, {7, 12} -> 537/16, 
 {7, 13} -> -70355/32, {7, 14} -> -45/4, {7, 15} -> -93/4, {7, 17} -> 671/4, 
 {7, 19} -> 71/16, {7, 20} -> -51/4, {7, 21} -> 117/4, {7, 22} -> 783/64, 
 {7, 23} -> -3/4, {7, 24} -> 123/4, {7, 25} -> -10031/64, {7, 26} -> 17/2, 
 {7, 27} -> -51/4, {7, 28} -> -575/9, {7, 29} -> 631/32, {7, 30} -> -3707/48, 
 {7, 31} -> -1349/216, {7, 32} -> -25/16, {7, 33} -> 21/2, 
 {7, 34} -> -353/16, {7, 35} -> -3331/432, {7, 36} -> 137/8, 
 {7, 37} -> 8863/96, {7, 38} -> -31/12, {7, 39} -> 28537/256, 
 {7, 41} -> -76117/384, {7, 42} -> -152569/768, {7, 43} -> 153/32, 
 {7, 44} -> -1323/64, {7, 45} -> -49/16, {7, 46} -> -52081/768, 
 {7, 47} -> 21/64, {7, 48} -> -587/32, {7, 49} -> 271273/768, 
 {7, 50} -> 169/8, {7, 51} -> -561/16, {7, 52} -> -1265/36, 
 {7, 53} -> 6941/128, {7, 54} -> -3977/192, {7, 55} -> -9779/864, 
 {7, 56} -> -275/64, {7, 57} -> 231/8, {7, 58} -> -3883/64, 
 {7, 59} -> -150721/1728, {7, 60} -> 1507/32, {7, 61} -> 23893/384, 
 {7, 62} -> 73/12, {7, 63} -> 5029/16, {7, 65} -> -4199/48, 
 {7, 66} -> 32911/64, {7, 67} -> 293/48, {7, 68} -> -71/4, {7, 69} -> -135/8, 
 {7, 70} -> 5441/48, {7, 71} -> 31/16, {7, 72} -> -199/8, 
 {7, 73} -> -54683/64, {7, 74} -> 93/8, {7, 75} -> -153/8, 
 {7, 77} -> 1893/64, {7, 78} -> -27/32, {7, 79} -> -201/16, 
 {7, 80} -> -75/32, {7, 81} -> 63/4, {7, 82} -> -1059/32, 
 {7, 83} -> -2619/32, {7, 84} -> 411/16, {7, 85} -> 1503/64, {7, 86} -> 56, 
 {7, 87} -> -102, {7, 88} -> -345/2, {7, 89} -> 631/4, {7, 90} -> -9/2, 
 {7, 91} -> -67, {7, 92} -> -25/2, {7, 93} -> 84, {7, 94} -> -353/2, 
 {7, 95} -> -264, {7, 96} -> 137, {7, 97} -> 501/4, {7, 98} -> -29, 
 {7, 99} -> 18513/32, {7, 101} -> 5359/64, {7, 102} -> -3953/64, 
 {7, 104} -> 289/8, {7, 105} -> -20, {7, 106} -> -3617/8, {7, 107} -> -1/8, 
 {7, 108} -> -4, {7, 109} -> -1187/8, {7, 110} -> -3/4, {7, 111} -> -75/16, 
 {7, 114} -> 27/32, {7, 116} -> 99/32, {7, 117} -> 3/4, {7, 118} -> -189/32, 
 {7, 119} -> -141/32, {7, 120} -> -3/16, {7, 121} -> 39/4, {7, 122} -> 17/2, 
 {7, 123} -> -51/4, {7, 124} -> 575/9, {7, 125} -> 631/32, 
 {7, 126} -> 3653/48, {7, 127} -> -11929/216, {7, 128} -> -25/16, 
 {7, 129} -> 21/2, {7, 130} -> -353/16, {7, 131} -> -24491/432, 
 {7, 132} -> 137/8, {7, 133} -> -5857/96, {7, 134} -> -23/12, 
 {7, 135} -> 45593/256, {7, 137} -> -1759/384, {7, 138} -> 26703/256, 
 {7, 139} -> 89/48, {7, 140} -> 463/64, {7, 141} -> -51/8, 
 {7, 142} -> -86899/768, {7, 143} -> -215/64, {7, 144} -> -235/32, 
 {7, 145} -> -42157/256, {7, 146} -> 1/8, {7, 147} -> 51/16, 
 {7, 148} -> 1265/36, {7, 149} -> -631/128, {7, 150} -> 3707/192, 
 {7, 151} -> -52471/864, {7, 152} -> 25/64, {7, 153} -> -21/8, 
 {7, 154} -> 353/64, {7, 155} -> 3331/1728, {7, 156} -> -137/32, 
 {7, 157} -> -8863/384, {7, 158} -> 17/12, {7, 159} -> 17839/64, 
 {7, 161} -> 263/24, {7, 162} -> 19061/192, {7, 163} -> -31/32, 
 {7, 164} -> 69/16, {7, 165} -> 185/16, {7, 166} -> -1631/96, 
 {7, 167} -> -111/32, {7, 168} -> -79/16, {7, 169} -> -17855/48, 
 {7, 170} -> 9/8, {7, 182} -> 345/2, {7, 185} -> -345/2, {7, 190} -> 21/4, 
 {7, 191} -> -153/16, {7, 192} -> -115/2, {7, 193} -> 1893/128, 
 {7, 194} -> -18481/192, {7, 195} -> 19351/288, {7, 196} -> -75/64, 
 {7, 197} -> 63/8, {7, 198} -> -1059/64, {7, 199} -> 18749/576, 
 {7, 200} -> 411/32, {7, 201} -> 41309/384, {7, 202} -> -11/4, 
 {7, 203} -> 90159/256, {7, 205} -> -16615/128, {7, 206} -> 110829/256, 
 {7, 207} -> 59/16, {7, 208} -> -645/64, {7, 209} -> -63/8, 
 {7, 210} -> -12967/256, {7, 211} -> -159/64, {7, 212} -> -591/32, 
 {7, 213} -> -154791/256, {7, 214} -> 89/12, {7, 215} -> 111/8, 
 {7, 217} -> -5971/48, {7, 218} -> 9/16, {7, 219} -> -529/48, 
 {7, 220} -> 73/16, {7, 221} -> -129/8, {7, 222} -> -229/32, {7, 223} -> 1/2, 
 {7, 224} -> -33/2, {7, 225} -> 11243/96, {7, 227} -> 115/6, 
 {7, 228} -> 575/18, {7, 229} -> 230/27, {7, 230} -> 230/27, 
 {7, 231} -> -575/18, {7, 232} -> -18059/384, {7, 234} -> -20515/384, 
 {7, 235} -> -136927/384, {7, 236} -> -17/32, {7, 238} -> 123/16, 
 {7, 239} -> -31147/384, {7, 240} -> 17/32, {7, 241} -> -123/16, 
 {7, 242} -> 25831/48, {7, 251} -> -9/4, {7, 252} -> 1, {7, 256} -> 1, 
 {7, 258} -> -1, {7, 260} -> -1, {7, 261} -> -7, {7, 262} -> 51/4, 
 {7, 264} -> -631/32, {7, 265} -> 9/16, {7, 266} -> 67/8, {7, 267} -> 25/16, 
 {7, 268} -> -21/2, {7, 269} -> 353/16, {7, 270} -> 873/16, 
 {7, 271} -> -137/8, {7, 272} -> -501/32, {7, 273} -> 9/4, {7, 274} -> -2, 
 {7, 276} -> 2, {7, 278} -> -2, {7, 279} -> 2, {7, 307} -> -55/4, 
 {7, 308} -> -7/4, {7, 309} -> 11/2, {7, 310} -> 113369/4896, 
 {7, 311} -> 56/27, {7, 312} -> -107563/14688, {7, 313} -> 349807/2448, 
 {7, 314} -> 10105/96, {7, 315} -> 3/2, {7, 316} -> -5809/408, 
 {7, 317} -> -161771/1224, {7, 318} -> -27/16, {7, 319} -> -27/32, 
 {7, 320} -> 691/64, {7, 321} -> 243971/6528, {7, 322} -> -40055/3456, 
 {7, 323} -> 277415/14688, {7, 324} -> 146773/4896, {7, 325} -> 7915/384, 
 {7, 326} -> 2, {7, 327} -> -30347/1632, {7, 328} -> -110875/1632, 
 {7, 330} -> 75/16, {7, 331} -> 57/32, {7, 332} -> -749/1632, 
 {7, 333} -> -279/32, {7, 334} -> 48845/544, {7, 335} -> -14217/272, 
 {7, 337} -> 9/4, {7, 338} -> -4869/272, {7, 339} -> -613/102, 
 {7, 341} -> 10, {7, 342} -> 13, {7, 343} -> 91619/816, {7, 344} -> -9, 
 {7, 345} -> -433391/2448, {7, 346} -> 85721/408, {7, 347} -> -18, 
 {7, 348} -> 4, {7, 349} -> -71/3, {7, 350} -> -95699/816, {7, 353} -> 51/32, 
 {7, 355} -> 27/32, {7, 357} -> 141/16, {7, 358} -> -51/32, 
 {7, 359} -> -27/32, {7, 360} -> -141/16, {7, 362} -> 27/4, {7, 363} -> 93/8, 
 {7, 364} -> -13/16, {7, 365} -> 1217/136, {7, 366} -> 613/27, 
 {7, 367} -> 12356/459, {7, 368} -> -121495/1224, {7, 369} -> -1421/12, 
 {7, 370} -> 1, {7, 371} -> -203/24, {7, 372} -> 80503/816, 
 {7, 373} -> -7/16, {7, 374} -> 257/32, {7, 375} -> -217/64, 
 {7, 376} -> -141827/19584, {7, 377} -> 189737/3456, {7, 378} -> -3605/918, 
 {7, 379} -> -86623/2448, {7, 380} -> -10441/384, {7, 381} -> 913/1632, 
 {7, 382} -> 145859/4896, {7, 383} -> 21/8, {7, 384} -> 27/4, 
 {7, 385} -> -3/8, {7, 386} -> -9/8, {7, 387} -> -149/8, {7, 388} -> -27/8, 
 {7, 389} -> -9/2, {7, 390} -> -399/64, {7, 391} -> 3/4, {7, 392} -> -3, 
 {7, 393} -> 63/64, {7, 394} -> 185/8, {7, 395} -> -63/16, 
 {7, 396} -> -51/16, {7, 397} -> 1917/16, {7, 398} -> 193/16, 
 {7, 399} -> -927/8, {7, 400} -> -16, {7, 401} -> -16, {7, 402} -> -81/16, 
 {7, 403} -> -327/32, {7, 404} -> 327/64, {7, 405} -> 118571/6528, 
 {7, 406} -> -68003/1152, {7, 407} -> -57847/1224, {7, 408} -> 10609/102, 
 {7, 409} -> 48505/384, {7, 410} -> 3/4, {7, 411} -> -2545/544, 
 {7, 412} -> -454901/3264, {7, 415} -> -2303/216, {7, 416} -> -2303/216, 
 {7, 417} -> -277/16, {7, 418} -> -6719/144, {7, 419} -> 6719/144, 
 {7, 420} -> -41/4, {7, 421} -> -9/2, {7, 423} -> 3, {7, 424} -> 3, 
 {7, 426} -> 495/32, {7, 427} -> -3/2, {7, 428} -> -351/32, {7, 429} -> 8, 
 {7, 430} -> 5/2, {7, 431} -> -1, {7, 432} -> 3/2, {7, 433} -> -1, 
 {7, 434} -> 1/2, {7, 435} -> -1/2, {7, 437} -> -1, {7, 438} -> -1, 
 {7, 439} -> -3, {7, 442} -> -3, {7, 443} -> -2655/272, {7, 444} -> 4, 
 {7, 445} -> -88265/2448, {7, 446} -> 10261/408, {7, 448} -> -1, 
 {7, 449} -> 107/24, {7, 450} -> 3471/272, {7, 451} -> -9/4, 
 {7, 452} -> -7/2, {7, 453} -> 3, {7, 454} -> 1/2, {7, 455} -> -2, 
 {7, 456} -> 1/2, {7, 457} -> -3/2, {7, 458} -> 3, {7, 459} -> -1, 
 {7, 460} -> 1, {7, 461} -> 3/8, {7, 462} -> 3/16, {7, 463} -> -9/16, 
 {7, 464} -> -9/16, {7, 465} -> 3/16, {7, 466} -> 3/8, {7, 467} -> 3/8, 
 {7, 468} -> -3/16, {7, 469} -> -3/16, {7, 470} -> -3/16, {7, 471} -> -3/16, 
 {7, 472} -> 3/8, {7, 473} -> -3/8, {7, 474} -> 9/16, {7, 475} -> -3/16, 
 {7, 476} -> -3/16, {7, 477} -> 9/16, {7, 478} -> -3/8, {7, 479} -> 3/8, 
 {7, 480} -> -3/16, {7, 481} -> -3/16, {7, 482} -> -3/16, {7, 483} -> -3/16, 
 {7, 484} -> 3/8, {7, 485} -> -9/2, {7, 486} -> -7/4, {7, 487} -> 36653/288, 
 {7, 488} -> 482/17, {7, 489} -> -2, {7, 490} -> -84691/1224, 
 {7, 491} -> -5135/68, {7, 492} -> -3/2, {7, 493} -> 145/36, 
 {7, 494} -> 36799/408, {7, 495} -> -746005/4896, {7, 496} -> -21/16, 
 {7, 497} -> -129/16, {7, 499} -> 34151/1152, {7, 500} -> 22609/1088, 
 {7, 501} -> 147/32, {7, 502} -> -1602401/19584, {7, 503} -> -15201/272, 
 {7, 504} -> -115/64, {7, 505} -> -7897/1152, {7, 506} -> 447349/9792, 
 {7, 507} -> -794443/19584, {7, 509} -> -75/16, {7, 510} -> 15/2, 
 {7, 511} -> 1051/544, {7, 512} -> -3, {7, 513} -> -15391/1632, 
 {7, 514} -> -2311/136, {7, 515} -> -9/32, {7, 516} -> 15/32, 
 {7, 517} -> -113/68, {7, 518} -> -607/136, {7, 520} -> -38, {7, 521} -> 28, 
 {7, 522} -> 71, {7, 523} -> 16, {7, 524} -> -153433/408, 
 {7, 525} -> -2178/17, {7, 526} -> 5, {7, 527} -> -11, {7, 528} -> 4241/24, 
 {7, 529} -> -66, {7, 530} -> 21/4, {7, 531} -> -18, {7, 533} -> -13975/144, 
 {7, 534} -> 13/16, {7, 535} -> -51/8, {7, 536} -> 2489/144, {7, 537} -> -3, 
 {7, 538} -> 61/16, {7, 539} -> 3421/72, {7, 540} -> -16175/144, 
 {7, 541} -> 15901/144, {7, 542} -> 39/16, {7, 543} -> -149/16, 
 {7, 545} -> -18473/1152, {7, 546} -> -6131/1088, {7, 547} -> -185/32, 
 {7, 548} -> 461623/19584, {7, 549} -> 4523/272, {7, 550} -> 153/64, 
 {7, 551} -> 90775/1152, {7, 552} -> -163613/3264, {7, 553} -> 559957/19584, 
 {7, 554} -> 27/8, {7, 555} -> -261/16, {7, 557} -> 1893/64, {7, 558} -> 9/8, 
 {7, 559} -> -201/16, {7, 560} -> 87/8, {7, 561} -> -9/4, {7, 562} -> 3/8, 
 {7, 563} -> 63/8, {7, 564} -> 39/4, {7, 565} -> -945/64, {7, 566} -> 39/8, 
 {7, 568} -> -12, {7, 569} -> 51/16, {7, 571} -> 255/16, {7, 572} -> -12, 
 {7, 573} -> 63/16, {7, 574} -> 3795/16, {7, 575} -> -1929/8, 
 {7, 577} -> -63/16, {7, 578} -> 9/2, {7, 580} -> 48863/384, 
 {7, 581} -> 22269/1088, {7, 582} -> 153/32, {7, 583} -> -683575/6528, 
 {7, 584} -> -14181/272, {7, 585} -> -135/64, {7, 586} -> -31429/384, 
 {7, 587} -> 95545/1088, {7, 588} -> -979891/6528, {7, 591} -> -7085/144, 
 {7, 592} -> -985/72, {7, 593} -> -985/72, {7, 594} -> -4735/144, 
 {7, 595} -> 7085/144, {7, 596} -> -9, {7, 597} -> 273/8, 
 {7, 598} -> -1893/32, {7, 599} -> 201/8, {7, 600} -> -21, {7, 603} -> -21, 
 {7, 604} -> 801/32, {7, 605} -> 3/4, {7, 606} -> 1, {7, 607} -> 2, 
 {7, 609} -> -1, {7, 610} -> -1, {7, 611} -> 2, {7, 612} -> -1, 
 {7, 614} -> -2, {7, 616} -> 9/4, {7, 617} -> -17/4, {7, 618} -> -3, 
 {7, 619} -> 9/4, {7, 620} -> 2, {7, 621} -> 29/4, {7, 622} -> 1, 
 {7, 623} -> 2, {7, 624} -> 1, {7, 625} -> -33/4, {7, 626} -> -3/8, 
 {7, 627} -> 9/16, {7, 628} -> -3/16, {7, 629} -> -3/16, {7, 630} -> 9/16, 
 {7, 631} -> -3/8, {7, 632} -> -3/8, {7, 633} -> 3/16, {7, 634} -> 3/16, 
 {7, 635} -> 3/16, {7, 636} -> 3/16, {7, 637} -> -3/8, {7, 638} -> 3/8, 
 {7, 639} -> 3/16, {7, 640} -> -9/16, {7, 641} -> -9/16, {7, 642} -> 3/16, 
 {7, 643} -> 3/8, {7, 644} -> -3/8, {7, 645} -> 3/16, {7, 646} -> 3/16, 
 {7, 647} -> 3/16, {7, 648} -> 3/16, {7, 649} -> -3/8, {7, 651} -> 2, 
 {7, 652} -> 45851/2448, {7, 653} -> -45851/2448, {7, 654} -> 5, 
 {7, 655} -> -2, {7, 656} -> -5, {7, 657} -> -45851/2448, {7, 658} -> -1, 
 {7, 661} -> -1, {7, 662} -> 1, {7, 664} -> 1, {7, 665} -> 2, {7, 667} -> -2, 
 {7, 669} -> 2, {7, 670} -> -2, {7, 674} -> 1797/8, {7, 675} -> -917/8, 
 {7, 676} -> -20, {7, 677} -> 50, {7, 679} -> 20, {7, 680} -> -1797/8, 
 {7, 681} -> 1, {7, 682} -> 1, {7, 683} -> -4, {7, 684} -> 1, {7, 685} -> 3, 
 {7, 686} -> -1, {7, 687} -> -2, {7, 688} -> 1, {7, 689} -> 4, 
 {7, 695} -> 12, {7, 696} -> -12, {7, 697} -> -165/2, {7, 698} -> 33/2, 
 {7, 699} -> -30, {7, 700} -> 165/2, {7, 701} -> 1, {7, 702} -> -2, 
 {7, 703} -> -2, {7, 704} -> 1, {7, 705} -> 1, {7, 706} -> 2, {7, 707} -> -3, 
 {7, 708} -> 2, {7, 710} -> -2, {7, 727} -> 86903/256, {7, 728} -> 2101/64, 
 {7, 729} -> -115/24, {7, 730} -> -11109/128, {7, 731} -> 805/6, 
 {7, 732} -> -2217/512, {7, 733} -> 1495/16, {7, 734} -> -3335/8, 
 {7, 735} -> 194023/256, {7, 736} -> -453/16, {7, 737} -> 115/4, 
 {7, 738} -> -69019/128, {7, 740} -> -11891/256, {7, 741} -> 345/16, 
 {7, 742} -> 115/8, {7, 743} -> 1265/24, {7, 744} -> -16669/128, 
 {7, 745} -> -443/24, {7, 746} -> 115/9, {7, 747} -> -115/8, 
 {7, 748} -> -26003/768, {7, 750} -> -115/2, {7, 754} -> 4, 
 {7, 755} -> -3565/72, {7, 756} -> 12553/32, {7, 757} -> 239871/512, 
 {7, 758} -> -115/3, {7, 759} -> 95/8, {7, 760} -> 4025/36, 
 {7, 761} -> -2875/24, {7, 762} -> -69325/384, {7, 764} -> -115/2, 
 {7, 765} -> 4, {7, 768} -> -1413/32, {7, 769} -> -165/256, 
 {7, 770} -> 10463/128, {7, 771} -> -115/6, {7, 772} -> 115/3, 
 {7, 774} -> 2/3, {7, 776} -> 4/3, {7, 779} -> -115/24, {7, 780} -> 115/24, 
 {7, 781} -> 3885/256, {7, 782} -> -5055/256, {7, 786} -> -863/192, 
 {7, 787} -> -141523/768, {7, 788} -> 75827/1632, {7, 789} -> 1232957/6528, 
 {7, 790} -> -799/16, {7, 791} -> -8831/256, {7, 792} -> 2445/256, 
 {7, 793} -> 37/16, {7, 794} -> 449/128, {7, 795} -> -57455/768, 
 {7, 796} -> -48359/2304, {7, 797} -> 2113/256, {7, 798} -> -1573/128, 
 {7, 799} -> 2, {7, 800} -> -25/2, {7, 801} -> 17/8, {7, 802} -> -1559/32, 
 {7, 803} -> 1695/32, {7, 804} -> 47/8, {7, 805} -> 80051/1152, 
 {7, 806} -> -80929/4896, {7, 807} -> 799/48, {7, 808} -> -155495/1152, 
 {7, 809} -> 109417/768, {7, 810} -> -21/4, {7, 811} -> -943/32, 
 {7, 812} -> -9/8, {7, 813} -> -4, {7, 814} -> 17/8, {7, 816} -> -5611/256, 
 {7, 817} -> 8063/384, {7, 818} -> -8639/192, {7, 819} -> -1, 
 {7, 820} -> 1/3, {7, 821} -> 2, {7, 822} -> 1/4, {7, 823} -> -21/4, 
 {7, 824} -> -3/2, {7, 825} -> 2303/384, {7, 826} -> -2591/384, 
 {7, 827} -> -99/128, {7, 828} -> -9/4, {7, 829} -> -3/4, {7, 830} -> 3/8, 
 {7, 831} -> -3/4, {7, 832} -> 3/4, {7, 833} -> 3/2, {7, 834} -> 933/64, 
 {7, 835} -> -63737/256, {7, 836} -> 14471/544, {7, 837} -> 2010737/6528, 
 {7, 838} -> -7839/256, {7, 839} -> 1717/256, {7, 840} -> -103/16, 
 {7, 841} -> -1395/128, {7, 842} -> -12293/256, {7, 843} -> -15493/768, 
 {7, 844} -> 5601/256, {7, 845} -> -413/16, {7, 846} -> 1/4, {7, 847} -> 18, 
 {7, 848} -> 4, {7, 849} -> 17/32, {7, 850} -> -97/32, {7, 851} -> 17/2, 
 {7, 852} -> 10687/128, {7, 853} -> 74975/4896, {7, 854} -> -77501/384, 
 {7, 855} -> 53083/256, {7, 856} -> 51/8, {7, 857} -> 45/32, 
 {7, 858} -> -33/4, {7, 859} -> -3, {7, 860} -> 4, {7, 861} -> 2781/128, 
 {7, 862} -> -2565/64, {7, 864} -> -2/3, {7, 865} -> -11/2, {7, 866} -> 11/4, 
 {7, 867} -> -21/8, {7, 868} -> -9/8, {7, 869} -> 961/128, 
 {7, 870} -> -889/128, {7, 871} -> 9/8, {7, 872} -> -3/8, {7, 873} -> 3/4, 
 {7, 874} -> -96595/1632, {7, 875} -> 21/8, {7, 876} -> 1495/16, 
 {7, 877} -> 40095/544, {7, 878} -> 211/544, {7, 879} -> 345/16, 
 {7, 880} -> -24251/816, {7, 881} -> -43/4, {7, 882} -> 3649/4896, 
 {7, 883} -> -115/2, {7, 887} -> -4, {7, 888} -> 168299/4896, 
 {7, 889} -> 36721/1632, {7, 890} -> -115/3, {7, 891} -> -83/24, 
 {7, 892} -> -38549/1632, {7, 893} -> -115/2, {7, 894} -> -4, 
 {7, 896} -> 11039/4896, {7, 897} -> 885/272, {7, 898} -> -1127/136, 
 {7, 899} -> -2/3, {7, 900} -> -4/3, {7, 901} -> -339/272, 
 {7, 905} -> -267/16, {7, 906} -> -2823/128, {7, 907} -> 75/32, 
 {7, 908} -> 485/64, {7, 909} -> 303/16, {7, 910} -> -9/8, {7, 911} -> -75/8, 
 {7, 912} -> -261/17, {7, 913} -> 1, {7, 914} -> -50, {7, 915} -> 55/8, 
 {7, 916} -> 3, {7, 917} -> -107/8, {7, 918} -> 231/16, {7, 919} -> -25/4, 
 {7, 920} -> -9/2, {7, 921} -> 27/8, {7, 922} -> 5, {7, 923} -> 7/8, 
 {7, 924} -> -21/8, {7, 925} -> 2, {7, 926} -> -4/3, {7, 927} -> 5, 
 {7, 928} -> 21/4, {7, 929} -> 9/4, {7, 930} -> -51/16, {7, 932} -> 3/2, 
 {7, 933} -> -3/8, {7, 934} -> -3/4, {7, 935} -> -3/2, {7, 936} -> 105/16, 
 {7, 937} -> 5079/128, {7, 938} -> -45/32, {7, 939} -> -9, {7, 940} -> 27/32, 
 {7, 941} -> 129/32, {7, 942} -> -7/4, {7, 943} -> 9/2, {7, 944} -> -4, 
 {7, 945} -> -19/4, {7, 946} -> -1, {7, 947} -> -67/16, {7, 948} -> 43/16, 
 {7, 949} -> 27/8, {7, 950} -> 6, {7, 951} -> 9/2, {7, 952} -> 2, 
 {7, 953} -> 21/16, {7, 954} -> -1/2, {7, 955} -> 2/3, {7, 956} -> -3/2, 
 {7, 957} -> 21/8, {7, 958} -> 3/8, {7, 959} -> 9/8, {7, 960} -> -3/8, 
 {7, 963} -> -6, {7, 968} -> -1/2, {7, 970} -> -15/2, {7, 971} -> -12, 
 {7, 972} -> -3/2, {7, 973} -> -6, {7, 977} -> 5/2, {7, 994} -> -8, 
 {7, 997} -> 2, {7, 998} -> -6, {7, 999} -> 25/3, {7, 1000} -> 20, 
 {7, 1001} -> -2, {7, 1006} -> -9/4, {7, 1007} -> 631/32, 
 {7, 1009} -> 631/32, {7, 1010} -> 631/32, {7, 1011} -> -631/32, 
 {7, 1013} -> 7, {7, 1014} -> -169/8, {7, 1015} -> -25/16, {7, 1016} -> 21/2, 
 {7, 1017} -> -79/8, {7, 1018} -> -237/8, {7, 1019} -> 137/8, 
 {7, 1020} -> 111/32, {7, 1021} -> 399/16, {7, 1022} -> 9/4, 
 {7, 1023} -> -67/8, {7, 1024} -> -67/8, {7, 1025} -> 169/8, 
 {7, 1026} -> 51/4, {7, 1027} -> -25/16, {7, 1028} -> -25/16, 
 {7, 1029} -> 25/16, {7, 1031} -> 21/2, {7, 1032} -> 21/2, 
 {7, 1033} -> -21/2, {7, 1034} -> 37/4, {7, 1035} -> -511/8, 
 {7, 1036} -> 137/8, {7, 1037} -> 799/32, {7, 1038} -> -251/16, 
 {7, 1039} -> 19/4, {7, 1040} -> 137/8, {7, 1041} -> 1431/32, 
 {7, 1042} -> -363/16, {7, 1043} -> -137/8, {7, 1044} -> -153/4, 
 {7, 1048} -> -153/4, {7, 1049} -> -51/4, {7, 1051} -> -255/4, 
 {7, 1053} -> -7, {7, 1054} -> -365/32, {7, 1055} -> -14, 
 {7, 1056} -> -631/16, {7, 1057} -> -21/4, {7, 1058} -> 185/8, 
 {7, 1059} -> 25/8, {7, 1060} -> -21, {7, 1061} -> 151/4, {7, 1062} -> 771/8, 
 {7, 1063} -> -137/4, {7, 1064} -> -93/16, {7, 1065} -> -187/8, 
 {7, 1066} -> -17/12, {7, 1067} -> -19/12, {7, 1068} -> 1/4, 
 {7, 1069} -> 197/16, {7, 1070} -> -97/16, {7, 1071} -> -60699/128, 
 {7, 1072} -> -793/32, {7, 1073} -> 33/16, {7, 1074} -> -239675/128, 
 {7, 1075} -> 344943/256, {7, 1076} -> -17/4, {7, 1077} -> -3/8, 
 {7, 1078} -> -11/4, {7, 1079} -> -71/16, {7, 1081} -> -153/8, 
 {7, 1082} -> 357/16, {7, 1083} -> -1487/8, {7, 1085} -> -45/16, 
 {7, 1086} -> -3, {7, 1087} -> -273/16, {7, 1088} -> 265/16, 
 {7, 1089} -> -845/16, {7, 1090} -> 233/32, {7, 1091} -> -1, 
 {7, 1092} -> 65/16, {7, 1093} -> -185/8, {7, 1094} -> -85/32, 
 {7, 1095} -> -83/4, {7, 1096} -> -713/32, {7, 1097} -> 47/16, 
 {7, 1098} -> -149653/128, {7, 1099} -> 358553/768, {7, 1100} -> -3/4, 
 {7, 1101} -> -29/16, {7, 1102} -> -75/32, {7, 1103} -> 933/32, 
 {7, 1104} -> 21/4, {7, 1105} -> -4693/32, {7, 1106} -> 743/64, 
 {7, 1107} -> 5/4, {7, 1108} -> -3, {7, 1109} -> -99/4, 
 {7, 1111} -> 193163/384, {7, 1112} -> -16223/96, {7, 1114} -> 99/4, 
 {7, 1115} -> 3, {7, 1116} -> 11/2, {7, 1117} -> 27/4, 
 {7, 1118} -> -38761/384, {7, 1119} -> -631/16, {7, 1121} -> -5/4, 
 {7, 1122} -> 19/2, {7, 1123} -> 3/2, {7, 1124} -> -107/3, 
 {7, 1125} -> -3568777/4608, {7, 1126} -> 41/6, {7, 1127} -> -66085/768, 
 {7, 1128} -> -369/32, {7, 1129} -> 411/16, {7, 1130} -> 155/16, 
 {7, 1131} -> 346327/768, {7, 1132} -> 353/32, {7, 1133} -> 1073/64, 
 {7, 1134} -> 30539/384, {7, 1135} -> 65303/384, {7, 1137} -> -9/4, 
 {7, 1138} -> 43/16, {7, 1139} -> -61/16, {7, 1140} -> 293/48, 
 {7, 1141} -> 55/2, {7, 1142} -> 889/48, {7, 1143} -> -33/16, 
 {7, 1145} -> 4091/72, {7, 1146} -> -9523/272, {7, 1147} -> 15/8, 
 {7, 1148} -> -53/12, {7, 1149} -> -74/17, {7, 1150} -> -36191/2448, 
 {7, 1152} -> 741/136, {7, 1153} -> -19/2, {7, 1154} -> -107/24, 
 {7, 1155} -> -4763/136, {7, 1156} -> -64879/1632, {7, 1157} -> -35/12, 
 {7, 1158} -> 195/16, {7, 1159} -> -437/16, {7, 1160} -> -53603/384, 
 {7, 1161} -> -324691/768, {7, 1162} -> -19/4, {7, 1163} -> -277/16, 
 {7, 1164} -> 751/32, {7, 1165} -> 1005/32, {7, 1167} -> -231/4, 
 {7, 1168} -> 211/32, {7, 1169} -> -153/4, {7, 1171} -> 260747/192, 
 {7, 1172} -> 330463/384, {7, 1173} -> -153/4, {7, 1175} -> 3/2, 
 {7, 1176} -> 2417/136, {7, 1177} -> 67359/128, {7, 1178} -> -195/8, 
 {7, 1180} -> 35/4, {7, 1181} -> -3/2, {7, 1182} -> -9, 
 {7, 1183} -> -197041/1152, {7, 1184} -> 9/2, {7, 1185} -> -871/96, 
 {7, 1186} -> 125/34, {7, 1187} -> 2407/136, {7, 1188} -> 532169/768, 
 {7, 1189} -> -623/32, {7, 1190} -> 435/16, {7, 1191} -> 34597/128, 
 {7, 1192} -> -23327/192, {7, 1193} -> -3/4, {7, 1194} -> 55/16, 
 {7, 1195} -> 22, {7, 1196} -> -22, {7, 1197} -> -245/16, {7, 1198} -> 1, 
 {7, 1199} -> -139/16, {7, 1200} -> 137/8, {7, 1201} -> -137/32, 
 {7, 1202} -> 2, {7, 1203} -> 67/8, {7, 1204} -> 1453/48, 
 {7, 1205} -> -1453/96, {7, 1206} -> -55/2, {7, 1207} -> -287/16, 
 {7, 1208} -> -161/16, {7, 1209} -> -965/32, {7, 1210} -> -99/4, 
 {7, 1212} -> -51/16, {7, 1213} -> 359/48, {7, 1214} -> -51/4, 
 {7, 1215} -> 99/4, {7, 1216} -> 265/8, {7, 1217} -> -29/4, 
 {7, 1218} -> 205/24, {7, 1220} -> 67/4, {7, 1221} -> 13/4, 
 {7, 1222} -> -47233/1152, {7, 1223} -> 45/4, {7, 1224} -> -39/32, 
 {7, 1225} -> -433/16, {7, 1226} -> -1209/64, {7, 1227} -> -141/16, 
 {7, 1228} -> -1547/32, {7, 1229} -> 9535/64, {7, 1230} -> 4511/96, 
 {7, 1231} -> 43/12, {7, 1233} -> 31223/612, {7, 1234} -> -17/2, 
 {7, 1235} -> 107/24, {7, 1236} -> -3227/72, {7, 1237} -> -41617/4896, 
 {7, 1239} -> 15/16, {7, 1240} -> 205/48, {7, 1241} -> 707/136, 
 {7, 1242} -> 17/4, {7, 1243} -> 9/16, {7, 1244} -> 9, {7, 1245} -> 313/32, 
 {7, 1247} -> -875/24, {7, 1248} -> -181/32, {7, 1249} -> -825/16, 
 {7, 1250} -> -215/16, {7, 1251} -> 46963/612, {7, 1252} -> -35/16, 
 {7, 1253} -> 25/8, {7, 1254} -> 17, {7, 1256} -> -9155/816, 
 {7, 1258} -> -175901/2448, {7, 1259} -> -6272/153, {7, 1260} -> 283/32, 
 {7, 1261} -> -1613/48, {7, 1262} -> 60907/4896, {7, 1263} -> 198715/2448, 
 {7, 1264} -> 27/8, {7, 1265} -> 31/2, {7, 1266} -> -11, 
 {7, 1267} -> -107/24, {7, 1268} -> -21171/544, {7, 1269} -> 2197/64, 
 {7, 1270} -> -17/2, {7, 1271} -> 3, {7, 1272} -> 107/24, {7, 1273} -> -3, 
 {7, 1274} -> -71/8, {7, 1275} -> -9/2, {7, 1276} -> -425/8, 
 {7, 1277} -> -137/8, {7, 1278} -> 3, {7, 1279} -> 197/8, 
 {7, 1280} -> -18533/408, {7, 1281} -> -81/4, {7, 1282} -> -71/8, 
 {7, 1283} -> -21, {7, 1284} -> 9/2, {7, 1285} -> -7, 
 {7, 1286} -> 477929/13056, {7, 1287} -> 25/4, {7, 1288} -> -72755/3264, 
 {7, 1289} -> -19/4, {7, 1290} -> 107/24, {7, 1291} -> 13759/408, 
 {7, 1292} -> 3751/102, {7, 1293} -> -17/12, {7, 1294} -> -4, 
 {7, 1295} -> -139/8, {7, 1296} -> -2489/32, {7, 1297} -> 1497/32, 
 {7, 1298} -> 3/4, {7, 1299} -> -165/2, {7, 1300} -> -11/32, {7, 1301} -> 3, 
 {7, 1302} -> -71/8, {7, 1303} -> 351/8, {7, 1304} -> 31769/192, 
 {7, 1305} -> 18335/384, {7, 1307} -> -3, {7, 1308} -> 11/2, 
 {7, 1309} -> -5/2, {7, 1310} -> 5687/12, {7, 1311} -> -71/8, 
 {7, 1312} -> 149/8, {7, 1313} -> -351/8, {7, 1314} -> -3/4, 
 {7, 1315} -> 3/2, {7, 1316} -> -47/6, {7, 1317} -> -9137867/4608, 
 {7, 1318} -> 47/12, {7, 1319} -> 627/32, {7, 1320} -> 333/8, 
 {7, 1321} -> 367337/384, {7, 1322} -> -2411/128, {7, 1324} -> -3/4, 
 {7, 1325} -> 39/2, {7, 1326} -> 499/32, {7, 1328} -> 351/8, {7, 1329} -> -3, 
 {7, 1330} -> -31/8, {7, 1331} -> 2, {7, 1332} -> 25/16, {7, 1333} -> 159/8, 
 {7, 1334} -> -351/8, {7, 1336} -> -3/4, {7, 1337} -> -125/4, {7, 1338} -> 4, 
 {7, 1339} -> -691/192, {7, 1340} -> 25/4, {7, 1341} -> 67/4, 
 {7, 1342} -> -785/32, {7, 1343} -> -6209/96, {7, 1344} -> -27/8, 
 {7, 1345} -> 5/4, {7, 1346} -> 3, {7, 1347} -> 15/2, {7, 1349} -> -43, 
 {7, 1350} -> -18, {7, 1351} -> -15/2, {7, 1352} -> -3, {7, 1353} -> -107/12, 
 {7, 1354} -> -205/8, {7, 1355} -> -137/4, {7, 1357} -> -5/4, 
 {7, 1358} -> 39/4, {7, 1359} -> -119/4, {7, 1360} -> -12, 
 {7, 1361} -> 48355/768, {7, 1362} -> 27/8, {7, 1363} -> -1327/32, 
 {7, 1364} -> 3101/96, {7, 1366} -> -5/4, {7, 1369} -> 153/4, 
 {7, 1371} -> 129/4, {7, 1373} -> 71/8, {7, 1375} -> -387/8, 
 {7, 1376} -> -76/3, {7, 1377} -> -737891/192, {7, 1378} -> -9/2, 
 {7, 1379} -> -229535/192, {7, 1381} -> 153/4, {7, 1385} -> -129/4, 
 {7, 1387} -> -11/2, {7, 1389} -> -3131/136, {7, 1390} -> -217/6, 
 {7, 1391} -> -166763/64, {7, 1393} -> 71/8, {7, 1394} -> -14, 
 {7, 1395} -> -93/16, {7, 1397} -> 387/8, {7, 1399} -> 5/4, 
 {7, 1401} -> -19/2, {7, 1402} -> -3/2, {7, 1403} -> -113/360, 
 {7, 1404} -> 9/40, {7, 1405} -> 17/6, {7, 1406} -> 9/2, {7, 1407} -> -273/8, 
 {7, 1408} -> 164385/128, {7, 1410} -> 523369/128, {7, 1411} -> 23/12, 
 {7, 1412} -> -22439/384, {7, 1413} -> 90583/1536, 
 {7, 1414} -> -1466407/2304, {7, 1415} -> -9/2, {7, 1416} -> -54/5, 
 {7, 1417} -> -53219/32, {7, 1418} -> -382973/768, {7, 1419} -> -129367/384, 
 {7, 1420} -> 81799/256, {7, 1421} -> 129367/512, {7, 1422} -> 1626799/1024, 
 {7, 1424} -> -7/2, {7, 1425} -> -631/64, {7, 1426} -> -399/32, 
 {7, 1427} -> 67/16, {7, 1428} -> 25/32, {7, 1429} -> -21/4, 
 {7, 1430} -> -55/32, {7, 1431} -> 465/32, {7, 1432} -> -137/16, 
 {7, 1433} -> 315/64, {7, 1434} -> 51/2, {7, 1435} -> 133/6, 
 {7, 1436} -> -33235/384, {7, 1437} -> 475/32, {7, 1438} -> -63/16, 
 {7, 1439} -> 23/8, {7, 1440} -> -769/8, {7, 1441} -> 875/64, 
 {7, 1442} -> 795/16, {7, 1443} -> 145177/64, {7, 1444} -> -357545/768, 
 {7, 1445} -> 9/4, {7, 1446} -> -323/96, {7, 1447} -> 2679/272, 
 {7, 1448} -> 881/544, {7, 1449} -> 13535/384, {7, 1450} -> 449/32, 
 {7, 1451} -> 205/16, {7, 1452} -> 128899/128, {7, 1453} -> -11677/12, 
 {7, 1454} -> 5/8, {7, 1455} -> -37/32, {7, 1456} -> -15/16, 
 {7, 1457} -> -5/6, {7, 1458} -> -67/16, {7, 1459} -> 467/32, 
 {7, 1460} -> 1381/96, {7, 1461} -> 1851/64, {7, 1463} -> -147383/4896, 
 {7, 1464} -> 389/32, {7, 1465} -> 21/8, {7, 1466} -> 481/48, 
 {7, 1467} -> 22301/544, {7, 1468} -> 88265/4896, {7, 1469} -> -15/4, 
 {7, 1470} -> -207/16, {7, 1471} -> 29/2, {7, 1472} -> 107/48, 
 {7, 1473} -> 11019/544, {7, 1474} -> 130079/6528, {7, 1475} -> 71/6, 
 {7, 1476} -> 77/32, {7, 1477} -> 189/16, {7, 1478} -> 666293/384, 
 {7, 1479} -> -379417/768, {7, 1480} -> 11/4, {7, 1481} -> 17/2, 
 {7, 1482} -> 717/64, {7, 1483} -> -1325/32, {7, 1484} -> 3, 
 {7, 1485} -> 2699/32, {7, 1486} -> 1511/128, {7, 1488} -> -15/4, 
 {7, 1490} -> 9/4, {7, 1491} -> 232529/256, {7, 1492} -> 14597/64, 
 {7, 1494} -> 15/4, {7, 1495} -> -7/2, {7, 1496} -> 1/2, 
 {7, 1497} -> 109213/128, {7, 1499} -> 51/2, {7, 1500} -> -9/4, 
 {7, 1502} -> -4, {7, 1504} -> 215/8, {7, 1505} -> 1150471/512, 
 {7, 1506} -> -505/24, {7, 1507} -> 51/8, {7, 1508} -> -73655/192, 
 {7, 1509} -> 42259/128, {7, 1510} -> -267/32, {7, 1511} -> -315/16, 
 {7, 1512} -> -63/16, {7, 1513} -> -88121/384, {7, 1514} -> -661/48, 
 {7, 1515} -> -5077/96, {7, 1516} -> -292829/96, {7, 1517} -> 639985/768, 
 {7, 1520} -> -9/4, {7, 1521} -> 631/32, {7, 1522} -> -631/32, 
 {7, 1523} -> -631/16, {7, 1524} -> 631/32, {7, 1525} -> -631/16, 
 {7, 1526} -> -9/4, {7, 1530} -> -631/32, {7, 1531} -> -631/32, 
 {7, 1536} -> 115/4, {7, 1537} -> -115/8, {7, 1538} -> -631/32, 
 {7, 1540} -> 631/32, {7, 1541} -> -631/64, {7, 1543} -> 631/16, 
 {7, 1544} -> -3155/64, {7, 1548} -> 1893/32, {7, 1552} -> 1893/32, 
 {7, 1553} -> 631/32, {7, 1556} -> 3155/32, {7, 1559} -> -9/4, 
 {7, 1560} -> 913/12, {7, 1561} -> 9/8, {7, 1565} -> -115/8, 
 {7, 1569} -> -575/8, {7, 1570} -> 575/24, {7, 1572} -> 43/4, 
 {7, 1573} -> -25/16, {7, 1574} -> 21/2, {7, 1575} -> -219/16, 
 {7, 1576} -> 3075/16, {7, 1577} -> 137/8, {7, 1578} -> 251497/864, 
 {7, 1579} -> 30205/432, {7, 1580} -> 25/16, {7, 1581} -> 25/8, 
 {7, 1582} -> -25/16, {7, 1584} -> -21/2, {7, 1585} -> -21, 
 {7, 1586} -> 21/2, {7, 1587} -> -19/4, {7, 1588} -> 397/4, 
 {7, 1589} -> -137/8, {7, 1590} -> -1225/32, {7, 1591} -> 715/32, 
 {7, 1592} -> -71/4, {7, 1593} -> -137/4, {7, 1594} -> 5471/27, 
 {7, 1595} -> 188419/864, {7, 1596} -> 137/8, {7, 1597} -> -7603/144, 
 {7, 1601} -> -7603/144, {7, 1602} -> -1849/16, {7, 1604} -> -1885/16, 
 {7, 1606} -> 7, {7, 1607} -> 199529/864, {7, 1608} -> -14, 
 {7, 1609} -> -28489/144, {7, 1610} -> 25/8, {7, 1611} -> -21, 
 {7, 1612} -> 715/16, {7, 1613} -> -1063/18, {7, 1614} -> -137/4, 
 {7, 1615} -> -17705/72, {7, 1616} -> 14963/216, {7, 1618} -> 25/16, 
 {7, 1619} -> -21/2, {7, 1620} -> 67/8, {7, 1622} -> 219/16, 
 {7, 1623} -> 67/16, {7, 1625} -> -36875/144, {7, 1626} -> -60875/432, 
 {7, 1627} -> -137/8, {7, 1629} -> 20333/216, {7, 1632} -> 20333/216, 
 {7, 1633} -> 5551/216, {7, 1636} -> 9355/216, {7, 1638} -> -25/4, 
 {7, 1639} -> -239885/2592, {7, 1640} -> -41/8, {7, 1641} -> 25/16, 
 {7, 1642} -> -21/2, {7, 1643} -> 353/16, {7, 1644} -> -50029/432, 
 {7, 1645} -> -137/8, {7, 1646} -> -62411/864, {7, 1647} -> -17971/216, 
 {7, 1648} -> 25/16, {7, 1649} -> -25/16, {7, 1650} -> 25/32, 
 {7, 1651} -> -25/8, {7, 1652} -> 125/32, {7, 1654} -> -75/16, 
 {7, 1656} -> -75/16, {7, 1657} -> -25/16, {7, 1658} -> -125/16, 
 {7, 1660} -> 25/48, {7, 1665} -> -21/2, {7, 1666} -> 21/2, 
 {7, 1667} -> -21/4, {7, 1668} -> 21, {7, 1669} -> -105/4, {7, 1670} -> 63/2, 
 {7, 1671} -> 63/2, {7, 1672} -> 21/2, {7, 1673} -> 105/2, 
 {7, 1674} -> -227/32, {7, 1675} -> 115/8, {7, 1676} -> 575/24, 
 {7, 1678} -> -19/4, {7, 1679} -> -137/8, {7, 1680} -> -3659/32, 
 {7, 1681} -> 3511/32, {7, 1682} -> 367/8, {7, 1683} -> -115/8, 
 {7, 1684} -> -1059/16, {7, 1688} -> -1059/16, {7, 1689} -> -353/16, 
 {7, 1691} -> -1765/16, {7, 1694} -> 37/4, {7, 1695} -> 317/3, 
 {7, 1696} -> -37/8, {7, 1697} -> 1579/32, {7, 1698} -> -367/16, 
 {7, 1699} -> -6513/64, {7, 1700} -> 3359/96, {7, 1702} -> 137/4, 
 {7, 1704} -> -44033/432, {7, 1709} -> -44033/432, {7, 1710} -> 13229/432, 
 {7, 1713} -> -103135/432, {7, 1716} -> 53/4, {7, 1717} -> -22717/324, 
 {7, 1718} -> -155/8, {7, 1719} -> -685/16, {7, 1720} -> -375803/1728, 
 {7, 1721} -> 13525/288, {7, 1723} -> 411/8, {7, 1725} -> 411/8, 
 {7, 1726} -> 137/8, {7, 1728} -> 685/8, {7, 1732} -> -893/96, 
 {7, 1733} -> 115/8, {7, 1734} -> 575/24, {7, 1736} -> 21, 
 {7, 1737} -> 31007/288, {7, 1743} -> 21, {7, 1744} -> 31007/288, 
 {7, 1745} -> 4, {7, 1746} -> 4181/32, {7, 1750} -> 38, {7, 1751} -> 6185/32, 
 {7, 1755} -> -53/90, {7, 1756} -> 9/10, {7, 1761} -> 345/8, 
 {7, 1763} -> -7/3, {7, 1765} -> -9085/144, {7, 1766} -> -41753/288, 
 {7, 1767} -> -18, {7, 1768} -> -216/5, {7, 1774} -> -536015/864, 
 {7, 1776} -> 27/8, {7, 1777} -> 631/64, {7, 1778} -> -631/64, 
 {7, 1779} -> 115/8, {7, 1780} -> 631/64, {7, 1781} -> 631/32, 
 {7, 1783} -> -861/16, {7, 1784} -> 115/16, {7, 1785} -> 7/2, 
 {7, 1786} -> -25045/288, {7, 1787} -> -25/32, {7, 1788} -> 21/4, 
 {7, 1789} -> -181/16, {7, 1790} -> -10033/96, {7, 1791} -> 137/16, 
 {7, 1792} -> -119963/576, {7, 1793} -> 12853/96, {7, 1794} -> -43/8, 
 {7, 1795} -> 25/32, {7, 1796} -> -21/4, {7, 1797} -> 219/32, 
 {7, 1798} -> -1865/96, {7, 1799} -> -137/16, {7, 1800} -> -47143/1728, 
 {7, 1801} -> 35389/432, {7, 1802} -> -25/32, {7, 1803} -> -25/16, 
 {7, 1804} -> 25/8, {7, 1806} -> 21/4, {7, 1807} -> 21/2, 
 {7, 1808} -> -283/8, {7, 1809} -> 115/16, {7, 1810} -> 1/8, 
 {7, 1811} -> -1579/32, {7, 1812} -> 367/16, {7, 1813} -> 2405/64, 
 {7, 1814} -> -123/32, {7, 1815} -> 71/8, {7, 1816} -> 137/8, 
 {7, 1817} -> 120691/864, {7, 1818} -> 14609/432, {7, 1819} -> -389/8, 
 {7, 1820} -> 115/16, {7, 1821} -> -2185/36, {7, 1826} -> -2185/36, 
 {7, 1827} -> -6785/36, {7, 1830} -> -6785/36, {7, 1833} -> -14, 
 {7, 1834} -> 1459/216, {7, 1835} -> 77/6, {7, 1836} -> 2007/64, 
 {7, 1837} -> -13177/288, {7, 1838} -> 206881/1296, {7, 1839} -> -275/96, 
 {7, 1840} -> 347/24, {7, 1841} -> -4343/96, {7, 1842} -> 144599/2592, 
 {7, 1843} -> 1277/48, {7, 1844} -> 9197/64, {7, 1845} -> -45425/216, 
 {7, 1848} -> 9/4, {7, 1849} -> 3/2, {7, 1850} -> -3/8, {7, 1851} -> -157/16, 
 {7, 1852} -> -1893/64, {7, 1853} -> -1099/64, {7, 1854} -> 487/128, 
 {7, 1856} -> 27/16, {7, 1857} -> 741/32, {7, 1858} -> -22575/544, 
 {7, 1859} -> 123/16, {7, 1860} -> -26/17, {7, 1861} -> 10743/1088, 
 {7, 1862} -> 207/16, {7, 1863} -> 6, {7, 1864} -> 125/16, 
 {7, 1865} -> -21/32, {7, 1866} -> 27/4, {7, 1867} -> 193/8, 
 {7, 1868} -> 147/4, {7, 1869} -> 107487/128, {7, 1870} -> 271363/768, 
 {7, 1871} -> 482/17, {7, 1872} -> -90105/1088, {7, 1873} -> 89391/2176, 
 {7, 1875} -> 863/16, {7, 1876} -> -149/16, {7, 1877} -> 7185/272, 
 {7, 1878} -> -63/8, {7, 1879} -> 1893/32, {7, 1880} -> -9/8, 
 {7, 1881} -> 268091/192, {7, 1882} -> -104915/96, {7, 1883} -> 1893/32, 
 {7, 1885} -> 9/8, {7, 1886} -> 63/8, {7, 1887} -> -3/2, {7, 1888} -> -27/4, 
 {7, 1889} -> -2595/128, {7, 1890} -> 631/16, {7, 1891} -> -7185/272, 
 {7, 1892} -> -41/4, {7, 1893} -> 31/6, {7, 1894} -> -25983167/78336, 
 {7, 1895} -> -31/12, {7, 1896} -> 1147/128, {7, 1897} -> -861/64, 
 {7, 1898} -> -221/32, {7, 1899} -> -251939/256, {7, 1900} -> 4459/128, 
 {7, 1901} -> -797/32, {7, 1902} -> 119987/256, {7, 1903} -> -78595/768, 
 {7, 1905} -> -51/8, {7, 1906} -> -459/32, {7, 1907} -> -153/16, 
 {7, 1908} -> 35/8, {7, 1909} -> 745/32, {7, 1910} -> 541/64, {7, 1911} -> 8, 
 {7, 1912} -> 135/16, {7, 1913} -> 6, {7, 1914} -> -2347/48, 
 {7, 1915} -> -59/24, {7, 1916} -> -2, {7, 1918} -> -325/8, 
 {7, 1919} -> 613/64, {7, 1920} -> -2, {7, 1921} -> 1249/64, 
 {7, 1922} -> 2633/128, {7, 1923} -> -30, {7, 1924} -> 29/4, 
 {7, 1925} -> 83/8, {7, 1926} -> 797/4, {7, 1927} -> 29/16, 
 {7, 1928} -> -51/32, {7, 1929} -> 631/32, {7, 1930} -> -797/4, 
 {7, 1931} -> -223/16, {7, 1932} -> 5, {7, 1934} -> -83/8, {7, 1935} -> -4, 
 {7, 1937} -> 47/2, {7, 1938} -> 46943/288, {7, 1939} -> -45/4, 
 {7, 1940} -> -177/64, {7, 1941} -> 2879/96, {7, 1942} -> 243/16, 
 {7, 1943} -> 1797/128, {7, 1944} -> 34, {7, 1945} -> -31781/384, 
 {7, 1946} -> -44129/288, {7, 1948} -> 47/8, {7, 1949} -> 14793/136, 
 {7, 1950} -> -7, {7, 1951} -> 14011/136, {7, 1952} -> 173/32, 
 {7, 1953} -> 267/32, {7, 1954} -> -47/8, {7, 1955} -> 261/32, 
 {7, 1956} -> -79/32, {7, 1957} -> 63/8, {7, 1958} -> -974737/2448, 
 {7, 1959} -> 6025127/9792, {7, 1960} -> 1066261/6528, {7, 1961} -> -15/2, 
 {7, 1962} -> -1641973/4896, {7, 1963} -> 8131/48, {7, 1964} -> -52511/816, 
 {7, 1965} -> -87/8, {7, 1966} -> -105/8, {7, 1967} -> -1077/16, 
 {7, 1968} -> -9, {7, 1969} -> 105/8, {7, 1970} -> 87/8, {7, 1971} -> 11/2, 
 {7, 1972} -> -431/16, {7, 1973} -> 9/4, {7, 1974} -> 52511/816, 
 {7, 1975} -> -51089/288, {7, 1976} -> 3/2, {7, 1977} -> 21/8, 
 {7, 1978} -> 19000555/78336, {7, 1979} -> -3/16, {7, 1980} -> -13603/272, 
 {7, 1981} -> 3, {7, 1982} -> 4525753/19584, {7, 1983} -> -19589/1224, 
 {7, 1984} -> -291043/19584, {7, 1985} -> -128459/816, {7, 1987} -> 1, 
 {7, 1988} -> 431/32, {7, 1989} -> -345/16, {7, 1990} -> -5135/68, 
 {7, 1991} -> 4727/136, {7, 1992} -> -4523/272, {7, 1993} -> -5, 
 {7, 1994} -> 2, {7, 1995} -> -4931/68, {7, 1996} -> 6, {7, 1997} -> 189/4, 
 {7, 1998} -> 227/16, {7, 1999} -> -411/8, {7, 2000} -> 339/16, 
 {7, 2001} -> -189/4, {7, 2002} -> -6, {7, 2003} -> -175/16, 
 {7, 2004} -> -355/16, {7, 2005} -> 227/16, {7, 2006} -> 4931/68, 
 {7, 2007} -> 4, {7, 2008} -> 73/4, {7, 2009} -> 444041/4896, 
 {7, 2010} -> -5/2, {7, 2011} -> -181/32, {7, 2013} -> -3077/96, 
 {7, 2014} -> 2449/144, {7, 2015} -> 17/12, {7, 2016} -> 3/4, 
 {7, 2017} -> -23/16, {7, 2018} -> 803/16, {7, 2019} -> -1483/64, 
 {7, 2020} -> -3/4, {7, 2021} -> 3043/32, {7, 2022} -> 25/16, 
 {7, 2023} -> -67/16, {7, 2024} -> 687/32, {7, 2025} -> 227/16, 
 {7, 2026} -> -1893/32, {7, 2027} -> 46013/192, {7, 2028} -> -28489/64, 
 {7, 2030} -> -687/32, {7, 2031} -> -11/2, {7, 2032} -> -27/4, 
 {7, 2033} -> -6127/96, {7, 2034} -> 227/16, {7, 2035} -> 631/16, 
 {7, 2036} -> 1893/32, {7, 2037} -> 67/16, {7, 2038} -> 3/4, 
 {7, 2039} -> -3/2, {7, 2040} -> 53/2, {7, 2041} -> 85971/64, 
 {7, 2042} -> -2, {7, 2043} -> 143/16, {7, 2044} -> -3163/64, 
 {7, 2045} -> -157137/256, {7, 2046} -> 4475/768, {7, 2048} -> -3, 
 {7, 2049} -> -386923/1632, {7, 2050} -> 923993/9792, 
 {7, 2051} -> -27679/144, {7, 2052} -> -3/2, {7, 2053} -> -1893/32, 
 {7, 2054} -> -3, {7, 2055} -> 39/32, {7, 2057} -> 3/2, {7, 2058} -> -5/4, 
 {7, 2059} -> 4417/32, {7, 2060} -> 1893/32, {7, 2061} -> 27679/144, 
 {7, 2062} -> -27/4, {7, 2063} -> -34907/288, {7, 2064} -> 39/8, 
 {7, 2065} -> 37323713/235008, {7, 2066} -> -39/16, {7, 2067} -> -80089/9792, 
 {7, 2068} -> 793937/9792, {7, 2069} -> -197813/1728, 
 {7, 2071} -> 331411/4896, {7, 2072} -> -3, {7, 2073} -> 63/2, 
 {7, 2075} -> -28, {7, 2076} -> -189/16, {7, 2078} -> -63/2, {7, 2079} -> 3, 
 {7, 2080} -> -4, {7, 2081} -> 5, {7, 2082} -> -1, {7, 2085} -> -331411/4896, 
 {7, 2086} -> -49721/288, {7, 2087} -> -34475/288, {7, 2088} -> -9/2, 
 {7, 2089} -> -42503461/117504, {7, 2090} -> 9/8, {7, 2091} -> 31925/144, 
 {7, 2092} -> -129889/1728, {7, 2093} -> -15/4, {7, 2094} -> 80209/2448, 
 {7, 2096} -> 63/8, {7, 2097} -> 9/2, {7, 2098} -> -1893/32, 
 {7, 2099} -> -71/4, {7, 2100} -> -13841/32, {7, 2102} -> -227/16, 
 {7, 2104} -> 1893/32, {7, 2105} -> -28/3, {7, 2106} -> -144995/96, 
 {7, 2107} -> 318707/192, {7, 2108} -> 9/2, {7, 2109} -> -1893/32, 
 {7, 2112} -> 71/4, {7, 2113} -> 13841/32, {7, 2115} -> -63/8, 
 {7, 2116} -> 3/2, {7, 2117} -> 47/4, {7, 2119} -> 6055/48, 
 {7, 2121} -> -227/16, {7, 2122} -> -631/16, {7, 2124} -> -1893/32, 
 {7, 2125} -> 15/4, {7, 2126} -> -80209/2448, {7, 2128} -> -1/2, 
 {7, 2129} -> 3, {7, 2130} -> 551/1080, {7, 2131} -> -21/40, 
 {7, 2133} -> -9/2, {7, 2134} -> 3201/32, {7, 2135} -> -3421/6, 
 {7, 2136} -> -10487/64, {7, 2137} -> -544067/384, {7, 2138} -> -2599/144, 
 {7, 2139} -> -224447/1152, {7, 2140} -> 1568731/4608, 
 {7, 2141} -> -23387315/78336, {7, 2142} -> 21/2, {7, 2143} -> 126/5, 
 {7, 2144} -> 164729/192, {7, 2145} -> 67993/256, {7, 2146} -> -91829/384, 
 {7, 2147} -> 113723/256, {7, 2148} -> 91829/512, {7, 2149} -> -4699399/9216, 
 {7, 2151} -> -31/12, {7, 2152} -> 159/32, {7, 2153} -> 1045/544, 
 {7, 2154} -> -55/16, {7, 2155} -> 172045/384, {7, 2156} -> 1877/272, 
 {7, 2157} -> -564/17, {7, 2158} -> 6323635/13056, {7, 2159} -> -33095/128, 
 {7, 2160} -> -7/8, {7, 2161} -> 129/32, {7, 2162} -> -13/3, 
 {7, 2163} -> 57/8, {7, 2164} -> 185/32, {7, 2165} -> 9/8, 
 {7, 2166} -> -9611/48, {7, 2167} -> 482/3, {7, 2168} -> -21/16, 
 {7, 2169} -> -13977/272, {7, 2170} -> -187/16, {7, 2171} -> -4528703/19584, 
 {7, 2172} -> 1992025/9792, {7, 2173} -> -2193761/9792, 
 {7, 2174} -> -1358279/39168, {7, 2175} -> -73/8, {7, 2176} -> -49/64, 
 {7, 2177} -> -4727/272, {7, 2178} -> 4523/136, {7, 2179} -> -319301/3264, 
 {7, 2180} -> 101/12, {7, 2181} -> -17/4, {7, 2182} -> -43/8, 
 {7, 2183} -> -127/8, {7, 2184} -> -145035/256, {7, 2185} -> -21083/256, 
 {7, 2186} -> -39/16, {7, 2187} -> 1839721/9792, {7, 2188} -> -47177/408, 
 {7, 2189} -> -171263/2304, {7, 2190} -> 15/8, {7, 2191} -> 1317491/3264, 
 {7, 2192} -> -1446577/9792, {7, 2193} -> -23353/576, {7, 2194} -> 3/2, 
 {7, 2195} -> 513/2, {7, 2197} -> -241391/768, {7, 2198} -> 753/32, 
 {7, 2200} -> -513/2, {7, 2201} -> -3/2, {7, 2202} -> -5/2, 
 {7, 2203} -> 3769/128, {7, 2206} -> 23353/576, {7, 2207} -> 1/4, 
 {7, 2208} -> -3/2, {7, 2209} -> 39/4, {7, 2210} -> 41584855/470016, 
 {7, 2211} -> 47/12, {7, 2212} -> -387343/3264, {7, 2213} -> -239/72, 
 {7, 2214} -> 2796515/29376, {7, 2215} -> 47983/1224, 
 {7, 2216} -> -23681/384, {7, 2217} -> 85475/864, {7, 2218} -> -287975/1836, 
 {7, 2219} -> 1669619/58752, {7, 2220} -> -809029/13824, {7, 2223} -> -49/16, 
 {7, 2224} -> -129791/3264, {7, 2225} -> 75/32, {7, 2226} -> 96845/3264, 
 {7, 2227} -> 166511/6528, {7, 2228} -> 132953/4896, {7, 2229} -> -63/4, 
 {7, 2230} -> -6, {7, 2231} -> -182525/4896, {7, 2232} -> 163/32, 
 {7, 2233} -> 791/32, {7, 2234} -> -51761/9792, {7, 2235} -> 159779/19584, 
 {7, 2236} -> -21/2, {7, 2237} -> -411/16, {7, 2238} -> -216935/576, 
 {7, 2239} -> -151429/1728, {7, 2240} -> -233/16, {7, 2241} -> 3, 
 {7, 2242} -> 87/8, {7, 2243} -> 25853/216, {7, 2244} -> -9/8, 
 {7, 2245} -> -3/4, {7, 2246} -> 601/96, {7, 2247} -> 25853/216, 
 {7, 2248} -> -1849/16, {7, 2249} -> 9/8, {7, 2250} -> -87/8, 
 {7, 2251} -> -125303/4896, {7, 2252} -> 29/4, {7, 2254} -> -67/4, 
 {7, 2255} -> 1/4, {7, 2256} -> -718825/9792, {7, 2257} -> -1/8, 
 {7, 2258} -> 108677/6528, {7, 2259} -> -77567/9792, 
 {7, 2260} -> 15449/19584, {7, 2261} -> -15917/108, {7, 2262} -> 137/32, 
 {7, 2263} -> -1222739/14688, {7, 2264} -> 386567/9792, {7, 2266} -> -9/4, 
 {7, 2267} -> -80041/1224, {7, 2268} -> 1, {7, 2269} -> -2447/204, 
 {7, 2270} -> 7102/153, {7, 2271} -> -543839/9792, {7, 2273} -> -33/16, 
 {7, 2274} -> -151/48, {7, 2275} -> -245261/3264, {7, 2276} -> 12013/384, 
 {7, 2277} -> -15/16, {7, 2278} -> 13013/272, {7, 2279} -> 10259/544, 
 {7, 2280} -> 9/4, {7, 2281} -> -107137/2448, {7, 2282} -> 4415/153, 
 {7, 2283} -> -11129/136, {7, 2284} -> -75/16, {7, 2285} -> -27/2, 
 {7, 2286} -> -215/16, {7, 2287} -> -75/16, {7, 2288} -> 11129/136, 
 {7, 2289} -> -3/2, {7, 2290} -> -493759/2448, {7, 2291} -> 13/2, 
 {7, 2292} -> -25/8, {7, 2293} -> -19357/272, {7, 2294} -> 3/2, 
 {7, 2296} -> 55729/918, {7, 2298} -> 349747/3264, 
 {7, 2299} -> 1117525/19584, {7, 2300} -> 20807/1088, 
 {7, 2301} -> 84253/2448, {7, 2302} -> 747709/19584, 
 {7, 2303} -> -4257995/29376, {7, 2306} -> 19/2, {7, 2307} -> 71/24, 
 {7, 2308} -> 236741/4896, {7, 2309} -> -196349/4896, {7, 2310} -> 3/2, 
 {7, 2311} -> -137/4, {7, 2312} -> 147/8, {7, 2313} -> -26117/408, 
 {7, 2314} -> -11641/816, {7, 2315} -> 90281/816, {7, 2316} -> 63/2, 
 {7, 2317} -> 218435/4896, {7, 2318} -> -3/4, {7, 2319} -> -127/16, 
 {7, 2320} -> 63/2, {7, 2321} -> -90281/816, {7, 2322} -> -117959/4896, 
 {7, 2323} -> -17773/544, {7, 2324} -> -8, {7, 2325} -> 218435/4896, 
 {7, 2326} -> 21, {7, 2327} -> -885/34, {7, 2329} -> 336391/14688, 
 {7, 2330} -> 9/8, {7, 2331} -> 146053/9792, {7, 2332} -> -5/4, 
 {7, 2333} -> -2423/136, {7, 2334} -> -348545/3264, {7, 2335} -> 29533/1836, 
 {7, 2337} -> 19/4, {7, 2338} -> 35/2, {7, 2339} -> 3133/32, 
 {7, 2340} -> -5909/64, {7, 2341} -> 10, {7, 2342} -> -3/32, 
 {7, 2343} -> -9/8, {7, 2344} -> -1059/16, {7, 2345} -> 218435/4896, 
 {7, 2346} -> 9/8, {7, 2347} -> -735/32, {7, 2348} -> 16499/384, 
 {7, 2349} -> -1059/16, {7, 2350} -> 9/8, {7, 2351} -> -2213/136, 
 {7, 2352} -> 32203/64, {7, 2353} -> 218435/4896, {7, 2354} -> -181/4, 
 {7, 2355} -> -9/8, {7, 2356} -> 3/4, {7, 2357} -> 3/2, {7, 2358} -> 23/6, 
 {7, 2359} -> 175034899/235008, {7, 2360} -> -23/12, {7, 2361} -> -1657/64, 
 {7, 2362} -> -151/32, {7, 2363} -> -234247/768, {7, 2364} -> 6143/768, 
 {7, 2366} -> -23913/272, {7, 2367} -> -27/32, {7, 2368} -> -15/8, 
 {7, 2369} -> -49553/432, {7, 2370} -> 9/8, {7, 2372} -> -85/32, 
 {7, 2373} -> -49553/432, {7, 2375} -> 15/8, {7, 2376} -> -2, 
 {7, 2377} -> 3/4, {7, 2378} -> -3649/16, {7, 2379} -> -9/8, 
 {7, 2380} -> 3/4, {7, 2381} -> -7049/272, {7, 2382} -> -113/4, 
 {7, 2383} -> -2669227/14688, {7, 2384} -> 113/8, {7, 2385} -> 4015/272, 
 {7, 2386} -> 12250949/58752, {7, 2387} -> -716561/9792, 
 {7, 2389} -> 7185/272, {7, 2390} -> 275/8, {7, 2391} -> 411/8, 
 {7, 2392} -> 15, {7, 2393} -> -435/16, {7, 2394} -> 411/8, 
 {7, 2395} -> -275/8, {7, 2396} -> 53/12, {7, 2397} -> 3/4, 
 {7, 2398} -> 137/4, {7, 2399} -> -7185/272, {7, 2400} -> -17181/272, 
 {7, 2401} -> -7457/272, {7, 2403} -> -1014353/14688, {7, 2404} -> -9/8, 
 {7, 2405} -> -4825/612, {7, 2406} -> -59263/14688, {7, 2407} -> -7185/272, 
 {7, 2409} -> 2437/204, {7, 2410} -> 21, {7, 2411} -> 2831/96, 
 {7, 2412} -> 9/8, {7, 2413} -> -218435/4896, {7, 2414} -> -9/8, 
 {7, 2416} -> -268379/96, {7, 2417} -> -9/2, {7, 2418} -> 6073/16, 
 {7, 2419} -> 21, {7, 2420} -> 2831/96, {7, 2423} -> -9/8, 
 {7, 2425} -> -2437/204, {7, 2427} -> 1115/34, {7, 2429} -> -32299/32, 
 {7, 2430} -> -218435/4896, {7, 2431} -> 14, {7, 2432} -> 519/16, 
 {7, 2433} -> 9/8, {7, 2434} -> 7185/272, {7, 2436} -> -53/68, 
 {7, 2438} -> 259703/384, {7, 2439} -> 163151/1632, {7, 2440} -> 681953/192, 
 {7, 2441} -> -17/8, {7, 2442} -> -58411/576, {7, 2443} -> 2427437/19584, 
 {7, 2444} -> 26093123/235008, {7, 2445} -> -108805/48, 
 {7, 2446} -> -113963/192, {7, 2447} -> -37049/96, {7, 2448} -> 3831/64, 
 {7, 2449} -> 37049/128, {7, 2450} -> -93894329/26112, {7, 2452} -> -1/8, 
 {7, 2453} -> -159/64, {7, 2454} -> 229/32, {7, 2455} -> -703/192, 
 {7, 2456} -> 101947/576, {7, 2457} -> 233/32, {7, 2458} -> 162299/3456, 
 {7, 2459} -> 69739/1728, {7, 2461} -> -5323/306, {7, 2462} -> 12269/1088, 
 {7, 2463} -> -137/64, {7, 2464} -> 15337/4896, {7, 2465} -> -9607/612, 
 {7, 2466} -> -186391/9792, {7, 2468} -> -957/68, {7, 2469} -> 137/8, 
 {7, 2470} -> 30401/816, {7, 2471} -> -13973/4896, {7, 2472} -> 192571/4896, 
 {7, 2473} -> -23/12, {7, 2474} -> -1337/32, {7, 2475} -> -5, 
 {7, 2476} -> -190333/256, {7, 2477} -> 134717/768, {7, 2478} -> 113/8, 
 {7, 2479} -> 475/16, {7, 2480} -> 550685/3456, {7, 2481} -> -81509/864, 
 {7, 2483} -> 18073/306, {7, 2484} -> 11497/4896, {7, 2485} -> -16085/544, 
 {7, 2486} -> 379/48, {7, 2488} -> 2055/64, {7, 2489} -> -36527/384, 
 {7, 2490} -> 379/48, {7, 2492} -> 16085/544, {7, 2493} -> -1873/136, 
 {7, 2494} -> 13/128, {7, 2495} -> -9/8, {7, 2497} -> 13/17, 
 {7, 2499} -> -103377869/470016, {7, 2501} -> -93421/5184, 
 {7, 2502} -> 117539/3672, {7, 2503} -> -15989/459, {7, 2504} -> 58453/256, 
 {7, 2505} -> -226459/5184, {7, 2506} -> -444157/14688, 
 {7, 2507} -> 1383457/7344, {7, 2508} -> -2398715/58752, 
 {7, 2510} -> -105053/408, {7, 2511} -> 10, {7, 2512} -> 840761/2448, 
 {7, 2513} -> -101521/1728, {7, 2514} -> 81/8, {7, 2515} -> -3/2, 
 {7, 2516} -> 4177/272, {7, 2517} -> 5336567/9792, 
 {7, 2518} -> -1255541/4896, {7, 2519} -> 279/32, {7, 2520} -> 231/64, 
 {7, 2521} -> -5367/272, {7, 2522} -> 1, {7, 2523} -> 87/8, 
 {7, 2524} -> -145/8, {7, 2525} -> -11515/144, {7, 2526} -> -3/4, 
 {7, 2527} -> 3/8, {7, 2528} -> -25/16, {7, 2529} -> 145/8, 
 {7, 2530} -> -87/8, {7, 2531} -> 329717/7344, {7, 2532} -> 65309/864, 
 {7, 2533} -> -11515/144, {7, 2534} -> -83/8, {7, 2535} -> -81/8, 
 {7, 2536} -> -188352757/705024, {7, 2537} -> -81/16, 
 {7, 2538} -> 4487557/29376, {7, 2539} -> 7971851/58752, {7, 2540} -> 177/32, 
 {7, 2541} -> -5367/544, {7, 2542} -> -1133431/7344, 
 {7, 2543} -> 87827/58752, {7, 2545} -> -11, {7, 2546} -> 3/2, 
 {7, 2547} -> -5809/408, {7, 2548} -> -5486851/14688, 
 {7, 2549} -> 425249/1632, {7, 2550} -> 57/4, {7, 2551} -> 63/8, 
 {7, 2552} -> 5809/408, {7, 2553} -> -2, {7, 2554} -> 209/4, 
 {7, 2555} -> -11063/108, {7, 2556} -> 1/4, {7, 2557} -> -3/8, 
 {7, 2558} -> 21/2, {7, 2559} -> -209/4, {7, 2560} -> -1682087/14688, 
 {7, 2561} -> 63365/864, {7, 2562} -> -11063/108, {7, 2563} -> -4, 
 {7, 2564} -> 2, {7, 2565} -> 5367515/44064, {7, 2566} -> -21/8, 
 {7, 2567} -> 2034127/9792, {7, 2568} -> -3/4, {7, 2569} -> 4, 
 {7, 2570} -> -3044897/29376, {7, 2571} -> 12769/1296, {7, 2572} -> 3/4, 
 {7, 2573} -> -1595/32, {7, 2574} -> -523/64, {7, 2575} -> -19589/816, 
 {7, 2577} -> 687/32, {7, 2578} -> -75377/432, {7, 2579} -> 201/8, 
 {7, 2580} -> 5/4, {7, 2581} -> 3/8, {7, 2582} -> -353/16, 
 {7, 2583} -> -687/32, {7, 2584} -> -16295/96, {7, 2585} -> 17/4, 
 {7, 2586} -> 205/24, {7, 2587} -> -75377/432, {7, 2588} -> -67/4, 
 {7, 2589} -> -201/8, {7, 2590} -> -7/8, {7, 2591} -> 32925589/235008, 
 {7, 2592} -> 7/16, {7, 2593} -> -67/16, {7, 2594} -> 19589/1632, 
 {7, 2595} -> -5122037/58752, {7, 2596} -> 102737/5184, {7, 2597} -> 443/16, 
 {7, 2598} -> 201/16, {7, 2599} -> 575/9, {7, 2600} -> -3/2, 
 {7, 2601} -> 201/8, {7, 2603} -> 575/9, {7, 2604} -> 13229/432, 
 {7, 2605} -> 3/2, {7, 2607} -> 5737/216, {7, 2608} -> -201/8, 
 {7, 2609} -> -185/8, {7, 2610} -> 21/2, {7, 2611} -> 1009247/5184, 
 {7, 2612} -> 21/4, {7, 2613} -> 443/32, {7, 2614} -> 322001/3456, 
 {7, 2615} -> -2167/576, {7, 2616} -> 83/8, {7, 2617} -> 73/2, 
 {7, 2618} -> 24, {7, 2619} -> 137/8, {7, 2620} -> -73/2, 
 {7, 2621} -> -719/408, {7, 2622} -> -5, {7, 2624} -> -83/8, 
 {7, 2625} -> -51/8, {7, 2626} -> -185/8, {7, 2627} -> 185873/19584, 
 {7, 2628} -> 637/32, {7, 2629} -> -39/32, {7, 2630} -> -83/8, 
 {7, 2631} -> -87/8, {7, 2632} -> -9/2, {7, 2633} -> -25853/216, 
 {7, 2634} -> -71/4, {7, 2635} -> -6235/32, {7, 2637} -> 75377/432, 
 {7, 2638} -> -201/8, {7, 2640} -> 7/8, {7, 2641} -> -601/48, 
 {7, 2642} -> -9/2, {7, 2643} -> -25853/216, {7, 2644} -> 4, 
 {7, 2645} -> 4181/32, {7, 2646} -> 71/4, {7, 2647} -> 6235/32, 
 {7, 2648} -> 87/8, {7, 2649} -> 29/4, {7, 2650} -> 431203/2448, 
 {7, 2651} -> -37/4, {7, 2653} -> -205/12, {7, 2655} -> 75377/432, 
 {7, 2656} -> 67/4, {7, 2657} -> 201/8, {7, 2658} -> 83/8, {7, 2659} -> 4, 
 {7, 2661} -> 1/18, {7, 2662} -> -1/2, {7, 2664} -> 22/3, {7, 2665} -> -9/4, 
 {7, 2666} -> 565/48, {7, 2667} -> 143/6, {7, 2668} -> 2687/48, 
 {7, 2669} -> 73/48, {7, 2670} -> 10883/576, {7, 2671} -> -22907/864, 
 {7, 2672} -> 22387645/705024, {7, 2673} -> 10, {7, 2674} -> 24, 
 {7, 2675} -> -97/3, {7, 2676} -> -355/48, {7, 2677} -> 10/3, 
 {7, 2678} -> -14, {7, 2679} -> -5/2, {7, 2680} -> 598655/864, 
 {7, 2682} -> -81/16, {7, 2683} -> 197657/1224, {7, 2684} -> 2143801/14688, 
 {7, 2685} -> -27/64, {7, 2686} -> -3633/544, {7, 2687} -> -9319207/58752, 
 {7, 2688} -> -2779933/39168, {7, 2689} -> 1, {7, 2690} -> -145829/14688, 
 {7, 2691} -> 57/8, {7, 2692} -> 6625/816, {7, 2693} -> -31439/29376, 
 {7, 2694} -> -3958987/58752, {7, 2695} -> 7/16, {7, 2696} -> -1059/64, 
 {7, 2697} -> -913/1632, {7, 2698} -> 899881/14688, 
 {7, 2699} -> -201665/6912, {7, 2700} -> 21/4, {7, 2701} -> 411/32, 
 {7, 2702} -> 548467/3456, {7, 2703} -> 40891/576, {7, 2704} -> 17335/1632, 
 {7, 2705} -> 427/64, {7, 2706} -> -115/9, {7, 2707} -> -1147/16, 
 {7, 2708} -> 2303/144, {7, 2709} -> -35/4, {7, 2710} -> -115/9, 
 {7, 2711} -> 44191/216, {7, 2712} -> 1147/16, {7, 2713} -> 150335/864, 
 {7, 2714} -> -1, {7, 2715} -> 2303/144, {7, 2717} -> 2, {7, 2719} -> -5/16, 
 {7, 2720} -> 11365169/470016, {7, 2721} -> 265/24, 
 {7, 2722} -> -328111/44064, {7, 2723} -> -4748411/29376, 
 {7, 2724} -> -78077/576, {7, 2725} -> 133135/2592, {7, 2726} -> -20563/1632, 
 {7, 2727} -> 990503/4896, {7, 2728} -> 3467621/41472, {7, 2729} -> 169/18, 
 {7, 2730} -> 39/8, {7, 2731} -> -9/2, {7, 2732} -> 5, {7, 2733} -> 9/2, 
 {7, 2734} -> -5122063/14688, {7, 2735} -> 122165/816, {7, 2736} -> -1/2, 
 {7, 2737} -> -14453/136, {7, 2738} -> -14453/272, {7, 2739} -> 1365/136, 
 {7, 2740} -> -12199/136, {7, 2741} -> -3869/816, {7, 2742} -> -5, 
 {7, 2743} -> 570001/14688, {7, 2744} -> 3, {7, 2745} -> 3/4, 
 {7, 2746} -> -105/8, {7, 2747} -> 5, {7, 2748} -> 3869/816, 
 {7, 2749} -> 311357/7344, {7, 2750} -> -2161633/7344, {7, 2751} -> 8, 
 {7, 2752} -> 570001/14688, {7, 2753} -> -3, {7, 2754} -> 6973/34, 
 {7, 2755} -> -3, {7, 2756} -> 27/4, {7, 2757} -> 1680397/22032, 
 {7, 2758} -> -9/8, {7, 2759} -> 130455/1088, {7, 2760} -> 15/4, 
 {7, 2761} -> -47765/816, {7, 2762} -> -1469941/14688, 
 {7, 2763} -> 2965069/44064, {7, 2765} -> -1/8, {7, 2766} -> 115/32, 
 {7, 2767} -> -449/64, {7, 2768} -> 41227/816, {7, 2769} -> 67/32, 
 {7, 2770} -> 15/8, {7, 2771} -> 804907/14688, {7, 2772} -> -87/8, 
 {7, 2773} -> -9/4, {7, 2774} -> 9, {7, 2775} -> -15/8, {7, 2776} -> -3/2, 
 {7, 2777} -> -995303/4896, {7, 2778} -> 105/16, {7, 2779} -> 804907/14688, 
 {7, 2780} -> -25/8, {7, 2781} -> 87/8, {7, 2782} -> 47/16, {7, 2783} -> 3/2, 
 {7, 2784} -> 27/8, {7, 2785} -> 18207871/78336, {7, 2786} -> -27/16, 
 {7, 2787} -> -47/32, {7, 2788} -> -39799/1632, {7, 2789} -> -675913/3456, 
 {7, 2790} -> 74903/1296, {7, 2791} -> 975961/2448, {7, 2792} -> -19361/576, 
 {7, 2793} -> -4925/48, {7, 2794} -> -15/8, {7, 2795} -> -63/8, 
 {7, 2796} -> -3/8, {7, 2797} -> 15/8, {7, 2798} -> -6, {7, 2799} -> 3/4, 
 {7, 2800} -> -175/16, {7, 2801} -> 63/8, {7, 2802} -> 4925/48, 
 {7, 2803} -> 28147/288, {7, 2804} -> 742837/4896, {7, 2805} -> -63/8, 
 {7, 2806} -> -73684567/235008, {7, 2807} -> -63/16, {7, 2808} -> 27179/153, 
 {7, 2809} -> -1207423/6528, {7, 2810} -> 88109/29376, {7, 2811} -> -39/8, 
 {7, 2812} -> -8657/102, {7, 2813} -> 299/8, {7, 2814} -> -5, {7, 2815} -> 3, 
 {7, 2816} -> -15, {7, 2817} -> 105/8, {7, 2818} -> 5, {7, 2819} -> -299/8, 
 {7, 2820} -> -4, {7, 2821} -> 22273/408, {7, 2822} -> -3/4, {7, 2823} -> -3, 
 {7, 2824} -> 8657/102, {7, 2825} -> -46489/1632, {7, 2826} -> 720805/4896, 
 {7, 2827} -> 21/4, {7, 2828} -> 2611253/14688, {7, 2829} -> 9/8, 
 {7, 2830} -> -59575/306, {7, 2831} -> 67909/544, {7, 2833} -> 52511/816, 
 {7, 2835} -> 12353/136, {7, 2836} -> 75/16, {7, 2837} -> 105/8, 
 {7, 2839} -> -804907/14688, {7, 2840} -> 87/8, {7, 2842} -> 1077/8, 
 {7, 2843} -> 215/8, {7, 2844} -> 75/16, {7, 2845} -> -105/8, 
 {7, 2847} -> -12353/136, {7, 2848} -> -5/2, {7, 2849} -> 27/4, 
 {7, 2850} -> 1739003/4896, {7, 2852} -> -105/8, {7, 2854} -> -804907/14688, 
 {7, 2855} -> 25/8, {7, 2856} -> -87/8, {7, 2858} -> -52511/816, 
 {7, 2859} -> 21/4, {7, 2860} -> 1119325/4896, {7, 2861} -> -9/2, 
 {7, 2862} -> 11/120, {7, 2863} -> -9/40, {7, 2864} -> -43/12, 
 {7, 2865} -> 3/2, {7, 2866} -> 36, {7, 2867} -> -719/8, 
 {7, 2868} -> -43991/544, {7, 2869} -> -1587/8, {7, 2870} -> -4, 
 {7, 2871} -> 73/12, {7, 2872} -> -5641333/29376, 
 {7, 2873} -> -79755677/352512, {7, 2874} -> 9/2, {7, 2875} -> 54/5, 
 {7, 2876} -> 1075/16, {7, 2877} -> 1141/48, {7, 2878} -> 28/3, 
 {7, 2879} -> -14, {7, 2880} -> -7, {7, 2881} -> 2845927/19584, 
 {7, 2882} -> -43/24, {7, 2883} -> 9/2, {7, 2884} -> -913547/29376, 
 {7, 2885} -> -13705/272, {7, 2886} -> 2039/816, {7, 2887} -> -15919/7344, 
 {7, 2888} -> 605237/19584, {7, 2889} -> -45/16, {7, 2890} -> -295/64, 
 {7, 2891} -> -3429/544, {7, 2892} -> -2293807/14688, 
 {7, 2893} -> 8142973/117504, {7, 2894} -> -63/16, {7, 2895} -> 94781/612, 
 {7, 2896} -> -4983205/19584, {7, 2897} -> -669911/4352, {7, 2898} -> 3/2, 
 {7, 2899} -> 11693/544, {7, 2900} -> -879527/6528, {7, 2901} -> 985/16, 
 {7, 2902} -> -28431/544, {7, 2903} -> 5/2, {7, 2904} -> 2303/48, 
 {7, 2905} -> -3/2, {7, 2906} -> 15/2, {7, 2908} -> -5/2, 
 {7, 2909} -> 28431/544, {7, 2910} -> 7/2, {7, 2911} -> 3156955/14688, 
 {7, 2912} -> -4, {7, 2913} -> 2303/48, {7, 2914} -> 3/2, 
 {7, 2915} -> -985/16, {7, 2916} -> 123331/288, {7, 2918} -> 3, 
 {7, 2919} -> 25830983/705024, {7, 2920} -> 6, {7, 2921} -> -1955809/14688, 
 {7, 2922} -> -1527199/19584, {7, 2923} -> -173969/4896, 
 {7, 2924} -> -6188797/29376, {7, 2925} -> 17577475/58752, 
 {7, 2926} -> 10875775/39168, {7, 2928} -> -3/4, {7, 2929} -> 1/2, 
 {7, 2930} -> 29/2, {7, 2931} -> -55/4, {7, 2932} -> -2137/408, 
 {7, 2933} -> -9/4, {7, 2934} -> -3, {7, 2935} -> 8327/136, {7, 2936} -> -21, 
 {7, 2937} -> 1, {7, 2938} -> -45/4, {7, 2939} -> 3, {7, 2940} -> -15767/96, 
 {7, 2941} -> -138113/1632, {7, 2942} -> -89/4, {7, 2943} -> 8327/136, 
 {7, 2944} -> 21, {7, 2945} -> 21, {7, 2946} -> -2, {7, 2947} -> -3, 
 {7, 2948} -> -71/4, {7, 2949} -> -13333795/39168, {7, 2950} -> 5/4, 
 {7, 2951} -> 9/2, {7, 2952} -> 2947/204, {7, 2953} -> 1632679/4896, 
 {7, 2954} -> -151457/1728, {7, 2955} -> 4999/68, {7, 2956} -> 21/4, 
 {7, 2957} -> 2, {7, 2958} -> -24, {7, 2959} -> -5, {7, 2960} -> -15/2, 
 {7, 2961} -> 2, {7, 2962} -> 147/2, {7, 2963} -> 24, {7, 2964} -> 2, 
 {7, 2965} -> 4319/68, {7, 2966} -> 2849/272, {7, 2967} -> 5509/136, 
 {7, 2968} -> 2449/272, {7, 2969} -> 17275/408, {7, 2970} -> -4931/68, 
 {7, 2971} -> -15, {7, 2972} -> 5, {7, 2973} -> -2605/136, {7, 2974} -> -3, 
 {7, 2975} -> -5, {7, 2976} -> 15, {7, 2977} -> 913/408, 
 {7, 2978} -> 18023/408, {7, 2979} -> -2605/136, {7, 2980} -> 3, 
 {7, 2981} -> 4931/68, {7, 2982} -> 6769/34, {7, 2983} -> 4523/68, 
 {7, 2984} -> 573815/9792, {7, 2985} -> 11845/816, {7, 2986} -> 130579/2448, 
 {7, 2987} -> 4931/68, {7, 2989} -> -90281/816, {7, 2990} -> -63/2, 
 {7, 2991} -> -189/4, {7, 2992} -> -5/4, {7, 2993} -> -227917/2448, 
 {7, 2994} -> 51/2, {7, 2996} -> 417/4, {7, 2997} -> 121/8, 
 {7, 2998} -> -63/2, {7, 2999} -> 189/4, {7, 3001} -> 90281/816, 
 {7, 3002} -> 29/4, {7, 3003} -> 427531/2448, {7, 3004} -> 27/4, 
 {7, 3005} -> 150887/816, {7, 3006} -> -29/2, {7, 3007} -> 101/2, 
 {7, 3008} -> -5/4, {7, 3009} -> -227917/2448, {7, 3010} -> -21, 
 {7, 3011} -> -51/2, {7, 3012} -> -4931/68, {7, 3013} -> 817/34, 
 {7, 3014} -> 3, {7, 3015} -> 7/54, {7, 3016} -> -1/2, {7, 3017} -> -27/8, 
 {7, 3018} -> 16/3, {7, 3019} -> 9, {7, 3020} -> -181/8, 
 {7, 3021} -> -2621/64, {7, 3022} -> -1555/8, {7, 3023} -> -11/12, 
 {7, 3024} -> -1697/96, {7, 3025} -> 606103/6528, {7, 3026} -> 110717/1728, 
 {7, 3027} -> 10, {7, 3028} -> 24, {7, 3029} -> 407/4, {7, 3030} -> 263/24, 
 {7, 3031} -> 47/6, {7, 3032} -> 5/2, {7, 3033} -> -47/8, 
 {7, 3034} -> 25356823/13056, {7, 3035} -> 3/8, {7, 3036} -> -1/2, 
 {7, 3037} -> -1/2, {7, 3038} -> 4585/816, {7, 3039} -> 372735/1088, 
 {7, 3040} -> -3833905/19584, {7, 3041} -> -1/2, {7, 3042} -> 9/2, 
 {7, 3043} -> 29/8, {7, 3044} -> 7315/272, {7, 3045} -> 57883/1632, 
 {7, 3046} -> 9, {7, 3047} -> 10, {7, 3048} -> 737/17, {7, 3049} -> 3/4, 
 {7, 3050} -> -1/2, {7, 3051} -> 27/4, {7, 3052} -> -10, {7, 3053} -> -9, 
 {7, 3054} -> -1801873/9792, {7, 3055} -> -2029805/9792, {7, 3056} -> 11/4, 
 {7, 3057} -> 737/17, {7, 3058} -> -3/4, {7, 3059} -> 2859/68, 
 {7, 3060} -> 3/2, {7, 3061} -> -25/8, {7, 3062} -> 4787753/117504, 
 {7, 3063} -> -5/8, {7, 3064} -> -159533/1632, {7, 3065} -> -4/3, 
 {7, 3066} -> 22183/1224, {7, 3067} -> -227177/14688, 
 {7, 3068} -> 2006371/58752, {7, 3071} -> 3/4, {7, 3072} -> 511/16, 
 {7, 3073} -> -11/8, {7, 3074} -> 2, {7, 3075} -> 423/4, {7, 3079} -> -1, 
 {7, 3080} -> 41/16, {7, 3081} -> 2, {7, 3082} -> -4217/16, 
 {7, 3083} -> -423/4, {7, 3084} -> -2, {7, 3085} -> 159/16, 
 {7, 3086} -> 25/2, {7, 3087} -> -893/12, {7, 3088} -> -25/4, 
 {7, 3089} -> -619/32, {7, 3090} -> -1261/32, {7, 3091} -> 429/16, 
 {7, 3093} -> -67/16, {7, 3094} -> -2605/136, {7, 3095} -> -201/4, 
 {7, 3097} -> 15/8, {7, 3098} -> 95/12, {7, 3099} -> -219/8, 
 {7, 3100} -> -2605/136, {7, 3101} -> 137/4, {7, 3102} -> 201/4, 
 {7, 3103} -> 67/16, {7, 3104} -> 67/16, {7, 3105} -> 111/16, 
 {7, 3106} -> 39/4, {7, 3107} -> -145499/1632, {7, 3108} -> -9/8, 
 {7, 3109} -> 101/8, {7, 3110} -> 155/96, {7, 3112} -> 67/16, 
 {7, 3114} -> 9/8, {7, 3115} -> -9/2, {7, 3116} -> 1059/16, 
 {7, 3118} -> -687/32, {7, 3119} -> -5/4, {7, 3120} -> -27185/4896, 
 {7, 3121} -> -33/2, {7, 3122} -> -819/32, {7, 3124} -> -46445/96, 
 {7, 3125} -> -16355/192, {7, 3126} -> -9/2, {7, 3127} -> 1059/16, 
 {7, 3129} -> 687/32, {7, 3131} -> -9/8, {7, 3132} -> 4, 
 {7, 3134} -> 2655/136, {7, 3135} -> -86/3, {7, 3136} -> -49489/192, 
 {7, 3137} -> -5/4, {7, 3138} -> -27185/4896, {7, 3139} -> 14, 
 {7, 3140} -> 1207/16, {7, 3141} -> 33/2, {7, 3142} -> 819/32, 
 {7, 3144} -> -67/16, {7, 3145} -> -11/4, {7, 3146} -> -3/2, 
 {7, 3147} -> 10/27, {7, 3150} -> -10, {7, 3151} -> -1071/32, 
 {7, 3152} -> -160169/384, {7, 3153} -> -5591/64, {7, 3154} -> -8123/12, 
 {7, 3155} -> -3173/144, {7, 3156} -> -29059/1152, {7, 3157} -> 20477/256, 
 {7, 3158} -> 18215677/39168, {7, 3161} -> 30307/48, {7, 3162} -> 78479/384, 
 {7, 3163} -> -22215/64, {7, 3164} -> 121243/128, {7, 3165} -> 66645/256, 
 {7, 3166} -> -49936315/13824, {7, 3168} -> 5/4, {7, 3169} -> 181/16, 
 {7, 3170} -> 841/64, {7, 3171} -> 23/8, {7, 3172} -> -39/8, 
 {7, 3173} -> 3473/64, {7, 3174} -> -31/8, {7, 3175} -> -3/2, 
 {7, 3176} -> -355/16, {7, 3177} -> 81/8, {7, 3178} -> 3253/64, 
 {7, 3179} -> 28135/128, {7, 3180} -> 3/2, {7, 3181} -> -2, {7, 3182} -> 3, 
 {7, 3183} -> -62929/192, {7, 3184} -> -355/16, {7, 3185} -> -353/8, 
 {7, 3186} -> -81/8, {7, 3187} -> 1, {7, 3189} -> 39/4, 
 {7, 3190} -> -5469515/6912, {7, 3191} -> 9/4, {7, 3192} -> -3889/96, 
 {7, 3193} -> 17/6, {7, 3194} -> 284561/576, {7, 3195} -> -287507/2304, 
 {7, 3198} -> -1474/9, {7, 3200} -> -213/4, {7, 3202} -> 3/8, {7, 3205} -> 1, 
 {7, 3206} -> -1/4, {7, 3207} -> 959/8, {7, 3208} -> 213/4, 
 {7, 3209} -> 1474/9, {7, 3210} -> 27355/288, {7, 3211} -> -454423/4896, 
 {7, 3212} -> 3, {7, 3213} -> 1690469/7344, {7, 3214} -> -27/8, 
 {7, 3215} -> -1054961/9792, {7, 3216} -> 54209/432, {7, 3218} -> 27679/144, 
 {7, 3219} -> 15/8, {7, 3220} -> 9/2, {7, 3221} -> 49553/432, 
 {7, 3222} -> 3/2, {7, 3223} -> -2, {7, 3224} -> -33/2, 
 {7, 3225} -> -2931/32, {7, 3227} -> 6, {7, 3228} -> 85/16, {7, 3229} -> 9/2, 
 {7, 3230} -> 49553/432, {7, 3232} -> -3/2, {7, 3233} -> -15/8, 
 {7, 3234} -> 1, {7, 3236} -> -29/8, {7, 3237} -> -2, {7, 3238} -> 52, 
 {7, 3239} -> 10679/32, {7, 3240} -> 33/2, {7, 3241} -> 2931/32, 
 {7, 3243} -> -27679/144, {7, 3244} -> 35/4, {7, 3245} -> 39/4, 
 {7, 3246} -> 824647/4896, {7, 3247} -> -1/30, {7, 3248} -> -1/10, 
 {7, 3250} -> 8/3, {7, 3251} -> -9, {7, 3252} -> 31/8, {7, 3253} -> -1511/96, 
 {7, 3254} -> -115/16, {7, 3255} -> 16, {7, 3256} -> -1217/192, 
 {7, 3257} -> -131057/1728, {7, 3258} -> 23874629/705024, {7, 3259} -> 2, 
 {7, 3260} -> 24/5, {7, 3261} -> 325/16, {7, 3262} -> 245/48, 
 {7, 3263} -> -47/6, {7, 3264} -> 43/2, {7, 3265} -> 47/8, 
 {7, 3266} -> 954517/3456, {7, 3268} -> 3/2, {7, 3269} -> -39053/9792, 
 {7, 3270} -> -975265/19584, {7, 3271} -> 985/48, {7, 3272} -> -115/3, 
 {7, 3274} -> 819/8, {7, 3277} -> -115/3, {7, 3280} -> -1/2, 
 {7, 3281} -> 7/2, {7, 3282} -> -72997/432, {7, 3283} -> -819/8, 
 {7, 3284} -> -985/48, {7, 3285} -> 19/4, {7, 3286} -> 94537/288, 
 {7, 3287} -> -187/16, {7, 3288} -> -300580781/1410048, {7, 3289} -> 229/24, 
 {7, 3290} -> -5848073/29376, {7, 3291} -> 3312407/14688, 
 {7, 3292} -> 1573951/13824, {7, 3293} -> -169/18, {7, 3294} -> -15/4, 
 {7, 3295} -> -446359/4896, {7, 3297} -> -275/8, {7, 3298} -> -411/8, 
 {7, 3299} -> -39, {7, 3300} -> 2605/136, {7, 3301} -> 201/4, 
 {7, 3302} -> -6, {7, 3303} -> 56, {7, 3304} -> 441/8, {7, 3305} -> -411/8, 
 {7, 3307} -> 39, {7, 3309} -> 275/8, {7, 3310} -> 4, {7, 3311} -> -101/12, 
 {7, 3313} -> 213/4, {7, 3314} -> 2605/136, {7, 3315} -> -137/4, 
 {7, 3316} -> -201/4, {7, 3317} -> 15/4, {7, 3318} -> 446359/4896, 
 {7, 3319} -> 21/4, {7, 3320} -> 1086277/4896, {7, 3321} -> 39/4, 
 {7, 3322} -> 831991/4896, {7, 3323} -> -239/1080, {7, 3324} -> 29/40, 
 {7, 3325} -> 27/8, {7, 3326} -> -41/6, {7, 3327} -> -9, {7, 3328} -> -243/8, 
 {7, 3329} -> -5055/64, {7, 3330} -> -1043/8, {7, 3331} -> 21/8, 
 {7, 3332} -> -1709/32, {7, 3333} -> 2726939/19584, 
 {7, 3334} -> 9251051/58752, {7, 3335} -> -29/2, {7, 3336} -> -174/5, 
 {7, 3337} -> 591/8, {7, 3338} -> 137/6, {7, 3339} -> -50/3, {7, 3340} -> 4, 
 {7, 3341} -> 25/2, {7, 3342} -> 102918137/117504, {7, 3344} -> 696703/9792, 
 {7, 3345} -> 6, {7, 3346} -> -5/4, {7, 3347} -> -6, {7, 3348} -> -9/2, 
 {7, 3349} -> -27/4, {7, 3351} -> 5/4, {7, 3352} -> -6, {7, 3353} -> 2, 
 {7, 3354} -> -3/2, {7, 3355} -> 1/2, {7, 3357} -> 6, 
 {7, 3358} -> -696703/9792, {7, 3359} -> -108053/576, 
 {7, 3360} -> -651647/3264, {7, 3361} -> -9/4, {7, 3362} -> -937171/39168, 
 {7, 3364} -> 1330303/29376, {7, 3365} -> -1449745/39168, 
 {7, 3366} -> -795/32, {7, 3368} -> 15/4, {7, 3369} -> -113515/4896, 
 {7, 3370} -> 795/64, {7, 3371} -> -45851/816, {7, 3374} -> -71489/2448, 
 {7, 3375} -> 45851/1632, {7, 3376} -> -115/12, {7, 3378} -> -21, 
 {7, 3379} -> -8467/288, {7, 3380} -> -115/24, {7, 3381} -> 1217/16, 
 {7, 3383} -> 71/4, {7, 3384} -> 15065/64, {7, 3385} -> -1217/32, 
 {7, 3386} -> -1733/96, {7, 3387} -> 3/4, {7, 3388} -> 5/4, 
 {7, 3389} -> 74263/3264, {7, 3390} -> -1733/192, {7, 3391} -> -39/2, 
 {7, 3393} -> 33/2, {7, 3394} -> 37/32, {7, 3395} -> 39/4, 
 {7, 3397} -> 104/3, {7, 3398} -> 6641263/1536, {7, 3399} -> 37017/512, 
 {7, 3401} -> 9, {7, 3402} -> -211577/512, {7, 3403} -> -33603/256, 
 {7, 3405} -> -21, {7, 3406} -> -8467/288, {7, 3407} -> -115/24, 
 {7, 3410} -> -115/48, {7, 3411} -> -345/8, {7, 3413} -> -71/4, 
 {7, 3414} -> -15065/64, {7, 3415} -> -1217/32, {7, 3418} -> 71489/2448, 
 {7, 3419} -> 45851/1632, {7, 3421} -> -2207/768, {7, 3422} -> 119/4, 
 {7, 3423} -> -127/3, {7, 3425} -> -118777/4352, {7, 3426} -> 160873/1632, 
 {7, 3428} -> 389/6, {7, 3429} -> 1442083/768, {7, 3430} -> 17301/128, 
 {7, 3431} -> 3/4, {7, 3432} -> 5/4, {7, 3433} -> 74263/3264, 
 {7, 3434} -> -1733/192, {7, 3436} -> -14, {7, 3437} -> -809/24, 
 {7, 3438} -> -345/8, {7, 3440} -> -33/2, {7, 3441} -> -37/32, 
 {7, 3442} -> 39/4, {7, 3444} -> -15/4, {7, 3445} -> 113515/4896, 
 {7, 3446} -> 795/64, {7, 3449} -> -49499/13056, {7, 3450} -> 118225/1632, 
 {7, 3452} -> -805/256, {7, 3453} -> 231/4, {7, 3455} -> -3/8, 
 {7, 3456} -> 3/8, {7, 3458} -> -9/2, {7, 3459} -> 143/216, {7, 3460} -> 9/8, 
 {7, 3461} -> -109/108, {7, 3462} -> 5/6, {7, 3463} -> -13/8, 
 {7, 3464} -> -9/4, {7, 3465} -> -1/8, {7, 3466} -> 65/12, {7, 3468} -> 65/6, 
 {7, 3469} -> -7/2, {7, 3470} -> -15, {7, 3472} -> 18, {7, 3473} -> 18, 
 {7, 3474} -> -3/2, {7, 3475} -> 1361867/384, {7, 3476} -> -267/8, 
 {7, 3477} -> 357/8, {7, 3478} -> 676625/384, {7, 3479} -> 15, 
 {7, 3481} -> -12, {7, 3482} -> -103, {7, 3483} -> -3, {7, 3484} -> 9, 
 {7, 3485} -> -10/3, {7, 3486} -> -17/24, {7, 3487} -> -1/4, 
 {7, 3488} -> -127/24, {7, 3489} -> -115543/1536, {7, 3490} -> -3367609/1536, 
 {7, 3491} -> -18, {7, 3492} -> -7651/816, {7, 3493} -> -1482103/256, 
 {7, 3494} -> -281/48, {7, 3495} -> 1477639/2304, {7, 3496} -> -1780711/9792, 
 {7, 3497} -> -9208099/587520, {7, 3498} -> 65/2, {7, 3499} -> 15/2, 
 {7, 3500} -> -15, {7, 3502} -> 78, {7, 3503} -> 18, {7, 3504} -> 18, 
 {7, 3505} -> 65/6, {7, 3506} -> -36, {7, 3507} -> -6, 
 {7, 3508} -> 155287/384, {7, 3509} -> 44, {7, 3510} -> -85639/256, 
 {7, 3511} -> -139351/512, {7, 3512} -> -1613487/1024, {7, 3513} -> -249/8, 
 {7, 3514} -> -87815/256, {7, 3515} -> 49/8, {7, 3516} -> 25/4, 
 {7, 3517} -> -65027/192, {7, 3518} -> -1, {7, 3519} -> -1489/48, 
 {7, 3520} -> -45927/512, {7, 3521} -> 47/2, {7, 3522} -> 3/4, 
 {7, 3523} -> -1829/24, {7, 3524} -> 99/4, {7, 3525} -> 149/2, 
 {7, 3526} -> -321/16, {7, 3527} -> -129/2, {7, 3528} -> -249/8, 
 {8, 2} -> -8, {8, 3} -> 437015/256, {8, 5} -> 404093/384, 
 {8, 6} -> 34329/16, {8, 7} -> -423/4, {8, 8} -> -129/2, {8, 9} -> -63/2, 
 {8, 10} -> 910345/768, {8, 11} -> -9/2, {8, 12} -> 45, 
 {8, 13} -> -584671/96, {8, 14} -> -39/4, {8, 15} -> -48, {8, 17} -> 441/4, 
 {8, 19} -> 591/16, {8, 20} -> 9/4, {8, 21} -> 15/4, {8, 22} -> -135/32, 
 {8, 23} -> 9/4, {8, 24} -> 51/2, {8, 25} -> -1857/32, {8, 26} -> 71/12, 
 {8, 27} -> -247/8, {8, 28} -> -160/3, {8, 29} -> 39/4, {8, 30} -> -64, 
 {8, 31} -> -331/72, {8, 32} -> 9/2, {8, 33} -> 11, {8, 34} -> -130/3, 
 {8, 35} -> 250/9, {8, 36} -> 7/2, {8, 37} -> 3083/24, {8, 38} -> 71/48, 
 {8, 39} -> 187259/576, {8, 41} -> -397127/2304, {8, 42} -> -393715/1152, 
 {8, 43} -> -591/32, {8, 44} -> -225/8, {8, 45} -> 8, 
 {8, 46} -> -631757/4608, {8, 47} -> 1/4, {8, 48} -> -20, 
 {8, 49} -> 500933/1536, {8, 50} -> 889/48, {8, 51} -> -2717/32, 
 {8, 52} -> -88/3, {8, 53} -> 429/16, {8, 54} -> -16, {8, 55} -> -2233/288, 
 {8, 56} -> 99/8, {8, 57} -> 121/4, {8, 58} -> -715/6, {8, 59} -> 383/18, 
 {8, 60} -> 77/8, {8, 61} -> 18553/96, {8, 62} -> 101/12, 
 {8, 63} -> 759619/1152, {8, 65} -> 4301/32, {8, 66} -> 67787/72, 
 {8, 67} -> -197/8, {8, 68} -> -24, {8, 69} -> -13/2, {8, 70} -> 116669/576, 
 {8, 71} -> -1/2, {8, 72} -> -29, {8, 73} -> -2232385/1152, {8, 74} -> 10, 
 {8, 75} -> -741/16, {8, 77} -> 117/8, {8, 79} -> -153/16, {8, 80} -> 27/4, 
 {8, 81} -> 33/2, {8, 82} -> -65, {8, 83} -> -17, {8, 84} -> 21/4, 
 {8, 85} -> 1547/16, {8, 86} -> 178/3, {8, 87} -> -247, {8, 88} -> -144, 
 {8, 89} -> 78, {8, 91} -> -51, {8, 92} -> 36, {8, 93} -> 88, 
 {8, 94} -> -1040/3, {8, 95} -> 160/3, {8, 96} -> 28, {8, 97} -> 1547/3, 
 {8, 98} -> -12, {8, 99} -> 115593/64, {8, 101} -> 27015/128, 
 {8, 102} -> 1703/128, {8, 104} -> 32, {8, 105} -> -32, 
 {8, 106} -> -17297/16, {8, 107} -> 12, {8, 109} -> -15191/16, 
 {8, 110} -> 1/8, {8, 111} -> -9/4, {8, 113} -> -3/2, {8, 116} -> 9, 
 {8, 117} -> -21/4, {8, 118} -> -3, {8, 119} -> -33/4, {8, 120} -> -21/4, 
 {8, 121} -> 27/4, {8, 122} -> 71/12, {8, 123} -> -247/8, {8, 124} -> 160/3, 
 {8, 125} -> 39/4, {8, 126} -> 64, {8, 127} -> -3275/72, {8, 128} -> 9/2, 
 {8, 129} -> 11, {8, 130} -> -130/3, {8, 131} -> -118/9, {8, 132} -> 7/2, 
 {8, 133} -> 11/24, {8, 134} -> -307/48, {8, 135} -> 1077185/2304, 
 {8, 137} -> 4767/256, {8, 138} -> 324545/1152, {8, 139} -> -197/32, 
 {8, 140} -> 69/8, {8, 141} -> -2, {8, 142} -> -1604735/4608, 
 {8, 143} -> 7/4, {8, 144} -> -8, {8, 145} -> -1933621/4608, 
 {8, 146} -> -179/48, {8, 147} -> 247/32, {8, 148} -> 88/3, 
 {8, 149} -> -39/16, {8, 150} -> 16, {8, 151} -> -14645/288, 
 {8, 152} -> -9/8, {8, 153} -> -11/4, {8, 154} -> 65/6, {8, 155} -> -125/18, 
 {8, 156} -> -7/8, {8, 157} -> -3083/96, {8, 158} -> -4/3, 
 {8, 159} -> 1501283/2304, {8, 161} -> -27551/576, {8, 162} -> 572761/2304, 
 {8, 164} -> 9/2, {8, 165} -> 31/2, {8, 166} -> -13457/72, {8, 167} -> 5/2, 
 {8, 168} -> -2, {8, 169} -> -15971/24, {8, 170} -> -9/8, {8, 182} -> 144, 
 {8, 185} -> -144, {8, 190} -> 89/16, {8, 191} -> -741/32, {8, 192} -> -48, 
 {8, 193} -> 117/16, {8, 194} -> -80, {8, 195} -> 5429/96, {8, 196} -> 27/8, 
 {8, 197} -> 33/4, {8, 198} -> -65/2, {8, 199} -> 317/6, {8, 200} -> 21/8, 
 {8, 201} -> 4107/32, {8, 202} -> -49/16, {8, 203} -> 213169/256, 
 {8, 205} -> -113023/768, {8, 206} -> 171689/192, {8, 207} -> -591/32, 
 {8, 208} -> -117/8, {8, 209} -> 15/4, {8, 210} -> -463007/1536, 
 {8, 212} -> -81/4, {8, 213} -> -654491/512, {8, 214} -> 7, {8, 215} -> 32, 
 {8, 217} -> -673/8, {8, 219} -> -141/4, {8, 220} -> -3/2, {8, 221} -> -5/2, 
 {8, 222} -> 45/16, {8, 223} -> -3/2, {8, 224} -> -17, {8, 225} -> 789/16, 
 {8, 227} -> 16, {8, 228} -> 80/3, {8, 229} -> 64/9, {8, 230} -> 64/9, 
 {8, 231} -> -80/3, {8, 232} -> -23473/384, {8, 234} -> -238585/2304, 
 {8, 235} -> -10883/16, {8, 238} -> 8, {8, 239} -> -330745/2304, 
 {8, 241} -> -8, {8, 242} -> 284665/288, {8, 251} -> 9/4, {8, 252} -> -1/2, 
 {8, 256} -> -1/2, {8, 258} -> 1/2, {8, 260} -> 1/2, {8, 261} -> -89/12, 
 {8, 262} -> 247/8, {8, 264} -> -39/4, {8, 266} -> 51/8, {8, 267} -> -9/2, 
 {8, 268} -> -11, {8, 269} -> 130/3, {8, 270} -> 34/3, {8, 271} -> -7/2, 
 {8, 272} -> -1547/24, {8, 273} -> -9/4, {8, 274} -> 5/2, {8, 276} -> -5/2, 
 {8, 278} -> 5/2, {8, 279} -> -5/2, {8, 307} -> -9/2, {8, 308} -> 15, 
 {8, 310} -> 440777/2448, {8, 311} -> -755/108, {8, 312} -> -1911437/3672, 
 {8, 313} -> -240833/816, {8, 314} -> -11099/144, {8, 315} -> -9/2, 
 {8, 316} -> -52035/136, {8, 317} -> -144407/1224, {8, 318} -> -21/16, 
 {8, 319} -> 75/2, {8, 320} -> -22, {8, 321} -> 127987/1088, 
 {8, 322} -> -61607/1728, {8, 323} -> -9283777/29376, 
 {8, 324} -> -7290955/9792, {8, 325} -> -4457/576, {8, 326} -> -6, 
 {8, 327} -> -289249/544, {8, 328} -> -613945/4896, {8, 330} -> 45/2, 
 {8, 331} -> -99/2, {8, 332} -> -19909/408, {8, 334} -> -77/136, 
 {8, 335} -> -45009/68, {8, 336} -> 135/4, {8, 337} -> -27/4, 
 {8, 338} -> -38799/272, {8, 339} -> 17155/408, {8, 341} -> 120, 
 {8, 342} -> -22, {8, 343} -> -67517/408, {8, 345} -> -1141111/612, 
 {8, 346} -> -202465/408, {8, 347} -> -86, {8, 348} -> -12, 
 {8, 349} -> -1165, {8, 350} -> 62621/408, {8, 353} -> 99/4, {8, 357} -> 9, 
 {8, 358} -> -99/4, {8, 360} -> -9, {8, 362} -> 21/4, {8, 363} -> 30, 
 {8, 364} -> -11, {8, 365} -> -3551/408, {8, 366} -> 14941/216, 
 {8, 367} -> -45667/3672, {8, 368} -> -42247/1224, {8, 369} -> 907/18, 
 {8, 370} -> -3, {8, 371} -> -979/8, {8, 372} -> -74279/1224, 
 {8, 373} -> 39/16, {8, 374} -> 15/2, {8, 376} -> -440777/9792, 
 {8, 377} -> -36031/1728, {8, 378} -> 3238567/29376, {8, 379} -> 914407/3264, 
 {8, 380} -> 23123/576, {8, 381} -> 52035/544, {8, 382} -> -12877/4896, 
 {8, 383} -> 27/8, {8, 384} -> 45/2, {8, 388} -> -9/4, {8, 389} -> -15/4, 
 {8, 390} -> 135/32, {8, 391} -> -9/4, {8, 393} -> -855/32, 
 {8, 397} -> -957/2, {8, 399} -> 957/2, {8, 402} -> -63/16, 
 {8, 405} -> 440777/3264, {8, 406} -> 34177/576, {8, 407} -> -2844031/9792, 
 {8, 408} -> -1259053/3264, {8, 409} -> -30481/192, {8, 410} -> -9/4, 
 {8, 411} -> -156105/544, {8, 412} -> 3225/136, {8, 415} -> 2209/108, 
 {8, 416} -> 2209/108, {8, 417} -> 577/72, {8, 418} -> 2753/24, 
 {8, 419} -> -2753/24, {8, 420} -> -9, {8, 421} -> -45, {8, 424} -> 9/2, 
 {8, 425} -> 15/2, {8, 426} -> -135/16, {8, 427} -> 9/2, {8, 428} -> 855/16, 
 {8, 429} -> 3/4, {8, 430} -> -1/2, {8, 431} -> 1/2, {8, 433} -> 1/2, 
 {8, 434} -> 1/2, {8, 435} -> -1/2, {8, 437} -> -1, {8, 438} -> 1/2, 
 {8, 442} -> 11, {8, 443} -> 3551/408, {8, 445} -> -16307/1224, 
 {8, 446} -> 35517/136, {8, 447} -> -14, {8, 448} -> 3, {8, 449} -> 979/8, 
 {8, 450} -> -2327/408, {8, 451} -> 9/4, {8, 452} -> 1, {8, 453} -> -3, 
 {8, 454} -> 1/2, {8, 455} -> 1, {8, 456} -> 2, {8, 457} -> -3/2, 
 {8, 458} -> -3/2, {8, 459} -> 2, {8, 460} -> -1/2, {8, 485} -> -55/4, 
 {8, 486} -> -37/2, {8, 487} -> 13229/48, {8, 488} -> 6369/34, 
 {8, 490} -> -368801/2448, {8, 491} -> -24637/34, {8, 493} -> 73/6, 
 {8, 494} -> -253253/612, {8, 495} -> -362653/816, {8, 496} -> -27/16, 
 {8, 497} -> -1485/32, {8, 499} -> 16175/192, {8, 500} -> 19107/136, 
 {8, 501} -> 51/32, {8, 502} -> -723523/3264, {8, 503} -> -73673/136, 
 {8, 505} -> 2387/96, {8, 506} -> -560617/1632, {8, 507} -> -582073/3264, 
 {8, 509} -> -45/2, {8, 510} -> 99/4, {8, 511} -> 7185/136, 
 {8, 513} -> 28837/408, {8, 514} -> -35301/136, {8, 516} -> -9/4, 
 {8, 517} -> -23523/272, {8, 518} -> -7491/136, {8, 520} -> -148, 
 {8, 521} -> 148, {8, 522} -> 259, {8, 524} -> -465575/408, 
 {8, 525} -> -15384/17, {8, 526} -> -12, {8, 527} -> 12, 
 {8, 528} -> -26801/24, {8, 529} -> -247, {8, 530} -> 27/4, 
 {8, 531} -> -291/8, {8, 533} -> -10265/48, {8, 535} -> -51/8, 
 {8, 536} -> 233/6, {8, 537} -> -7, {8, 539} -> -7/12, {8, 540} -> -6035/16, 
 {8, 541} -> 12011/48, {8, 542} -> -7/16, {8, 543} -> -281/32, 
 {8, 545} -> -15287/192, {8, 546} -> -6369/136, {8, 547} -> -153/32, 
 {8, 548} -> 615131/9792, {8, 549} -> 23923/136, {8, 551} -> 12731/96, 
 {8, 552} -> -155429/1224, {8, 553} -> 441397/3264, {8, 554} -> 21/8, 
 {8, 555} -> -513/16, {8, 557} -> 153/8, {8, 559} -> -153/16, 
 {8, 560} -> 39/4, {8, 561} -> -21/4, {8, 563} -> -43/4, {8, 564} -> 9, 
 {8, 565} -> 207/16, {8, 566} -> 28, {8, 568} -> -28, {8, 571} -> 28, 
 {8, 572} -> -28, {8, 574} -> 1557/2, {8, 575} -> -1557/2, 
 {8, 577} -> -81/16, {8, 578} -> -183/32, {8, 580} -> 24047/64, 
 {8, 581} -> 19107/136, {8, 582} -> 153/32, {8, 583} -> -967643/3264, 
 {8, 584} -> -72483/136, {8, 586} -> -5821/32, {8, 587} -> -55201/408, 
 {8, 588} -> -555433/1088, {8, 591} -> -1465/8, {8, 592} -> -235/6, 
 {8, 593} -> -235/6, {8, 594} -> -415/8, {8, 595} -> 1465/8, 
 {8, 596} -> -41/4, {8, 597} -> 597/8, {8, 598} -> -141/4, {8, 599} -> 153/8, 
 {8, 600} -> -45/2, {8, 602} -> 3, {8, 603} -> -57/2, {8, 604} -> -315/8, 
 {8, 605} -> 8, {8, 606} -> 1, {8, 607} -> -5/2, {8, 609} -> 1/2, 
 {8, 610} -> -1, {8, 611} -> -1, {8, 612} -> 1/2, {8, 613} -> 3/2, 
 {8, 614} -> 1, {8, 615} -> -3, {8, 616} -> -9/4, {8, 617} -> 7/4, 
 {8, 618} -> 3, {8, 619} -> -3/4, {8, 620} -> -1, {8, 621} -> -19/4, 
 {8, 622} -> -1/2, {8, 623} -> -1, {8, 624} -> -2, {8, 625} -> 21/4, 
 {8, 651} -> 22, {8, 652} -> 46571/1224, {8, 653} -> -46571/1224, 
 {8, 654} -> 55, {8, 655} -> -22, {8, 656} -> -55, {8, 657} -> -46571/1224, 
 {8, 658} -> 1/2, {8, 661} -> 1/2, {8, 662} -> -1/2, {8, 664} -> -1/2, 
 {8, 665} -> -5/2, {8, 667} -> 5/2, {8, 669} -> -5/2, {8, 670} -> 5/2, 
 {8, 674} -> 561/8, {8, 675} -> -561/8, {8, 680} -> -561/8, {8, 681} -> -1/2, 
 {8, 682} -> -1/2, {8, 683} -> 1/2, {8, 684} -> -1/2, {8, 686} -> 1/2, 
 {8, 687} -> -1/2, {8, 688} -> 1, {8, 689} -> 1, {8, 695} -> -8, 
 {8, 696} -> 8, {8, 697} -> 72, {8, 698} -> -28, {8, 699} -> 20, 
 {8, 700} -> -72, {8, 701} -> -1/2, {8, 702} -> 5/2, {8, 703} -> -1/2, 
 {8, 704} -> -1/2, {8, 705} -> 1, {8, 706} -> -5/2, {8, 707} -> 3, 
 {8, 708} -> -11/2, {8, 709} -> 3, {8, 710} -> 7, {8, 727} -> 995415/1024, 
 {8, 728} -> 1665/64, {8, 729} -> -4, {8, 730} -> -130341/1024, 
 {8, 731} -> 112, {8, 732} -> -2457/64, {8, 733} -> 78, {8, 734} -> -348, 
 {8, 735} -> 1832505/1024, {8, 736} -> -93/4, {8, 737} -> 24, 
 {8, 738} -> -2734205/3072, {8, 740} -> -373271/3072, {8, 741} -> 18, 
 {8, 742} -> 12, {8, 743} -> 44, {8, 744} -> -676549/1536, 
 {8, 745} -> -145/8, {8, 746} -> 32/3, {8, 747} -> -12, 
 {8, 748} -> -38689/1024, {8, 750} -> -48, {8, 754} -> -5, 
 {8, 755} -> -124/3, {8, 756} -> 6131969/9216, {8, 757} -> 2527019/3072, 
 {8, 758} -> -32, {8, 759} -> 47/8, {8, 760} -> 280/3, {8, 761} -> -100, 
 {8, 762} -> -2816141/9216, {8, 764} -> -48, {8, 765} -> -5, 
 {8, 768} -> -1028317/9216, {8, 769} -> -105/128, {8, 770} -> 155059/768, 
 {8, 771} -> -16, {8, 772} -> 32, {8, 774} -> -1/3, {8, 776} -> -5/3, 
 {8, 779} -> -4, {8, 780} -> 4, {8, 781} -> 34657/1536, 
 {8, 782} -> -58075/1536, {8, 786} -> -859/48, {8, 787} -> 29519/384, 
 {8, 788} -> 335675/3264, {8, 789} -> -1134163/3264, {8, 790} -> -495/16, 
 {8, 791} -> 7687/128, {8, 792} -> 1247/128, {8, 793} -> -6, 
 {8, 794} -> 3397/64, {8, 795} -> 4615/384, {8, 796} -> 39979/1152, 
 {8, 797} -> -2873/128, {8, 798} -> -9005/256, {8, 801} -> -1/8, 
 {8, 802} -> -681/16, {8, 803} -> 921/16, {8, 804} -> -7/8, 
 {8, 805} -> -13225/576, {8, 806} -> -100489/2448, {8, 807} -> 165/16, 
 {8, 808} -> 54103/576, {8, 809} -> -57869/384, {8, 810} -> -6, 
 {8, 811} -> 903/16, {8, 812} -> -15/8, {8, 814} -> -1/8, 
 {8, 816} -> -17455/512, {8, 817} -> -8875/192, {8, 818} -> 7687/96, 
 {8, 820} -> -2/3, {8, 821} -> 4, {8, 822} -> 3/4, {8, 825} -> -3397/192, 
 {8, 826} -> 2209/192, {8, 827} -> 2445/256, {8, 830} -> -3/8, 
 {8, 832} -> -3/4, {8, 833} -> -3/2, {8, 834} -> 473/16, 
 {8, 835} -> -28341/64, {8, 836} -> 81171/1088, {8, 837} -> 837493/1632, 
 {8, 838} -> -7251/64, {8, 839} -> -39/64, {8, 840} -> 17/4, 
 {8, 841} -> -1631/32, {8, 842} -> -7465/64, {8, 843} -> -4163/64, 
 {8, 844} -> 3213/64, {8, 845} -> -987/8, {8, 846} -> 9/4, {8, 847} -> 11/2, 
 {8, 848} -> -2, {8, 849} -> 107/8, {8, 850} -> -213/8, {8, 851} -> -7/2, 
 {8, 852} -> 4887/32, {8, 853} -> 575/153, {8, 854} -> -12179/32, 
 {8, 855} -> 28335/64, {8, 856} -> 57/8, {8, 857} -> -169/2, 
 {8, 858} -> 21/4, {8, 859} -> -7, {8, 860} -> -2, {8, 861} -> 2593/32, 
 {8, 862} -> -2389/16, {8, 863} -> -1, {8, 864} -> 1/3, {8, 865} -> -15/2, 
 {8, 866} -> -7/4, {8, 867} -> -63/8, {8, 868} -> -21/8, {8, 869} -> 897/32, 
 {8, 870} -> -705/32, {8, 871} -> -9/8, {8, 872} -> -9/8, 
 {8, 874} -> 2193749/3264, {8, 875} -> 477/64, {8, 876} -> 78, 
 {8, 877} -> 458617/1088, {8, 878} -> -63009/1088, {8, 879} -> 18, 
 {8, 880} -> -602675/1632, {8, 881} -> -349/6, {8, 882} -> -924437/9792, 
 {8, 883} -> -48, {8, 887} -> 5, {8, 888} -> 83471/9792, 
 {8, 889} -> 60949/816, {8, 890} -> -32, {8, 891} -> -407/8, 
 {8, 892} -> 119911/3264, {8, 893} -> -48, {8, 894} -> 5, 
 {8, 896} -> 1247573/9792, {8, 897} -> 16863/544, {8, 898} -> 2901/136, 
 {8, 899} -> 1/3, {8, 900} -> 5/3, {8, 901} -> 7743/272, {8, 905} -> -51/8, 
 {8, 906} -> -1785/64, {8, 908} -> 333/64, {8, 909} -> 153/16, 
 {8, 910} -> 17/32, {8, 911} -> 51/32, {8, 912} -> -2598/17, {8, 915} -> 1/8, 
 {8, 916} -> 15/2, {8, 917} -> 67/8, {8, 918} -> 165/8, {8, 919} -> 17/16, 
 {8, 920} -> -33/2, {8, 921} -> -3/8, {8, 923} -> 1/8, {8, 924} -> -51/16, 
 {8, 926} -> 2/3, {8, 927} -> 37/2, {8, 930} -> -51/16, {8, 933} -> 3/8, 
 {8, 934} -> 3/4, {8, 935} -> 3/2, {8, 936} -> -15/4, {8, 937} -> 2457/64, 
 {8, 938} -> 15/16, {8, 939} -> 3/8, {8, 940} -> -13/16, {8, 941} -> -111/16, 
 {8, 942} -> -3/4, {8, 943} -> -91/2, {8, 944} -> 11, {8, 945} -> -37/4, 
 {8, 946} -> -4, {8, 947} -> -83/8, {8, 948} -> -37/8, {8, 949} -> 123/8, 
 {8, 950} -> -3, {8, 951} -> 19/2, {8, 952} -> -1, {8, 953} -> 15/8, 
 {8, 954} -> 3/2, {8, 955} -> -4/3, {8, 956} -> -15, {8, 957} -> 63/8, 
 {8, 958} -> 21/8, {8, 959} -> 9/8, {8, 960} -> 9/8, {8, 963} -> -14, 
 {8, 968} -> 3/2, {8, 969} -> -6, {8, 970} -> 5/6, {8, 971} -> 8, 
 {8, 972} -> -7/2, {8, 973} -> 6, {8, 977} -> 5/2, {8, 1006} -> 9/4, 
 {8, 1007} -> 39/4, {8, 1009} -> 39/4, {8, 1010} -> 39/4, {8, 1011} -> -39/4, 
 {8, 1013} -> 89/12, {8, 1014} -> -149/4, {8, 1015} -> 9/2, {8, 1016} -> 11, 
 {8, 1017} -> -299/24, {8, 1018} -> 605/12, {8, 1019} -> 7/2, 
 {8, 1020} -> 403/12, {8, 1021} -> 247/4, {8, 1022} -> -9/4, 
 {8, 1023} -> -51/8, {8, 1024} -> -51/8, {8, 1025} -> 149/4, 
 {8, 1026} -> 247/8, {8, 1027} -> 9/2, {8, 1028} -> 9/2, {8, 1029} -> -9/2, 
 {8, 1031} -> 11, {8, 1032} -> 11, {8, 1033} -> -11, {8, 1034} -> 31/6, 
 {8, 1035} -> -571/24, {8, 1036} -> 7/2, {8, 1037} -> 923/12, 
 {8, 1038} -> -1339/48, {8, 1039} -> 29/3, {8, 1040} -> 7/2, 
 {8, 1041} -> 337/24, {8, 1042} -> 3161/48, {8, 1043} -> -7/2, 
 {8, 1044} -> -741/8, {8, 1048} -> -741/8, {8, 1049} -> -247/8, 
 {8, 1051} -> -1235/8, {8, 1053} -> -89/12, {8, 1054} -> -325/6, 
 {8, 1055} -> -89/6, {8, 1056} -> -39/2, {8, 1057} -> -247/16, 
 {8, 1058} -> 451/16, {8, 1059} -> -9, {8, 1060} -> -22, 
 {8, 1061} -> 3419/48, {8, 1062} -> -197/24, {8, 1063} -> -7, 
 {8, 1064} -> -403/6, {8, 1065} -> -2717/48, {8, 1066} -> -11/3, 
 {8, 1067} -> -31/3, {8, 1069} -> 7, {8, 1070} -> -39/2, 
 {8, 1071} -> -1269743/1152, {8, 1072} -> -29/4, {8, 1073} -> -5/2, 
 {8, 1074} -> -436079/144, {8, 1075} -> 1963705/768, {8, 1076} -> 3, 
 {8, 1081} -> -153/8, {8, 1082} -> -45/2, {8, 1083} -> -1215/8, 
 {8, 1085} -> 11, {8, 1086} -> 11, {8, 1087} -> 15/16, {8, 1088} -> 331/8, 
 {8, 1089} -> -451/16, {8, 1090} -> -853/32, {8, 1091} -> 3/4, 
 {8, 1092} -> -11, {8, 1093} -> 159/2, {8, 1094} -> 11, {8, 1095} -> -83/4, 
 {8, 1096} -> -67/4, {8, 1097} -> 4, {8, 1098} -> -657703/288, 
 {8, 1099} -> 180047/256, {8, 1100} -> 2, {8, 1101} -> -43/2, 
 {8, 1102} -> -53/16, {8, 1103} -> 593/32, {8, 1104} -> 31/2, 
 {8, 1105} -> -651/8, {8, 1106} -> -91/8, {8, 1107} -> -301/8, 
 {8, 1108} -> -33, {8, 1109} -> -141/2, {8, 1111} -> 1667563/768, 
 {8, 1112} -> -62711/2304, {8, 1114} -> 141/2, {8, 1115} -> 33, 
 {8, 1117} -> -22, {8, 1118} -> -30133/768, {8, 1119} -> -39/2, 
 {8, 1121} -> 301/8, {8, 1122} -> 37, {8, 1123} -> 7, {8, 1124} -> -5/3, 
 {8, 1125} -> -9381413/3072, {8, 1126} -> 5/6, {8, 1127} -> -48925/256, 
 {8, 1128} -> 591/16, {8, 1129} -> -21/32, {8, 1130} -> -137/4, 
 {8, 1131} -> 1169051/1152, {8, 1132} -> 209/32, {8, 1133} -> 36, 
 {8, 1134} -> 3783949/2304, {8, 1135} -> -643775/6912, {8, 1137} -> 9/4, 
 {8, 1140} -> -197/8, {8, 1141} -> 843/16, {8, 1142} -> -541/16, 
 {8, 1143} -> -247/32, {8, 1145} -> 21109/72, {8, 1146} -> -7057/408, 
 {8, 1147} -> -3/2, {8, 1148} -> 871/8, {8, 1149} -> -10895/204, 
 {8, 1150} -> -35471/1224, {8, 1152} -> 8077/408, {8, 1153} -> -14, 
 {8, 1154} -> -979/8, {8, 1155} -> 14567/204, {8, 1156} -> -27943/102, 
 {8, 1157} -> 65/12, {8, 1158} -> 287/24, {8, 1159} -> -29, 
 {8, 1160} -> -1013639/1152, {8, 1161} -> -465419/576, {8, 1162} -> -29/3, 
 {8, 1163} -> -7/2, {8, 1164} -> 2285/48, {8, 1165} -> -4099/96, 
 {8, 1167} -> -101, {8, 1168} -> 93/4, {8, 1169} -> -741/8, 
 {8, 1171} -> 3123551/1152, {8, 1172} -> 195973/96, {8, 1173} -> -741/8, 
 {8, 1176} -> -9671/204, {8, 1177} -> 2795461/2304, {8, 1178} -> -247/4, 
 {8, 1180} -> 37, {8, 1182} -> -59/6, {8, 1183} -> -1807685/1536, 
 {8, 1184} -> 59/12, {8, 1185} -> 541/32, {8, 1186} -> 11507/408, 
 {8, 1187} -> -8447/408, {8, 1188} -> 100605/64, {8, 1189} -> -1793/32, 
 {8, 1190} -> 34, {8, 1191} -> 2746519/2304, {8, 1192} -> -37387/108, 
 {8, 1193} -> 3/4, {8, 1198} -> -3/4, {8, 1199} -> 15, {8, 1200} -> -15, 
 {8, 1201} -> -45/2, {8, 1202} -> -3/4, {8, 1203} -> 51/8, 
 {8, 1204} -> -137/4, {8, 1205} -> 137/8, {8, 1206} -> -843/16, 
 {8, 1207} -> -945/32, {8, 1208} -> -537/16, {8, 1209} -> -1149/32, 
 {8, 1210} -> -141/2, {8, 1212} -> -795/8, {8, 1213} -> -197/8, 
 {8, 1214} -> -247/8, {8, 1215} -> 141/2, {8, 1216} -> 30, 
 {8, 1218} -> -197/8, {8, 1220} -> 51/4, {8, 1221} -> -3, 
 {8, 1222} -> -4433/384, {8, 1223} -> 39/4, {8, 1224} -> -9/4, 
 {8, 1225} -> -45/4, {8, 1226} -> -105/32, {8, 1227} -> -813/32, 
 {8, 1228} -> -1659/32, {8, 1229} -> 1501/32, {8, 1230} -> 911/32, 
 {8, 1231} -> 79/12, {8, 1233} -> 34498/153, {8, 1234} -> -9/2, 
 {8, 1235} -> 979/8, {8, 1236} -> -18949/72, {8, 1237} -> 90295/306, 
 {8, 1239} -> -3/2, {8, 1240} -> 979/8, {8, 1241} -> -27827/408, 
 {8, 1242} -> 127/4, {8, 1244} -> -111/16, {8, 1245} -> 249/32, 
 {8, 1247} -> -671/4, {8, 1248} -> -101/2, {8, 1249} -> -135/2, 
 {8, 1250} -> -39/2, {8, 1251} -> -38773/612, {8, 1252} -> -21/2, 
 {8, 1253} -> -9, {8, 1254} -> 893/8, {8, 1256} -> 3127/204, 
 {8, 1258} -> -596861/1224, {8, 1259} -> 19189/1224, {8, 1260} -> -207/32, 
 {8, 1261} -> -4847/16, {8, 1262} -> 130409/4896, {8, 1263} -> 87413/2448, 
 {8, 1264} -> -27/8, {8, 1265} -> 21/4, {8, 1266} -> -31/2, 
 {8, 1267} -> -979/8, {8, 1268} -> -29159/816, {8, 1269} -> -93/32, 
 {8, 1270} -> 29, {8, 1271} -> 11, {8, 1272} -> 979/8, {8, 1273} -> -33, 
 {8, 1274} -> 30, {8, 1275} -> 3, {8, 1276} -> -16, {8, 1277} -> -3, 
 {8, 1278} -> 33, {8, 1279} -> 30, {8, 1280} -> -39597/68, {8, 1281} -> 7, 
 {8, 1282} -> 30, {8, 1283} -> -22, {8, 1284} -> -3, {8, 1285} -> -12, 
 {8, 1286} -> 67325/2176, {8, 1287} -> 27/8, {8, 1288} -> -146199/544, 
 {8, 1289} -> 39/4, {8, 1290} -> 979/8, {8, 1291} -> 12671/51, 
 {8, 1292} -> 12556/51, {8, 1293} -> -11/3, {8, 1294} -> -35/3, 
 {8, 1295} -> -13/2, {8, 1296} -> -3853/24, {8, 1297} -> -3/8, 
 {8, 1298} -> -1, {8, 1299} -> -1045/8, {8, 1301} -> 33, {8, 1302} -> 30, 
 {8, 1303} -> 717/8, {8, 1304} -> 311683/1152, {8, 1305} -> -124283/2304, 
 {8, 1307} -> -33, {8, 1309} -> -2, {8, 1310} -> 1058885/1152, 
 {8, 1311} -> 30, {8, 1312} -> 299/12, {8, 1313} -> -717/8, {8, 1315} -> 7, 
 {8, 1316} -> -527/12, {8, 1317} -> -14238857/3072, {8, 1318} -> 263/24, 
 {8, 1319} -> 1015/48, {8, 1320} -> 1045/16, {8, 1321} -> 4026101/2304, 
 {8, 1322} -> 1209709/6912, {8, 1324} -> 1, {8, 1325} -> 34, 
 {8, 1326} -> 477/16, {8, 1328} -> 717/8, {8, 1329} -> 1, {8, 1330} -> 2, 
 {8, 1331} -> -6, {8, 1332} -> 22, {8, 1333} -> -4643/24, 
 {8, 1334} -> -717/8, {8, 1337} -> -225/8, {8, 1338} -> 32/3, 
 {8, 1339} -> 61/12, {8, 1340} -> 181/24, {8, 1341} -> 31/4, 
 {8, 1342} -> 871/8, {8, 1343} -> -1975/48, {8, 1344} -> 27/8, 
 {8, 1345} -> -301/8, {8, 1346} -> 33, {8, 1349} -> -115/2, {8, 1350} -> -19, 
 {8, 1352} -> -33, {8, 1353} -> -979/4, {8, 1354} -> -23, {8, 1355} -> -7, 
 {8, 1357} -> 301/8, {8, 1358} -> 597/8, {8, 1359} -> -281/8, 
 {8, 1360} -> -7, {8, 1361} -> 15487/384, {8, 1362} -> 25/4, 
 {8, 1363} -> -1707/32, {8, 1364} -> 2253/32, {8, 1366} -> 301/8, 
 {8, 1369} -> 741/8, {8, 1371} -> 141/2, {8, 1373} -> -30, 
 {8, 1375} -> -693/8, {8, 1376} -> -271/12, {8, 1377} -> -10657403/1152, 
 {8, 1378} -> -59/12, {8, 1379} -> -918731/288, {8, 1381} -> 741/8, 
 {8, 1385} -> -141/2, {8, 1389} -> 8447/204, {8, 1390} -> -487/12, 
 {8, 1391} -> -2477093/384, {8, 1393} -> -30, {8, 1394} -> -89/6, 
 {8, 1395} -> -403/6, {8, 1397} -> 693/8, {8, 1399} -> -301/8, 
 {8, 1401} -> -37, {8, 1402} -> -7, {8, 1403} -> 113/360, {8, 1404} -> -9/40, 
 {8, 1405} -> 22/3, {8, 1406} -> -9/2, {8, 1407} -> -273/8, 
 {8, 1408} -> 1857143/576, {8, 1410} -> 23721469/2304, {8, 1411} -> 89/36, 
 {8, 1412} -> -2086105/13824, {8, 1413} -> 100759/1024, 
 {8, 1414} -> -3373265/3456, {8, 1415} -> 9/2, {8, 1416} -> 54/5, 
 {8, 1417} -> -4891477/1152, {8, 1418} -> -5580875/4608, 
 {8, 1419} -> -182295/256, {8, 1420} -> 172013/512, {8, 1421} -> 546885/1024, 
 {8, 1422} -> 124383743/55296, {8, 1424} -> -89/24, {8, 1425} -> -39/8, 
 {8, 1426} -> -247/8, {8, 1427} -> 51/16, {8, 1428} -> -9/4, 
 {8, 1429} -> -11/2, {8, 1430} -> -221/24, {8, 1431} -> -605/24, 
 {8, 1432} -> -7/4, {8, 1433} -> -65/48, {8, 1434} -> 247/4, 
 {8, 1435} -> 373/24, {8, 1436} -> -72711/256, {8, 1437} -> 153/16, 
 {8, 1438} -> 23/4, {8, 1439} -> 39/4, {8, 1440} -> -28985/1152, 
 {8, 1441} -> 57/8, {8, 1442} -> 91/4, {8, 1443} -> 533647/128, 
 {8, 1444} -> -1596277/1536, {8, 1445} -> 59/24, {8, 1446} -> 197/16, 
 {8, 1447} -> 2977/816, {8, 1448} -> 1103/816, {8, 1449} -> 26959/128, 
 {8, 1450} -> 239/8, {8, 1451} -> 63/4, {8, 1452} -> 2497181/1152, 
 {8, 1453} -> -548147/256, {8, 1454} -> -3/4, {8, 1457} -> 197/16, 
 {8, 1458} -> -51/16, {8, 1459} -> 843/32, {8, 1460} -> 3031/32, 
 {8, 1461} -> 3711/64, {8, 1463} -> -40771/306, {8, 1464} -> 11/2, 
 {8, 1465} -> 9/2, {8, 1466} -> -839/16, {8, 1467} -> 50879/816, 
 {8, 1468} -> 16307/2448, {8, 1469} -> 3, {8, 1470} -> -1/8, 
 {8, 1471} -> 1/4, {8, 1472} -> 979/16, {8, 1473} -> -60467/816, 
 {8, 1474} -> 137767/1088, {8, 1475} -> 56/3, {8, 1476} -> 401/24, 
 {8, 1477} -> 25/2, {8, 1478} -> 10498171/2304, {8, 1479} -> -5201053/4608, 
 {8, 1480} -> 13/3, {8, 1481} -> -5/4, {8, 1482} -> -727/48, 
 {8, 1483} -> -253/6, {8, 1484} -> -15/4, {8, 1485} -> 4431/32, 
 {8, 1486} -> 1327/64, {8, 1490} -> -3/2, {8, 1491} -> 9441649/4608, 
 {8, 1492} -> 1416745/2304, {8, 1496} -> 15, {8, 1497} -> 5019863/2304, 
 {8, 1499} -> 247/4, {8, 1500} -> 3/2, {8, 1502} -> -37/2, {8, 1503} -> -7/2, 
 {8, 1504} -> 665/24, {8, 1505} -> 25506797/4608, {8, 1506} -> -515/24, 
 {8, 1507} -> 247/16, {8, 1508} -> -2052223/3456, {8, 1509} -> 5041421/6912, 
 {8, 1510} -> -1375/32, {8, 1511} -> -103/4, {8, 1512} -> 505/24, 
 {8, 1513} -> -2860477/3456, {8, 1514} -> -617/48, {8, 1515} -> -2021/32, 
 {8, 1516} -> -48724889/6912, {8, 1517} -> 13377217/6912, {8, 1520} -> 9/4, 
 {8, 1521} -> 39/4, {8, 1522} -> -39/4, {8, 1523} -> -39/2, 
 {8, 1524} -> 39/4, {8, 1525} -> -39/2, {8, 1526} -> 9/4, {8, 1530} -> -39/4, 
 {8, 1531} -> -39/4, {8, 1536} -> 24, {8, 1537} -> -12, {8, 1538} -> -39/4, 
 {8, 1540} -> 39/4, {8, 1541} -> -39/8, {8, 1543} -> 39/2, 
 {8, 1544} -> -195/8, {8, 1548} -> 117/4, {8, 1552} -> 117/4, 
 {8, 1553} -> 39/4, {8, 1556} -> 195/4, {8, 1559} -> 9/4, {8, 1560} -> 263/4, 
 {8, 1561} -> -9/8, {8, 1565} -> -12, {8, 1569} -> -60, {8, 1570} -> 20, 
 {8, 1572} -> 11/3, {8, 1573} -> 9/2, {8, 1574} -> 11, {8, 1575} -> -887/24, 
 {8, 1576} -> 2321/12, {8, 1577} -> 7/2, {8, 1578} -> 10603/36, 
 {8, 1579} -> 4213/72, {8, 1580} -> -9/2, {8, 1581} -> -9, {8, 1582} -> 9/2, 
 {8, 1584} -> -11, {8, 1585} -> -22, {8, 1586} -> 11, {8, 1587} -> -29/3, 
 {8, 1588} -> 98, {8, 1589} -> -7/2, {8, 1590} -> -2587/24, 
 {8, 1591} -> 130/3, {8, 1592} -> -133/12, {8, 1593} -> -7, 
 {8, 1594} -> 3655/36, {8, 1595} -> 1012/9, {8, 1596} -> 7/2, 
 {8, 1597} -> -128/3, {8, 1601} -> -128/3, {8, 1602} -> -96, 
 {8, 1604} -> -96, {8, 1606} -> 89/12, {8, 1607} -> 17569/72, 
 {8, 1608} -> -89/6, {8, 1609} -> -1991/12, {8, 1610} -> -9, 
 {8, 1611} -> -22, {8, 1612} -> 260/3, {8, 1613} -> -356/3, {8, 1614} -> -7, 
 {8, 1615} -> -3691/12, {8, 1616} -> 512/9, {8, 1618} -> -9/2, 
 {8, 1619} -> -11, {8, 1620} -> 51/8, {8, 1622} -> 887/24, 
 {8, 1623} -> 51/16, {8, 1625} -> -987/4, {8, 1626} -> -17161/144, 
 {8, 1627} -> -7/2, {8, 1629} -> 5791/72, {8, 1632} -> 5791/72, 
 {8, 1633} -> 1589/72, {8, 1636} -> 2825/72, {8, 1638} -> -49/6, 
 {8, 1639} -> -3479/27, {8, 1640} -> -223/24, {8, 1641} -> -9/2, 
 {8, 1642} -> -11, {8, 1643} -> 130/3, {8, 1644} -> -1178/9, 
 {8, 1645} -> -7/2, {8, 1646} -> -4043/36, {8, 1647} -> -5045/72, 
 {8, 1648} -> -9/2, {8, 1649} -> 9/2, {8, 1650} -> -9/4, {8, 1651} -> 9, 
 {8, 1652} -> -45/4, {8, 1654} -> 27/2, {8, 1656} -> 27/2, {8, 1657} -> 9/2, 
 {8, 1658} -> 45/2, {8, 1660} -> -3/2, {8, 1665} -> -11, {8, 1666} -> 11, 
 {8, 1667} -> -11/2, {8, 1668} -> 22, {8, 1669} -> -55/2, {8, 1670} -> 33, 
 {8, 1671} -> 33, {8, 1672} -> 11, {8, 1673} -> 55, {8, 1674} -> -20/3, 
 {8, 1675} -> 12, {8, 1676} -> 20, {8, 1678} -> -29/3, {8, 1679} -> -7/2, 
 {8, 1680} -> -3899/24, {8, 1681} -> 359/3, {8, 1682} -> 55/2, 
 {8, 1683} -> -12, {8, 1684} -> -130, {8, 1688} -> -130, {8, 1689} -> -130/3, 
 {8, 1691} -> -650/3, {8, 1694} -> 31/6, {8, 1695} -> 10649/72, 
 {8, 1696} -> -31/12, {8, 1697} -> 49, {8, 1698} -> -55/4, 
 {8, 1699} -> -2169/16, {8, 1700} -> 125/3, {8, 1702} -> 7, 
 {8, 1704} -> 158/9, {8, 1709} -> 158/9, {8, 1710} -> 538/9, 
 {8, 1713} -> -254/9, {8, 1716} -> 187/12, {8, 1717} -> 3547/108, 
 {8, 1718} -> -50/3, {8, 1719} -> -35/4, {8, 1720} -> -34789/144, 
 {8, 1721} -> -139/3, {8, 1723} -> 21/2, {8, 1725} -> 21/2, {8, 1726} -> 7/2, 
 {8, 1728} -> 35/2, {8, 1732} -> -25/6, {8, 1733} -> 12, {8, 1734} -> 20, 
 {8, 1736} -> 89/4, {8, 1737} -> 5857/24, {8, 1743} -> 89/4, 
 {8, 1744} -> 5857/24, {8, 1745} -> 125/12, {8, 1746} -> 3851/24, 
 {8, 1750} -> 409/12, {8, 1751} -> 10039/24, {8, 1755} -> 53/90, 
 {8, 1756} -> -9/10, {8, 1761} -> 36, {8, 1763} -> -89/36, 
 {8, 1765} -> -158/3, {8, 1766} -> -9947/72, {8, 1767} -> 18, 
 {8, 1768} -> 216/5, {8, 1774} -> -4661/9, {8, 1776} -> -27/8, 
 {8, 1777} -> 39/8, {8, 1778} -> -39/8, {8, 1779} -> 12, {8, 1780} -> 39/8, 
 {8, 1781} -> 39/4, {8, 1783} -> -63/2, {8, 1784} -> 6, {8, 1785} -> 89/24, 
 {8, 1786} -> -3481/48, {8, 1787} -> 9/4, {8, 1788} -> 11/2, 
 {8, 1789} -> -65/3, {8, 1790} -> -209/3, {8, 1791} -> 7/4, 
 {8, 1792} -> -7157/48, {8, 1793} -> 112, {8, 1794} -> -11/6, 
 {8, 1795} -> -9/4, {8, 1796} -> -11/2, {8, 1797} -> 887/48, 
 {8, 1798} -> -785/24, {8, 1799} -> -7/4, {8, 1800} -> -7157/144, 
 {8, 1801} -> 9803/144, {8, 1802} -> 9/4, {8, 1803} -> 9/2, {8, 1804} -> -9, 
 {8, 1806} -> 11/2, {8, 1807} -> 11, {8, 1808} -> -34, {8, 1809} -> 6, 
 {8, 1810} -> 85/12, {8, 1811} -> -49, {8, 1812} -> 55/4, 
 {8, 1813} -> 5131/48, {8, 1814} -> -47/3, {8, 1815} -> 133/24, 
 {8, 1816} -> 7/2, {8, 1817} -> 7169/72, {8, 1818} -> 562/9, 
 {8, 1819} -> -19, {8, 1820} -> 6, {8, 1821} -> -152/3, {8, 1826} -> -152/3, 
 {8, 1827} -> -472/3, {8, 1830} -> -472/3, {8, 1833} -> -89/6, 
 {8, 1834} -> -3497/36, {8, 1835} -> 979/72, {8, 1836} -> 111/8, 
 {8, 1837} -> -112/3, {8, 1838} -> 58055/432, {8, 1839} -> 33/4, 
 {8, 1840} -> 97/6, {8, 1841} -> -751/9, {8, 1842} -> 2951/27, 
 {8, 1843} -> 29/12, {8, 1844} -> 30841/144, {8, 1845} -> -1580/9, 
 {8, 1848} -> -9/4, {8, 1851} -> 591/16, {8, 1852} -> -117/8, 
 {8, 1853} -> 513/16, {8, 1854} -> 39/16, {8, 1856} -> -11, 
 {8, 1857} -> 73/4, {8, 1858} -> -19107/68, {8, 1859} -> 27/2, 
 {8, 1860} -> -4475/17, {8, 1861} -> 18937/136, {8, 1862} -> 7/2, 
 {8, 1864} -> -93, {8, 1865} -> 77/2, {8, 1866} -> 59/8, {8, 1867} -> 27/4, 
 {8, 1868} -> 81/2, {8, 1869} -> 2314459/1152, {8, 1870} -> 389275/384, 
 {8, 1871} -> 6369/34, {8, 1872} -> -17447/136, {8, 1873} -> 17379/272, 
 {8, 1875} -> 179/2, {8, 1876} -> -93/4, {8, 1877} -> 6369/34, 
 {8, 1878} -> 33, {8, 1879} -> 117/4, {8, 1881} -> 3166751/1152, 
 {8, 1882} -> -4314005/2304, {8, 1883} -> 117/4, {8, 1886} -> -33, 
 {8, 1888} -> 22, {8, 1889} -> -17943/256, {8, 1890} -> 39/2, 
 {8, 1891} -> -6369/34, {8, 1892} -> -37, {8, 1893} -> -71/24, 
 {8, 1894} -> 3861067/156672, {8, 1895} -> 71/48, {8, 1896} -> -513/32, 
 {8, 1897} -> -71/8, {8, 1898} -> 27/2, {8, 1899} -> -9285791/4608, 
 {8, 1900} -> 277/16, {8, 1901} -> -113/4, {8, 1902} -> 2329453/4608, 
 {8, 1903} -> -1276789/6912, {8, 1907} -> -153/16, {8, 1908} -> 51/8, 
 {8, 1909} -> -123/16, {8, 1910} -> 51/32, {8, 1911} -> 3/4, 
 {8, 1914} -> -15/2, {8, 1916} -> 3/4, {8, 1918} -> 363/8, 
 {8, 1919} -> -591/32, {8, 1921} -> 9/16, {8, 1922} -> 387/32, 
 {8, 1923} -> -17, {8, 1924} -> 17/4, {8, 1925} -> 51/8, {8, 1926} -> 144, 
 {8, 1927} -> -795/8, {8, 1929} -> 39/4, {8, 1930} -> -144, 
 {8, 1934} -> -51/8, {8, 1937} -> 39/2, {8, 1938} -> -2303/192, 
 {8, 1939} -> -39/4, {8, 1940} -> 9/4, {8, 1941} -> 15/4, 
 {8, 1942} -> -135/32, {8, 1943} -> 153/16, {8, 1944} -> 119/4, 
 {8, 1945} -> -1757/32, {8, 1946} -> -1751/24, {8, 1949} -> 73197/68, 
 {8, 1950} -> 7, {8, 1951} -> 73367/68, {8, 1952} -> -44, {8, 1955} -> 205/4, 
 {8, 1956} -> -205/8, {8, 1957} -> 81/8, {8, 1958} -> -608987/2448, 
 {8, 1959} -> 8264651/4896, {8, 1960} -> 1639079/4896, {8, 1961} -> -9/2, 
 {8, 1962} -> 9279/272, {8, 1963} -> 29305/48, {8, 1964} -> -408785/2448, 
 {8, 1966} -> 9/2, {8, 1967} -> -165/2, {8, 1968} -> -12, {8, 1969} -> -9/2, 
 {8, 1972} -> 11, {8, 1974} -> 408785/2448, {8, 1975} -> -26267/48, 
 {8, 1977} -> 27/8, {8, 1978} -> 15265565/19584, {8, 1979} -> -45/16, 
 {8, 1980} -> -74421/136, {8, 1982} -> 631569/1088, {8, 1983} -> -60651/136, 
 {8, 1984} -> -22035/136, {8, 1985} -> -1176199/3264, {8, 1987} -> -3/4, 
 {8, 1988} -> 15/16, {8, 1989} -> 59/4, {8, 1990} -> -24637/34, 
 {8, 1991} -> 23617/68, {8, 1992} -> -23923/136, {8, 1995} -> -24399/34, 
 {8, 1996} -> 66, {8, 1997} -> 15/2, {8, 1998} -> -22, {8, 1999} -> -16, 
 {8, 2000} -> 24, {8, 2001} -> -15/2, {8, 2002} -> -66, {8, 2004} -> 22, 
 {8, 2005} -> -22, {8, 2006} -> 24399/34, {8, 2008} -> 39/4, 
 {8, 2009} -> 133253/816, {8, 2010} -> -9/8, {8, 2013} -> -47, 
 {8, 2014} -> 35/6, {8, 2015} -> 11/3, {8, 2016} -> -2, {8, 2017} -> 3, 
 {8, 2018} -> 31/2, {8, 2019} -> -39/4, {8, 2020} -> 1, {8, 2021} -> 319/4, 
 {8, 2024} -> -135/16, {8, 2025} -> -22, {8, 2026} -> -117/4, 
 {8, 2027} -> 734611/1152, {8, 2028} -> -307705/384, {8, 2030} -> 135/16, 
 {8, 2032} -> 22, {8, 2033} -> 1591/24, {8, 2034} -> -22, {8, 2035} -> 39/2, 
 {8, 2036} -> 117/4, {8, 2039} -> -7, {8, 2040} -> 217/8, 
 {8, 2041} -> 11326405/3456, {8, 2042} -> -73/16, {8, 2043} -> 79/8, 
 {8, 2044} -> -319/8, {8, 2045} -> -2123447/1536, {8, 2046} -> -86035/1536, 
 {8, 2048} -> -11, {8, 2049} -> -691969/1224, {8, 2050} -> -588539/2448, 
 {8, 2051} -> -4317/8, {8, 2052} -> 9/2, {8, 2053} -> -117/4, {8, 2054} -> 1, 
 {8, 2057} -> -9/2, {8, 2059} -> 273/4, {8, 2060} -> 117/4, 
 {8, 2061} -> 4317/8, {8, 2062} -> -60, {8, 2063} -> -21779/48, 
 {8, 2064} -> -7/8, {8, 2065} -> 7277383/19584, {8, 2066} -> 7/16, 
 {8, 2067} -> 259463/4896, {8, 2068} -> 260903/1632, {8, 2069} -> -33217/96, 
 {8, 2071} -> -400681/1224, {8, 2072} -> -33, {8, 2073} -> 51/2, 
 {8, 2075} -> -73/2, {8, 2076} -> -12, {8, 2078} -> -51/2, {8, 2079} -> 33, 
 {8, 2085} -> 400681/1224, {8, 2086} -> -24491/48, {8, 2087} -> -21443/48, 
 {8, 2088} -> -33/2, {8, 2089} -> -8123927/9792, {8, 2090} -> -9/8, 
 {8, 2091} -> 9281/16, {8, 2092} -> -9931/48, {8, 2093} -> -5/4, 
 {8, 2094} -> 58709/816, {8, 2096} -> -33, {8, 2097} -> -9/2, 
 {8, 2098} -> -117/4, {8, 2099} -> -33/2, {8, 2100} -> -681/4, 
 {8, 2102} -> 22, {8, 2104} -> 117/4, {8, 2105} -> -181/12, 
 {8, 2106} -> -3652823/576, {8, 2107} -> 3028529/1152, {8, 2108} -> -9/2, 
 {8, 2109} -> -117/4, {8, 2112} -> 33/2, {8, 2113} -> 681/4, {8, 2115} -> 33, 
 {8, 2117} -> -22, {8, 2119} -> -1591/12, {8, 2121} -> 22, 
 {8, 2122} -> -39/2, {8, 2124} -> -117/4, {8, 2125} -> 5/4, 
 {8, 2126} -> -58709/816, {8, 2128} -> -23, {8, 2129} -> 7, 
 {8, 2130} -> -89/216, {8, 2131} -> 3/8, {8, 2133} -> 9/2, 
 {8, 2134} -> 909/8, {8, 2135} -> -703661/1152, {8, 2136} -> -6345/16, 
 {8, 2137} -> 248611/2304, {8, 2138} -> -745/36, {8, 2139} -> -419335/3456, 
 {8, 2140} -> 3588599/9216, {8, 2141} -> 4413469/313344, {8, 2142} -> -15/2, 
 {8, 2143} -> -18, {8, 2144} -> 870299/1152, {8, 2145} -> 682835/1536, 
 {8, 2146} -> -1807703/2304, {8, 2147} -> 2212721/1536, 
 {8, 2148} -> 1807703/3072, {8, 2149} -> -240609049/55296, 
 {8, 2151} -> 71/48, {8, 2152} -> -591/32, {8, 2153} -> 8695/68, 
 {8, 2154} -> 8, {8, 2155} -> 2525059/4608, {8, 2156} -> 6403/136, 
 {8, 2157} -> -7661/68, {8, 2158} -> 19261313/78336, 
 {8, 2159} -> -404063/1536, {8, 2160} -> -9/4, {8, 2161} -> 51/32, 
 {8, 2163} -> -591/32, {8, 2164} -> 153/32, {8, 2165} -> 17/8, 
 {8, 2166} -> -1577/16, {8, 2167} -> 1679/16, {8, 2168} -> -27/16, 
 {8, 2169} -> -73367/136, {8, 2170} -> -117/8, {8, 2171} -> -5455337/9792, 
 {8, 2172} -> 41845/612, {8, 2173} -> -6442441/9792, 
 {8, 2174} -> -68987/1088, {8, 2175} -> -39/8, {8, 2176} -> -15/32, 
 {8, 2177} -> -23617/136, {8, 2178} -> 24399/68, {8, 2179} -> -193305/544, 
 {8, 2180} -> 39/4, {8, 2181} -> -37/16, {8, 2182} -> 2, {8, 2183} -> -89/4, 
 {8, 2184} -> -2663753/1536, {8, 2185} -> -105451/1536, {8, 2186} -> 7/16, 
 {8, 2187} -> 367895/1224, {8, 2188} -> -992333/3264, {8, 2189} -> -6991/48, 
 {8, 2190} -> 5/8, {8, 2191} -> 3933097/4896, {8, 2192} -> -709921/4896, 
 {8, 2193} -> -1231/24, {8, 2194} -> 33/2, {8, 2195} -> 1137/8, 
 {8, 2197} -> 1805879/4608, {8, 2198} -> 36, {8, 2200} -> -1137/8, 
 {8, 2201} -> -33/2, {8, 2203} -> 22479/256, {8, 2206} -> 1231/24, 
 {8, 2207} -> 23/2, {8, 2208} -> -7/2, {8, 2209} -> 73/8, 
 {8, 2210} -> -43896985/69632, {8, 2211} -> 23/8, 
 {8, 2212} -> -1373035/14688, {8, 2213} -> -829/48, {8, 2214} -> 770119/3264, 
 {8, 2215} -> 6189/17, {8, 2216} -> 81199/768, {8, 2217} -> 150439/576, 
 {8, 2218} -> -656983/4896, {8, 2219} -> 93796807/235008, 
 {8, 2220} -> -5654903/55296, {8, 2224} -> -440777/1632, {8, 2225} -> -27/4, 
 {8, 2226} -> 437105/1632, {8, 2227} -> 440777/3264, 
 {8, 2228} -> 440777/2448, {8, 2229} -> -33/2, {8, 2231} -> -454241/2448, 
 {8, 2233} -> 469/8, {8, 2234} -> -274415/4896, {8, 2235} -> 380495/9792, 
 {8, 2236} -> -89/8, {8, 2237} -> -21/4, {8, 2238} -> -9841/24, 
 {8, 2239} -> -35437/288, {8, 2240} -> -7/4, {8, 2243} -> 7327/72, 
 {8, 2246} -> -197/8, {8, 2247} -> 7327/72, {8, 2248} -> -96, 
 {8, 2251} -> -440777/2448, {8, 2254} -> -51/4, {8, 2255} -> -179/24, 
 {8, 2256} -> -15199/459, {8, 2257} -> 179/48, {8, 2258} -> 444449/3264, 
 {8, 2259} -> -427313/4896, {8, 2260} -> 334697/9792, 
 {8, 2261} -> -16567/144, {8, 2262} -> 7/8, {8, 2263} -> -948091/9792, 
 {8, 2264} -> -56657/1224, {8, 2266} -> 9/4, {8, 2267} -> -41383/153, 
 {8, 2268} -> -3, {8, 2269} -> -5851/68, {8, 2270} -> -711077/1224, 
 {8, 2271} -> -1480787/4896, {8, 2273} -> 3/2, {8, 2274} -> -979/8, 
 {8, 2275} -> -358589/1632, {8, 2276} -> 25289/192, {8, 2278} -> 4407/17, 
 {8, 2279} -> 10089/68, {8, 2280} -> -9/4, {8, 2281} -> -23402/153, 
 {8, 2282} -> 37903/612, {8, 2283} -> -2521/34, {8, 2284} -> 27/2, 
 {8, 2285} -> -15, {8, 2286} -> -39/2, {8, 2287} -> 27/2, 
 {8, 2288} -> 2521/34, {8, 2290} -> -151883/612, {8, 2291} -> 8, 
 {8, 2292} -> 9, {8, 2293} -> -23873/68, {8, 2296} -> 1654819/7344, 
 {8, 2298} -> 631897/1632, {8, 2299} -> 1389139/9792, {8, 2300} -> 19923/136, 
 {8, 2301} -> 812693/2448, {8, 2302} -> -1831979/9792, 
 {8, 2303} -> -5689835/14688, {8, 2306} -> 14, {8, 2307} -> 1015/8, 
 {8, 2308} -> 533303/2448, {8, 2309} -> -462311/2448, {8, 2310} -> -9/2, 
 {8, 2311} -> -46, {8, 2312} -> 77/4, {8, 2313} -> -233807/408, 
 {8, 2314} -> -52379/816, {8, 2315} -> 48991/51, {8, 2316} -> 33, 
 {8, 2317} -> 398165/2448, {8, 2319} -> 9, {8, 2320} -> 33, 
 {8, 2321} -> -48991/51, {8, 2322} -> -440777/2448, {8, 2323} -> 84441/272, 
 {8, 2324} -> -8, {8, 2325} -> 398165/2448, {8, 2326} -> 22, 
 {8, 2327} -> -17781/68, {8, 2329} -> 23797/7344, {8, 2330} -> -9/8, 
 {8, 2331} -> 736243/4896, {8, 2332} -> 15/4, {8, 2333} -> -123823/408, 
 {8, 2334} -> -1475627/1632, {8, 2335} -> 3534581/7344, {8, 2337} -> 29/3, 
 {8, 2338} -> 7/2, {8, 2339} -> 1701/8, {8, 2340} -> -523/6, {8, 2341} -> 16, 
 {8, 2342} -> -9/4, {8, 2343} -> -42, {8, 2344} -> -130, 
 {8, 2345} -> 398165/2448, {8, 2347} -> -2709/16, {8, 2348} -> -151931/2304, 
 {8, 2349} -> -130, {8, 2350} -> 42, {8, 2351} -> 3959/204, 
 {8, 2352} -> 703849/576, {8, 2353} -> 398165/2448, {8, 2354} -> -260/3, 
 {8, 2358} -> 307/24, {8, 2359} -> 778140379/470016, {8, 2360} -> -307/48, 
 {8, 2361} -> -499/12, {8, 2362} -> -23/4, {8, 2363} -> -1938901/4608, 
 {8, 2364} -> -1610687/13824, {8, 2366} -> -13877/68, {8, 2367} -> 9/4, 
 {8, 2368} -> 9, {8, 2369} -> 62/9, {8, 2372} -> 2, {8, 2373} -> 62/9, 
 {8, 2375} -> -9, {8, 2376} -> 6, {8, 2378} -> -356/3, {8, 2381} -> -6369/34, 
 {8, 2382} -> -533/24, {8, 2383} -> -703315/2448, {8, 2384} -> 533/48, 
 {8, 2385} -> -11905/136, {8, 2386} -> 499795/4896, {8, 2387} -> -5723/68, 
 {8, 2389} -> 6369/34, {8, 2390} -> 2433/8, {8, 2391} -> 21/2, 
 {8, 2392} -> 15, {8, 2393} -> -31, {8, 2394} -> 21/2, {8, 2395} -> -2433/8, 
 {8, 2396} -> 539/2, {8, 2398} -> 7, {8, 2399} -> -6369/34, 
 {8, 2400} -> -21357/68, {8, 2401} -> -6369/34, {8, 2403} -> -945211/3672, 
 {8, 2404} -> 9/8, {8, 2405} -> -132491/612, {8, 2406} -> 326755/3672, 
 {8, 2407} -> -6369/34, {8, 2409} -> 1741/102, {8, 2410} -> 89/4, 
 {8, 2411} -> 1419/8, {8, 2413} -> -398165/2448, {8, 2416} -> -3166751/576, 
 {8, 2417} -> -59/12, {8, 2418} -> -791/384, {8, 2419} -> 89/4, 
 {8, 2420} -> 1419/8, {8, 2425} -> -1741/102, {8, 2427} -> -16129/204, 
 {8, 2429} -> -705577/288, {8, 2430} -> -398165/2448, {8, 2431} -> 89/6, 
 {8, 2432} -> 1547/12, {8, 2434} -> 6369/34, {8, 2436} -> -11491/68, 
 {8, 2438} -> 240241/144, {8, 2439} -> 95531/816, {8, 2440} -> 8681599/1152, 
 {8, 2441} -> -163/72, {8, 2442} -> -2741945/13824, 
 {8, 2443} -> 33206443/78336, {8, 2444} -> 3748847/26112, 
 {8, 2445} -> -5803367/1152, {8, 2446} -> -396289/288, 
 {8, 2447} -> -197369/384, {8, 2448} -> -142789/256, {8, 2449} -> 197369/512, 
 {8, 2450} -> -399579199/78336, {8, 2452} -> 179/48, {8, 2453} -> 9/8, 
 {8, 2454} -> 11/4, {8, 2455} -> -1631/96, {8, 2456} -> 15041/96, 
 {8, 2457} -> 7/8, {8, 2458} -> 13345/288, {8, 2459} -> 9781/288, 
 {8, 2461} -> -79607/1224, {8, 2462} -> -3637/204, {8, 2463} -> 51/8, 
 {8, 2464} -> -225425/2448, {8, 2465} -> 138467/1224, 
 {8, 2466} -> -127291/4896, {8, 2468} -> 1409/408, {8, 2469} -> 23, 
 {8, 2470} -> 299291/816, {8, 2471} -> 73823/306, {8, 2472} -> 890593/2448, 
 {8, 2473} -> -307/48, {8, 2474} -> -889/12, {8, 2475} -> -8, 
 {8, 2476} -> -2614409/1536, {8, 2477} -> 334709/1152, {8, 2478} -> 533/48, 
 {8, 2479} -> 67/8, {8, 2480} -> 65527/288, {8, 2481} -> -325/18, 
 {8, 2483} -> 630403/2448, {8, 2484} -> 23369/306, {8, 2485} -> -16621/272, 
 {8, 2486} -> 8, {8, 2488} -> 3309/32, {8, 2489} -> -116335/2304, 
 {8, 2490} -> 8, {8, 2492} -> 16621/272, {8, 2493} -> 17353/408, 
 {8, 2494} -> 10847/256, {8, 2497} -> 11491/136, 
 {8, 2499} -> -46585835/117504, {8, 2501} -> -272/27, 
 {8, 2502} -> -49547/3672, {8, 2503} -> -733243/1836, 
 {8, 2504} -> 3700661/6912, {8, 2505} -> -2227/54, 
 {8, 2506} -> -1369393/7344, {8, 2507} -> 14290259/39168, 
 {8, 2508} -> -12073091/156672, {8, 2510} -> 381415/1632, 
 {8, 2512} -> -1895305/4896, {8, 2513} -> 110183/864, {8, 2514} -> 63/8, 
 {8, 2515} -> 9/2, {8, 2516} -> 156105/272, {8, 2517} -> 192991/2448, 
 {8, 2518} -> 936349/9792, {8, 2519} -> 189/16, {8, 2520} -> 261/32, 
 {8, 2521} -> -157839/272, {8, 2524} -> 9/2, {8, 2525} -> 11045/72, 
 {8, 2528} -> 9/2, {8, 2529} -> -9/2, {8, 2531} -> 2926141/7344, 
 {8, 2532} -> -20923/432, {8, 2533} -> 11045/72, {8, 2534} -> -51/8, 
 {8, 2535} -> -63/8, {8, 2536} -> -74776315/352512, {8, 2537} -> -63/16, 
 {8, 2538} -> -13031239/29376, {8, 2539} -> 18981089/29376, 
 {8, 2540} -> 81/32, {8, 2541} -> -157839/544, {8, 2542} -> -5748725/7344, 
 {8, 2543} -> -691597/1836, {8, 2545} -> -3, {8, 2546} -> -9/2, 
 {8, 2547} -> -52035/136, {8, 2548} -> 8318125/14688, 
 {8, 2549} -> -559961/1088, {8, 2550} -> 21, {8, 2551} -> 33/4, 
 {8, 2552} -> 52035/136, {8, 2554} -> 15/2, {8, 2555} -> -4631/216, 
 {8, 2558} -> 11, {8, 2559} -> -15/2, {8, 2560} -> 769307/918, 
 {8, 2561} -> -20923/432, {8, 2562} -> -4631/216, {8, 2564} -> 3, 
 {8, 2565} -> -3043753/22032, {8, 2566} -> -27/8, {8, 2567} -> -448805/1632, 
 {8, 2568} -> 9/4, {8, 2570} -> 4684633/14688, {8, 2571} -> -107941/324, 
 {8, 2572} -> -3/4, {8, 2573} -> -311/4, {8, 2574} -> -209/8, 
 {8, 2575} -> 46833/272, {8, 2577} -> -135/16, {8, 2578} -> 7235/27, 
 {8, 2579} -> 153/8, {8, 2582} -> -130/3, {8, 2583} -> 135/16, 
 {8, 2584} -> 29249/144, {8, 2585} -> 99/2, {8, 2586} -> -197/8, 
 {8, 2587} -> 7235/27, {8, 2588} -> -51/4, {8, 2589} -> -153/8, 
 {8, 2590} -> 39/8, {8, 2591} -> 13484203/117504, {8, 2592} -> -39/16, 
 {8, 2593} -> -51/16, {8, 2594} -> -46833/544, {8, 2595} -> -5200541/29376, 
 {8, 2596} -> 104021/2592, {8, 2597} -> 21/4, {8, 2598} -> 153/16, 
 {8, 2599} -> 160/3, {8, 2600} -> 9/2, {8, 2601} -> 153/8, 
 {8, 2603} -> 160/3, {8, 2604} -> 538/9, {8, 2605} -> -9/2, 
 {8, 2607} -> 1907/72, {8, 2608} -> -153/8, {8, 2609} -> -153/8, 
 {8, 2610} -> 89/8, {8, 2611} -> 27217/108, {8, 2612} -> 89/16, 
 {8, 2613} -> 21/8, {8, 2614} -> 47983/288, {8, 2615} -> 1105/48, 
 {8, 2616} -> 51/8, {8, 2617} -> 51/2, {8, 2618} -> 51/2, {8, 2619} -> 7/2, 
 {8, 2620} -> -51/2, {8, 2621} -> 52035/136, {8, 2624} -> -51/8, 
 {8, 2625} -> -51/8, {8, 2626} -> -153/8, {8, 2627} -> -756077/6528, 
 {8, 2628} -> 1013/32, {8, 2629} -> 707/96, {8, 2630} -> -51/8, 
 {8, 2632} -> 9/2, {8, 2633} -> -7327/72, {8, 2634} -> -33/2, 
 {8, 2635} -> -1041/16, {8, 2637} -> -7235/27, {8, 2638} -> -153/8, 
 {8, 2640} -> 795/4, {8, 2641} -> 197/4, {8, 2642} -> 9/2, 
 {8, 2643} -> -7327/72, {8, 2644} -> 125/12, {8, 2645} -> 3851/24, 
 {8, 2646} -> 33/2, {8, 2647} -> 1041/16, {8, 2649} -> 39/4, 
 {8, 2650} -> -16237/306, {8, 2651} -> -99/2, {8, 2653} -> 197/4, 
 {8, 2655} -> -7235/27, {8, 2656} -> 51/4, {8, 2657} -> 153/8, 
 {8, 2658} -> 51/8, {8, 2661} -> 1/30, {8, 2662} -> 1/10, {8, 2664} -> -8/3, 
 {8, 2665} -> 51/4, {8, 2666} -> -1145/16, {8, 2667} -> 7637/96, 
 {8, 2668} -> -569/2, {8, 2669} -> 49/18, {8, 2670} -> -95/6, 
 {8, 2671} -> 125537/1728, {8, 2672} -> 27490601/352512, {8, 2673} -> -2, 
 {8, 2674} -> -24/5, {8, 2675} -> 985/8, {8, 2676} -> 411/16, 
 {8, 2677} -> 17/2, {8, 2678} -> -51/2, {8, 2679} -> -51/8, 
 {8, 2680} -> 605405/3456, {8, 2682} -> -63/16, {8, 2683} -> -2334109/9792, 
 {8, 2684} -> -6449663/29376, {8, 2685} -> 9/8, {8, 2686} -> -156105/544, 
 {8, 2687} -> 1224811/14688, {8, 2688} -> -5642485/19584, {8, 2689} -> 3/2, 
 {8, 2690} -> -7866611/29376, {8, 2691} -> 21/2, {8, 2692} -> 52035/272, 
 {8, 2693} -> 11552081/29376, {8, 2694} -> 5682125/29376, 
 {8, 2695} -> -39/16, {8, 2696} -> -65/2, {8, 2697} -> -52035/544, 
 {8, 2698} -> -459385/3672, {8, 2699} -> 170077/3456, {8, 2700} -> 89/16, 
 {8, 2701} -> 21/8, {8, 2702} -> 47057/288, {8, 2703} -> 8197/96, 
 {8, 2704} -> 31789/272, {8, 2705} -> 707/64, {8, 2706} -> -32/3, 
 {8, 2707} -> -21/16, {8, 2708} -> -2209/72, {8, 2709} -> -51/4, 
 {8, 2710} -> -32/3, {8, 2711} -> 12341/72, {8, 2712} -> 21/16, 
 {8, 2713} -> -182407/432, {8, 2714} -> -99/4, {8, 2715} -> -2209/72, 
 {8, 2719} -> -31/24, {8, 2720} -> 43393867/235008, {8, 2721} -> 95/8, 
 {8, 2722} -> 6439607/22032, {8, 2723} -> 86657/136, {8, 2724} -> 60253/432, 
 {8, 2725} -> 35789/864, {8, 2726} -> 296485/1632, 
 {8, 2727} -> -715255/14688, {8, 2728} -> -3757169/20736, 
 {8, 2729} -> 455/36, {8, 2730} -> -39/8, {8, 2731} -> -15/2, {8, 2732} -> 3, 
 {8, 2733} -> -19/2, {8, 2734} -> 10686853/14688, {8, 2735} -> -314897/3264, 
 {8, 2736} -> 19/2, {8, 2737} -> -72891/68, {8, 2738} -> -72891/136, 
 {8, 2739} -> -4601/136, {8, 2740} -> -60271/68, {8, 2741} -> 142661/204, 
 {8, 2743} -> -209744/459, {8, 2744} -> -2, {8, 2746} -> -12, 
 {8, 2748} -> -142661/204, {8, 2749} -> 2926141/7344, 
 {8, 2750} -> 15609943/7344, {8, 2751} -> 8, {8, 2752} -> -209744/459, 
 {8, 2753} -> 2, {8, 2754} -> 130285/68, {8, 2755} -> -7, {8, 2756} -> 21/4, 
 {8, 2757} -> -137493565/88128, {8, 2758} -> 9/8, {8, 2759} -> -287915/2448, 
 {8, 2760} -> -21/4, {8, 2761} -> -193815/272, {8, 2762} -> 9193771/14688, 
 {8, 2763} -> -23369941/44064, {8, 2765} -> -13/2, {8, 2766} -> 73/2, 
 {8, 2767} -> -12, {8, 2768} -> 227573/272, {8, 2769} -> 3/2, 
 {8, 2770} -> -9, {8, 2771} -> -1790611/3672, {8, 2772} -> -57/2, 
 {8, 2774} -> 12, {8, 2775} -> 9, {8, 2777} -> 534515/2448, 
 {8, 2778} -> -5/2, {8, 2779} -> -1790611/3672, {8, 2780} -> 9, 
 {8, 2781} -> 57/2, {8, 2782} -> 3, {8, 2783} -> 7, {8, 2784} -> 21/8, 
 {8, 2785} -> 16234079/117504, {8, 2786} -> -21/16, {8, 2787} -> -3, 
 {8, 2788} -> -227029/544, {8, 2789} -> -11545/1728, {8, 2790} -> -11087/324, 
 {8, 2791} -> 624899/2448, {8, 2792} -> -4457/48, {8, 2793} -> -1175/4, 
 {8, 2794} -> 9, {8, 2795} -> -61/2, {8, 2797} -> -9, {8, 2798} -> 18, 
 {8, 2800} -> 63/2, {8, 2801} -> 61/2, {8, 2802} -> 1175/4, 
 {8, 2803} -> 4363/24, {8, 2804} -> 946223/2448, {8, 2805} -> -81/8, 
 {8, 2806} -> -54260695/58752, {8, 2807} -> -81/16, {8, 2808} -> 687935/4896, 
 {8, 2809} -> -73276/153, {8, 2810} -> 5905/544, {8, 2811} -> 39/8, 
 {8, 2812} -> -552605/2448, {8, 2813} -> 2697/8, {8, 2815} -> -2, 
 {8, 2816} -> -15, {8, 2817} -> 12, {8, 2819} -> -2697/8, 
 {8, 2821} -> 192023/136, {8, 2823} -> 2, {8, 2824} -> 552605/2448, 
 {8, 2825} -> 228433/136, {8, 2826} -> 929087/2448, {8, 2827} -> 27/4, 
 {8, 2828} -> -7238765/9792, {8, 2829} -> -9/8, {8, 2830} -> -1526215/2448, 
 {8, 2831} -> -2016287/7344, {8, 2833} -> 408785/2448, {8, 2835} -> 2827/34, 
 {8, 2836} -> -27/2, {8, 2837} -> -9/2, {8, 2839} -> 1790611/3672, 
 {8, 2840} -> 57/2, {8, 2842} -> 165, {8, 2843} -> 39, {8, 2844} -> -27/2, 
 {8, 2845} -> 9/2, {8, 2847} -> -2827/34, {8, 2849} -> 21/4, 
 {8, 2850} -> 201181/2448, {8, 2852} -> 5, {8, 2854} -> 1790611/3672, 
 {8, 2855} -> -9, {8, 2856} -> -57/2, {8, 2858} -> -408785/2448, 
 {8, 2859} -> 27/4, {8, 2860} -> 639481/816, {8, 2861} -> -7, 
 {8, 2862} -> -11/120, {8, 2863} -> 9/40, {8, 2864} -> -79/12, 
 {8, 2865} -> -3/2, {8, 2866} -> 36, {8, 2867} -> -102, 
 {8, 2868} -> -1652/17, {8, 2869} -> -259, {8, 2870} -> -4, {8, 2871} -> -2, 
 {8, 2872} -> -5693015/7344, {8, 2873} -> -147455047/352512, 
 {8, 2874} -> -9/2, {8, 2875} -> -54/5, {8, 2876} -> 195/2, 
 {8, 2877} -> 179/6, {8, 2878} -> 28/3, {8, 2879} -> -14, {8, 2880} -> -7, 
 {8, 2881} -> 493899/544, {8, 2882} -> -79/24, {8, 2883} -> 3/2, 
 {8, 2884} -> -3850423/29376, {8, 2885} -> -73605/136, 
 {8, 2886} -> -37567/272, {8, 2887} -> 25579693/29376, 
 {8, 2888} -> -878165/3264, {8, 2889} -> -3/16, {8, 2890} -> -15/4, 
 {8, 2891} -> -155153/544, {8, 2892} -> 10542931/14688, 
 {8, 2893} -> -25743191/58752, {8, 2894} -> -81/16, {8, 2895} -> 7541/272, 
 {8, 2896} -> -779835/1088, {8, 2897} -> -588397/1632, {8, 2898} -> 9/2, 
 {8, 2899} -> 3437609/4896, {8, 2900} -> -1500431/2448, {8, 2901} -> 705/4, 
 {8, 2902} -> -3547/272, {8, 2904} -> -2209/24, {8, 2905} -> 1, 
 {8, 2906} -> 15/2, {8, 2909} -> 3547/272, {8, 2911} -> 7610891/3672, 
 {8, 2912} -> -4, {8, 2913} -> -2209/24, {8, 2914} -> -1, 
 {8, 2915} -> -705/4, {8, 2916} -> 23983/24, {8, 2917} -> 7/2, 
 {8, 2918} -> 3, {8, 2919} -> -246667013/705024, {8, 2920} -> 6, 
 {8, 2921} -> 7634609/7344, {8, 2922} -> -731701/2448, 
 {8, 2923} -> -336229/3264, {8, 2924} -> 12859505/14688, 
 {8, 2925} -> 29696917/29376, {8, 2926} -> 20399687/13056, {8, 2928} -> 3/4, 
 {8, 2929} -> 13/2, {8, 2930} -> 1, {8, 2931} -> -37/4, 
 {8, 2932} -> -52035/136, {8, 2933} -> -9/4, {8, 2934} -> -33, 
 {8, 2935} -> -855635/816, {8, 2936} -> -15, {8, 2938} -> -12, 
 {8, 2939} -> 33, {8, 2940} -> 29249/144, {8, 2941} -> 1785331/2448, 
 {8, 2942} -> -1, {8, 2943} -> -855635/816, {8, 2944} -> 22, {8, 2945} -> 15, 
 {8, 2946} -> 3, {8, 2947} -> -7, {8, 2948} -> -33/4, 
 {8, 2949} -> 8316067/58752, {8, 2950} -> 15/4, {8, 2951} -> 39/4, 
 {8, 2952} -> 17059/34, {8, 2953} -> 135911/2448, {8, 2954} -> 3545/864, 
 {8, 2955} -> 24569/34, {8, 2956} -> 37/4, {8, 2957} -> -6, {8, 2958} -> -13, 
 {8, 2959} -> 15, {8, 2960} -> -9, {8, 2961} -> -6, {8, 2962} -> 77, 
 {8, 2963} -> 13, {8, 2964} -> -3, {8, 2965} -> 23685/34, 
 {8, 2966} -> -170015/816, {8, 2967} -> 6223/17, {8, 2968} -> 21067/136, 
 {8, 2969} -> 6036/17, {8, 2970} -> -24399/34, {8, 2971} -> -165, 
 {8, 2973} -> -85321/136, {8, 2974} -> 2, {8, 2976} -> 165, 
 {8, 2977} -> 52035/136, {8, 2978} -> 147109/136, {8, 2979} -> -85321/136, 
 {8, 2980} -> -2, {8, 2981} -> 24399/34, {8, 2982} -> 130489/68, 
 {8, 2983} -> 23923/34, {8, 2984} -> 1853009/3264, {8, 2985} -> 54215/816, 
 {8, 2986} -> 1126895/2448, {8, 2987} -> 24399/34, {8, 2989} -> -48991/51, 
 {8, 2990} -> -33, {8, 2991} -> -15/2, {8, 2992} -> -15/4, 
 {8, 2993} -> 1786801/2448, {8, 2994} -> 12, {8, 2996} -> 32, 
 {8, 2997} -> -18, {8, 2998} -> -33, {8, 2999} -> 15/2, 
 {8, 3001} -> 48991/51, {8, 3002} -> 39/4, {8, 3003} -> -16237/306, 
 {8, 3004} -> 21/4, {8, 3005} -> -73354/153, {8, 3006} -> -6, {8, 3007} -> 2, 
 {8, 3008} -> -15/4, {8, 3009} -> 1786801/2448, {8, 3010} -> -22, 
 {8, 3011} -> -12, {8, 3012} -> -24399/34, {8, 3013} -> 17577/68, 
 {8, 3014} -> 7, {8, 3015} -> -7/108, {8, 3016} -> 1/4, {8, 3017} -> 27/8, 
 {8, 3018} -> -8/3, {8, 3020} -> 63/4, {8, 3021} -> 3153/32, 
 {8, 3022} -> -41, {8, 3023} -> 2, {8, 3024} -> 19/4, 
 {8, 3025} -> -8264917/9792, {8, 3026} -> -175993/1728, {8, 3027} -> -5, 
 {8, 3028} -> -12, {8, 3029} -> 27, {8, 3030} -> -73/12, {8, 3031} -> 35/3, 
 {8, 3032} -> 5, {8, 3033} -> -35/4, {8, 3034} -> 1438079/19584, 
 {8, 3035} -> -3/8, {8, 3036} -> 3, {8, 3037} -> 5/2, {8, 3038} -> 52715/272, 
 {8, 3039} -> -998749/1632, {8, 3040} -> 8712053/9792, {8, 3041} -> -5/2, 
 {8, 3042} -> -10, {8, 3043} -> -25/8, {8, 3044} -> 501569/816, 
 {8, 3045} -> 591023/1632, {8, 3046} -> 99, {8, 3048} -> -2312653/2448, 
 {8, 3049} -> -1/2, {8, 3051} -> 6, {8, 3053} -> -99, 
 {8, 3054} -> 434431/544, {8, 3055} -> 6363947/4896, {8, 3056} -> 1/2, 
 {8, 3057} -> -2312653/2448, {8, 3058} -> 1/2, {8, 3059} -> 48753/136, 
 {8, 3060} -> 7/2, {8, 3061} -> -3/8, {8, 3062} -> 70766669/117504, 
 {8, 3063} -> -15/8, {8, 3064} -> 4619849/14688, {8, 3065} -> -29/6, 
 {8, 3066} -> 368119/1224, {8, 3067} -> -504967/4896, 
 {8, 3068} -> -2075249/19584, {8, 3071} -> 8, {8, 3072} -> 49/6, 
 {8, 3073} -> -23/6, {8, 3074} -> -6, {8, 3075} -> 104, {8, 3079} -> 3, 
 {8, 3080} -> 28, {8, 3081} -> -6, {8, 3082} -> -326, {8, 3083} -> -104, 
 {8, 3084} -> 3, {8, 3086} -> 193/12, {8, 3087} -> -1927/72, 
 {8, 3088} -> -181/24, {8, 3089} -> 25/12, {8, 3090} -> 93/8, 
 {8, 3091} -> -91/4, {8, 3094} -> -85321/136, {8, 3095} -> -21/2, 
 {8, 3098} -> 991/4, {8, 3099} -> -23, {8, 3100} -> -85321/136, 
 {8, 3101} -> 7, {8, 3102} -> 21/2, {8, 3106} -> 73/4, 
 {8, 3107} -> 312947/4896, {8, 3108} -> -5/2, {8, 3109} -> 161/12, 
 {8, 3110} -> 139/9, {8, 3114} -> 42, {8, 3115} -> 9/2, {8, 3116} -> 130, 
 {8, 3118} -> 135/16, {8, 3119} -> -15/4, {8, 3120} -> -1025737/2448, 
 {8, 3121} -> -71/4, {8, 3122} -> -1847/8, {8, 3124} -> -738067/576, 
 {8, 3125} -> 151931/1152, {8, 3126} -> 9/2, {8, 3127} -> 130, 
 {8, 3129} -> -135/16, {8, 3131} -> -42, {8, 3134} -> 6751/204, 
 {8, 3135} -> -295/12, {8, 3136} -> 19063/384, {8, 3137} -> -15/4, 
 {8, 3138} -> -1025737/2448, {8, 3139} -> 89/6, {8, 3140} -> 2587/12, 
 {8, 3141} -> 71/4, {8, 3142} -> 1847/8, {8, 3145} -> 3, 
 {8, 3147} -> -253/540, {8, 3148} -> 3/20, {8, 3150} -> 10, 
 {8, 3151} -> -753/16, {8, 3152} -> -3453145/2304, {8, 3153} -> 6627/32, 
 {8, 3154} -> -1455275/576, {8, 3155} -> -359/18, {8, 3156} -> -128191/3456, 
 {8, 3157} -> 934019/4608, {8, 3158} -> -41971537/940032, {8, 3159} -> -3, 
 {8, 3160} -> -36/5, {8, 3161} -> 1334665/576, {8, 3162} -> 216489/256, 
 {8, 3163} -> -1122043/1152, {8, 3164} -> 2041909/768, 
 {8, 3165} -> 1122043/1536, {8, 3166} -> -51414599/9216, {8, 3168} -> 17/6, 
 {8, 3169} -> 1/6, {8, 3170} -> -785/48, {8, 3171} -> 493/12, 
 {8, 3172} -> -73/8, {8, 3173} -> -289/48, {8, 3174} -> -91/12, 
 {8, 3175} -> -33/2, {8, 3176} -> 8941/72, {8, 3177} -> 96, 
 {8, 3178} -> 8679/32, {8, 3179} -> 303097/768, {8, 3180} -> 33/2, 
 {8, 3182} -> -145/4, {8, 3183} -> -650035/576, {8, 3184} -> 8941/72, 
 {8, 3185} -> -260/3, {8, 3186} -> -96, {8, 3187} -> -3/2, {8, 3189} -> 93/8, 
 {8, 3190} -> -7714033/36864, {8, 3191} -> 49/24, {8, 3192} -> -925/36, 
 {8, 3193} -> -19/18, {8, 3194} -> 449557/4608, {8, 3195} -> -903397/18432, 
 {8, 3198} -> -1637/8, {8, 3200} -> -17/2, {8, 3205} -> -3, 
 {8, 3207} -> 49/2, {8, 3208} -> 17/2, {8, 3209} -> 1637/8, 
 {8, 3210} -> 4435/24, {8, 3211} -> -121457/1224, {8, 3212} -> 2, 
 {8, 3213} -> 6614099/14688, {8, 3214} -> -21/8, {8, 3215} -> 259717/1224, 
 {8, 3216} -> 67561/144, {8, 3218} -> 4317/8, {8, 3219} -> -9, 
 {8, 3220} -> -9/2, {8, 3221} -> -62/9, {8, 3222} -> -9/2, {8, 3223} -> 6, 
 {8, 3224} -> -71/4, {8, 3225} -> -1315/8, {8, 3227} -> -2, {8, 3228} -> -4, 
 {8, 3229} -> -9/2, {8, 3230} -> -62/9, {8, 3232} -> 9/2, {8, 3233} -> 9, 
 {8, 3234} -> -3, {8, 3236} -> -50, {8, 3237} -> 6, {8, 3238} -> 587/12, 
 {8, 3239} -> 4559/8, {8, 3240} -> 71/4, {8, 3241} -> 1315/8, 
 {8, 3243} -> -4317/8, {8, 3244} -> 57, {8, 3245} -> 29/4, 
 {8, 3246} -> 546049/816, {8, 3247} -> -1/18, {8, 3248} -> 1/2, 
 {8, 3250} -> -22/3, {8, 3251} -> -24, {8, 3252} -> 139/4, 
 {8, 3253} -> -521/8, {8, 3254} -> 71, {8, 3255} -> 127/8, 
 {8, 3256} -> -79/12, {8, 3257} -> -10627/144, {8, 3258} -> -4496393/58752, 
 {8, 3259} -> -10, {8, 3260} -> -24, {8, 3261} -> -4, {8, 3262} -> -7/4, 
 {8, 3263} -> -13, {8, 3264} -> 33, {8, 3265} -> 39/4, 
 {8, 3266} -> 173215/288, {8, 3268} -> 1, {8, 3269} -> 120973/4896, 
 {8, 3270} -> 697373/4896, {8, 3271} -> 235/4, {8, 3272} -> -32, 
 {8, 3274} -> 7/2, {8, 3277} -> -32, {8, 3280} -> 3/2, {8, 3281} -> 15/2, 
 {8, 3282} -> 886/9, {8, 3283} -> -7/2, {8, 3284} -> -235/4, 
 {8, 3285} -> 57/2, {8, 3286} -> 5087/6, {8, 3287} -> -277/24, 
 {8, 3288} -> -33034603/117504, {8, 3289} -> 617/72, 
 {8, 3290} -> -1175491/2448, {8, 3291} -> 268773/544, 
 {8, 3292} -> 398161/1152, {8, 3293} -> -455/36, {8, 3294} -> -5/4, 
 {8, 3295} -> 108725/612, {8, 3297} -> -2433/8, {8, 3298} -> -21/2, 
 {8, 3299} -> -51/2, {8, 3300} -> 85321/136, {8, 3301} -> 21/2, 
 {8, 3302} -> -29/2, {8, 3303} -> 79, {8, 3304} -> 62, {8, 3305} -> -21/2, 
 {8, 3307} -> 51/2, {8, 3309} -> 2433/8, {8, 3311} -> -545/2, 
 {8, 3313} -> 46, {8, 3314} -> 85321/136, {8, 3315} -> -7, 
 {8, 3316} -> -21/2, {8, 3317} -> 5/4, {8, 3318} -> -108725/612, 
 {8, 3319} -> 27/4, {8, 3320} -> 611737/816, {8, 3321} -> 29/4, 
 {8, 3322} -> 546049/816, {8, 3323} -> 169/1080, {8, 3324} -> -19/40, 
 {8, 3325} -> -27/8, {8, 3326} -> 25/6, {8, 3328} -> -85/2, 
 {8, 3329} -> -6535/32, {8, 3330} -> -305/2, {8, 3331} -> -17/24, 
 {8, 3332} -> -175/3, {8, 3333} -> -5433035/9792, 
 {8, 3334} -> 25683953/58752, {8, 3335} -> 19/2, {8, 3336} -> 114/5, 
 {8, 3337} -> 83, {8, 3338} -> 107/4, {8, 3339} -> -41/2, {8, 3340} -> 3/2, 
 {8, 3341} -> 123/8, {8, 3342} -> 98431823/58752, {8, 3344} -> -312655/1224, 
 {8, 3345} -> 66, {8, 3347} -> 4, {8, 3348} -> -9/4, {8, 3349} -> -6, 
 {8, 3352} -> -66, {8, 3354} -> -69/8, {8, 3357} -> -4, 
 {8, 3358} -> 312655/1224, {8, 3359} -> 6685/8, {8, 3360} -> -514387/2448, 
 {8, 3361} -> -15/4, {8, 3362} -> 702595/13056, {8, 3364} -> 470891/14688, 
 {8, 3365} -> 10526053/58752, {8, 3366} -> 1905/16, {8, 3368} -> 5/4, 
 {8, 3369} -> 80275/1632, {8, 3370} -> -1905/32, {8, 3371} -> -46571/408, 
 {8, 3374} -> -62525/1224, {8, 3375} -> 46571/816, {8, 3376} -> -8, 
 {8, 3378} -> -89/4, {8, 3379} -> -4289/24, {8, 3380} -> -4, 
 {8, 3381} -> 561/16, {8, 3383} -> 33/2, {8, 3384} -> 3619/64, 
 {8, 3385} -> -561/32, {8, 3386} -> 7105/48, {8, 3387} -> -3/4, 
 {8, 3388} -> 15/4, {8, 3389} -> 1397807/4896, {8, 3390} -> 7105/96, 
 {8, 3391} -> 43/2, {8, 3393} -> 71/4, {8, 3394} -> 303/2, 
 {8, 3395} -> -43/4, {8, 3397} -> 113/3, {8, 3398} -> 11445535/1024, 
 {8, 3399} -> 154101/1024, {8, 3401} -> 59/6, {8, 3402} -> 1440023/9216, 
 {8, 3403} -> -107123/384, {8, 3405} -> -89/4, {8, 3406} -> -4289/24, 
 {8, 3407} -> -4, {8, 3410} -> -2, {8, 3411} -> -36, {8, 3413} -> -33/2, 
 {8, 3414} -> -3619/64, {8, 3415} -> -561/32, {8, 3418} -> 62525/1224, 
 {8, 3419} -> 46571/816, {8, 3421} -> 1615/384, {8, 3422} -> -957/8, 
 {8, 3423} -> -263/6, {8, 3425} -> 43919/2176, {8, 3426} -> 694313/1632, 
 {8, 3428} -> 391/6, {8, 3429} -> 1294571/288, {8, 3430} -> 50463/128, 
 {8, 3431} -> -3/4, {8, 3432} -> 15/4, {8, 3433} -> 1397807/4896, 
 {8, 3434} -> 7105/96, {8, 3436} -> -89/6, {8, 3437} -> -1571/12, 
 {8, 3438} -> -36, {8, 3440} -> -71/4, {8, 3441} -> -303/2, 
 {8, 3442} -> -43/4, {8, 3444} -> -5/4, {8, 3445} -> -80275/1632, 
 {8, 3446} -> -1905/32, {8, 3449} -> 38669/816, {8, 3450} -> 123017/1632, 
 {8, 3452} -> -553/64, {8, 3453} -> 1543/8, {8, 3458} -> 9/2, 
 {8, 3459} -> -143/216, {8, 3460} -> -9/8, {8, 3461} -> 109/108, 
 {8, 3462} -> -5/6, {8, 3463} -> 13/8, {8, 3464} -> 9/4, {8, 3465} -> 1/8, 
 {8, 3466} -> -65/12, {8, 3468} -> -65/6, {8, 3469} -> 7/2, {8, 3470} -> 15, 
 {8, 3472} -> -18, {8, 3473} -> 18, {8, 3474} -> -3/2, 
 {8, 3475} -> 19785007/2304, {8, 3476} -> -821/24, {8, 3477} -> 357/8, 
 {8, 3478} -> 26411525/6912, {8, 3479} -> 15, {8, 3481} -> -12, 
 {8, 3482} -> -643/6, {8, 3483} -> -3, {8, 3484} -> 9, {8, 3485} -> -10/3, 
 {8, 3486} -> -11/6, {8, 3487} -> 1/4, {8, 3488} -> -421/72, 
 {8, 3489} -> -173079/1024, {8, 3490} -> -37243927/6912, {8, 3491} -> -67/4, 
 {8, 3492} -> -81973/1632, {8, 3493} -> -24314605/1536, {8, 3494} -> -133/24, 
 {8, 3495} -> 3383381/3456, {8, 3496} -> -1449961/4896, 
 {8, 3497} -> -9795283/1175040, {8, 3498} -> -65/2, {8, 3499} -> -15/2, 
 {8, 3500} -> 15, {8, 3502} -> -78, {8, 3503} -> -18, {8, 3504} -> -18, 
 {8, 3505} -> -65/6, {8, 3506} -> 36, {8, 3507} -> 6, 
 {8, 3508} -> 199575/256, {8, 3509} -> 553/12, {8, 3510} -> -179693/512, 
 {8, 3511} -> -566853/1024, {8, 3512} -> -123664895/55296, 
 {8, 3513} -> -249/8, {8, 3514} -> -941663/1536, {8, 3515} -> 157/24, 
 {8, 3516} -> 25/4, {8, 3517} -> -10067537/13824, {8, 3518} -> -1, 
 {8, 3519} -> -1489/48, {8, 3520} -> -857903/3072, {8, 3521} -> 47/2, 
 {8, 3522} -> 3/4, {8, 3523} -> -1829/24, {8, 3524} -> 99/4, 
 {8, 3525} -> 149/2, {8, 3526} -> -321/16, {8, 3527} -> -129/2, 
 {8, 3528} -> -249/8, {9, 2} -> -9/8, {9, 14} -> 9/16, {9, 26} -> -1/4, 
 {9, 38} -> -21/32, {9, 50} -> -59/32, {9, 62} -> -3/8, {9, 74} -> -9/8, 
 {9, 86} -> -9, {9, 122} -> -13/8, {9, 134} -> -3/32, {9, 146} -> -7/32, 
 {9, 158} -> -3/8, {9, 170} -> -9/16, {9, 190} -> 3/32, {9, 202} -> -9/32, 
 {9, 214} -> -3/8, {9, 226} -> -1, {9, 243} -> 9/8, {9, 261} -> 9/8, 
 {9, 273} -> -9/8, {9, 485} -> 33/8, {9, 496} -> 33/16, {9, 530} -> -33/4, 
 {9, 542} -> -111/16, {9, 554} -> -27/8, {9, 577} -> 99/16, {9, 596} -> 45/8, 
 {9, 605} -> 9/8, {9, 1013} -> -9/4, {9, 1039} -> -9/4, {9, 1053} -> 9/8, 
 {9, 1055} -> 45/16, {9, 1067} -> -3/8, {9, 1095} -> -9/8, {9, 1100} -> 9/8, 
 {9, 1104} -> -27/8, {9, 1124} -> -51/8, {9, 1126} -> -3/16, 
 {9, 1157} -> -3/2, {9, 1162} -> 9/4, {9, 1182} -> -3/2, {9, 1184} -> 3/4, 
 {9, 1223} -> -9/16, {9, 1231} -> -27/4, {9, 1294} -> 9/8, {9, 1298} -> 9/8, 
 {9, 1316} -> 3/2, {9, 1318} -> 3/8, {9, 1324} -> -9/8, {9, 1338} -> -27/8, 
 {9, 1340} -> -9/8, {9, 1344} -> 27/4, {9, 1360} -> 27/2, {9, 1362} -> 27/16, 
 {9, 1365} -> 9/4, {9, 1368} -> 9/4, {9, 1376} -> 33/8, {9, 1378} -> 3/8, 
 {9, 1380} -> 9/4, {9, 1390} -> -3/8, {9, 1394} -> 9/4, {9, 1398} -> -9/4, 
 {9, 1411} -> -29/16, {9, 1424} -> -9/16, {9, 1435} -> 3, {9, 1445} -> 15/16, 
 {9, 1475} -> 3/16, {9, 1480} -> -9/16, {9, 1484} -> -45/8, {9, 1504} -> 3/2, 
 {9, 1506} -> -15/8, {9, 1559} -> -9/8, {9, 1561} -> 9/16, {9, 1572} -> 7/4, 
 {9, 1587} -> 9/4, {9, 1592} -> 13/8, {9, 1606} -> 1/8, {9, 1608} -> 3/2, 
 {9, 1638} -> 5/4, {9, 1640} -> 11/16, {9, 1678} -> 9/4, {9, 1716} -> -31/8, 
 {9, 1718} -> 5/8, {9, 1736} -> -19/8, {9, 1743} -> -19/8, {9, 1745} -> 7/8, 
 {9, 1750} -> -23/8, {9, 1763} -> -17/24, {9, 1785} -> -27/16, 
 {9, 1794} -> -7/8, {9, 1810} -> -9/4, {9, 1815} -> -13/16, {9, 1833} -> 7/2, 
 {9, 1835} -> 43/48, {9, 1866} -> 27/16, {9, 1893} -> 21/16, 
 {9, 1895} -> -21/32, {9, 1937} -> -9/8, {9, 1939} -> 9/16, 
 {9, 1957} -> -99/8, {9, 1961} -> 33/4, {9, 1977} -> -33/8, 
 {9, 1979} -> 33/16, {9, 2016} -> -9/8, {9, 2020} -> -9/8, {9, 2040} -> 9/16, 
 {9, 2042} -> -9/32, {9, 2048} -> 39/4, {9, 2064} -> -75/8, 
 {9, 2066} -> 111/16, {9, 2088} -> 9/2, {9, 2090} -> -9/2, {9, 2093} -> 27/4, 
 {9, 2099} -> 9/8, {9, 2105} -> 33/8, {9, 2112} -> -9/8, {9, 2125} -> -27/4, 
 {9, 2138} -> 59/32, {9, 2150} -> -33/4, {9, 2151} -> -21/32, 
 {9, 2168} -> 33/16, {9, 2181} -> 27/32, {9, 2186} -> 21/16, 
 {9, 2190} -> -9/4, {9, 2209} -> 27/16, {9, 2211} -> -51/16, 
 {9, 2236} -> -3/16, {9, 2255} -> 25/16, {9, 2257} -> -25/32, 
 {9, 2337} -> -9/4, {9, 2358} -> 3/16, {9, 2360} -> -3/32, 
 {9, 2382} -> 23/16, {9, 2384} -> -23/32, {9, 2410} -> -25/8, 
 {9, 2417} -> 3/8, {9, 2419} -> -25/8, {9, 2431} -> -9/4, {9, 2441} -> -3/16, 
 {9, 2452} -> -25/32, {9, 2473} -> -3/32, {9, 2478} -> -23/32, 
 {9, 2498} -> 1, {9, 2500} -> -1/3, {9, 2610} -> 3/16, {9, 2612} -> 3/32, 
 {9, 2632} -> -3, {9, 2634} -> 9/8, {9, 2642} -> -3, {9, 2644} -> 7/8, 
 {9, 2646} -> -9/8, {9, 2669} -> -7/32, {9, 2700} -> 3/32, 
 {9, 2719} -> 25/32, {9, 2721} -> -17/24, {9, 2729} -> -351/4, 
 {9, 2805} -> 99/8, {9, 2807} -> 99/16, {9, 2811} -> 39/4, 
 {9, 2827} -> -33/4, {9, 2859} -> -33/4, {9, 2864} -> 27/4, 
 {9, 2870} -> 11/4, {9, 2882} -> -3/2, {9, 2894} -> 99/16, 
 {9, 2898} -> -33/8, {9, 2918} -> -33/16, {9, 2920} -> -33/8, 
 {9, 3071} -> 9/8, {9, 3088} -> 9/8, {9, 3106} -> -9/2, {9, 3108} -> -9/16, 
 {9, 3111} -> -9/4, {9, 3115} -> -9/4, {9, 3121} -> 27/8, {9, 3126} -> -9/4, 
 {9, 3135} -> -3/8, {9, 3139} -> -9/4, {9, 3141} -> -27/8, {9, 3143} -> 9/4, 
 {9, 3155} -> 377/32, {9, 3168} -> -9/16, {9, 3172} -> 9/4, 
 {9, 3189} -> -153/16, {9, 3191} -> 33/16, {9, 3212} -> -39/4, 
 {9, 3214} -> 27/8, {9, 3217} -> 27/4, {9, 3220} -> 9/4, {9, 3224} -> 27/8, 
 {9, 3229} -> 9/4, {9, 3238} -> -41/8, {9, 3240} -> -27/8, 
 {9, 3242} -> -27/4, {9, 3245} -> -33/2, {9, 3255} -> 101/48, 
 {9, 3268} -> -39/8, {9, 3287} -> -199/32, {9, 3289} -> -9, 
 {9, 3293} -> 351/4, {9, 3294} -> 9/2, {9, 3317} -> -9/2, {9, 3319} -> -33/4, 
 {9, 3321} -> -33/2, {9, 3325} -> -27/4, {9, 3331} -> -6, {9, 3361} -> 27/8, 
 {9, 3367} -> 33/2, {9, 3368} -> -27/4, {9, 3378} -> 25/8, {9, 3383} -> -9/8, 
 {9, 3393} -> -27/8, {9, 3397} -> -33/4, {9, 3401} -> -3/4, 
 {9, 3405} -> 25/8, {9, 3413} -> 9/8, {9, 3423} -> 9/2, {9, 3428} -> 3/4, 
 {9, 3436} -> 9/4, {9, 3440} -> 27/8, {9, 3443} -> -33/2, {9, 3444} -> 27/4, 
 {9, 3459} -> -11/120, {9, 3463} -> 9/40, {9, 3468} -> -3/2, 
 {9, 3473} -> -27/4, {9, 3476} -> 15/8, {9, 3480} -> -9/4, {9, 3482} -> 15, 
 {9, 3486} -> -53/8, {9, 3488} -> 37/8, {9, 3491} -> 101/8, 
 {9, 3494} -> 61/96, {9, 3498} -> -9/2, {9, 3502} -> -54/5, 
 {9, 3509} -> 21/8, {9, 3515} -> 3, {9, 3518} -> -9/2, {9, 3521} -> 27/2, 
 {9, 3522} -> 27/8, {9, 3523} -> 21/4, {10, 2} -> -1/2, {10, 26} -> 1/2, 
 {10, 38} -> -5/12, {10, 62} -> -1/3, {10, 134} -> -1/12, {10, 158} -> -1/6, 
 {10, 202} -> -1/4, {10, 214} -> -1/6, {10, 243} -> 1/2, {10, 251} -> 1/2, 
 {10, 1006} -> 1/2, {10, 1013} -> 1/2, {10, 1022} -> 1/2, {10, 1053} -> 1, 
 {10, 1055} -> -1/4, {10, 1067} -> -2/3, {10, 1076} -> 1/2, 
 {10, 1124} -> -1/3, {10, 1126} -> 1/6, {10, 1137} -> -1/2, 
 {10, 1157} -> -1/3, {10, 1182} -> -1, {10, 1184} -> 1/2, {10, 1221} -> 1/2, 
 {10, 1316} -> -2/3, {10, 1318} -> 1/3, {10, 1376} -> -2/3, 
 {10, 1390} -> -1/3, {10, 1411} -> -5/12, {10, 1424} -> -1, 
 {10, 1435} -> 1/3, {10, 1445} -> 1/2, {10, 1454} -> -1/4, {10, 1475} -> 1/6, 
 {10, 1504} -> 3/4, {10, 1506} -> -7/12, {10, 1520} -> -1/2, 
 {10, 1526} -> -1/2, {10, 1559} -> -1, {10, 1561} -> 1/2, {10, 1740} -> -1, 
 {10, 1776} -> 1/4, {10, 1848} -> 1/2, {10, 1866} -> 1/2, {10, 1893} -> 5/6, 
 {10, 1895} -> -5/12, {10, 1937} -> -1, {10, 2040} -> 1/2, 
 {10, 2042} -> -1/4, {10, 2099} -> 1/2, {10, 2105} -> -2/3, 
 {10, 2112} -> -1/2, {10, 2138} -> 31/36, {10, 2151} -> 1/12, 
 {10, 2160} -> -1/4, {10, 2181} -> -1/4, {10, 2209} -> -3/4, 
 {10, 2211} -> 1/12, {10, 2358} -> 1/6, {10, 2360} -> -1/12, 
 {10, 2473} -> -1/12, {10, 2634} -> 1/2, {10, 2646} -> -1/2, 
 {10, 2669} -> -1/24, {10, 2721} -> -1/6, {10, 3135} -> -1/3, 
 {10, 3155} -> -1/36, {10, 3383} -> -1/2, {10, 3397} -> 4/3, 
 {10, 3413} -> 1/2, {10, 3428} -> 2/3, {10, 3459} -> -11/540, 
 {10, 3463} -> 1/20, {10, 3468} -> -1/3, {10, 3476} -> -7/4, 
 {10, 3482} -> -3, {10, 3488} -> 1/2, {10, 3491} -> 7/12, 
 {10, 3494} -> -1/24, {10, 3498} -> -1, {10, 3502} -> -12/5, {10, 3509} -> 2, 
 {10, 3515} -> 11/12, {10, 3518} -> -1/3, {10, 3521} -> 1, {10, 3522} -> 1/4, 
 {10, 3523} -> -49/24, {11, 2} -> -1/2, {11, 14} -> 1/4, {11, 26} -> -1/6, 
 {11, 38} -> -1/6, {11, 50} -> -1/12, {11, 62} -> -1/3, {11, 74} -> -1/4, 
 {11, 110} -> 1/4, {11, 122} -> -2/3, {11, 134} -> -1/3, {11, 146} -> -1/12, 
 {11, 158} -> -1/6, {11, 170} -> -1/4, {11, 202} -> -1/4, {11, 214} -> -1/6, 
 {11, 243} -> 1/2, {11, 273} -> 1/2, {11, 1013} -> 1/2, {11, 1034} -> 1/2, 
 {11, 1039} -> 1/2, {11, 1053} -> 1, {11, 1055} -> -1/4, {11, 1067} -> -1/6, 
 {11, 1124} -> -5/6, {11, 1126} -> 5/12, {11, 1157} -> -5/6, 
 {11, 1162} -> -1/2, {11, 1182} -> -1, {11, 1184} -> 1/2, {11, 1223} -> -1/4, 
 {11, 1294} -> 1/2, {11, 1316} -> -1/6, {11, 1318} -> 1/12, 
 {11, 1338} -> 1/2, {11, 1340} -> 1/4, {11, 1376} -> -2/3, 
 {11, 1390} -> -1/3, {11, 1411} -> -5/12, {11, 1424} -> -1, 
 {11, 1435} -> 1/12, {11, 1445} -> 1/2, {11, 1475} -> 5/12, 
 {11, 1480} -> -1/4, {11, 1504} -> 3/4, {11, 1506} -> -7/12, 
 {11, 1559} -> -1/2, {11, 1561} -> 1/4, {11, 1572} -> -1/6, 
 {11, 1587} -> -1/2, {11, 1592} -> 1/6, {11, 1638} -> 1/6, 
 {11, 1640} -> -1/12, {11, 1678} -> -1/2, {11, 1694} -> -1/2, 
 {11, 1696} -> 1/4, {11, 1716} -> -1/6, {11, 1718} -> 1/12, 
 {11, 1745} -> 1/3, {11, 1748} -> -1, {11, 1750} -> -1/3, {11, 1794} -> 1/12, 
 {11, 1810} -> 1/4, {11, 1815} -> -1/12, {11, 1866} -> 1/2, 
 {11, 1893} -> 1/3, {11, 1895} -> -1/6, {11, 1937} -> -1/2, 
 {11, 1939} -> 1/4, {11, 2040} -> 1/2, {11, 2042} -> -1/4, {11, 2099} -> 1/2, 
 {11, 2105} -> -2/3, {11, 2112} -> -1/2, {11, 2138} -> 17/18, 
 {11, 2151} -> -1/6, {11, 2181} -> -1/4, {11, 2209} -> -3/4, 
 {11, 2211} -> 1/12, {11, 2255} -> -1/6, {11, 2257} -> 1/12, 
 {11, 2337} -> 1/2, {11, 2358} -> 2/3, {11, 2360} -> 1/6, {11, 2382} -> 1/6, 
 {11, 2384} -> -1/12, {11, 2452} -> 1/12, {11, 2473} -> -1/3, 
 {11, 2478} -> -1/12, {11, 2634} -> 1/2, {11, 2644} -> 1/3, 
 {11, 2646} -> -1/2, {11, 2669} -> 5/72, {11, 2719} -> -1/12, 
 {11, 2721} -> -1/6, {11, 3086} -> -1/2, {11, 3088} -> -1/4, 
 {11, 3135} -> -1/3, {11, 3155} -> -1/9, {11, 3168} -> -1/4, 
 {11, 3238} -> -1/3, {11, 3255} -> -1/9, {11, 3287} -> 1/12, 
 {11, 3383} -> -1/2, {11, 3397} -> 4/3, {11, 3413} -> 1/2, {11, 3428} -> 2/3, 
 {11, 3459} -> 11/540, {11, 3463} -> -1/20, {11, 3468} -> 1/3, 
 {11, 3476} -> -7/4, {11, 3482} -> -3, {11, 3488} -> 1/2, {11, 3491} -> 7/12, 
 {11, 3494} -> -1/24, {11, 3498} -> 1, {11, 3502} -> 12/5, {11, 3509} -> 2, 
 {11, 3515} -> 11/12, {11, 3518} -> -1/3, {11, 3521} -> 1, {11, 3522} -> 1/4, 
 {11, 3523} -> -49/24, {12, 2} -> -3/2, {12, 14} -> 3/4, {12, 26} -> 1/6, 
 {12, 38} -> -5/24, {12, 50} -> 23/24, {12, 62} -> -2/3, {12, 74} -> 1/2, 
 {12, 86} -> 4, {12, 122} -> 1/6, {12, 134} -> -7/24, {12, 146} -> -13/24, 
 {12, 158} -> 1/6, {12, 170} -> -1/4, {12, 190} -> 3/8, {12, 202} -> -3/8, 
 {12, 214} -> -1/2, {12, 251} -> -1/2, {12, 261} -> -1/2, {12, 273} -> 1/2, 
 {12, 307} -> 11/6, {12, 318} -> 11/12, {12, 362} -> -11/3, 
 {12, 373} -> -37/12, {12, 383} -> -3/2, {12, 402} -> 11/4, {12, 420} -> 5/2, 
 {12, 429} -> 1/2, {12, 485} -> -11/6, {12, 496} -> -11/12, 
 {12, 530} -> 11/3, {12, 542} -> 37/12, {12, 554} -> 3/2, {12, 577} -> -11/4, 
 {12, 596} -> -5/2, {12, 605} -> -1/2, {12, 1006} -> 1/2, {12, 1013} -> 1/2, 
 {12, 1022} -> -1/2, {12, 1039} -> 1, {12, 1053} -> -1/2, {12, 1055} -> -1, 
 {12, 1067} -> -1/3, {12, 1091} -> 1/2, {12, 1100} -> -1/2, 
 {12, 1104} -> 3/2, {12, 1124} -> 11/6, {12, 1126} -> 13/12, 
 {12, 1137} -> 1/2, {12, 1157} -> -1/6, {12, 1162} -> -1, {12, 1182} -> -1, 
 {12, 1184} -> 1/2, {12, 1198} -> -1/2, {12, 1202} -> 1/2, {12, 1221} -> -1, 
 {12, 1223} -> -3/4, {12, 1264} -> 3, {12, 1265} -> -5/2, {12, 1285} -> 6, 
 {12, 1287} -> 5/4, {12, 1294} -> -1/2, {12, 1298} -> -1/2, 
 {12, 1316} -> -13/3, {12, 1318} -> 2/3, {12, 1324} -> 1/2, 
 {12, 1338} -> 3/2, {12, 1340} -> 1/2, {12, 1344} -> -3, {12, 1360} -> -6, 
 {12, 1362} -> -3/4, {12, 1365} -> -1, {12, 1372} -> 1, {12, 1376} -> -23/6, 
 {12, 1378} -> -1/2, {12, 1390} -> 11/6, {12, 1392} -> 1, {12, 1394} -> -1, 
 {12, 1398} -> 1, {12, 1411} -> 5/6, {12, 1424} -> -1/4, {12, 1435} -> -4/3, 
 {12, 1445} -> 1/4, {12, 1469} -> -5/2, {12, 1475} -> 19/12, 
 {12, 1480} -> 1/4, {12, 1484} -> 5/2, {12, 1504} -> 1, {12, 1506} -> -1/2, 
 {12, 1520} -> 1/2, {12, 1526} -> 1/2, {12, 1559} -> 1/2, {12, 1561} -> -1/4, 
 {12, 1572} -> -1/3, {12, 1587} -> -1, {12, 1592} -> -1/6, {12, 1606} -> 1/2, 
 {12, 1608} -> -1, {12, 1638} -> -2/3, {12, 1640} -> -11/12, 
 {12, 1678} -> -1, {12, 1716} -> 7/6, {12, 1718} -> -5/6, {12, 1736} -> 3/2, 
 {12, 1743} -> 3/2, {12, 1745} -> 7/6, {12, 1750} -> 11/6, 
 {12, 1763} -> -1/6, {12, 1776} -> -3/4, {12, 1785} -> 1/4, 
 {12, 1794} -> 1/6, {12, 1810} -> 1, {12, 1815} -> 1/12, {12, 1833} -> -1, 
 {12, 1835} -> 11/12, {12, 1848} -> -1/2, {12, 1866} -> 3/4, 
 {12, 1893} -> 5/12, {12, 1895} -> -5/24, {12, 1911} -> 1/2, 
 {12, 1916} -> -1/2, {12, 1937} -> -1/2, {12, 1939} -> 3/4, 
 {12, 1957} -> 11/2, {12, 1961} -> -11/3, {12, 1977} -> 11/6, 
 {12, 1979} -> -11/12, {12, 1987} -> 1/2, {12, 2008} -> -2, 
 {12, 2010} -> -3/4, {12, 2016} -> 1/2, {12, 2020} -> 1/2, {12, 2040} -> 3/4, 
 {12, 2042} -> -3/8, {12, 2048} -> -13/3, {12, 2064} -> 25/6, 
 {12, 2066} -> -37/12, {12, 2088} -> -2, {12, 2090} -> 2, {12, 2093} -> -3, 
 {12, 2097} -> -1, {12, 2099} -> 3/2, {12, 2101} -> -1, {12, 2105} -> -23/6, 
 {12, 2108} -> -1, {12, 2112} -> -3/2, {12, 2120} -> -1, {12, 2125} -> 3, 
 {12, 2138} -> 367/72, {12, 2150} -> 11/3, {12, 2151} -> -5/24, 
 {12, 2168} -> -11/12, {12, 2175} -> 1, {12, 2181} -> -7/8, 
 {12, 2186} -> -7/12, {12, 2190} -> 1, {12, 2209} -> -23/4, 
 {12, 2211} -> 29/12, {12, 2236} -> -3/4, {12, 2255} -> -13/12, 
 {12, 2257} -> 13/24, {12, 2337} -> 1, {12, 2358} -> 7/12, 
 {12, 2360} -> -7/24, {12, 2382} -> -11/12, {12, 2384} -> 11/24, 
 {12, 2410} -> 3/2, {12, 2417} -> -1/2, {12, 2419} -> 3/2, {12, 2431} -> 1, 
 {12, 2441} -> -1/6, {12, 2452} -> 13/24, {12, 2473} -> -7/24, 
 {12, 2478} -> 11/24, {12, 2514} -> -11/2, {12, 2535} -> 11/2, 
 {12, 2537} -> 11/4, {12, 2545} -> 4/3, {12, 2564} -> -13/3, {12, 2566} -> 3, 
 {12, 2590} -> -25/6, {12, 2592} -> 25/12, {12, 2610} -> 3/4, 
 {12, 2612} -> 3/8, {12, 2632} -> 1, {12, 2634} -> 3/2, {12, 2636} -> 3, 
 {12, 2642} -> 1, {12, 2644} -> 7/6, {12, 2646} -> -3/2, {12, 2649} -> -22/3, 
 {12, 2654} -> 3, {12, 2669} -> 61/24, {12, 2682} -> 11/4, 
 {12, 2689} -> -13/6, {12, 2695} -> 37/12, {12, 2700} -> 3/8, 
 {12, 2719} -> -29/8, {12, 2721} -> -25/6, {12, 2730} -> 13/3, 
 {12, 2731} -> 11/3, {12, 2756} -> -11/3, {12, 2784} -> -11/6, 
 {12, 2786} -> 11/12, {12, 2805} -> -11/2, {12, 2807} -> -11/4, 
 {12, 2811} -> -13/3, {12, 2827} -> 11/3, {12, 2849} -> -11/3, 
 {12, 2859} -> 11/3, {12, 2883} -> -11/6, {12, 2889} -> 11/12, 
 {12, 2894} -> -11/4, {12, 2898} -> 11/6, {12, 2928} -> -22/3, 
 {12, 2948} -> 5, {12, 2950} -> -3, {12, 2992} -> 2, {12, 3002} -> -22/3, 
 {12, 3004} -> -11/3, {12, 3008} -> 2, {12, 3017} -> -3, {12, 3023} -> -7/3, 
 {12, 3035} -> 11/3, {12, 3036} -> -5/2, {12, 3063} -> 1, {12, 3071} -> -1/2, 
 {12, 3088} -> -1/2, {12, 3106} -> 2, {12, 3108} -> 1/4, {12, 3111} -> 1, 
 {12, 3115} -> 1, {12, 3119} -> 3, {12, 3121} -> -3/2, {12, 3126} -> 1, 
 {12, 3135} -> 11/6, {12, 3137} -> 3, {12, 3139} -> 1, {12, 3141} -> 3/2, 
 {12, 3143} -> -1, {12, 3155} -> -355/72, {12, 3168} -> 1/4, 
 {12, 3172} -> -1, {12, 3189} -> 17/4, {12, 3191} -> -11/12, 
 {12, 3212} -> 13/3, {12, 3214} -> -3/2, {12, 3217} -> -3, {12, 3220} -> -1, 
 {12, 3224} -> -3/2, {12, 3229} -> -1, {12, 3238} -> 17/6, {12, 3240} -> 3/2, 
 {12, 3242} -> 3, {12, 3245} -> 22/3, {12, 3255} -> -3/4, {12, 3268} -> 13/6, 
 {12, 3287} -> 21/8, {12, 3289} -> 4, {12, 3294} -> -2, {12, 3317} -> 2, 
 {12, 3319} -> 11/3, {12, 3321} -> 22/3, {12, 3325} -> 3, {12, 3331} -> 8/3, 
 {12, 3361} -> -3/2, {12, 3367} -> -22/3, {12, 3368} -> 3, 
 {12, 3378} -> -3/2, {12, 3383} -> -3/2, {12, 3387} -> 22/3, 
 {12, 3388} -> -3, {12, 3393} -> 3/2, {12, 3397} -> 23/3, {12, 3401} -> 1, 
 {12, 3405} -> -3/2, {12, 3413} -> 3/2, {12, 3428} -> -11/3, 
 {12, 3431} -> 22/3, {12, 3432} -> -3, {12, 3436} -> -1, {12, 3440} -> -3/2, 
 {12, 3443} -> 22/3, {12, 3444} -> -3, {12, 3459} -> 11/135, 
 {12, 3463} -> -1/5, {12, 3468} -> 4/3, {12, 3476} -> -1, {12, 3482} -> -5, 
 {12, 3486} -> 11/9, {12, 3488} -> -2/3, {12, 3491} -> 3/2, 
 {12, 3494} -> -5/8, {12, 3498} -> 4, {12, 3502} -> 48/5, {12, 3509} -> 5/2, 
 {12, 3515} -> 1/2, {13, 2} -> -1/2, {13, 14} -> -5/4, {13, 26} -> 11/12, 
 {13, 38} -> -1/48, {13, 50} -> 133/48, {13, 62} -> 9/4, {13, 74} -> 3/2, 
 {13, 86} -> 26/3, {13, 110} -> 1/8, {13, 122} -> 11/12, {13, 134} -> -9/16, 
 {13, 146} -> -23/48, {13, 158} -> -5/6, {13, 170} -> -1/8, 
 {13, 190} -> 13/16, {13, 202} -> -17/16, {13, 214} -> 5/6, {13, 251} -> 1/4, 
 {13, 261} -> -13/12, {13, 273} -> -1/4, {13, 307} -> 1/3, {13, 318} -> 5/48, 
 {13, 362} -> -5/12, {13, 373} -> -7/48, {13, 383} -> -1/8, 
 {13, 402} -> 5/16, {13, 420} -> -1/2, {13, 429} -> 1/4, {13, 451} -> 1/4, 
 {13, 485} -> -25/12, {13, 496} -> -29/48, {13, 530} -> 29/12, 
 {13, 542} -> 31/48, {13, 554} -> 9/8, {13, 577} -> -29/16, 
 {13, 596} -> -9/4, {13, 616} -> -1/4, {13, 1006} -> 1/4, 
 {13, 1013} -> 13/12, {13, 1022} -> -1/4, {13, 1034} -> 5/6, 
 {13, 1039} -> 4/3, {13, 1053} -> -13/12, {13, 1055} -> -13/6, 
 {13, 1066} -> 16/3, {13, 1067} -> -5/6, {13, 1076} -> 1/2, 
 {13, 1091} -> 1/4, {13, 1095} -> -5/4, {13, 1104} -> 5/2, {13, 1124} -> 4/3, 
 {13, 1126} -> 1/3, {13, 1137} -> 1/4, {13, 1157} -> 1/4, {13, 1162} -> -4/3, 
 {13, 1182} -> -7/6, {13, 1184} -> 7/12, {13, 1193} -> -5/4, 
 {13, 1198} -> -1/4, {13, 1202} -> -1/4, {13, 1221} -> -1/2, 
 {13, 1223} -> 5/4, {13, 1231} -> -113/12, {13, 1264} -> -3/8, 
 {13, 1265} -> -1/4, {13, 1285} -> -1, {13, 1287} -> 1/8, {13, 1293} -> 16/3, 
 {13, 1294} -> -1/3, {13, 1298} -> -1, {13, 1316} -> -17/4, 
 {13, 1318} -> 13/8, {13, 1324} -> 1, {13, 1338} -> 7/3, {13, 1340} -> 29/24, 
 {13, 1344} -> 3/8, {13, 1360} -> -1, {13, 1362} -> 5/4, 
 {13, 1376} -> -19/12, {13, 1378} -> -7/12, {13, 1390} -> -9/4, 
 {13, 1394} -> -13/6, {13, 1405} -> -32/3, {13, 1411} -> 25/36, 
 {13, 1424} -> -13/24, {13, 1435} -> 1/24, {13, 1445} -> 7/24, 
 {13, 1469} -> 1/2, {13, 1475} -> 1, {13, 1480} -> -1/3, {13, 1484} -> -1/4, 
 {13, 1504} -> 31/24, {13, 1506} -> -7/8, {13, 1520} -> 1/4, 
 {13, 1526} -> 1/4, {13, 1559} -> 1/4, {13, 1561} -> -1/8, {13, 1572} -> 2/3, 
 {13, 1587} -> -4/3, {13, 1592} -> -7/4, {13, 1606} -> 13/12, 
 {13, 1608} -> -13/6, {13, 1638} -> -7/6, {13, 1640} -> -31/24, 
 {13, 1678} -> -4/3, {13, 1694} -> 5/6, {13, 1696} -> -5/12, 
 {13, 1716} -> 9/4, {13, 1718} -> -5/2, {13, 1736} -> 13/4, 
 {13, 1743} -> 13/4, {13, 1745} -> 17/12, {13, 1750} -> 61/12, 
 {13, 1763} -> -13/36, {13, 1776} -> -3/8, {13, 1785} -> 13/24, 
 {13, 1794} -> -1/3, {13, 1810} -> 11/12, {13, 1815} -> 7/8, 
 {13, 1833} -> -13/6, {13, 1835} -> 143/72, {13, 1848} -> -1/4, 
 {13, 1866} -> 7/8, {13, 1893} -> 1/24, {13, 1895} -> -1/48, 
 {13, 1911} -> 1/4, {13, 1916} -> 1/4, {13, 1937} -> 5/2, {13, 1939} -> -5/4, 
 {13, 1957} -> 29/8, {13, 1961} -> -13/6, {13, 1977} -> 29/24, 
 {13, 1979} -> -35/48, {13, 1987} -> -1/4, {13, 2008} -> 3/4, 
 {13, 2010} -> -3/8, {13, 2015} -> -16/3, {13, 2020} -> 1, 
 {13, 2040} -> 25/8, {13, 2042} -> -17/16, {13, 2048} -> -7/3, 
 {13, 2064} -> 31/24, {13, 2066} -> -31/48, {13, 2088} -> -7/2, 
 {13, 2090} -> -1/8, {13, 2093} -> -5/4, {13, 2097} -> -1/2, 
 {13, 2099} -> -2, {13, 2105} -> -37/12, {13, 2108} -> -1/2, {13, 2112} -> 2, 
 {13, 2125} -> 5/4, {13, 2138} -> -43/36, {13, 2151} -> -1/48, 
 {13, 2160} -> -1/2, {13, 2168} -> -29/48, {13, 2175} -> -3/8, 
 {13, 2181} -> -5/16, {13, 2186} -> -31/48, {13, 2190} -> 5/8, 
 {13, 2209} -> -5/8, {13, 2211} -> 31/24, {13, 2236} -> -13/8, 
 {13, 2255} -> -23/24, {13, 2257} -> 23/48, {13, 2266} -> 1/4, 
 {13, 2280} -> -1/4, {13, 2330} -> -1/8, {13, 2337} -> 4/3, 
 {13, 2358} -> 9/8, {13, 2360} -> -9/16, {13, 2382} -> -27/8, 
 {13, 2384} -> 27/16, {13, 2404} -> 1/8, {13, 2410} -> 13/4, 
 {13, 2417} -> -7/12, {13, 2419} -> 13/4, {13, 2431} -> 13/6, 
 {13, 2441} -> -23/72, {13, 2452} -> 23/48, {13, 2473} -> -9/16, 
 {13, 2478} -> 27/16, {13, 2514} -> -5/8, {13, 2535} -> 5/8, 
 {13, 2537} -> 5/16, {13, 2545} -> 1/3, {13, 2564} -> -1/3, 
 {13, 2566} -> 1/8, {13, 2572} -> 5/4, {13, 2590} -> -7/24, 
 {13, 2592} -> 7/48, {13, 2610} -> 13/8, {13, 2612} -> 13/16, 
 {13, 2632} -> 1/2, {13, 2634} -> -2, {13, 2642} -> 1/2, {13, 2644} -> 17/12, 
 {13, 2646} -> 2, {13, 2649} -> -7/12, {13, 2669} -> 23/24, 
 {13, 2682} -> 5/16, {13, 2689} -> -1/6, {13, 2695} -> 7/48, 
 {13, 2700} -> 13/16, {13, 2719} -> -5/8, {13, 2721} -> 13/24, 
 {13, 2729} -> -637/36, {13, 2730} -> -13/24, {13, 2731} -> 1/6, 
 {13, 2756} -> -5/12, {13, 2758} -> 1/8, {13, 2784} -> -5/24, 
 {13, 2786} -> 5/48, {13, 2805} -> -29/8, {13, 2807} -> -29/16, 
 {13, 2811} -> 13/24, {13, 2827} -> 29/12, {13, 2829} -> -1/8, 
 {13, 2849} -> -5/12, {13, 2859} -> 29/12, {13, 2864} -> 113/12, 
 {13, 2870} -> -2/3, {13, 2882} -> 113/24, {13, 2883} -> -1/3, 
 {13, 2889} -> 11/48, {13, 2894} -> -29/16, {13, 2898} -> 4/3, 
 {13, 2918} -> 1/2, {13, 2920} -> 1, {13, 2928} -> -5/4, {13, 2948} -> 3/4, 
 {13, 2950} -> -1/4, {13, 2992} -> 1/4, {13, 3002} -> -7/12, 
 {13, 3004} -> -5/12, {13, 3008} -> 1/4, {13, 3017} -> 3/8, 
 {13, 3023} -> -1/6, {13, 3035} -> 5/8, {13, 3061} -> 1/8, {13, 3063} -> 1/8, 
 {13, 3086} -> 17/12, {13, 3088} -> -29/24, {13, 3106} -> 9/4, 
 {13, 3115} -> 1/2, {13, 3119} -> 1/4, {13, 3121} -> -11/4, 
 {13, 3126} -> 1/2, {13, 3135} -> -9/4, {13, 3137} -> 1/4, 
 {13, 3139} -> 13/6, {13, 3141} -> 11/4, {13, 3155} -> -55/12, 
 {13, 3168} -> 1/6, {13, 3172} -> -9/8, {13, 3189} -> 25/8, 
 {13, 3191} -> -1/8, {13, 3212} -> 4/3, {13, 3214} -> -9/8, 
 {13, 3220} -> -1/2, {13, 3224} -> -11/4, {13, 3226} -> -1, 
 {13, 3229} -> -1/2, {13, 3238} -> 29/4, {13, 3240} -> 11/4, 
 {13, 3245} -> 43/12, {13, 3255} -> 95/72, {13, 3268} -> 2/3, 
 {13, 3287} -> -25/24, {13, 3289} -> 181/72, {13, 3293} -> 637/36, 
 {13, 3294} -> -5/4, {13, 3302} -> -3/2, {13, 3317} -> 5/4, 
 {13, 3319} -> 29/12, {13, 3321} -> 43/12, {13, 3325} -> -3/8, 
 {13, 3331} -> 23/24, {13, 3361} -> -5/4, {13, 3368} -> 5/4, 
 {13, 3378} -> -13/4, {13, 3383} -> 2, {13, 3387} -> 5/4, {13, 3388} -> -1/4, 
 {13, 3393} -> 11/4, {13, 3397} -> 14/3, {13, 3401} -> 7/6, 
 {13, 3405} -> -13/4, {13, 3413} -> -2, {13, 3423} -> 11/6, 
 {13, 3428} -> 9/2, {13, 3431} -> 5/4, {13, 3432} -> -1/4, 
 {13, 3436} -> -13/6, {13, 3440} -> -11/4, {13, 3444} -> -5/4, 
 {13, 3459} -> -11/360, {13, 3463} -> 3/40, {13, 3468} -> -1/2, 
 {13, 3473} -> 3, {13, 3476} -> -151/24, {13, 3482} -> -95/6, 
 {13, 3486} -> 8/3, {13, 3488} -> -65/72, {13, 3491} -> -2, 
 {13, 3494} -> -3/2, {13, 3498} -> -3/2, {13, 3502} -> -18/5, 
 {13, 3509} -> 113/12, {13, 3515} -> 17/8, {13, 3518} -> -2, 
 {13, 3521} -> 15/2, {13, 3522} -> 3/2, {13, 3523} -> -41/2, {14, 2} -> 13/4, 
 {14, 14} -> -7/4, {14, 26} -> 1, {14, 38} -> 1/24, {14, 50} -> 5/2, 
 {14, 62} -> 1/4, {14, 74} -> 11/8, {14, 86} -> 20/3, {14, 98} -> -3, 
 {14, 122} -> 1, {14, 134} -> -3/8, {14, 158} -> 17/12, {14, 170} -> 1/8, 
 {14, 190} -> 5/8, {14, 202} -> -7/8, {14, 214} -> 13/12, {14, 251} -> -1/4, 
 {14, 261} -> -5/6, {14, 273} -> 1/4, {14, 307} -> -25/12, 
 {14, 318} -> -29/48, {14, 362} -> 29/12, {14, 373} -> 31/48, 
 {14, 383} -> 9/8, {14, 402} -> -29/16, {14, 420} -> -9/4, {14, 451} -> -1/4, 
 {14, 485} -> 1/3, {14, 496} -> 5/48, {14, 530} -> -5/12, {14, 542} -> -7/48, 
 {14, 554} -> -1/8, {14, 577} -> 5/16, {14, 596} -> -1/2, {14, 605} -> 1/4, 
 {14, 616} -> 1/4, {14, 1006} -> -1/4, {14, 1013} -> 5/6, {14, 1022} -> 1/4, 
 {14, 1034} -> 13/12, {14, 1039} -> 7/12, {14, 1053} -> -5/6, 
 {14, 1055} -> -5/3, {14, 1066} -> 19/12, {14, 1067} -> -7/12, 
 {14, 1076} -> 3/4, {14, 1091} -> -1, {14, 1095} -> -5/4, {14, 1100} -> -1/4, 
 {14, 1104} -> -1/4, {14, 1124} -> -8/3, {14, 1126} -> 5/6, 
 {14, 1137} -> -1/4, {14, 1157} -> 1/4, {14, 1162} -> -7/12, 
 {14, 1182} -> -2/3, {14, 1184} -> 1/3, {14, 1193} -> 5/4, {14, 1198} -> 1, 
 {14, 1221} -> 5/4, {14, 1223} -> 7/4, {14, 1231} -> -53/12, 
 {14, 1264} -> 3/8, {14, 1265} -> 5/2, {14, 1285} -> -1, {14, 1287} -> 5/4, 
 {14, 1293} -> 19/12, {14, 1294} -> -1/3, {14, 1298} -> 1/4, {14, 1316} -> 1, 
 {14, 1318} -> 1/2, {14, 1324} -> -1/4, {14, 1338} -> 1/3, {14, 1340} -> 5/6, 
 {14, 1344} -> -3/8, {14, 1360} -> -1, {14, 1362} -> 1/8, {14, 1376} -> 1/6, 
 {14, 1378} -> -1/3, {14, 1390} -> -3, {14, 1394} -> -5/3, 
 {14, 1405} -> -19/6, {14, 1411} -> 13/36, {14, 1424} -> -5/12, 
 {14, 1435} -> 17/12, {14, 1445} -> 1/6, {14, 1454} -> -7/8, 
 {14, 1469} -> -1/4, {14, 1475} -> -1/2, {14, 1480} -> 5/12, 
 {14, 1484} -> 1/2, {14, 1504} -> 19/24, {14, 1506} -> -5/8, 
 {14, 1520} -> -1/4, {14, 1526} -> -1/4, {14, 1559} -> -1/4, 
 {14, 1561} -> 1/8, {14, 1572} -> 5/4, {14, 1587} -> -7/12, 
 {14, 1592} -> -25/12, {14, 1606} -> 5/6, {14, 1608} -> -5/3, 
 {14, 1638} -> -3/4, {14, 1640} -> -5/8, {14, 1678} -> -7/12, 
 {14, 1694} -> 13/12, {14, 1696} -> -13/24, {14, 1716} -> 19/12, 
 {14, 1718} -> -55/24, {14, 1736} -> 5/2, {14, 1743} -> 5/2, 
 {14, 1745} -> 1/2, {14, 1750} -> 9/2, {14, 1763} -> -5/18, 
 {14, 1776} -> 3/8, {14, 1785} -> 5/12, {14, 1794} -> -5/8, 
 {14, 1810} -> 1/24, {14, 1815} -> 25/24, {14, 1833} -> -5/3, 
 {14, 1835} -> 55/36, {14, 1848} -> 1/4, {14, 1866} -> 1/2, 
 {14, 1893} -> -1/12, {14, 1895} -> 1/24, {14, 1937} -> 5/2, 
 {14, 1939} -> -7/4, {14, 1957} -> -5/8, {14, 1961} -> 1/6, 
 {14, 1977} -> -5/24, {14, 1979} -> 11/48, {14, 1987} -> 1, 
 {14, 2008} -> 9/4, {14, 2015} -> -19/12, {14, 2016} -> 1/4, 
 {14, 2020} -> -1/4, {14, 2040} -> 11/4, {14, 2042} -> -1/8, 
 {14, 2048} -> 1/3, {14, 2064} -> -7/24, {14, 2066} -> 7/48, 
 {14, 2088} -> 1/2, {14, 2090} -> 1/8, {14, 2093} -> 1/4, {14, 2097} -> 1/2, 
 {14, 2099} -> -11/4, {14, 2105} -> 1/6, {14, 2108} -> 1/2, 
 {14, 2112} -> 11/4, {14, 2125} -> -1/4, {14, 2138} -> -637/144, 
 {14, 2151} -> 1/24, {14, 2160} -> -3/8, {14, 2168} -> 5/48, 
 {14, 2175} -> -9/8, {14, 2181} -> -7/8, {14, 2186} -> 7/48, 
 {14, 2190} -> -1/8, {14, 2209} -> 13/4, {14, 2211} -> -1/4, 
 {14, 2236} -> -5/4, {14, 2266} -> -1/4, {14, 2280} -> 1/4, 
 {14, 2330} -> 1/8, {14, 2337} -> 7/12, {14, 2358} -> 3/4, 
 {14, 2360} -> -3/8, {14, 2382} -> -10/3, {14, 2384} -> 5/3, 
 {14, 2404} -> -1/8, {14, 2410} -> 5/2, {14, 2417} -> -1/3, 
 {14, 2419} -> 5/2, {14, 2431} -> 5/3, {14, 2441} -> -17/72, 
 {14, 2473} -> -3/8, {14, 2478} -> 5/3, {14, 2514} -> 29/8, 
 {14, 2535} -> -29/8, {14, 2537} -> -29/16, {14, 2545} -> -7/3, 
 {14, 2564} -> 4/3, {14, 2566} -> -9/8, {14, 2572} -> -5/4, 
 {14, 2590} -> 31/24, {14, 2592} -> -31/48, {14, 2610} -> 5/4, 
 {14, 2612} -> 5/8, {14, 2632} -> -1/2, {14, 2634} -> -11/4, 
 {14, 2642} -> -1/2, {14, 2644} -> 1/2, {14, 2646} -> 11/4, 
 {14, 2649} -> 43/12, {14, 2652} -> -1, {14, 2669} -> -121/144, 
 {14, 2682} -> -29/16, {14, 2689} -> 2/3, {14, 2695} -> -31/48, 
 {14, 2700} -> 5/8, {14, 2719} -> 31/48, {14, 2721} -> 23/8, 
 {14, 2729} -> -221/18, {14, 2730} -> 13/24, {14, 2731} -> -13/6, 
 {14, 2756} -> 29/12, {14, 2758} -> -1/8, {14, 2784} -> 29/24, 
 {14, 2786} -> -29/48, {14, 2805} -> 5/8, {14, 2807} -> 5/16, 
 {14, 2811} -> -13/24, {14, 2827} -> -5/12, {14, 2829} -> 1/8, 
 {14, 2849} -> 29/12, {14, 2859} -> -5/12, {14, 2864} -> 53/12, 
 {14, 2870} -> -2/3, {14, 2882} -> 53/24, {14, 2883} -> 4/3, 
 {14, 2889} -> -35/48, {14, 2894} -> 5/16, {14, 2898} -> -1/3, 
 {14, 2918} -> 1/2, {14, 2920} -> 1, {14, 2928} -> 5/4, {14, 2948} -> -19/4, 
 {14, 2950} -> 5/4, {14, 2992} -> -5/4, {14, 3002} -> 43/12, 
 {14, 3004} -> 29/12, {14, 3006} -> -3/2, {14, 3008} -> -5/4, 
 {14, 3017} -> -3/8, {14, 3023} -> 3/4, {14, 3035} -> -5/8, 
 {14, 3036} -> 1/2, {14, 3061} -> -5/8, {14, 3063} -> -5/8, 
 {14, 3071} -> 1/4, {14, 3086} -> 5/3, {14, 3088} -> -5/6, {14, 3106} -> 3/4, 
 {14, 3108} -> -3/8, {14, 3115} -> -1/2, {14, 3119} -> -5/4, 
 {14, 3121} -> -2, {14, 3126} -> -1/2, {14, 3135} -> -9/2, 
 {14, 3137} -> -5/4, {14, 3139} -> 5/3, {14, 3141} -> 2, 
 {14, 3155} -> -73/48, {14, 3168} -> -1/12, {14, 3172} -> -3/8, 
 {14, 3191} -> 2/3, {14, 3212} -> -1/3, {14, 3214} -> 1/8, {14, 3220} -> 1/2, 
 {14, 3224} -> -2, {14, 3229} -> 1/2, {14, 3238} -> 37/6, {14, 3240} -> 2, 
 {14, 3245} -> -7/12, {14, 3255} -> 89/36, {14, 3268} -> -1/6, 
 {14, 3287} -> -29/16, {14, 3289} -> 19/72, {14, 3293} -> 221/18, 
 {14, 3294} -> 1/4, {14, 3317} -> -1/4, {14, 3319} -> -5/12, 
 {14, 3321} -> -7/12, {14, 3325} -> 3/8, {14, 3331} -> -5/24, 
 {14, 3361} -> 1/4, {14, 3368} -> -1/4, {14, 3378} -> -5/2, 
 {14, 3383} -> 11/4, {14, 3387} -> -5/4, {14, 3388} -> 5/4, {14, 3393} -> 2, 
 {14, 3397} -> -1/3, {14, 3401} -> 2/3, {14, 3405} -> -5/2, 
 {14, 3413} -> -11/4, {14, 3423} -> -2/3, {14, 3428} -> 15/2, 
 {14, 3431} -> -5/4, {14, 3432} -> 5/4, {14, 3436} -> -5/3, {14, 3440} -> -2, 
 {14, 3444} -> 1/4, {14, 3459} -> 11/360, {14, 3463} -> -3/40, 
 {14, 3468} -> 1/2, {14, 3473} -> 3, {14, 3476} -> -139/24, 
 {14, 3482} -> -40/3, {14, 3486} -> 19/24, {14, 3488} -> -41/72, 
 {14, 3491} -> -11/4, {14, 3494} -> -19/16, {14, 3498} -> 3/2, 
 {14, 3502} -> 18/5, {14, 3509} -> 49/6, {14, 3515} -> 15/8, 
 {14, 3518} -> -2, {14, 3521} -> 15/2, {14, 3522} -> 3/2, 
 {14, 3523} -> -41/2, {15, 26} -> 1/3, {15, 38} -> -11/12, {15, 50} -> 11/12, 
 {15, 62} -> -1, {15, 74} -> 1/2, {15, 86} -> 8/3, {15, 122} -> 1/3, 
 {15, 134} -> -1/4, {15, 146} -> -1/12, {15, 158} -> -2/3, {15, 190} -> 1/4, 
 {15, 202} -> -3/4, {15, 261} -> -1/3, {15, 307} -> 1/3, {15, 318} -> 11/12, 
 {15, 329} -> 1/2, {15, 340} -> 8/3, {15, 351} -> -1/2, {15, 362} -> 1/3, 
 {15, 373} -> -1/12, {15, 402} -> 1/4, {15, 440} -> -1/3, {15, 485} -> -1/2, 
 {15, 530} -> 1/2, {15, 542} -> 1, {15, 554} -> 1/2, {15, 577} -> -1/2, 
 {15, 596} -> -1, {15, 616} -> 1, {15, 1013} -> 1/3, {15, 1034} -> 1/3, 
 {15, 1039} -> 1/3, {15, 1053} -> -1/3, {15, 1055} -> -2/3, 
 {15, 1067} -> -2/3, {15, 1084} -> 1/2, {15, 1104} -> 1/2, 
 {15, 1124} -> -7/3, {15, 1126} -> 7/6, {15, 1144} -> 1/6, {15, 1151} -> 1/3, 
 {15, 1157} -> -1, {15, 1162} -> -1/3, {15, 1166} -> -1/2, 
 {15, 1182} -> -7/3, {15, 1184} -> 7/6, {15, 1231} -> 3/4, 
 {15, 1232} -> -1/3, {15, 1238} -> -1/3, {15, 1246} -> -1/2, 
 {15, 1255} -> 1/3, {15, 1257} -> 5/12, {15, 1265} -> 1/3, 
 {15, 1285} -> -1/3, {15, 1287} -> -1/3, {15, 1294} -> -1/3, 
 {15, 1316} -> -2, {15, 1318} -> 1, {15, 1338} -> 1/3, {15, 1340} -> 1/3, 
 {15, 1344} -> -3/4, {15, 1360} -> -2, {15, 1362} -> 1/4, {15, 1376} -> -8/3, 
 {15, 1378} -> -2/3, {15, 1388} -> 2/3, {15, 1390} -> -1, {15, 1394} -> -2/3, 
 {15, 1411} -> 2/9, {15, 1424} -> -1/6, {15, 1435} -> 1/3, {15, 1445} -> 5/6, 
 {15, 1462} -> -1/3, {15, 1469} -> -1/6, {15, 1475} -> 1/2, 
 {15, 1480} -> 1/6, {15, 1484} -> 1, {15, 1504} -> 17/6, {15, 1506} -> -3/2, 
 {15, 1572} -> 1/3, {15, 1587} -> -1/3, {15, 1592} -> -2/3, 
 {15, 1606} -> 1/3, {15, 1608} -> -2/3, {15, 1638} -> -1/3, 
 {15, 1640} -> -1/3, {15, 1678} -> -1/3, {15, 1694} -> 1/3, 
 {15, 1696} -> -1/6, {15, 1716} -> 2/3, {15, 1718} -> -5/6, {15, 1736} -> 1, 
 {15, 1743} -> 1, {15, 1745} -> 1/3, {15, 1750} -> 5/3, {15, 1763} -> -1/9, 
 {15, 1785} -> 1/6, {15, 1794} -> -1/6, {15, 1810} -> 1/6, {15, 1815} -> 1/3, 
 {15, 1833} -> -2/3, {15, 1835} -> 11/18, {15, 1855} -> -1/2, 
 {15, 1866} -> 3/2, {15, 1874} -> 1/2, {15, 1893} -> 11/6, 
 {15, 1895} -> -11/12, {15, 1957} -> 1, {15, 1961} -> -1/2, 
 {15, 1979} -> 1/4, {15, 2040} -> 3/2, {15, 2042} -> -3/4, {15, 2048} -> -1, 
 {15, 2064} -> 1, {15, 2066} -> -1, {15, 2090} -> 1/4, {15, 2093} -> -1, 
 {15, 2105} -> -8/3, {15, 2125} -> 1, {15, 2138} -> -1/18, 
 {15, 2150} -> 11/6, {15, 2151} -> -5/12, {15, 2168} -> -1/2, 
 {15, 2181} -> -3/4, {15, 2209} -> -1/2, {15, 2211} -> 1/2, 
 {15, 2236} -> -1/2, {15, 2255} -> -1/6, {15, 2257} -> 1/12, 
 {15, 2266} -> 1/3, {15, 2272} -> 1/3, {15, 2280} -> 1/2, {15, 2295} -> -1/3, 
 {15, 2297} -> -5/12, {15, 2305} -> -1/3, {15, 2328} -> 1/3, 
 {15, 2330} -> -1/6, {15, 2337} -> 1/3, {15, 2358} -> 1/2, 
 {15, 2360} -> -1/4, {15, 2382} -> -7/6, {15, 2384} -> 7/12, 
 {15, 2404} -> -1/4, {15, 2410} -> 1, {15, 2417} -> -2/3, {15, 2419} -> 1, 
 {15, 2426} -> -2/3, {15, 2431} -> 2/3, {15, 2441} -> -5/36, 
 {15, 2452} -> 1/12, {15, 2460} -> 1/6, {15, 2467} -> -1/6, 
 {15, 2473} -> -1/4, {15, 2478} -> 7/12, {15, 2514} -> -1/2, 
 {15, 2535} -> 1/2, {15, 2537} -> 1/4, {15, 2545} -> 1/3, {15, 2564} -> -1/3, 
 {15, 2590} -> -1/6, {15, 2592} -> 1/12, {15, 2610} -> 1/2, 
 {15, 2612} -> 1/4, {15, 2644} -> 1/3, {15, 2649} -> -1/3, {15, 2669} -> 2/9, 
 {15, 2682} -> 1/4, {15, 2689} -> -1/6, {15, 2695} -> 1/12, 
 {15, 2700} -> 1/4, {15, 2719} -> -1/6, {15, 2721} -> -1/6, 
 {15, 2729} -> 509/36, {15, 2758} -> 5/6, {15, 2784} -> -7/6, 
 {15, 2786} -> 7/12, {15, 2805} -> -1, {15, 2807} -> -1/2, 
 {15, 2811} -> -13/12, {15, 2827} -> 1/2, {15, 2829} -> 1/4, {15, 2832} -> 1, 
 {15, 2849} -> -7/3, {15, 2857} -> -1, {15, 2859} -> 1/2, {15, 2864} -> -3/4, 
 {15, 2870} -> 2/3, {15, 2882} -> -3/4, {15, 2883} -> 2/3, {15, 2889} -> 1/4, 
 {15, 2894} -> -1/2, {15, 2918} -> -1/2, {15, 2920} -> -25/36, 
 {15, 2948} -> 1/3, {15, 2950} -> -2/3, {15, 2992} -> 1, {15, 3002} -> -1/3, 
 {15, 3004} -> -5/3, {15, 3008} -> 1, {15, 3023} -> -1/9, {15, 3036} -> -1/6, 
 {15, 3061} -> -1/3, {15, 3063} -> -7/18, {15, 3086} -> 2/3, 
 {15, 3088} -> -1/3, {15, 3106} -> 1, {15, 3119} -> 1, {15, 3121} -> -1, 
 {15, 3133} -> -2/3, {15, 3135} -> -1, {15, 3137} -> 1, {15, 3139} -> 2/3, 
 {15, 3141} -> 1, {15, 3155} -> -13/6, {15, 3168} -> 1/6, {15, 3172} -> -1/2, 
 {15, 3189} -> 3/2, {15, 3191} -> -1/6, {15, 3212} -> 1, {15, 3214} -> -1/2, 
 {15, 3217} -> -1, {15, 3224} -> -1, {15, 3238} -> 7/3, {15, 3240} -> 1, 
 {15, 3242} -> 1, {15, 3245} -> 2, {15, 3255} -> 1/2, {15, 3268} -> 1/2, 
 {15, 3287} -> 5/12, {15, 3289} -> 11/9, {15, 3293} -> -509/36, 
 {15, 3294} -> -1, {15, 3317} -> 1, {15, 3319} -> 1/2, {15, 3321} -> 2, 
 {15, 3325} -> 3/4, {15, 3331} -> 1/2, {15, 3361} -> -1/4, 
 {15, 3367} -> -11/3, {15, 3368} -> 1, {15, 3378} -> -1, {15, 3388} -> -1, 
 {15, 3393} -> 1, {15, 3397} -> 16/3, {15, 3401} -> 4/3, {15, 3405} -> -1, 
 {15, 3423} -> -1, {15, 3424} -> 2/3, {15, 3428} -> 2, {15, 3432} -> -1, 
 {15, 3436} -> -2/3, {15, 3440} -> -1, {15, 3443} -> 11/3, {15, 3444} -> -1, 
 {15, 3459} -> 11/270, {15, 3463} -> -1/10, {15, 3468} -> 2/3, 
 {15, 3476} -> -17/6, {15, 3482} -> -26/3, {15, 3486} -> 53/36, 
 {15, 3488} -> -19/18, {15, 3494} -> -1/12, {15, 3498} -> 2, 
 {15, 3502} -> 24/5, {15, 3509} -> 13/3, {15, 3515} -> 3/2, 
 {15, 3523} -> -17/6, {16, 2} -> 1, {16, 14} -> -1/2, {16, 62} -> -1/3, 
 {16, 134} -> -5/6, {16, 158} -> -1, {16, 202} -> -1/2, {16, 214} -> 1/3, 
 {16, 307} -> -1/6, {16, 318} -> 11/12, {16, 329} -> 1/2, {16, 340} -> 8/3, 
 {16, 351} -> -1/2, {16, 362} -> 5/6, {16, 373} -> 11/12, {16, 383} -> 1/2, 
 {16, 402} -> -1/4, {16, 420} -> -1, {16, 440} -> -1/3, {16, 451} -> 1, 
 {16, 1067} -> -1, {16, 1124} -> -1, {16, 1126} -> 1/2, {16, 1144} -> 1/6, 
 {16, 1151} -> -1/6, {16, 1157} -> -1/3, {16, 1182} -> -5/3, 
 {16, 1184} -> 5/6, {16, 1223} -> 1/2, {16, 1231} -> 3/4, {16, 1232} -> -5/6, 
 {16, 1238} -> 1/6, {16, 1255} -> 1/3, {16, 1257} -> 5/12, 
 {16, 1264} -> -3/4, {16, 1265} -> 5/6, {16, 1285} -> -7/3, 
 {16, 1287} -> -1/12, {16, 1316} -> -5/3, {16, 1318} -> 5/6, 
 {16, 1378} -> -1/3, {16, 1388} -> 2/3, {16, 1390} -> -7/3, 
 {16, 1411} -> -2/9, {16, 1435} -> 1/2, {16, 1445} -> 2/3, 
 {16, 1462} -> -1/3, {16, 1469} -> 5/6, {16, 1475} -> 1/6, 
 {16, 1504} -> 13/6, {16, 1506} -> -7/6, {16, 1866} -> 1, {16, 1937} -> 1, 
 {16, 1939} -> -1/2, {16, 2008} -> 1, {16, 2040} -> 1, {16, 2042} -> -1/2, 
 {16, 2099} -> -1, {16, 2112} -> 1, {16, 2138} -> -2, {16, 2175} -> -1/2, 
 {16, 2181} -> -1/2, {16, 2209} -> 3/2, {16, 2211} -> -1/6, 
 {16, 2266} -> 5/6, {16, 2272} -> -1/6, {16, 2295} -> -1/3, 
 {16, 2297} -> -5/12, {16, 2305} -> 1/6, {16, 2328} -> 1/3, 
 {16, 2330} -> -5/12, {16, 2358} -> 5/3, {16, 2360} -> -1/3, 
 {16, 2417} -> -1/3, {16, 2426} -> -2/3, {16, 2441} -> -1/36, 
 {16, 2460} -> 1/6, {16, 2467} -> -1/6, {16, 2473} -> -5/6, 
 {16, 2514} -> 1/2, {16, 2535} -> -1/2, {16, 2537} -> -1/4, 
 {16, 2545} -> 1/3, {16, 2564} -> 2/3, {16, 2566} -> -1, {16, 2590} -> 5/6, 
 {16, 2592} -> -5/12, {16, 2634} -> -1, {16, 2636} -> -1, {16, 2646} -> 1, 
 {16, 2649} -> 5/3, {16, 2654} -> -1, {16, 2669} -> -11/36, 
 {16, 2682} -> -1/4, {16, 2689} -> 1/3, {16, 2695} -> -11/12, 
 {16, 2719} -> 11/12, {16, 2721} -> 7/6, {16, 2729} -> 509/36, 
 {16, 2730} -> -13/12, {16, 2731} -> -3/2, {16, 2756} -> 1/2, 
 {16, 2758} -> 19/12, {16, 2784} -> -7/6, {16, 2786} -> 7/12, 
 {16, 2838} -> 1, {16, 2849} -> -11/6, {16, 2853} -> 1, {16, 2864} -> -3/4, 
 {16, 2870} -> 5/6, {16, 2882} -> -3/4, {16, 2883} -> 2/3, {16, 2889} -> 1/2, 
 {16, 2918} -> -1/2, {16, 2920} -> -25/36, {16, 2928} -> 11/3, 
 {16, 2948} -> -2/3, {16, 2950} -> -1/6, {16, 3002} -> 5/3, 
 {16, 3004} -> -7/6, {16, 3017} -> 3/4, {16, 3023} -> 2/9, 
 {16, 3035} -> -11/6, {16, 3036} -> 7/12, {16, 3061} -> -1/12, 
 {16, 3063} -> -8/9, {16, 3133} -> -2/3, {16, 3135} -> -7/3, 
 {16, 3155} -> -5/18, {16, 3293} -> -509/36, {16, 3383} -> 1, 
 {16, 3387} -> -11/3, {16, 3401} -> 2/3, {16, 3413} -> -1, {16, 3423} -> -1, 
 {16, 3424} -> 2/3, {16, 3428} -> 14/3, {16, 3431} -> -11/3, 
 {16, 3459} -> -11/270, {16, 3463} -> 1/10, {16, 3468} -> -2/3, 
 {16, 3476} -> -13/6, {16, 3482} -> -16/3, {16, 3486} -> 31/36, 
 {16, 3488} -> -11/18, {16, 3491} -> -1, {16, 3494} -> 1/6, {16, 3498} -> -2, 
 {16, 3502} -> -24/5, {16, 3509} -> 8/3, {16, 3515} -> 7/6, 
 {16, 3523} -> -17/6, {17, 2} -> -105/8, {17, 3} -> -238001/1024, 
 {17, 5} -> -250691/1536, {17, 6} -> -136395/256, {17, 7} -> 663/8, 
 {17, 8} -> 351/64, {17, 9} -> 23/4, {17, 10} -> -610987/3072, 
 {17, 11} -> 3/64, {17, 12} -> -193/32, {17, 13} -> 432889/384, 
 {17, 14} -> 105/16, {17, 15} -> 21/4, {17, 17} -> -93/2, 
 {17, 19} -> -1281/32, {17, 20} -> 9/8, {17, 21} -> -15/8, 
 {17, 22} -> -543/128, {17, 23} -> 3/8, {17, 24} -> -9/4, 
 {17, 25} -> 5823/128, {17, 27} -> 5, {17, 28} -> 257/6, {17, 29} -> -9/8, 
 {17, 30} -> 4603/96, {17, 31} -> 175/48, {17, 32} -> 113/32, 
 {17, 33} -> -21/4, {17, 34} -> 353/32, {17, 35} -> 1067/96, 
 {17, 36} -> -93/16, {17, 37} -> -3017/48, {17, 38} -> -39/16, 
 {17, 39} -> -199945/4608, {17, 41} -> 339761/9216, {17, 42} -> 252095/2304, 
 {17, 43} -> 1281/64, {17, 44} -> 199/128, {17, 45} -> 5/48, 
 {17, 46} -> 392831/18432, {17, 47} -> -21/128, {17, 48} -> 469/192, 
 {17, 49} -> -763111/6144, {17, 51} -> 55/4, {17, 52} -> 431/24, 
 {17, 53} -> -99/32, {17, 54} -> 3529/384, {17, 55} -> 193/192, 
 {17, 56} -> 1243/128, {17, 57} -> -231/16, {17, 58} -> 3883/128, 
 {17, 59} -> 16697/384, {17, 60} -> -1023/64, {17, 61} -> -9635/192, 
 {17, 62} -> -35/8, {17, 63} -> -547453/4608, {17, 65} -> -5211/128, 
 {17, 66} -> -250223/1152, {17, 67} -> 427/16, {17, 68} -> 33/32, 
 {17, 69} -> 19/12, {17, 70} -> -123215/2304, {17, 71} -> -31/32, 
 {17, 72} -> 185/48, {17, 73} -> 1982371/4608, {17, 75} -> 15/2, 
 {17, 77} -> -27/16, {17, 78} -> 27/64, {17, 79} -> 27/32, 
 {17, 80} -> 339/64, {17, 81} -> -63/8, {17, 82} -> 1059/64, 
 {17, 83} -> 2619/64, {17, 84} -> -279/32, {17, 85} -> -729/32, 
 {17, 87} -> 40, {17, 88} -> 345/4, {17, 89} -> -9, {17, 90} -> 9/4, 
 {17, 91} -> 9/2, {17, 92} -> 113/4, {17, 93} -> -42, {17, 94} -> 353/4, 
 {17, 95} -> 132, {17, 96} -> -93/2, {17, 97} -> -243/2, 
 {17, 99} -> -63555/256, {17, 101} -> -12493/512, {17, 102} -> 8115/512, 
 {17, 104} -> -225/16, {17, 105} -> 12, {17, 106} -> 12439/64, 
 {17, 107} -> 1/16, {17, 108} -> 2, {17, 109} -> 3997/64, {17, 111} -> 75/32, 
 {17, 114} -> -27/64, {17, 116} -> -99/64, {17, 117} -> -3/8, 
 {17, 118} -> 189/64, {17, 119} -> 141/64, {17, 120} -> 3/32, 
 {17, 121} -> -39/8, {17, 123} -> 5, {17, 124} -> -257/6, {17, 125} -> -9/8, 
 {17, 126} -> -4549/96, {17, 127} -> 803/48, {17, 128} -> 113/32, 
 {17, 129} -> -21/4, {17, 130} -> 353/32, {17, 131} -> 2323/96, 
 {17, 132} -> -93/16, {17, 133} -> 1559/48, {17, 134} -> 25/8, 
 {17, 135} -> -688277/9216, {17, 137} -> -14841/1024, {17, 138} -> -3533/72, 
 {17, 139} -> 427/64, {17, 140} -> -357/128, {17, 141} -> 19/48, 
 {17, 142} -> 789221/18432, {17, 143} -> 215/128, {17, 144} -> 293/192, 
 {17, 145} -> 1758919/18432, {17, 147} -> -5/4, {17, 148} -> -431/24, 
 {17, 149} -> 9/32, {17, 150} -> -3259/384, {17, 151} -> 6029/192, 
 {17, 152} -> -113/128, {17, 153} -> 21/16, {17, 154} -> -353/128, 
 {17, 155} -> -2411/384, {17, 156} -> 93/64, {17, 157} -> 2345/192, 
 {17, 158} -> 27/8, {17, 159} -> -1142741/9216, {17, 161} -> -6487/2304, 
 {17, 162} -> -321391/9216, {17, 164} -> -157/64, {17, 165} -> -4/3, 
 {17, 166} -> -2315/576, {17, 167} -> 111/64, {17, 168} -> 125/96, 
 {17, 169} -> 10605/64, {17, 182} -> -345/4, {17, 185} -> 345/4, 
 {17, 191} -> 15/4, {17, 192} -> 157/4, {17, 193} -> -27/32, 
 {17, 194} -> 6907/128, {17, 195} -> -1901/64, {17, 196} -> 339/128, 
 {17, 197} -> -63/16, {17, 198} -> 1059/128, {17, 199} -> -1237/128, 
 {17, 200} -> -279/64, {17, 201} -> -4169/64, {17, 202} -> -3/4, 
 {17, 203} -> -150713/1024, {17, 205} -> -6287/3072, 
 {17, 206} -> -280195/1536, {17, 207} -> 1281/64, {17, 208} -> -117/128, 
 {17, 209} -> 7/16, {17, 210} -> 73589/6144, {17, 211} -> 159/128, 
 {17, 212} -> 179/64, {17, 213} -> 654681/2048, {17, 214} -> -35/8, 
 {17, 215} -> -7/2, {17, 217} -> 511/16, {17, 219} -> 221/8, 
 {17, 220} -> -3/4, {17, 221} -> 5/4, {17, 222} -> 181/64, {17, 223} -> -1/4, 
 {17, 224} -> 3/2, {17, 225} -> -2001/64, {17, 227} -> -115/12, 
 {17, 228} -> -341/12, {17, 229} -> -19/3, {17, 230} -> -19/3, 
 {17, 231} -> 341/12, {17, 232} -> 21229/1536, {17, 234} -> 272395/9216, 
 {17, 235} -> 44569/256, {17, 237} -> -37/64, {17, 238} -> -2/3, 
 {17, 239} -> 297787/9216, {17, 240} -> -17/64, {17, 241} -> 145/96, 
 {17, 242} -> -287755/1152, {17, 262} -> -5, {17, 264} -> 9/8, 
 {17, 265} -> -9/32, {17, 266} -> -9/16, {17, 267} -> -113/32, 
 {17, 268} -> 21/4, {17, 269} -> -353/32, {17, 270} -> -873/32, 
 {17, 271} -> 93/16, {17, 272} -> 243/16, {17, 307} -> 57/4, 
 {17, 308} -> -3/2, {17, 310} -> -10735/306, {17, 311} -> -1/36, 
 {17, 312} -> 211249/2448, {17, 313} -> -25373/4896, {17, 314} -> -5113/192, 
 {17, 315} -> -3/4, {17, 316} -> 60211/816, {17, 317} -> 618971/9792, 
 {17, 318} -> 113/8, {17, 319} -> -75/8, {17, 320} -> 11/3, 
 {17, 321} -> -4531/408, {17, 322} -> 8963/2304, {17, 323} -> 3673907/39168, 
 {17, 324} -> 100595/1088, {17, 325} -> 55/256, {17, 326} -> -1, 
 {17, 327} -> 348865/3264, {17, 328} -> 216715/13056, {17, 329} -> 81/16, 
 {17, 330} -> -21/4, {17, 331} -> 33/4, {17, 332} -> 9121/408, 
 {17, 334} -> 365/34, {17, 335} -> 29097/272, {17, 336} -> -15/8, 
 {17, 337} -> -9/8, {17, 338} -> 20445/544, {17, 339} -> -2395/102, 
 {17, 341} -> -16, {17, 342} -> 11/3, {17, 343} -> 9245/204, 
 {17, 345} -> 1032583/2448, {17, 346} -> 12263/816, {17, 347} -> 43/3, 
 {17, 348} -> -2, {17, 349} -> 1381/6, {17, 350} -> -9653/204, 
 {17, 351} -> 27/16, {17, 352} -> 33/32, {17, 353} -> -33/8, 
 {17, 354} -> 27/64, {17, 356} -> -93/64, {17, 357} -> -3/4, 
 {17, 358} -> 171/64, {17, 359} -> 27/64, {17, 360} -> 57/32, 
 {17, 362} -> -13, {17, 363} -> -9/2, {17, 364} -> 11/6, {17, 365} -> 517/68, 
 {17, 366} -> -5989/288, {17, 367} -> 4781/306, {17, 368} -> 17479/408, 
 {17, 369} -> 275/8, {17, 370} -> -1/2, {17, 371} -> 1237/48, 
 {17, 372} -> -16039/408, {17, 373} -> -147/8, {17, 374} -> -9/8, 
 {17, 376} -> 10735/1224, {17, 377} -> -44885/2304, 
 {17, 378} -> -661549/39168, {17, 379} -> -110281/4896, 
 {17, 380} -> 2713/768, {17, 381} -> -60211/3264, {17, 382} -> -437819/39168, 
 {17, 383} -> -105/16, {17, 384} -> -3, {17, 388} -> -9/8, {17, 389} -> 15/8, 
 {17, 390} -> 543/128, {17, 391} -> -3/8, {17, 393} -> -159/128, 
 {17, 397} -> 15/2, {17, 399} -> -15/2, {17, 402} -> 249/16, 
 {17, 403} -> 3/8, {17, 405} -> -10735/408, {17, 406} -> 10235/768, 
 {17, 407} -> 839845/13056, {17, 408} -> 11255/816, {17, 409} -> -5411/256, 
 {17, 410} -> -3/8, {17, 411} -> 60211/1088, {17, 412} -> 614585/13056, 
 {17, 414} -> -1, {17, 415} -> 17/144, {17, 416} -> 305/144, 
 {17, 417} -> 101/32, {17, 418} -> 629/96, {17, 419} -> -533/96, 
 {17, 420} -> 105/8, {17, 421} -> 6, {17, 424} -> 9/4, {17, 425} -> -15/4, 
 {17, 426} -> -543/64, {17, 427} -> 3/4, {17, 428} -> 159/64, 
 {17, 440} -> -27/8, {17, 441} -> 3/2, {17, 442} -> -11/6, 
 {17, 443} -> -517/68, {17, 445} -> -11593/1224, {17, 446} -> -11001/272, 
 {17, 447} -> -1/6, {17, 448} -> 1/2, {17, 449} -> -1237/48, 
 {17, 450} -> 551/68, {17, 451} -> -27/8, {17, 486} -> 17/8, 
 {17, 487} -> -2541/32, {17, 488} -> -743/17, {17, 490} -> 110459/4896, 
 {17, 491} -> 14471/136, {17, 492} -> 3/4, {17, 493} -> -565/72, 
 {17, 494} -> -3943/612, {17, 495} -> 65409/544, {17, 497} -> 125/16, 
 {17, 499} -> -2359/128, {17, 500} -> -70801/2176, {17, 501} -> -9/64, 
 {17, 502} -> 497639/9792, {17, 503} -> 43209/544, {17, 504} -> 115/128, 
 {17, 505} -> -6835/1152, {17, 506} -> 8835/544, {17, 507} -> 91949/2176, 
 {17, 509} -> 135/32, {17, 510} -> -33/8, {17, 511} -> -18127/1088, 
 {17, 513} -> -10397/3264, {17, 514} -> 5591/136, {17, 515} -> 9/64, 
 {17, 516} -> -15/64, {17, 517} -> 2237/136, {17, 518} -> 1117/68, 
 {17, 520} -> 29, {17, 521} -> -32, {17, 522} -> -53, 
 {17, 524} -> 192013/816, {17, 525} -> 2027/17, {17, 526} -> -5/2, 
 {17, 527} -> 11/2, {17, 528} -> 643/48, {17, 529} -> 117/2, 
 {17, 531} -> 71/8, {17, 533} -> 2185/32, {17, 534} -> -13/32, 
 {17, 535} -> 9/16, {17, 536} -> -197/288, {17, 537} -> 3/2, 
 {17, 538} -> -61/32, {17, 539} -> -3641/288, {17, 540} -> 8513/96, 
 {17, 541} -> -2395/32, {17, 543} -> 53/16, {17, 545} -> 2175/128, 
 {17, 546} -> 22195/2176, {17, 547} -> 27/64, {17, 548} -> -50869/9792, 
 {17, 549} -> -13859/544, {17, 550} -> -153/128, {17, 551} -> -53999/1152, 
 {17, 552} -> 361093/9792, {17, 553} -> -63777/2176, {17, 555} -> 195/32, 
 {17, 557} -> -27/16, {17, 558} -> -9/16, {17, 559} -> 27/32, 
 {17, 560} -> -21/16, {17, 561} -> 9/8, {17, 562} -> -3/16, 
 {17, 563} -> -63/16, {17, 564} -> -3/4, {17, 565} -> -117/32, 
 {17, 566} -> -39/16, {17, 568} -> 6, {17, 569} -> -51/32, 
 {17, 571} -> -255/32, {17, 572} -> 6, {17, 573} -> -63/32, 
 {17, 574} -> -5763/32, {17, 575} -> 2913/16, {17, 578} -> -9/32, 
 {17, 580} -> -11941/128, {17, 581} -> -70461/2176, {17, 582} -> -27/64, 
 {17, 583} -> 171535/3264, {17, 584} -> 42189/544, {17, 585} -> 135/128, 
 {17, 586} -> 17495/384, {17, 587} -> -118537/3264, {17, 588} -> 271775/2176, 
 {17, 591} -> 2789/48, {17, 592} -> 427/36, {17, 593} -> 427/36, 
 {17, 594} -> 209/16, {17, 595} -> -2789/48, {17, 597} -> -207/16, 
 {17, 598} -> 27/8, {17, 599} -> -27/16, {17, 600} -> 9/4, {17, 603} -> 9/4, 
 {17, 604} -> 153/16, {17, 626} -> 3/16, {17, 627} -> -9/32, 
 {17, 628} -> 3/32, {17, 629} -> 3/32, {17, 630} -> -9/32, {17, 631} -> 3/16, 
 {17, 632} -> 3/16, {17, 633} -> -3/32, {17, 634} -> -3/32, 
 {17, 635} -> -3/32, {17, 636} -> -3/32, {17, 637} -> 3/16, 
 {17, 638} -> -3/16, {17, 639} -> -3/32, {17, 640} -> 9/32, 
 {17, 641} -> 9/32, {17, 642} -> -3/32, {17, 643} -> -3/16, 
 {17, 644} -> 3/16, {17, 645} -> -3/32, {17, 646} -> -3/32, 
 {17, 647} -> -3/32, {17, 648} -> -3/32, {17, 649} -> 3/16, 
 {17, 651} -> -11/3, {17, 652} -> -8263/612, {17, 653} -> 8263/612, 
 {17, 654} -> -55/6, {17, 655} -> 11/3, {17, 656} -> 55/6, 
 {17, 657} -> 8263/612, {17, 674} -> -99/16, {17, 675} -> 99/16, 
 {17, 680} -> 99/16, {17, 695} -> -6, {17, 696} -> 6, {17, 697} -> 165/4, 
 {17, 698} -> -33/4, {17, 699} -> 15, {17, 700} -> -165/4, 
 {17, 727} -> -511877/4096, {17, 728} -> -2255/128, {17, 729} -> 1/16, 
 {17, 730} -> 134151/4096, {17, 731} -> -84, {17, 732} -> 1287/256, 
 {17, 733} -> -1607/32, {17, 734} -> 3727/16, {17, 735} -> -1345979/4096, 
 {17, 736} -> 285/32, {17, 737} -> -129/8, {17, 738} -> 2678687/12288, 
 {17, 739} -> 21/4, {17, 740} -> 238085/12288, {17, 741} -> -345/32, 
 {17, 742} -> -171/16, {17, 743} -> -431/16, {17, 744} -> 367027/6144, 
 {17, 745} -> 469/48, {17, 746} -> -45/4, {17, 747} -> 87/16, 
 {17, 748} -> 44723/4096, {17, 750} -> 115/4, {17, 752} -> -21/4, 
 {17, 753} -> 21/4, {17, 755} -> 477/16, {17, 756} -> -5454851/36864, 
 {17, 757} -> -2211185/12288, {17, 758} -> 61/3, {17, 759} -> -67/16, 
 {17, 760} -> -525/8, {17, 761} -> 1173/16, {17, 762} -> 2653343/36864, 
 {17, 764} -> 129/4, {17, 768} -> 1023343/36864, {17, 769} -> 333/512, 
 {17, 770} -> -101065/3072, {17, 771} -> 43/4, {17, 772} -> -43/2, 
 {17, 779} -> 57/16, {17, 780} -> -57/16, {17, 781} -> -31735/6144, 
 {17, 782} -> 51949/6144, {17, 786} -> 639/128, {17, 787} -> 20425/512, 
 {17, 788} -> -141037/6528, {17, 789} -> -387881/13056, {17, 790} -> 2987/64, 
 {17, 791} -> 1647/512, {17, 792} -> -3717/512, {17, 793} -> 115/32, 
 {17, 794} -> 411/256, {17, 795} -> 9381/512, {17, 796} -> 4997/1536, 
 {17, 797} -> 591/512, {17, 798} -> 3823/1024, {17, 802} -> 2047/64, 
 {17, 803} -> -2223/64, {17, 805} -> -11717/768, {17, 806} -> 81721/9792, 
 {17, 807} -> -2851/192, {17, 808} -> 17453/768, {17, 809} -> -11515/512, 
 {17, 810} -> 1/2, {17, 811} -> -129/64, {17, 816} -> 26653/2048, 
 {17, 817} -> -381/256, {17, 818} -> 549/128, {17, 821} -> -5/4, 
 {17, 822} -> 3/4, {17, 825} -> -137/256, {17, 826} -> 305/256, 
 {17, 827} -> -975/1024, {17, 834} -> -221/32, {17, 835} -> 18515/128, 
 {17, 836} -> -3823/2176, {17, 837} -> -559991/3264, {17, 838} -> 3189/128, 
 {17, 839} -> -1167/128, {17, 840} -> 103/32, {17, 841} -> 1053/64, 
 {17, 842} -> 3175/128, {17, 843} -> 7759/384, {17, 844} -> -1491/128, 
 {17, 845} -> 589/32, {17, 846} -> -1/8, {17, 847} -> -9, 
 {17, 849} -> 329/16, {17, 850} -> -289/16, {17, 852} -> -9535/192, 
 {17, 853} -> -1391/612, {17, 854} -> 22135/192, {17, 855} -> -16865/128, 
 {17, 856} -> -23/16, {17, 857} -> 9/4, {17, 859} -> 3/2, 
 {17, 861} -> -1159/64, {17, 862} -> 1051/32, {17, 867} -> 21/16, 
 {17, 868} -> 9/16, {17, 869} -> -475/64, {17, 870} -> 403/64, 
 {17, 871} -> -9/16, {17, 872} -> 3/16, {17, 873} -> -3/8, 
 {17, 874} -> -489745/6528, {17, 875} -> -21/128, {17, 876} -> -1607/32, 
 {17, 877} -> -116709/2176, {17, 878} -> 25597/2176, {17, 879} -> -345/32, 
 {17, 880} -> 183247/3264, {17, 881} -> 33/4, {17, 882} -> 261457/19584, 
 {17, 883} -> 115/4, {17, 885} -> -21/4, {17, 886} -> 21/4, 
 {17, 888} -> -63283/19584, {17, 889} -> -10507/816, {17, 890} -> 61/3, 
 {17, 891} -> 141/16, {17, 892} -> -22547/6528, {17, 893} -> 129/4, 
 {17, 896} -> -369169/19584, {17, 897} -> -4071/1088, {17, 898} -> -1571/136, 
 {17, 901} -> -1959/544, {17, 905} -> 9/16, {17, 906} -> -201/128, 
 {17, 908} -> -451/128, {17, 909} -> -27/32, {17, 910} -> -3/64, 
 {17, 911} -> -9/64, {17, 912} -> 653/34, {17, 916} -> -3/4, 
 {17, 918} -> -63/16, {17, 919} -> -3/32, {17, 920} -> 11/4, 
 {17, 924} -> 9/32, {17, 927} -> -15/4, {17, 930} -> 9/32, 
 {17, 936} -> -105/32, {17, 937} -> -5367/256, {17, 938} -> 45/64, 
 {17, 939} -> 9/2, {17, 940} -> -27/64, {17, 941} -> -129/64, 
 {17, 942} -> 7/8, {17, 943} -> -9/4, {17, 945} -> 15/8, {17, 946} -> -9/4, 
 {17, 947} -> 107/32, {17, 948} -> -43/32, {17, 949} -> -59/16, 
 {17, 950} -> -9/4, {17, 951} -> -9/4, {17, 953} -> -21/32, {17, 954} -> 1/4, 
 {17, 956} -> 7/2, {17, 957} -> -21/16, {17, 958} -> -3/16, 
 {17, 959} -> -9/16, {17, 960} -> 3/16, {17, 963} -> 3, {17, 968} -> 1/4, 
 {17, 970} -> 15/4, {17, 971} -> 6, {17, 972} -> 3/4, {17, 977} -> -5/4, 
 {17, 1007} -> -9/8, {17, 1009} -> -9/8, {17, 1010} -> -9/8, 
 {17, 1011} -> 9/8, {17, 1014} -> 89/16, {17, 1015} -> 113/32, 
 {17, 1016} -> -21/4, {17, 1017} -> 101/16, {17, 1018} -> 281/16, 
 {17, 1019} -> -93/16, {17, 1020} -> -335/32, {17, 1021} -> -311/32, 
 {17, 1023} -> 9/16, {17, 1024} -> 9/16, {17, 1025} -> -89/16, 
 {17, 1026} -> -5, {17, 1027} -> 113/32, {17, 1028} -> 113/32, 
 {17, 1029} -> -169/32, {17, 1030} -> 7/8, {17, 1031} -> -21/4, 
 {17, 1032} -> -21/4, {17, 1033} -> 21/4, {17, 1035} -> 533/16, 
 {17, 1036} -> -93/16, {17, 1037} -> -679/32, {17, 1038} -> 273/32, 
 {17, 1040} -> -93/16, {17, 1041} -> -1039/32, {17, 1042} -> 473/32, 
 {17, 1043} -> 93/16, {17, 1044} -> 15, {17, 1048} -> 15, {17, 1049} -> 5, 
 {17, 1051} -> 25, {17, 1054} -> 439/48, {17, 1056} -> 9/4, 
 {17, 1057} -> 31/16, {17, 1058} -> -29/8, {17, 1059} -> -169/16, 
 {17, 1060} -> 21/2, {17, 1061} -> -313/16, {17, 1062} -> -793/16, 
 {17, 1063} -> 93/8, {17, 1064} -> 149/8, {17, 1065} -> 145/12, 
 {17, 1067} -> 27/8, {17, 1069} -> -1/3, {17, 1070} -> 5/2, 
 {17, 1071} -> 424955/4608, {17, 1072} -> 117/32, {17, 1073} -> 5/96, 
 {17, 1074} -> 1768601/2304, {17, 1075} -> -1716413/3072, 
 {17, 1081} -> 27/16, {17, 1082} -> 147/2, {17, 1083} -> 819/16, 
 {17, 1085} -> -11/6, {17, 1086} -> -79/48, {17, 1087} -> 147/32, 
 {17, 1088} -> -309/32, {17, 1089} -> -667/96, {17, 1090} -> 331/96, 
 {17, 1092} -> 11/6, {17, 1093} -> -27/4, {17, 1094} -> -11/6, 
 {17, 1096} -> 77/32, {17, 1097} -> -47/32, {17, 1098} -> 643445/2304, 
 {17, 1099} -> -108515/1024, {17, 1101} -> 69/32, {17, 1102} -> 231/32, 
 {17, 1103} -> -9/2, {17, 1105} -> 59/12, {17, 1106} -> 59/16, 
 {17, 1107} -> 9/2, {17, 1108} -> 11/2, {17, 1109} -> 33/4, 
 {17, 1111} -> -1185337/3072, {17, 1112} -> -219655/9216, 
 {17, 1114} -> -33/4, {17, 1115} -> -11/2, {17, 1117} -> 11/3, 
 {17, 1118} -> -83993/3072, {17, 1119} -> 9/4, {17, 1121} -> -9/2, 
 {17, 1122} -> -29/4, {17, 1123} -> -3/4, {17, 1124} -> -51/8, 
 {17, 1125} -> 20442157/36864, {17, 1126} -> 51/16, {17, 1127} -> 12623/3072, 
 {17, 1128} -> -1281/32, {17, 1129} -> 401/64, {17, 1130} -> 59/24, 
 {17, 1131} -> -179915/1152, {17, 1132} -> -267/64, {17, 1133} -> -101/24, 
 {17, 1134} -> -3265111/9216, {17, 1135} -> 1040141/27648, 
 {17, 1140} -> 427/16, {17, 1141} -> -129/16, {17, 1142} -> 407/8, 
 {17, 1143} -> 5/4, {17, 1144} -> -27/8, {17, 1145} -> -5483/144, 
 {17, 1146} -> -1891/204, {17, 1147} -> -59/16, {17, 1148} -> -259/12, 
 {17, 1149} -> 1643/136, {17, 1150} -> 39169/9792, {17, 1151} -> 27/8, 
 {17, 1152} -> 91/17, {17, 1153} -> 19/4, {17, 1154} -> 1237/48, 
 {17, 1155} -> -721/34, {17, 1156} -> 9613/272, {17, 1157} -> -1, 
 {17, 1158} -> -239/32, {17, 1159} -> 487/96, {17, 1160} -> 436703/4608, 
 {17, 1161} -> 823645/4608, {17, 1163} -> 189/32, {17, 1164} -> 7/16, 
 {17, 1165} -> -1159/64, {17, 1167} -> 127/8, {17, 1168} -> -331/64, 
 {17, 1169} -> 15, {17, 1171} -> -2819693/4608, {17, 1172} -> -303029/768, 
 {17, 1173} -> 15, {17, 1176} -> 653/34, {17, 1177} -> -2121487/9216, 
 {17, 1178} -> 151/16, {17, 1180} -> -55/8, {17, 1181} -> 3/4, 
 {17, 1182} -> 11/8, {17, 1183} -> 3391297/18432, {17, 1184} -> -11/16, 
 {17, 1185} -> -407/16, {17, 1186} -> -6657/1088, {17, 1187} -> 517/68, 
 {17, 1188} -> -426929/1536, {17, 1189} -> 469/64, {17, 1190} -> -163/32, 
 {17, 1191} -> -1240165/9216, {17, 1192} -> 29771/864, {17, 1195} -> -3/4, 
 {17, 1196} -> 3/4, {17, 1197} -> 3/8, {17, 1199} -> 1/2, {17, 1200} -> 5/2, 
 {17, 1201} -> 2, {17, 1203} -> -9/16, {17, 1204} -> 425/8, 
 {17, 1205} -> -425/16, {17, 1206} -> 129/16, {17, 1207} -> 69/16, 
 {17, 1208} -> 487/32, {17, 1209} -> 595/64, {17, 1210} -> 33/4, 
 {17, 1211} -> -3, {17, 1212} -> 1317/16, {17, 1213} -> 427/16, 
 {17, 1214} -> 5, {17, 1215} -> -33/4, {17, 1216} -> -9/2, 
 {17, 1218} -> 427/16, {17, 1219} -> -3, {17, 1220} -> -9/8, 
 {17, 1222} -> -22537/768, {17, 1223} -> -105/16, {17, 1224} -> -3/4, 
 {17, 1225} -> 29/8, {17, 1226} -> 559/128, {17, 1227} -> 27/8, 
 {17, 1228} -> 685/64, {17, 1229} -> -4917/128, {17, 1230} -> 1415/64, 
 {17, 1231} -> -315/16, {17, 1232} -> 27/8, {17, 1233} -> -66439/2448, 
 {17, 1234} -> 17/4, {17, 1235} -> -1237/48, {17, 1236} -> 6419/144, 
 {17, 1237} -> -142697/2448, {17, 1238} -> -81/8, {17, 1239} -> -103/32, 
 {17, 1240} -> -2465/96, {17, 1241} -> 4453/816, {17, 1242} -> -503/192, 
 {17, 1243} -> -9/32, {17, 1244} -> 35/16, {17, 1245} -> -11/64, 
 {17, 1247} -> 1615/48, {17, 1248} -> 661/64, {17, 1249} -> 7/2, 
 {17, 1250} -> -19/16, {17, 1251} -> 21385/612, {17, 1252} -> -9/32, 
 {17, 1253} -> -113/16, {17, 1254} -> -149/8, {17, 1255} -> 27/4, 
 {17, 1256} -> 21479/6528, {17, 1257} -> 27/4, {17, 1258} -> 19865/306, 
 {17, 1259} -> -124823/9792, {17, 1260} -> -157/64, {17, 1261} -> 6079/96, 
 {17, 1262} -> -12317/4896, {17, 1263} -> 182377/9792, {17, 1264} -> 315/16, 
 {17, 1265} -> -51/8, {17, 1266} -> 11/2, {17, 1267} -> 1237/48, 
 {17, 1268} -> -6079/1088, {17, 1269} -> -607/384, {17, 1270} -> 17/4, 
 {17, 1271} -> -3/2, {17, 1272} -> -1237/48, {17, 1273} -> 11/2, 
 {17, 1274} -> -9, {17, 1275} -> 9/4, {17, 1276} -> 53/12, {17, 1277} -> 5/4, 
 {17, 1278} -> -11/2, {17, 1279} -> -9/2, {17, 1280} -> 12633/136, 
 {17, 1281} -> 1/12, {17, 1282} -> -9, {17, 1283} -> 21/2, 
 {17, 1284} -> -9/4, {17, 1285} -> 315/8, {17, 1286} -> 326623/26112, 
 {17, 1287} -> -15/8, {17, 1288} -> 294199/6528, {17, 1289} -> 19/8, 
 {17, 1290} -> -1237/48, {17, 1291} -> -9613/272, {17, 1292} -> -26269/544, 
 {17, 1295} -> 95/16, {17, 1296} -> 87/2, {17, 1297} -> -1409/64, 
 {17, 1299} -> 479/24, {17, 1300} -> 11/64, {17, 1301} -> -11/2, 
 {17, 1302} -> -15/2, {17, 1303} -> -285/16, {17, 1304} -> -461977/4608, 
 {17, 1305} -> -327103/9216, {17, 1307} -> 11/2, {17, 1309} -> 13/3, 
 {17, 1310} -> -960539/4608, {17, 1311} -> -15/2, {17, 1312} -> -193/16, 
 {17, 1313} -> 285/16, {17, 1314} -> 3/8, {17, 1315} -> -3/4, 
 {17, 1316} -> -47/4, {17, 1317} -> 38274433/36864, {17, 1318} -> 1, 
 {17, 1319} -> -671/64, {17, 1320} -> -61/6, {17, 1321} -> -4984463/9216, 
 {17, 1322} -> 754889/27648, {17, 1325} -> -33/4, {17, 1326} -> -367/64, 
 {17, 1328} -> -285/16, {17, 1329} -> 3/2, {17, 1330} -> 31/16, 
 {17, 1331} -> -1, {17, 1332} -> -25/32, {17, 1333} -> -313/16, 
 {17, 1334} -> 285/16, {17, 1336} -> 3/8, {17, 1337} -> 41/4, 
 {17, 1339} -> -2767/384, {17, 1341} -> -25/4, {17, 1342} -> 191/32, 
 {17, 1343} -> 1839/64, {17, 1345} -> 9/2, {17, 1346} -> -11/2, 
 {17, 1349} -> 49/12, {17, 1350} -> 11/4, {17, 1352} -> 11/2, 
 {17, 1353} -> 1237/24, {17, 1354} -> 203/48, {17, 1355} -> 93/8, 
 {17, 1357} -> -9/2, {17, 1358} -> -25/2, {17, 1359} -> 19/2, 
 {17, 1361} -> 1819/768, {17, 1363} -> 585/64, {17, 1364} -> -3749/192, 
 {17, 1366} -> -9/2, {17, 1369} -> -15, {17, 1371} -> -33/4, 
 {17, 1372} -> -27/4, {17, 1373} -> -3/2, {17, 1375} -> 321/16, 
 {17, 1376} -> -39/4, {17, 1377} -> 8065793/4608, {17, 1378} -> -1, 
 {17, 1379} -> 337771/576, {17, 1381} -> -15, {17, 1385} -> 33/4, 
 {17, 1388} -> 27/4, {17, 1389} -> -267/17, {17, 1390} -> 31/2, 
 {17, 1391} -> 1808551/1536, {17, 1392} -> -27/4, {17, 1393} -> -3/2, 
 {17, 1395} -> 163/8, {17, 1397} -> -321/16, {17, 1399} -> 9/2, 
 {17, 1401} -> 29/4, {17, 1402} -> 3/4, {17, 1407} -> 219/16, 
 {17, 1408} -> -310001/576, {17, 1409} -> -9/4, {17, 1410} -> -14891119/9216, 
 {17, 1411} -> 233/24, {17, 1412} -> 1887727/55296, 
 {17, 1413} -> -347999/12288, {17, 1414} -> 191897/864, 
 {17, 1417} -> 3026731/4608, {17, 1418} -> 3871529/18432, 
 {17, 1419} -> 377951/3072, {17, 1420} -> -237159/2048, 
 {17, 1421} -> -377951/4096, {17, 1422} -> -161065517/221184, 
 {17, 1425} -> 9/16, {17, 1426} -> 311/64, {17, 1427} -> -9/32, 
 {17, 1428} -> -57/64, {17, 1429} -> 21/8, {17, 1430} -> -33/64, 
 {17, 1431} -> -553/64, {17, 1432} -> 93/32, {17, 1433} -> 223/32, 
 {17, 1434} -> -73/8, {17, 1435} -> -27/16, {17, 1436} -> 374623/3072, 
 {17, 1437} -> -27/32, {17, 1438} -> -173/96, {17, 1439} -> -5/4, 
 {17, 1440} -> 352055/4608, {17, 1441} -> -79/32, {17, 1442} -> 5/24, 
 {17, 1443} -> -1147759/1536, {17, 1444} -> 1169639/6144, 
 {17, 1445} -> -19/16, {17, 1446} -> -427/32, {17, 1447} -> 5309/1088, 
 {17, 1448} -> -125/34, {17, 1449} -> 12995/1536, {17, 1450} -> -361/64, 
 {17, 1451} -> -85/32, {17, 1452} -> -2406401/4608, 
 {17, 1453} -> 1333051/3072, {17, 1457} -> -427/32, {17, 1458} -> 9/32, 
 {17, 1459} -> -541/64, {17, 1460} -> -4065/64, {17, 1461} -> -1177/128, 
 {17, 1462} -> 27/8, {17, 1463} -> 55015/4896, {17, 1464} -> 1027/192, 
 {17, 1465} -> 1/16, {17, 1466} -> 1117/96, {17, 1467} -> -2479/272, 
 {17, 1468} -> 38263/9792, {17, 1469} -> -237/16, {17, 1470} -> 109/32, 
 {17, 1471} -> -29/4, {17, 1472} -> -1237/96, {17, 1473} -> 75/136, 
 {17, 1474} -> -74493/4352, {17, 1475} -> 43/8, {17, 1476} -> 11/64, 
 {17, 1477} -> -155/96, {17, 1478} -> -6505321/9216, 
 {17, 1479} -> 3723079/18432, {17, 1481} -> -23/8, {17, 1482} -> -341/32, 
 {17, 1483} -> 1237/64, {17, 1485} -> -1901/64, {17, 1486} -> -501/128, 
 {17, 1489} -> 9/2, {17, 1490} -> -9/8, {17, 1491} -> -6012235/18432, 
 {17, 1492} -> -610615/9216, {17, 1496} -> -23/4, 
 {17, 1497} -> -3278381/9216, {17, 1498} -> 9/2, {17, 1499} -> -10, 
 {17, 1500} -> 9/8, {17, 1502} -> 13/4, {17, 1504} -> -49/16, 
 {17, 1505} -> -21069595/18432, {17, 1506} -> 3/16, {17, 1507} -> -95/24, 
 {17, 1508} -> 774829/13824, {17, 1509} -> -4387343/27648, 
 {17, 1510} -> 5827/192, {17, 1511} -> 11/48, {17, 1512} -> -113/96, 
 {17, 1513} -> 1005265/13824, {17, 1514} -> 595/96, {17, 1515} -> 2161/192, 
 {17, 1516} -> 37934327/27648, {17, 1517} -> -9276793/27648, 
 {17, 1521} -> -9/8, {17, 1522} -> 9/8, {17, 1523} -> 9/4, 
 {17, 1524} -> -9/8, {17, 1525} -> 9/4, {17, 1530} -> 9/8, {17, 1531} -> 9/8, 
 {17, 1536} -> -115/8, {17, 1537} -> 115/16, {17, 1538} -> 9/8, 
 {17, 1540} -> -9/8, {17, 1541} -> 9/16, {17, 1543} -> -9/4, 
 {17, 1544} -> 45/16, {17, 1548} -> -27/8, {17, 1552} -> -27/8, 
 {17, 1553} -> -9/8, {17, 1556} -> -45/8, {17, 1560} -> -2621/64, 
 {17, 1565} -> 115/16, {17, 1569} -> 575/16, {17, 1570} -> -575/48, 
 {17, 1573} -> 113/32, {17, 1574} -> -21/4, {17, 1575} -> 335/32, 
 {17, 1576} -> -8305/96, {17, 1577} -> -93/16, {17, 1578} -> -5797/32, 
 {17, 1579} -> -907/32, {17, 1580} -> -113/32, {17, 1581} -> -113/16, 
 {17, 1582} -> 113/32, {17, 1584} -> 21/4, {17, 1585} -> 21/2, 
 {17, 1586} -> -21/4, {17, 1588} -> -397/8, {17, 1589} -> 93/16, 
 {17, 1590} -> 53/2, {17, 1591} -> -715/64, {17, 1593} -> 93/8, 
 {17, 1594} -> -3161/32, {17, 1595} -> -7385/64, {17, 1596} -> -93/16, 
 {17, 1597} -> 795/32, {17, 1601} -> 795/32, {17, 1602} -> 5995/96, 
 {17, 1604} -> 6103/96, {17, 1607} -> -4953/32, {17, 1609} -> 12619/96, 
 {17, 1610} -> -113/16, {17, 1611} -> 21/2, {17, 1612} -> -715/32, 
 {17, 1613} -> 359/12, {17, 1614} -> 93/8, {17, 1615} -> 4729/32, 
 {17, 1616} -> -4465/144, {17, 1618} -> -113/32, {17, 1619} -> 21/4, 
 {17, 1620} -> -9/16, {17, 1622} -> -335/32, {17, 1623} -> -9/32, 
 {17, 1625} -> 12865/96, {17, 1626} -> 7945/96, {17, 1627} -> 93/16, 
 {17, 1629} -> -2383/48, {17, 1632} -> -2383/48, {17, 1633} -> 155/48, 
 {17, 1636} -> -1337/48, {17, 1639} -> 7975/144, {17, 1641} -> -113/32, 
 {17, 1642} -> 21/4, {17, 1643} -> -353/32, {17, 1644} -> 2023/32, 
 {17, 1645} -> 93/16, {17, 1646} -> 135/4, {17, 1647} -> 5243/144, 
 {17, 1648} -> -113/32, {17, 1649} -> 113/32, {17, 1650} -> -113/64, 
 {17, 1651} -> 113/16, {17, 1652} -> -565/64, {17, 1654} -> 339/32, 
 {17, 1656} -> 339/32, {17, 1657} -> 113/32, {17, 1658} -> 565/32, 
 {17, 1660} -> -29/96, {17, 1663} -> -7/8, {17, 1664} -> -35/24, 
 {17, 1665} -> 21/4, {17, 1666} -> -21/4, {17, 1667} -> 21/8, 
 {17, 1668} -> -21/2, {17, 1669} -> 105/8, {17, 1670} -> -63/4, 
 {17, 1671} -> -63/4, {17, 1672} -> -21/4, {17, 1673} -> -105/4, 
 {17, 1674} -> 227/64, {17, 1675} -> -115/16, {17, 1676} -> -575/48, 
 {17, 1679} -> 93/16, {17, 1680} -> 2065/32, {17, 1681} -> -3511/64, 
 {17, 1682} -> -323/16, {17, 1683} -> 115/16, {17, 1684} -> 1059/32, 
 {17, 1688} -> 1059/32, {17, 1689} -> 353/32, {17, 1691} -> 1765/32, 
 {17, 1695} -> -11557/192, {17, 1697} -> -1579/64, {17, 1698} -> 323/32, 
 {17, 1699} -> 873/16, {17, 1700} -> -3359/192, {17, 1702} -> -93/8, 
 {17, 1704} -> 5689/96, {17, 1709} -> 5689/96, {17, 1710} -> -325/96, 
 {17, 1713} -> 13351/96, {17, 1717} -> 3199/96, {17, 1719} -> 465/32, 
 {17, 1720} -> 3973/32, {17, 1721} -> -6599/192, {17, 1723} -> -279/16, 
 {17, 1725} -> -279/16, {17, 1726} -> -93/16, {17, 1728} -> -465/16, 
 {17, 1732} -> 239/64, {17, 1733} -> -115/16, {17, 1734} -> -575/48, 
 {17, 1737} -> -891/16, {17, 1744} -> -891/16, {17, 1746} -> -3713/48, 
 {17, 1751} -> -6629/48, {17, 1761} -> -345/16, {17, 1765} -> 3103/96, 
 {17, 1766} -> 8921/96, {17, 1774} -> 97687/192, {17, 1777} -> -9/16, 
 {17, 1778} -> 9/16, {17, 1779} -> -115/16, {17, 1780} -> -9/16, 
 {17, 1781} -> -9/8, {17, 1783} -> 151/16, {17, 1784} -> -115/32, 
 {17, 1786} -> 6955/192, {17, 1787} -> 113/64, {17, 1788} -> -21/8, 
 {17, 1789} -> 181/32, {17, 1790} -> 11377/192, {17, 1791} -> -93/32, 
 {17, 1792} -> 12929/96, {17, 1793} -> -15989/192, {17, 1795} -> -113/64, 
 {17, 1796} -> 21/8, {17, 1797} -> -335/64, {17, 1798} -> -1967/192, 
 {17, 1799} -> 93/32, {17, 1800} -> 695/32, {17, 1801} -> -1709/32, 
 {17, 1802} -> 113/64, {17, 1803} -> 113/32, {17, 1804} -> -57/16, 
 {17, 1805} -> 7/8, {17, 1806} -> -21/8, {17, 1807} -> -21/4, 
 {17, 1808} -> 283/16, {17, 1809} -> -115/32, {17, 1811} -> 1579/64, 
 {17, 1812} -> -323/32, {17, 1813} -> -719/32, {17, 1814} -> 123/64, 
 {17, 1816} -> -93/16, {17, 1817} -> -185/2, {17, 1818} -> -931/32, 
 {17, 1819} -> 301/16, {17, 1820} -> -115/32, {17, 1821} -> 523/24, 
 {17, 1826} -> 523/24, {17, 1827} -> 2579/24, {17, 1830} -> 2579/24, 
 {17, 1834} -> -887/288, {17, 1836} -> 1/3, {17, 1837} -> 10937/576, 
 {17, 1838} -> -23059/288, {17, 1839} -> 601/64, {17, 1840} -> -347/48, 
 {17, 1841} -> 4343/192, {17, 1842} -> -12383/576, {17, 1843} -> -793/96, 
 {17, 1844} -> -21835/288, {17, 1845} -> 18217/144, {17, 1851} -> -1281/32, 
 {17, 1852} -> 27/16, {17, 1853} -> -1263/32, {17, 1854} -> -9/32, 
 {17, 1856} -> 11/6, {17, 1857} -> 631/192, {17, 1858} -> 70767/1088, 
 {17, 1859} -> -115/32, {17, 1860} -> 113537/1632, 
 {17, 1861} -> -206555/6528, {17, 1862} -> -65/24, {17, 1864} -> 101/8, 
 {17, 1865} -> -77/12, {17, 1866} -> 3/2, {17, 1867} -> -213/64, 
 {17, 1868} -> -11/2, {17, 1869} -> -1997203/4608, {17, 1870} -> -114197/768, 
 {17, 1871} -> -743/17, {17, 1872} -> 1741/68, {17, 1873} -> -27499/2176, 
 {17, 1875} -> -1465/96, {17, 1876} -> 161/32, {17, 1877} -> -23249/544, 
 {17, 1878} -> -11/2, {17, 1879} -> -27/8, {17, 1881} -> -2836973/4608, 
 {17, 1882} -> 4214555/9216, {17, 1883} -> -27/8, {17, 1886} -> 11/2, 
 {17, 1888} -> -11/3, {17, 1889} -> 10269/1024, {17, 1890} -> -9/4, 
 {17, 1891} -> 23249/544, {17, 1892} -> 61/8, {17, 1893} -> 39/8, 
 {17, 1894} -> 17668193/208896, {17, 1895} -> -39/16, {17, 1896} -> 1263/64, 
 {17, 1897} -> -935/384, {17, 1898} -> -13/16, {17, 1899} -> 7440365/18432, 
 {17, 1900} -> -273/128, {17, 1901} -> 883/192, {17, 1902} -> -4042543/18432, 
 {17, 1903} -> 1935673/27648, {17, 1907} -> 27/32, {17, 1908} -> -9/16, 
 {17, 1909} -> -63/32, {17, 1910} -> -9/64, {17, 1914} -> 15/4, 
 {17, 1918} -> -2019/64, {17, 1919} -> 1281/64, {17, 1921} -> -51/32, 
 {17, 1922} -> -81/64, {17, 1923} -> 3/2, {17, 1924} -> -3/8, 
 {17, 1925} -> -9/16, {17, 1926} -> -345/4, {17, 1927} -> 1317/16, 
 {17, 1929} -> -9/8, {17, 1930} -> 345/4, {17, 1934} -> 9/16, 
 {17, 1937} -> -105/8, {17, 1938} -> -3543/128, {17, 1939} -> 105/16, 
 {17, 1940} -> 9/8, {17, 1941} -> -15/8, {17, 1942} -> -543/128, 
 {17, 1943} -> -15/32, {17, 1944} -> -21/8, {17, 1945} -> 10503/128, 
 {17, 1946} -> 103/16, {17, 1949} -> -42801/272, {17, 1950} -> -3/2, 
 {17, 1951} -> -43821/272, {17, 1952} -> 22/3, {17, 1953} -> -267/64, 
 {17, 1954} -> 47/16, {17, 1955} -> -349/96, {17, 1956} -> 389/384, 
 {17, 1958} -> 953545/4896, {17, 1959} -> -4277497/9792, 
 {17, 1960} -> -655409/6528, {17, 1962} -> 369319/2448, 
 {17, 1963} -> -19793/144, {17, 1964} -> 16673/816, {17, 1966} -> 9/4, 
 {17, 1967} -> 5, {17, 1968} -> 13/64, {17, 1969} -> -9/4, 
 {17, 1972} -> -11/6, {17, 1973} -> -9/8, {17, 1974} -> -16673/816, 
 {17, 1975} -> 4167/32, {17, 1976} -> -3/4, {17, 1978} -> -23147831/117504, 
 {17, 1980} -> 131123/1632, {17, 1981} -> 79/128, 
 {17, 1982} -> -1192801/9792, {17, 1983} -> 361313/9792, 
 {17, 1984} -> 614927/9792, {17, 1985} -> 760051/9792, {17, 1988} -> 487/64, 
 {17, 1989} -> -67/48, {17, 1990} -> 14471/136, {17, 1991} -> -14063/272, 
 {17, 1992} -> 13859/544, {17, 1995} -> 14267/136, {17, 1996} -> -11, 
 {17, 1997} -> -15/4, {17, 1998} -> 11/3, {17, 1999} -> 53/12, 
 {17, 2000} -> -2, {17, 2001} -> 15/4, {17, 2002} -> 11, {17, 2004} -> -11/3, 
 {17, 2005} -> 11/3, {17, 2006} -> -14267/136, {17, 2008} -> -105/8, 
 {17, 2009} -> -213845/4896, {17, 2013} -> 745/48, {17, 2014} -> -389/144, 
 {17, 2017} -> 23/32, {17, 2018} -> -61/8, {17, 2019} -> 365/128, 
 {17, 2021} -> -271/32, {17, 2022} -> -25/32, {17, 2023} -> 67/32, 
 {17, 2024} -> -543/64, {17, 2025} -> 11/3, {17, 2026} -> 27/8, 
 {17, 2027} -> -716425/4608, {17, 2028} -> 294211/1536, {17, 2030} -> 543/64, 
 {17, 2032} -> -11/3, {17, 2033} -> -241/6, {17, 2034} -> 11/3, 
 {17, 2035} -> -9/4, {17, 2036} -> -27/8, {17, 2037} -> -67/32, 
 {17, 2038} -> -3/8, {17, 2039} -> 3/4, {17, 2040} -> 3/2, 
 {17, 2041} -> -21125297/27648, {17, 2042} -> -3/4, {17, 2043} -> -13/128, 
 {17, 2044} -> 331/64, {17, 2045} -> 2381333/6144, {17, 2046} -> -40429/2048, 
 {17, 2049} -> 81347/544, {17, 2050} -> -130709/2448, 
 {17, 2051} -> 51745/288, {17, 2052} -> 3/4, {17, 2053} -> 27/8, 
 {17, 2054} -> 3/2, {17, 2055} -> -39/64, {17, 2057} -> -3/4, 
 {17, 2058} -> 5/8, {17, 2059} -> -63/8, {17, 2060} -> -27/8, 
 {17, 2061} -> -51745/288, {17, 2062} -> 81/8, {17, 2063} -> 3595/32, 
 {17, 2065} -> -7784513/117504, {17, 2067} -> -10623/272, 
 {17, 2068} -> -421195/4896, {17, 2069} -> 12799/128, 
 {17, 2071} -> 38065/1224, {17, 2072} -> 11/2, {17, 2073} -> -9/4, 
 {17, 2075} -> 31/12, {17, 2076} -> 77/32, {17, 2078} -> 9/4, 
 {17, 2079} -> -11/2, {17, 2082} -> 1/2, {17, 2085} -> -38065/1224, 
 {17, 2086} -> 3947/32, {17, 2087} -> 3571/32, {17, 2089} -> 1847393/6528, 
 {17, 2091} -> -17533/96, {17, 2092} -> 5281/96, {17, 2094} -> -36625/544, 
 {17, 2096} -> 11/2, {17, 2098} -> 27/8, {17, 2099} -> 105/8, 
 {17, 2100} -> 6129/64, {17, 2102} -> -11/3, {17, 2104} -> -27/8, 
 {17, 2105} -> -39/4, {17, 2106} -> 3150953/2304, 
 {17, 2107} -> -2852435/4608, {17, 2109} -> 27/8, {17, 2112} -> -105/8, 
 {17, 2113} -> -6129/64, {17, 2115} -> -11/2, {17, 2117} -> 11/3, 
 {17, 2119} -> 937/12, {17, 2121} -> -11/3, {17, 2122} -> 9/4, 
 {17, 2124} -> 27/8, {17, 2126} -> 36625/544, {17, 2128} -> 5/2, 
 {17, 2129} -> -3/2, {17, 2134} -> -231/16, {17, 2135} -> 50819/4608, 
 {17, 2136} -> 4057/32, {17, 2137} -> -1499665/9216, {17, 2138} -> 407/16, 
 {17, 2139} -> 708325/13824, {17, 2140} -> -3099581/36864, 
 {17, 2141} -> 36309113/1253376, {17, 2144} -> 41383/4608, 
 {17, 2145} -> -27227/2048, {17, 2146} -> 1033853/9216, 
 {17, 2147} -> -924635/6144, {17, 2148} -> -1033853/12288, 
 {17, 2149} -> 112318771/221184, {17, 2151} -> -39/16, {17, 2152} -> 1281/64, 
 {17, 2153} -> -36803/1088, {17, 2154} -> 5/48, {17, 2155} -> -1555141/18432, 
 {17, 2156} -> -5893/544, {17, 2157} -> 19889/816, 
 {17, 2158} -> -29463251/313344, {17, 2159} -> 173927/2048, 
 {17, 2161} -> -9/64, {17, 2163} -> 1281/64, {17, 2164} -> -27/64, 
 {17, 2165} -> -3/16, {17, 2166} -> 1455/32, {17, 2167} -> -1473/32, 
 {17, 2169} -> 43821/544, {17, 2170} -> -1/64, {17, 2171} -> 2765383/19584, 
 {17, 2172} -> -437647/4896, {17, 2173} -> 3189269/19584, 
 {17, 2174} -> 44437/4896, {17, 2175} -> 105/16, {17, 2176} -> -487/128, 
 {17, 2177} -> 14063/544, {17, 2178} -> -14267/272, 
 {17, 2179} -> 144719/2176, {17, 2180} -> -175/32, {17, 2181} -> -3/4, 
 {17, 2182} -> 43/16, {17, 2183} -> 3/2, {17, 2184} -> 2669387/6144, 
 {17, 2185} -> -236771/6144, {17, 2187} -> -104677/1224, 
 {17, 2188} -> 423245/6528, {17, 2189} -> 68029/1152, 
 {17, 2191} -> -2818121/9792, {17, 2192} -> 908387/9792, {17, 2193} -> 111/4, 
 {17, 2194} -> -11/4, {17, 2195} -> -789/16, {17, 2197} -> -1941005/18432, 
 {17, 2198} -> -3, {17, 2200} -> 789/16, {17, 2201} -> 11/4, 
 {17, 2203} -> -10549/1024, {17, 2206} -> -111/4, {17, 2207} -> -5/4, 
 {17, 2208} -> 3/4, {17, 2209} -> -315/16, {17, 2210} -> 110973905/835584, 
 {17, 2211} -> 35/16, {17, 2212} -> 977785/58752, {17, 2213} -> 441/32, 
 {17, 2214} -> -3093431/58752, {17, 2215} -> -22633/408, 
 {17, 2216} -> -37703/1024, {17, 2217} -> -268345/3456, 
 {17, 2218} -> 86055/1088, {17, 2219} -> -97296325/940032, 
 {17, 2220} -> 5951045/221184, {17, 2224} -> 10735/204, 
 {17, 2225} -> -339/64, {17, 2226} -> -177523/3264, {17, 2227} -> -10735/408, 
 {17, 2228} -> -10735/306, {17, 2229} -> 63/8, {17, 2231} -> 46153/1224, 
 {17, 2233} -> -1023/64, {17, 2234} -> -12911/9792, 
 {17, 2235} -> -20549/9792, {17, 2237} -> 279/32, {17, 2238} -> 22073/96, 
 {17, 2239} -> 13145/384, {17, 2240} -> 93/32, {17, 2243} -> -4639/48, 
 {17, 2246} -> 427/16, {17, 2247} -> -4639/48, {17, 2248} -> 5995/96, 
 {17, 2251} -> 10735/306, {17, 2254} -> 9/8, {17, 2256} -> 104911/7344, 
 {17, 2258} -> -165997/6528, {17, 2259} -> 39727/2448, 
 {17, 2260} -> -117751/19584, {17, 2261} -> 1181/16, {17, 2262} -> -93/64, 
 {17, 2263} -> 1216597/19584, {17, 2264} -> -11151/1088, 
 {17, 2267} -> 71335/2448, {17, 2268} -> -1/2, {17, 2269} -> 14293/408, 
 {17, 2270} -> 98987/1224, {17, 2271} -> 73727/1224, {17, 2272} -> 27/8, 
 {17, 2273} -> 121/32, {17, 2274} -> 2411/96, {17, 2275} -> 31015/1088, 
 {17, 2276} -> -7543/384, {17, 2277} -> 15/32, {17, 2278} -> -42345/544, 
 {17, 2279} -> -29119/1088, {17, 2281} -> 280189/4896, 
 {17, 2282} -> -38867/1224, {17, 2283} -> -1661/136, {17, 2284} -> 339/32, 
 {17, 2285} -> 3/2, {17, 2286} -> -43/64, {17, 2287} -> 339/32, 
 {17, 2288} -> 1661/136, {17, 2290} -> 20173/1224, {17, 2291} -> -9/4, 
 {17, 2292} -> 113/16, {17, 2293} -> 51809/544, {17, 2294} -> -3/4, 
 {17, 2295} -> 81/8, {17, 2296} -> -1384213/29376, {17, 2297} -> -27/8, 
 {17, 2298} -> -25927/544, {17, 2299} -> -160969/9792, 
 {17, 2300} -> -68999/2176, {17, 2301} -> -321457/4896, 
 {17, 2302} -> 1296169/19584, {17, 2303} -> 908111/14688, 
 {17, 2305} -> -27/8, {17, 2306} -> -19/4, {17, 2307} -> -1201/48, 
 {17, 2308} -> -40213/1224, {17, 2309} -> 72725/2448, {17, 2310} -> -3/4, 
 {17, 2311} -> 137/8, {17, 2312} -> -147/16, {17, 2313} -> 34613/272, 
 {17, 2314} -> 31213/1632, {17, 2315} -> -144301/816, {17, 2316} -> -63/4, 
 {17, 2317} -> -3041/153, {17, 2319} -> 1/4, {17, 2320} -> -63/4, 
 {17, 2321} -> 144301/816, {17, 2322} -> 10735/306, {17, 2323} -> -18365/408, 
 {17, 2324} -> 3, {17, 2325} -> -3041/153, {17, 2326} -> -21/2, 
 {17, 2327} -> 4581/136, {17, 2328} -> 27/8, {17, 2329} -> -132085/7344, 
 {17, 2331} -> -48011/2448, {17, 2332} -> 5/8, {17, 2333} -> 19757/408, 
 {17, 2334} -> 45185/272, {17, 2335} -> -1261651/14688, {17, 2338} -> -6, 
 {17, 2339} -> -901/16, {17, 2340} -> 5909/128, {17, 2341} -> -17/24, 
 {17, 2342} -> 3/64, {17, 2343} -> 73/16, {17, 2344} -> 1059/32, 
 {17, 2345} -> -3041/153, {17, 2346} -> -9/16, {17, 2347} -> 1695/64, 
 {17, 2348} -> -325231/9216, {17, 2349} -> 1059/32, {17, 2350} -> -73/16, 
 {17, 2351} -> -1687/102, {17, 2352} -> -518809/2304, 
 {17, 2353} -> -3041/153, {17, 2354} -> 181/8, {17, 2355} -> 9/16, 
 {17, 2356} -> -3/8, {17, 2357} -> -3/4, {17, 2358} -> -25/4, 
 {17, 2359} -> -695883397/1880064, {17, 2360} -> -1/4, 
 {17, 2361} -> 1657/128, {17, 2362} -> 41/192, {17, 2363} -> 3057199/18432, 
 {17, 2364} -> -486595/55296, {17, 2366} -> 34741/544, {17, 2367} -> 27/64, 
 {17, 2368} -> 15/16, {17, 2369} -> 6601/96, {17, 2370} -> -9/16, 
 {17, 2372} -> 85/64, {17, 2373} -> 6601/96, {17, 2375} -> -15/16, 
 {17, 2376} -> 1, {17, 2377} -> -3/8, {17, 2378} -> 11395/96, 
 {17, 2379} -> 9/16, {17, 2380} -> -3/8, {17, 2381} -> 23113/544, 
 {17, 2383} -> 2288539/19584, {17, 2385} -> 6635/544, 
 {17, 2386} -> -33697/272, {17, 2387} -> 123593/2176, 
 {17, 2389} -> -23249/544, {17, 2390} -> -1069/16, {17, 2391} -> -279/16, 
 {17, 2392} -> -3/2, {17, 2393} -> 123/32, {17, 2394} -> -279/16, 
 {17, 2395} -> 1069/16, {17, 2396} -> -623/12, {17, 2397} -> -3/8, 
 {17, 2398} -> -93/8, {17, 2399} -> 23249/544, {17, 2400} -> 48273/544, 
 {17, 2401} -> 23521/544, {17, 2403} -> 1747163/29376, 
 {17, 2405} -> 4376/153, {17, 2406} -> -429773/29376, 
 {17, 2407} -> 23249/544, {17, 2408} -> -27/4, {17, 2409} -> 10747/816, 
 {17, 2411} -> 497/96, {17, 2413} -> 3041/153, {17, 2414} -> 9/16, 
 {17, 2416} -> 2836973/2304, {17, 2417} -> -1, {17, 2418} -> -222895/1536, 
 {17, 2420} -> 497/96, {17, 2424} -> 27/4, {17, 2425} -> -10747/816, 
 {17, 2427} -> 5785/136, {17, 2429} -> 520537/1152, {17, 2430} -> 3041/153, 
 {17, 2432} -> -495/16, {17, 2433} -> -9/16, {17, 2434} -> -23249/544, 
 {17, 2436} -> 1007/68, {17, 2438} -> -563263/2304, {17, 2439} -> -68699/816, 
 {17, 2440} -> -7039261/4608, {17, 2441} -> 77/48, 
 {17, 2442} -> 2325767/55296, {17, 2443} -> -29761597/313344, 
 {17, 2444} -> 7258469/313344, {17, 2445} -> 4744625/4608, 
 {17, 2446} -> 292579/1152, {17, 2447} -> 263183/1536, 
 {17, 2448} -> 7595/1024, {17, 2449} -> -263183/2048, 
 {17, 2450} -> 359492723/313344, {17, 2453} -> 113/128, {17, 2454} -> -21/16, 
 {17, 2455} -> 1207/128, {17, 2456} -> -39853/384, {17, 2457} -> -93/64, 
 {17, 2458} -> 199/48, {17, 2459} -> -3653/128, {17, 2460} -> -27/16, 
 {17, 2461} -> 40541/4896, {17, 2462} -> 57775/6528, {17, 2463} -> 753/128, 
 {17, 2464} -> 74159/9792, {17, 2465} -> -15007/612, {17, 2466} -> 5195/2448, 
 {17, 2467} -> -27/16, {17, 2468} -> -2017/272, {17, 2469} -> -137/16, 
 {17, 2470} -> -42297/544, {17, 2471} -> -111335/4896, 
 {17, 2472} -> -340415/4896, {17, 2473} -> 25/8, {17, 2474} -> 1337/64, 
 {17, 2475} -> 17/48, {17, 2476} -> 2167955/6144, {17, 2477} -> -395597/4608, 
 {17, 2479} -> -321/32, {17, 2480} -> -9955/96, {17, 2481} -> 3471/64, 
 {17, 2483} -> -76397/1224, {17, 2484} -> -85717/9792, 
 {17, 2485} -> 3845/272, {17, 2486} -> -2395/96, {17, 2488} -> -1935/128, 
 {17, 2489} -> 542197/9216, {17, 2490} -> -2395/96, {17, 2492} -> -3845/272, 
 {17, 2493} -> -5649/272, {17, 2494} -> -3333/1024, {17, 2495} -> 9/16, 
 {17, 2497} -> -2065/272, {17, 2498} -> -27/8, {17, 2499} -> -711109/117504, 
 {17, 2500} -> 27/8, {17, 2501} -> -3023/1152, {17, 2502} -> 356797/29376, 
 {17, 2503} -> 980201/14688, {17, 2504} -> -2870201/27648, 
 {17, 2505} -> 29443/1152, {17, 2506} -> 1266781/29376, 
 {17, 2507} -> -980251/52224, {17, 2508} -> 207739/208896, 
 {17, 2510} -> 233995/3264, {17, 2512} -> -285845/3264, 
 {17, 2513} -> 5653/1152, {17, 2514} -> -249/8, {17, 2515} -> 3/4, 
 {17, 2516} -> -60211/544, {17, 2517} -> -443439/2176, 
 {17, 2518} -> 991693/13056, {17, 2519} -> 237/64, {17, 2520} -> 285/128, 
 {17, 2521} -> 60517/544, {17, 2524} -> 9/4, {17, 2525} -> 1525/96, 
 {17, 2528} -> 113/32, {17, 2529} -> -9/4, {17, 2531} -> -806287/9792, 
 {17, 2532} -> -8405/576, {17, 2533} -> 1525/96, {17, 2534} -> 9/16, 
 {17, 2535} -> 249/8, {17, 2536} -> 60730351/470016, {17, 2537} -> 249/16, 
 {17, 2538} -> 8201/19584, {17, 2539} -> -5936585/39168, 
 {17, 2540} -> -51/64, {17, 2541} -> 60517/1088, {17, 2542} -> 6957965/39168, 
 {17, 2543} -> 1164797/19584, {17, 2545} -> 87/8, {17, 2546} -> -3/4, 
 {17, 2547} -> 60211/816, {17, 2548} -> 329431/4896, 
 {17, 2549} -> -336001/9792, {17, 2550} -> -57/8, {17, 2551} -> -63/16, 
 {17, 2552} -> -60211/816, {17, 2554} -> -15/4, {17, 2555} -> 8759/288, 
 {17, 2558} -> -21/4, {17, 2559} -> 15/4, {17, 2560} -> -221827/3264, 
 {17, 2561} -> -8405/576, {17, 2562} -> 8759/288, {17, 2564} -> -219/8, 
 {17, 2565} -> -49729/1632, {17, 2566} -> 237/16, 
 {17, 2567} -> -468641/19584, {17, 2568} -> 3/8, {17, 2570} -> -166139/19584, 
 {17, 2571} -> 12961/432, {17, 2573} -> 1131/64, {17, 2574} -> 987/128, 
 {17, 2575} -> -57457/1632, {17, 2577} -> -543/64, {17, 2578} -> 5173/144, 
 {17, 2579} -> -27/16, {17, 2582} -> 353/32, {17, 2583} -> 543/64, 
 {17, 2584} -> 5551/192, {17, 2585} -> -21/4, {17, 2586} -> 427/16, 
 {17, 2587} -> 5173/144, {17, 2588} -> 9/8, {17, 2589} -> 27/16, 
 {17, 2590} -> -81/4, {17, 2591} -> -5287943/156672, {17, 2592} -> 81/8, 
 {17, 2593} -> 9/32, {17, 2594} -> 57457/3264, {17, 2595} -> 481619/19584, 
 {17, 2596} -> -16427/3456, {17, 2597} -> -279/32, {17, 2598} -> -27/32, 
 {17, 2599} -> -95/2, {17, 2600} -> 3/4, {17, 2601} -> -27/16, 
 {17, 2603} -> -95/2, {17, 2604} -> -325/96, {17, 2605} -> -3/4, 
 {17, 2607} -> -1283/48, {17, 2608} -> 27/16, {17, 2609} -> 27/16, 
 {17, 2611} -> -3759/32, {17, 2613} -> -279/64, {17, 2614} -> -4319/96, 
 {17, 2615} -> -11/384, {17, 2616} -> -9/16, {17, 2617} -> -9/4, 
 {17, 2618} -> -9/4, {17, 2619} -> -93/16, {17, 2620} -> 9/4, 
 {17, 2621} -> -60211/816, {17, 2624} -> 9/16, {17, 2625} -> 9/16, 
 {17, 2626} -> 27/16, {17, 2627} -> 670993/39168, {17, 2628} -> -571/64, 
 {17, 2629} -> -517/192, {17, 2630} -> 9/16, {17, 2633} -> 4639/48, 
 {17, 2634} -> 105/8, {17, 2635} -> 5535/64, {17, 2636} -> 33/2, 
 {17, 2637} -> -4741/144, {17, 2638} -> 27/16, {17, 2640} -> -1317/8, 
 {17, 2641} -> -427/8, {17, 2643} -> 4639/48, {17, 2645} -> -3713/48, 
 {17, 2646} -> -105/8, {17, 2647} -> -5535/64, {17, 2649} -> -81/2, 
 {17, 2650} -> -582557/9792, {17, 2651} -> 21/4, {17, 2653} -> -427/8, 
 {17, 2654} -> 33/2, {17, 2655} -> -4741/144, {17, 2656} -> -9/8, 
 {17, 2657} -> -27/16, {17, 2658} -> -9/16, {17, 2665} -> -9/8, 
 {17, 2666} -> 1771/32, {17, 2667} -> -497/32, {17, 2668} -> 1081/4, 
 {17, 2669} -> 309/32, {17, 2670} -> 409/12, {17, 2671} -> -14149/288, 
 {17, 2672} -> -310109/17408, {17, 2675} -> -2135/16, {17, 2676} -> -857/32, 
 {17, 2677} -> -3/4, {17, 2678} -> 9/4, {17, 2679} -> 9/16, 
 {17, 2680} -> -197675/1152, {17, 2682} -> 249/16, {17, 2683} -> -74961/2176, 
 {17, 2684} -> -761827/39168, {17, 2685} -> 291/128, 
 {17, 2686} -> 60211/1088, {17, 2687} -> 1743121/39168, 
 {17, 2688} -> 1985197/26112, {17, 2689} -> -219/16, 
 {17, 2690} -> 294325/9792, {17, 2691} -> -57/16, {17, 2692} -> -60211/1632, 
 {17, 2693} -> -424571/9792, {17, 2694} -> -1543/4352, {17, 2695} -> 147/8, 
 {17, 2696} -> 1059/128, {17, 2697} -> 60211/3264, 
 {17, 2698} -> -656369/39168, {17, 2699} -> 52175/4608, 
 {17, 2701} -> -279/64, {17, 2702} -> -10879/128, {17, 2703} -> -3423/128, 
 {17, 2704} -> -81835/3264, {17, 2705} -> -517/128, {17, 2706} -> 19/2, 
 {17, 2707} -> -1173/32, {17, 2708} -> -449/96, {17, 2709} -> 9/8, 
 {17, 2710} -> 19/2, {17, 2711} -> -4661/48, {17, 2712} -> 1173/32, 
 {17, 2713} -> -13907/576, {17, 2714} -> 21/8, {17, 2715} -> -449/96, 
 {17, 2719} -> -147/8, {17, 2720} -> -9511355/313344, {17, 2721} -> -197/8, 
 {17, 2722} -> -69947/1836, {17, 2723} -> -136079/6528, 
 {17, 2724} -> 6055/192, {17, 2725} -> -13621/576, 
 {17, 2726} -> -124315/3264, {17, 2727} -> -162659/3264, 
 {17, 2728} -> 169961/27648, {17, 2729} -> -4569/16, {17, 2730} -> 455/16, 
 {17, 2731} -> 13, {17, 2732} -> -5/2, {17, 2733} -> -1/4, 
 {17, 2734} -> 159203/4896, {17, 2735} -> -672473/9792, {17, 2736} -> 1/4, 
 {17, 2737} -> 42461/272, {17, 2738} -> 42461/544, {17, 2739} -> -2043/272, 
 {17, 2740} -> 33037/272, {17, 2741} -> -73709/816, 
 {17, 2743} -> 175459/1632, {17, 2744} -> -3/2, {17, 2746} -> 1, 
 {17, 2748} -> 73709/816, {17, 2749} -> -806287/9792, 
 {17, 2750} -> -3099893/9792, {17, 2751} -> -3, {17, 2752} -> 175459/1632, 
 {17, 2753} -> 3/2, {17, 2754} -> -37407/136, {17, 2755} -> 3/2, 
 {17, 2756} -> -131/8, {17, 2757} -> 163689/1088, {17, 2759} -> -71969/1632, 
 {17, 2760} -> -15/8, {17, 2761} -> 195259/1632, {17, 2762} -> -22243/306, 
 {17, 2763} -> 397229/9792, {17, 2765} -> 1/16, {17, 2766} -> 237/64, 
 {17, 2767} -> 97/128, {17, 2768} -> -269441/1632, {17, 2769} -> -67/64, 
 {17, 2770} -> -15/16, {17, 2771} -> 28379/272, {17, 2772} -> -45/16, 
 {17, 2774} -> -1/16, {17, 2775} -> 15/16, {17, 2777} -> -64669/9792, 
 {17, 2778} -> -117/32, {17, 2779} -> 28379/272, {17, 2780} -> 113/16, 
 {17, 2781} -> 45/16, {17, 2782} -> -47/32, {17, 2783} -> -3/4, 
 {17, 2784} -> -8, {17, 2785} -> -44546185/470016, {17, 2786} -> 59/8, 
 {17, 2787} -> 135/64, {17, 2788} -> 268013/3264, {17, 2789} -> 19121/288, 
 {17, 2790} -> -12191/864, {17, 2791} -> -954769/4896, 
 {17, 2792} -> 8671/576, {17, 2793} -> 2135/24, {17, 2794} -> 15/16, 
 {17, 2795} -> -69/16, {17, 2796} -> 3/16, {17, 2797} -> -15/16, 
 {17, 2798} -> 3, {17, 2799} -> -3/8, {17, 2800} -> 791/32, 
 {17, 2801} -> 69/16, {17, 2802} -> -2135/24, {17, 2803} -> -13685/288, 
 {17, 2804} -> -79979/1224, {17, 2806} -> 27518755/117504, 
 {17, 2808} -> -927535/9792, {17, 2809} -> 413149/3264, 
 {17, 2810} -> 840505/58752, {17, 2812} -> 10397/272, {17, 2813} -> -1157/16, 
 {17, 2815} -> -3/2, {17, 2816} -> 3/2, {17, 2817} -> -49/16, 
 {17, 2819} -> 1157/16, {17, 2821} -> -231365/816, {17, 2822} -> 3/8, 
 {17, 2823} -> 3/2, {17, 2824} -> -10397/272, {17, 2825} -> -527359/4896, 
 {17, 2826} -> -77225/1224, {17, 2828} -> 740543/19584, 
 {17, 2830} -> 782989/4896, {17, 2831} -> -47443/3264, 
 {17, 2833} -> -16673/816, {17, 2834} -> -27/4, {17, 2835} -> 3577/272, 
 {17, 2836} -> -339/32, {17, 2837} -> -9/4, {17, 2839} -> -28379/272, 
 {17, 2840} -> 45/16, {17, 2842} -> -10, {17, 2843} -> 55/32, 
 {17, 2844} -> -339/32, {17, 2845} -> 9/4, {17, 2846} -> 27/4, 
 {17, 2847} -> -3577/272, {17, 2849} -> -53/2, {17, 2850} -> -420923/9792, 
 {17, 2852} -> 117/16, {17, 2854} -> -28379/272, {17, 2855} -> -113/16, 
 {17, 2856} -> -45/16, {17, 2858} -> 16673/816, {17, 2860} -> -111717/544, 
 {17, 2861} -> 9/4, {17, 2864} -> 315/16, {17, 2866} -> -21/2, 
 {17, 2867} -> 31/4, {17, 2868} -> 173663/3264, {17, 2869} -> 271/32, 
 {17, 2870} -> 35/24, {17, 2871} -> -479/384, {17, 2872} -> 356875/2176, 
 {17, 2873} -> 16587607/156672, {17, 2876} -> 91/32, {17, 2877} -> 11/32, 
 {17, 2878} -> -2, {17, 2879} -> 9, {17, 2880} -> 3/2, 
 {17, 2881} -> -24801685/117504, {17, 2882} -> 29/16, {17, 2883} -> -13/2, 
 {17, 2884} -> 719345/19584, {17, 2885} -> 41713/544, 
 {17, 2886} -> 54149/1632, {17, 2887} -> -2444149/19584, 
 {17, 2888} -> 3514993/39168, {17, 2889} -> 121/16, {17, 2890} -> 295/128, 
 {17, 2891} -> 58375/1088, {17, 2892} -> -1375855/13056, 
 {17, 2893} -> 579687/8704, {17, 2895} -> -771397/9792, 
 {17, 2896} -> 752375/4896, {17, 2897} -> 41189/544, 
 {17, 2899} -> -35993/408, {17, 2900} -> 1107323/9792, {17, 2901} -> -427/8, 
 {17, 2902} -> -7167/272, {17, 2904} -> -305/32, {17, 2905} -> 3/4, 
 {17, 2906} -> -3/4, {17, 2907} -> 15/16, {17, 2909} -> 7167/272, 
 {17, 2911} -> -504769/1088, {17, 2912} -> 3/2, {17, 2913} -> -305/32, 
 {17, 2914} -> -3/4, {17, 2915} -> 427/8, {17, 2916} -> -66713/288, 
 {17, 2918} -> -175/16, {17, 2919} -> 55155187/940032, {17, 2920} -> -11, 
 {17, 2921} -> -3013697/58752, {17, 2922} -> 1455463/19584, 
 {17, 2923} -> 127685/9792, {17, 2924} -> -1238845/29376, 
 {17, 2925} -> -13653401/58752, {17, 2926} -> -50135665/156672, 
 {17, 2928} -> -121/2, {17, 2929} -> -1/4, {17, 2930} -> -29/4, 
 {17, 2931} -> 55/8, {17, 2932} -> 58171/816, {17, 2933} -> 9/8, 
 {17, 2934} -> 11/2, {17, 2935} -> 302045/2448, {17, 2936} -> 21/2, 
 {17, 2938} -> 1, {17, 2939} -> -11/2, {17, 2940} -> 5551/192, 
 {17, 2941} -> -72589/1088, {17, 2942} -> 37/12, {17, 2943} -> 302045/2448, 
 {17, 2944} -> -21/2, {17, 2945} -> -21/2, {17, 2946} -> 1, 
 {17, 2947} -> 3/2, {17, 2948} -> 41/2, {17, 2949} -> 24527729/235008, 
 {17, 2950} -> -35/2, {17, 2951} -> -9/4, {17, 2952} -> -13523/136, 
 {17, 2953} -> -127015/1224, {17, 2954} -> 23051/1152, 
 {17, 2955} -> -14335/136, {17, 2956} -> -21/8, {17, 2957} -> -1, 
 {17, 2958} -> 12, {17, 2959} -> 5/2, {17, 2960} -> 15/4, {17, 2961} -> -1, 
 {17, 2962} -> -147/4, {17, 2963} -> -12, {17, 2964} -> -1, 
 {17, 2965} -> -13655/136, {17, 2966} -> 9599/544, {17, 2967} -> -14845/272, 
 {17, 2968} -> -11785/544, {17, 2969} -> -45283/816, {17, 2970} -> 14267/136, 
 {17, 2971} -> 55/2, {17, 2973} -> 102269/816, {17, 2974} -> 3/2, 
 {17, 2976} -> -55/2, {17, 2977} -> -60211/816, {17, 2978} -> -178495/816, 
 {17, 2979} -> 102269/816, {17, 2980} -> -3/2, {17, 2981} -> -14267/136, 
 {17, 2982} -> -37271/136, {17, 2983} -> -13859/136, 
 {17, 2984} -> -2090767/19584, {17, 2985} -> -33049/1632, 
 {17, 2986} -> -320203/4896, {17, 2987} -> -14267/136, 
 {17, 2989} -> 144301/816, {17, 2990} -> 63/4, {17, 2991} -> 15/4, 
 {17, 2992} -> 29/2, {17, 2993} -> -321617/3264, {17, 2994} -> -51/4, 
 {17, 2996} -> -53/6, {17, 2997} -> -1/2, {17, 2998} -> 63/4, 
 {17, 2999} -> -15/4, {17, 3001} -> -144301/816, {17, 3002} -> -81/2, 
 {17, 3003} -> -582557/9792, {17, 3004} -> -79/4, {17, 3005} -> 73463/3264, 
 {17, 3007} -> -37/6, {17, 3008} -> 29/2, {17, 3009} -> -321617/3264, 
 {17, 3010} -> 21/2, {17, 3011} -> 51/4, {17, 3012} -> 14267/136, 
 {17, 3013} -> -4717/136, {17, 3014} -> -3/2, {17, 3017} -> -315/16, 
 {17, 3019} -> 3/2, {17, 3020} -> 3/2, {17, 3021} -> -1043/128, 
 {17, 3022} -> 67/4, {17, 3023} -> -105/8, {17, 3024} -> -55/24, 
 {17, 3025} -> 2874251/39168, {17, 3026} -> -68867/3456, {17, 3029} -> -29/4, 
 {17, 3030} -> -5/24, {17, 3031} -> -31/12, {17, 3032} -> -1/4, 
 {17, 3033} -> 31/16, {17, 3034} -> -156223007/235008, {17, 3035} -> 121/4, 
 {17, 3036} -> -167/16, {17, 3037} -> 1/4, {17, 3038} -> -60619/1632, 
 {17, 3039} -> -474803/9792, {17, 3040} -> -1957919/39168, {17, 3041} -> 1/4, 
 {17, 3042} -> -9/4, {17, 3043} -> -29/16, {17, 3044} -> -180889/1632, 
 {17, 3045} -> -180787/3264, {17, 3046} -> -33/2, {17, 3048} -> 146611/1224, 
 {17, 3049} -> -3/8, {17, 3051} -> -1/2, {17, 3053} -> 33/2, 
 {17, 3054} -> -651727/19584, {17, 3055} -> -769997/6528, {17, 3056} -> -3/8, 
 {17, 3057} -> 146611/1224, {17, 3058} -> 3/8, {17, 3059} -> -12553/272, 
 {17, 3060} -> -3/4, {17, 3061} -> -35/16, {17, 3062} -> -4829131/58752, 
 {17, 3063} -> 5, {17, 3064} -> -27571/3264, {17, 3065} -> 2/3, 
 {17, 3066} -> -19951/408, {17, 3067} -> 750659/29376, 
 {17, 3068} -> 63845/14688, {17, 3072} -> -335/32, {17, 3073} -> 11/16, 
 {17, 3074} -> -1, {17, 3075} -> -423/8, {17, 3079} -> 1/2, 
 {17, 3080} -> -41/32, {17, 3081} -> -1, {17, 3082} -> 4217/32, 
 {17, 3083} -> 423/8, {17, 3084} -> 1, {17, 3085} -> -159/32, 
 {17, 3087} -> 2159/96, {17, 3089} -> 443/64, {17, 3090} -> 433/16, 
 {17, 3091} -> -429/32, {17, 3093} -> 67/32, {17, 3094} -> 102269/816, 
 {17, 3095} -> 135/8, {17, 3097} -> -15/16, {17, 3098} -> -1225/24, 
 {17, 3099} -> 245/48, {17, 3100} -> 102269/816, {17, 3101} -> -93/8, 
 {17, 3102} -> -135/8, {17, 3103} -> -67/32, {17, 3104} -> -67/32, 
 {17, 3105} -> -111/32, {17, 3107} -> -21359/4896, {17, 3109} -> 31/16, 
 {17, 3110} -> -155/192, {17, 3112} -> -67/32, {17, 3114} -> -73/16, 
 {17, 3116} -> -1059/32, {17, 3118} -> 543/64, {17, 3119} -> 97/4, 
 {17, 3120} -> 26165/2448, {17, 3122} -> 279/8, {17, 3124} -> 716425/2304, 
 {17, 3125} -> 325231/4608, {17, 3127} -> -1059/32, {17, 3129} -> -543/64, 
 {17, 3131} -> 73/16, {17, 3134} -> 2405/204, {17, 3135} -> 31/2, 
 {17, 3136} -> 342179/1536, {17, 3137} -> 97/4, {17, 3138} -> 26165/2448, 
 {17, 3140} -> -839/16, {17, 3142} -> -279/8, {17, 3144} -> 67/32, 
 {17, 3145} -> 11/8, {17, 3146} -> 3/4, {17, 3151} -> 1263/64, 
 {17, 3152} -> 1166083/9216, {17, 3153} -> 1271/128, 
 {17, 3154} -> 353477/2304, {17, 3155} -> 35/24, {17, 3156} -> 190633/13824, 
 {17, 3157} -> -394129/18432, {17, 3158} -> -406758797/3760128, 
 {17, 3161} -> -518383/2304, {17, 3162} -> -222241/3072, 
 {17, 3163} -> 724729/4608, {17, 3164} -> -1278415/3072, 
 {17, 3165} -> -724729/6144, {17, 3166} -> 146890103/110592, 
 {17, 3169} -> -137/32, {17, 3170} -> -41/4, {17, 3171} -> -23/16, 
 {17, 3173} -> -119/32, {17, 3174} -> -35/16, {17, 3175} -> 11/4, 
 {17, 3176} -> 625/96, {17, 3177} -> -81/16, {17, 3178} -> -5229/128, 
 {17, 3179} -> -293899/3072, {17, 3180} -> -11/4, {17, 3182} -> 49/24, 
 {17, 3183} -> 289177/2304, {17, 3184} -> 625/96, {17, 3185} -> 353/16, 
 {17, 3186} -> 81/16, {17, 3187} -> -1/2, {17, 3190} -> 104414585/442368, 
 {17, 3192} -> 3889/192, {17, 3193} -> -67/24, {17, 3194} -> -8864765/55296, 
 {17, 3195} -> 9213101/221184, {17, 3198} -> 17953/288, {17, 3200} -> 147/8, 
 {17, 3202} -> -3/16, {17, 3205} -> -1/2, {17, 3206} -> 1/8, 
 {17, 3207} -> -651/16, {17, 3208} -> -147/8, {17, 3209} -> -17953/288, 
 {17, 3210} -> -13289/288, {17, 3211} -> 382849/4896, 
 {17, 3213} -> -4011487/29376, {17, 3215} -> 142031/2448, 
 {17, 3216} -> -178105/1728, {17, 3218} -> -51745/288, {17, 3219} -> -15/16, 
 {17, 3221} -> -6601/96, {17, 3222} -> -3/4, {17, 3223} -> 1, 
 {17, 3225} -> 543/8, {17, 3227} -> -3, {17, 3228} -> -85/32, 
 {17, 3230} -> -6601/96, {17, 3232} -> 3/4, {17, 3233} -> 15/16, 
 {17, 3234} -> -1/2, {17, 3236} -> 29/16, {17, 3237} -> 1, 
 {17, 3239} -> -5353/24, {17, 3241} -> -543/8, {17, 3243} -> 51745/288, 
 {17, 3244} -> -89/8, {17, 3246} -> -87101/544, {17, 3251} -> 9/2, 
 {17, 3252} -> -31/16, {17, 3253} -> 29/2, {17, 3254} -> 115/32, 
 {17, 3256} -> 1217/384, {17, 3257} -> 6095/144, 
 {17, 3258} -> -871193/117504, {17, 3261} -> -325/32, {17, 3262} -> -245/96, 
 {17, 3263} -> 47/12, {17, 3264} -> -43/4, {17, 3265} -> -47/16, 
 {17, 3266} -> -65443/288, {17, 3269} -> 28491/1088, 
 {17, 3270} -> 193231/9792, {17, 3271} -> -427/24, {17, 3272} -> 57/2, 
 {17, 3274} -> -819/16, {17, 3277} -> 57/2, {17, 3280} -> 1/4, 
 {17, 3281} -> -7/4, {17, 3282} -> 8957/96, {17, 3283} -> 819/16, 
 {17, 3284} -> 427/24, {17, 3285} -> -23/4, {17, 3286} -> -62657/288, 
 {17, 3288} -> 1268585/8704, {17, 3290} -> 1442017/9792, 
 {17, 3291} -> -187265/1088, {17, 3292} -> -542399/6912, 
 {17, 3293} -> 4569/16, {17, 3295} -> 12349/2448, {17, 3297} -> 1069/16, 
 {17, 3298} -> 279/16, {17, 3299} -> 9/4, {17, 3300} -> -102269/816, 
 {17, 3301} -> -135/8, {17, 3303} -> -31/6, {17, 3304} -> -129/16, 
 {17, 3305} -> 279/16, {17, 3307} -> -9/4, {17, 3309} -> -1069/16, 
 {17, 3311} -> 617/12, {17, 3313} -> -227/24, {17, 3314} -> -102269/816, 
 {17, 3315} -> 93/8, {17, 3316} -> 135/8, {17, 3318} -> -12349/2448, 
 {17, 3320} -> -107433/544, {17, 3322} -> -87509/544, {17, 3327} -> 3/2, 
 {17, 3328} -> 119/16, {17, 3329} -> 2521/64, {17, 3330} -> 311/16, 
 {17, 3332} -> 349/64, {17, 3333} -> 834541/19584, 
 {17, 3334} -> -14488027/117504, {17, 3337} -> -147/16, {17, 3338} -> -95/24, 
 {17, 3339} -> 17/12, {17, 3340} -> -1/4, {17, 3341} -> -17/16, 
 {17, 3342} -> -90599785/117504, {17, 3344} -> -26533/2448, 
 {17, 3345} -> -11, {17, 3347} -> 3, {17, 3348} -> 3/8, {17, 3349} -> 13/8, 
 {17, 3352} -> 11, {17, 3354} -> 13/16, {17, 3355} -> -1/4, {17, 3357} -> -3, 
 {17, 3358} -> 26533/2448, {17, 3359} -> 319/48, {17, 3360} -> 628397/4896, 
 {17, 3362} -> 1181191/78336, {17, 3364} -> -588901/29376, 
 {17, 3365} -> 75679/117504, {17, 3366} -> -1535/32, {17, 3369} -> 9245/1088, 
 {17, 3370} -> 1535/64, {17, 3371} -> 8263/204, {17, 3373} -> 27/4, 
 {17, 3374} -> 1973/306, {17, 3375} -> -8263/408, {17, 3376} -> -111/8, 
 {17, 3379} -> 52/3, {17, 3380} -> -111/16, {17, 3381} -> -99/32, 
 {17, 3383} -> -105/8, {17, 3384} -> -6267/128, {17, 3385} -> 99/64, 
 {17, 3386} -> 23/64, {17, 3387} -> 121/2, {17, 3388} -> -35/2, 
 {17, 3389} -> -237115/19584, {17, 3390} -> 23/128, {17, 3391} -> 39/4, 
 {17, 3394} -> -725/32, {17, 3395} -> -39/8, {17, 3397} -> 39/2, 
 {17, 3398} -> -28633423/12288, {17, 3399} -> -60183/4096, {17, 3401} -> 2, 
 {17, 3402} -> 2538163/36864, {17, 3403} -> 56989/768, {17, 3406} -> 52/3, 
 {17, 3407} -> -111/16, {17, 3410} -> 57/32, {17, 3411} -> 345/16, 
 {17, 3413} -> 105/8, {17, 3414} -> 6267/128, {17, 3415} -> 99/64, 
 {17, 3417} -> -27/4, {17, 3418} -> -1973/306, {17, 3419} -> -8263/408, 
 {17, 3421} -> 389/512, {17, 3422} -> 15/8, {17, 3423} -> 33/2, 
 {17, 3424} -> -27/4, {17, 3425} -> -509293/26112, 
 {17, 3426} -> -248395/3264, {17, 3428} -> -31, {17, 3429} -> -4457597/4608, 
 {17, 3430} -> -30033/512, {17, 3431} -> 121/2, {17, 3432} -> -35/2, 
 {17, 3433} -> -237115/19584, {17, 3434} -> 23/128, {17, 3437} -> 1029/32, 
 {17, 3438} -> 345/16, {17, 3441} -> 725/32, {17, 3442} -> -39/8, 
 {17, 3445} -> -9245/1088, {17, 3446} -> 1535/64, {17, 3449} -> -8171/3264, 
 {17, 3450} -> -112279/3264, {17, 3452} -> 355/128, {17, 3453} -> -177/4, 
 {17, 3456} -> -3/16, {17, 3457} -> -9/80, {17, 3458} -> -9/8, 
 {17, 3459} -> 11/80, {17, 3460} -> -3/16, {17, 3461} -> 109/432, 
 {17, 3462} -> 41/240, {17, 3463} -> -27/80, {17, 3464} -> 9/16, 
 {17, 3465} -> -1/16, {17, 3466} -> -65/48, {17, 3468} -> 9/4, 
 {17, 3469} -> 9/4, {17, 3470} -> -15/4, {17, 3471} -> 27/5, 
 {17, 3472} -> 9/2, {17, 3473} -> -39/4, {17, 3474} -> -9/8, 
 {17, 3475} -> -17558317/9216, {17, 3476} -> 127/16, {17, 3477} -> -147/16, 
 {17, 3478} -> -23106119/27648, {17, 3479} -> 45/4, {17, 3481} -> -3, 
 {17, 3482} -> 77/4, {17, 3483} -> -9, {17, 3484} -> 27/16, 
 {17, 3485} -> -49/32, {17, 3486} -> -341/24, {17, 3487} -> 41/48, 
 {17, 3488} -> 65/12, {17, 3489} -> 426335/12288, 
 {17, 3490} -> 30663121/27648, {17, 3491} -> 315/8, {17, 3492} -> 35155/6528, 
 {17, 3493} -> 19835995/6144, {17, 3494} -> -515/96, 
 {17, 3495} -> -385927/1728, {17, 3496} -> 2019713/39168, 
 {17, 3497} -> 23261867/4700160, {17, 3498} -> 27/4, {17, 3500} -> 15/4, 
 {17, 3501} -> 4/3, {17, 3502} -> 81/5, {17, 3504} -> -9/2, 
 {17, 3505} -> 253/24, {17, 3506} -> 9, {17, 3507} -> 3/2, 
 {17, 3508} -> -381407/3072, {17, 3509} -> -7/4, {17, 3510} -> 227943/2048, 
 {17, 3511} -> 384863/4096, {17, 3512} -> 159344429/221184, 
 {17, 3513} -> -27/32, {17, 3514} -> 581837/6144, {17, 3515} -> 5/16, 
 {17, 3516} -> -3/16, {17, 3517} -> 7005095/55296, {17, 3518} -> -2, 
 {17, 3519} -> 19/64, {17, 3520} -> 30989/12288, {17, 3521} -> 6, 
 {17, 3522} -> 3/2, {17, 3523} -> 583/8, {17, 3524} -> 45/16, 
 {17, 3525} -> 75/8, {17, 3526} -> 45/64, {17, 3527} -> -99/8, 
 {17, 3528} -> -27/32, {18, 3} -> -254177/1024, {18, 5} -> -315059/1536, 
 {18, 6} -> -175731/256, {18, 7} -> 663/8, {18, 8} -> 495/64, 
 {18, 9} -> 13/2, {18, 10} -> -743899/3072, {18, 11} -> 3/64, 
 {18, 12} -> -289/32, {18, 13} -> 530665/384, {18, 15} -> 51/8, 
 {18, 17} -> -93/2, {18, 19} -> -1281/32, {18, 21} -> -3/4, 
 {18, 22} -> -399/128, {18, 23} -> 3/8, {18, 24} -> -9/4, 
 {18, 25} -> 5535/128, {18, 26} -> -35/8, {18, 27} -> 23/4, 
 {18, 28} -> 257/6, {18, 29} -> -3/8, {18, 30} -> 4603/96, 
 {18, 31} -> 175/48, {18, 32} -> 89/32, {18, 33} -> -21/4, 
 {18, 34} -> 353/32, {18, 35} -> 1067/96, {18, 36} -> -81/16, 
 {18, 37} -> -3089/48, {18, 38} -> 135/32, {18, 39} -> -194401/4608, 
 {18, 41} -> 326945/9216, {18, 42} -> 333707/2304, {18, 43} -> 1281/64, 
 {18, 44} -> 367/128, {18, 45} -> -73/48, {18, 46} -> 571823/18432, 
 {18, 47} -> -21/128, {18, 48} -> 529/192, {18, 49} -> -1039255/6144, 
 {18, 50} -> -385/32, {18, 51} -> 253/16, {18, 52} -> 431/24, 
 {18, 53} -> -33/32, {18, 54} -> 3529/384, {18, 55} -> 193/192, 
 {18, 56} -> 979/128, {18, 57} -> -231/16, {18, 58} -> 3883/128, 
 {18, 59} -> 16697/384, {18, 60} -> -891/64, {18, 61} -> -10427/192, 
 {18, 62} -> 27/8, {18, 63} -> -656173/4608, {18, 65} -> -8091/128, 
 {18, 66} -> -322295/1152, {18, 67} -> 427/16, {18, 68} -> 33/32, 
 {18, 69} -> 4/3, {18, 70} -> -170591/2304, {18, 71} -> -31/32, 
 {18, 72} -> 197/48, {18, 73} -> 2577811/4608, {18, 74} -> -105/16, 
 {18, 75} -> 69/8, {18, 77} -> -9/16, {18, 78} -> 27/64, {18, 79} -> 27/32, 
 {18, 80} -> 267/64, {18, 81} -> -63/8, {18, 82} -> 1059/64, 
 {18, 83} -> 2619/64, {18, 84} -> -243/32, {18, 85} -> -801/32, 
 {18, 86} -> -35, {18, 87} -> 46, {18, 88} -> 345/4, {18, 89} -> -3, 
 {18, 90} -> 9/4, {18, 91} -> 9/2, {18, 92} -> 89/4, {18, 93} -> -42, 
 {18, 94} -> 353/4, {18, 95} -> 132, {18, 96} -> -81/2, {18, 97} -> -267/2, 
 {18, 99} -> -74067/256, {18, 101} -> -5149/512, {18, 102} -> 8547/512, 
 {18, 104} -> -225/16, {18, 105} -> 12, {18, 106} -> 17983/64, 
 {18, 107} -> 1/16, {18, 108} -> 2, {18, 109} -> 109/64, {18, 111} -> 75/32, 
 {18, 114} -> -27/64, {18, 116} -> -99/64, {18, 117} -> -3/8, 
 {18, 118} -> 189/64, {18, 119} -> 141/64, {18, 120} -> 3/32, 
 {18, 121} -> -39/8, {18, 122} -> -35/8, {18, 123} -> 23/4, 
 {18, 124} -> -257/6, {18, 125} -> -3/8, {18, 126} -> -4549/96, 
 {18, 127} -> 803/48, {18, 128} -> 89/32, {18, 129} -> -21/4, 
 {18, 130} -> 353/32, {18, 131} -> 2323/96, {18, 132} -> -81/16, 
 {18, 133} -> 1487/48, {18, 134} -> 27/32, {18, 135} -> -806357/9216, 
 {18, 137} -> -23529/1024, {18, 138} -> -34411/576, {18, 139} -> 427/64, 
 {18, 140} -> -429/128, {18, 141} -> 43/48, {18, 142} -> 1092341/18432, 
 {18, 143} -> 215/128, {18, 144} -> 305/192, {18, 145} -> 2045047/18432, 
 {18, 146} -> 35/32, {18, 147} -> -23/16, {18, 148} -> -431/24, 
 {18, 149} -> 3/32, {18, 150} -> -3259/384, {18, 151} -> 6029/192, 
 {18, 152} -> -89/128, {18, 153} -> 21/16, {18, 154} -> -353/128, 
 {18, 155} -> -2411/384, {18, 156} -> 81/64, {18, 157} -> 2417/192, 
 {18, 159} -> -1390853/9216, {18, 161} -> -14119/2304, 
 {18, 162} -> -411391/9216, {18, 164} -> -109/64, {18, 165} -> -31/12, 
 {18, 166} -> 349/576, {18, 167} -> 111/64, {18, 168} -> 173/96, 
 {18, 169} -> 12869/64, {18, 182} -> -345/4, {18, 185} -> 345/4, 
 {18, 190} -> -105/32, {18, 191} -> 69/16, {18, 192} -> 157/4, 
 {18, 193} -> -9/32, {18, 194} -> 6907/128, {18, 195} -> -1901/64, 
 {18, 196} -> 267/128, {18, 197} -> -63/16, {18, 198} -> 1059/128, 
 {18, 199} -> -1237/128, {18, 200} -> -243/64, {18, 201} -> -4241/64, 
 {18, 202} -> 81/32, {18, 203} -> -176921/1024, {18, 205} -> -51359/3072, 
 {18, 206} -> -358891/1536, {18, 207} -> 1281/64, {18, 208} -> -45/128, 
 {18, 209} -> -5/16, {18, 210} -> 72581/6144, {18, 211} -> 159/128, 
 {18, 212} -> 191/64, {18, 213} -> 842409/2048, {18, 215} -> -17/4, 
 {18, 217} -> 511/16, {18, 219} -> 221/8, {18, 221} -> 1/2, 
 {18, 222} -> 133/64, {18, 223} -> -1/4, {18, 224} -> 3/2, 
 {18, 225} -> -1905/64, {18, 227} -> -115/12, {18, 228} -> -341/12, 
 {18, 229} -> -19/3, {18, 230} -> -19/3, {18, 231} -> 341/12, 
 {18, 232} -> 31693/1536, {18, 234} -> 338491/9216, {18, 235} -> 57681/256, 
 {18, 237} -> -37/64, {18, 238} -> -5/3, {18, 239} -> 409963/9216, 
 {18, 240} -> -17/64, {18, 241} -> 241/96, {18, 242} -> -376891/1152, 
 {18, 261} -> 35/8, {18, 262} -> -23/4, {18, 264} -> 3/8, {18, 265} -> -9/32, 
 {18, 266} -> -9/16, {18, 267} -> -89/32, {18, 268} -> 21/4, 
 {18, 269} -> -353/32, {18, 270} -> -873/32, {18, 271} -> 81/16, 
 {18, 272} -> 267/16, {18, 307} -> 27/8, {18, 308} -> -17/4, 
 {18, 309} -> 3/2, {18, 310} -> -371003/9792, {18, 311} -> -271/72, 
 {18, 312} -> 931103/9792, {18, 313} -> 37003/4896, {18, 314} -> -4153/192, 
 {18, 315} -> -3/4, {18, 316} -> 68083/816, {18, 317} -> 304867/4896, 
 {18, 318} -> 297/32, {18, 319} -> -11, {18, 320} -> 187/24, 
 {18, 321} -> -160043/13056, {18, 322} -> 6547/2304, 
 {18, 323} -> 339187/3264, {18, 324} -> 365291/3264, {18, 325} -> -153/256, 
 {18, 326} -> -1, {18, 327} -> 396145/3264, {18, 328} -> 104867/6528, 
 {18, 329} -> 81/16, {18, 330} -> -51/8, {18, 331} -> 21/2, 
 {18, 332} -> 16961/816, {18, 334} -> 317/34, {18, 335} -> 31689/272, 
 {18, 336} -> -3, {18, 337} -> -9/8, {18, 338} -> 25683/544, 
 {18, 339} -> -17879/816, {18, 340} -> 27, {18, 341} -> -34, 
 {18, 342} -> 47/3, {18, 343} -> 99655/1632, {18, 345} -> 2367509/4896, 
 {18, 346} -> 33953/816, {18, 347} -> 61/3, {18, 348} -> -2, 
 {18, 349} -> 1555/6, {18, 350} -> -102919/1632, {18, 351} -> 27/16, 
 {18, 352} -> 33/32, {18, 353} -> -21/4, {18, 354} -> 27/64, 
 {18, 356} -> -93/64, {18, 357} -> -15/8, {18, 358} -> 243/64, 
 {18, 359} -> 27/64, {18, 360} -> 93/32, {18, 362} -> 27/8, {18, 363} -> -7, 
 {18, 364} -> 10/3, {18, 365} -> 4395/544, {18, 366} -> -5429/288, 
 {18, 367} -> 32947/1632, {18, 368} -> 2743/68, {18, 369} -> 247/8, 
 {18, 370} -> -1/2, {18, 371} -> 1411/48, {18, 372} -> -57589/1632, 
 {18, 373} -> -27/32, {18, 374} -> -1, {18, 375} -> -3/8, 
 {18, 376} -> 371003/39168, {18, 377} -> -44965/2304, 
 {18, 378} -> -79687/4896, {18, 379} -> -78467/2448, {18, 380} -> -407/768, 
 {18, 381} -> -68083/3264, {18, 382} -> -148195/19584, {18, 384} -> -33/8, 
 {18, 389} -> 3/4, {18, 390} -> 399/128, {18, 391} -> -3/8, 
 {18, 393} -> 129/128, {18, 397} -> 33/2, {18, 399} -> -33/2, 
 {18, 402} -> 81/32, {18, 403} -> -9/8, {18, 404} -> 9/8, 
 {18, 405} -> -371003/13056, {18, 406} -> 6283/768, {18, 407} -> 54863/816, 
 {18, 408} -> 43051/1632, {18, 409} -> -3507/256, {18, 410} -> -3/8, 
 {18, 411} -> 68083/1088, {18, 412} -> 137465/3264, {18, 415} -> 349/144, 
 {18, 416} -> 349/144, {18, 417} -> 85/32, {18, 418} -> 1141/96, 
 {18, 419} -> -1141/96, {18, 421} -> 33/4, {18, 425} -> -3/2, 
 {18, 426} -> -399/64, {18, 427} -> 3/4, {18, 428} -> -129/64, 
 {18, 440} -> -27/8, {18, 441} -> 3/2, {18, 442} -> -10/3, 
 {18, 443} -> -4395/544, {18, 445} -> -49813/4896, {18, 446} -> -12383/272, 
 {18, 447} -> 4/3, {18, 448} -> 1/2, {18, 449} -> -1411/48, 
 {18, 450} -> 4667/544, {18, 485} -> 87/8, {18, 486} -> 39/8, 
 {18, 487} -> -2749/32, {18, 488} -> -6643/136, {18, 490} -> 46093/1632, 
 {18, 491} -> 8269/68, {18, 492} -> 3/4, {18, 493} -> -37/9, 
 {18, 494} -> 326/153, {18, 495} -> 70245/544, {18, 496} -> 155/32, 
 {18, 497} -> 151/16, {18, 499} -> -2783/128, {18, 500} -> -79189/2176, 
 {18, 501} -> -9/64, {18, 502} -> 518629/9792, {18, 503} -> 24705/272, 
 {18, 504} -> 115/128, {18, 505} -> -5627/1152, {18, 506} -> 2339/102, 
 {18, 507} -> 104009/2176, {18, 509} -> 171/32, {18, 510} -> -21/4, 
 {18, 511} -> -16567/1088, {18, 513} -> -4013/3264, {18, 514} -> 5909/136, 
 {18, 515} -> 9/64, {18, 516} -> -15/64, {18, 517} -> 5731/272, 
 {18, 518} -> 2039/136, {18, 519} -> -27, {18, 520} -> 47, {18, 521} -> -50, 
 {18, 522} -> -133/2, {18, 524} -> 192331/816, {18, 525} -> 2360/17, 
 {18, 526} -> -5/2, {18, 527} -> 11/2, {18, 528} -> 1501/48, {18, 529} -> 72, 
 {18, 530} -> -131/8, {18, 531} -> 91/8, {18, 533} -> 2249/32, 
 {18, 534} -> -13/32, {18, 535} -> 9/16, {18, 536} -> -1309/288, 
 {18, 537} -> 3/2, {18, 538} -> -61/32, {18, 539} -> -4201/288, 
 {18, 540} -> 9241/96, {18, 541} -> -2539/32, {18, 542} -> -561/32, 
 {18, 543} -> 51/16, {18, 545} -> 2743/128, {18, 546} -> 24991/2176, 
 {18, 547} -> 27/64, {18, 548} -> -30773/3264, {18, 549} -> -7963/272, 
 {18, 550} -> -153/128, {18, 551} -> -53959/1152, {18, 552} -> 402223/9792, 
 {18, 553} -> -75957/2176, {18, 554} -> -105/16, {18, 555} -> 231/32, 
 {18, 557} -> -9/16, {18, 558} -> -9/16, {18, 559} -> 27/32, 
 {18, 560} -> -39/16, {18, 561} -> 9/8, {18, 562} -> -3/16, 
 {18, 563} -> -63/16, {18, 564} -> 3/8, {18, 565} -> -189/32, 
 {18, 566} -> -39/16, {18, 568} -> 6, {18, 569} -> -51/32, 
 {18, 571} -> -255/32, {18, 572} -> 6, {18, 573} -> -63/32, 
 {18, 574} -> -6051/32, {18, 575} -> 3057/16, {18, 577} -> 417/32, 
 {18, 578} -> 39/32, {18, 580} -> -13037/128, {18, 581} -> -78849/2176, 
 {18, 582} -> -27/64, {18, 583} -> 65827/1088, {18, 584} -> 24195/272, 
 {18, 585} -> 135/128, {18, 586} -> 19471/384, {18, 587} -> -107443/3264, 
 {18, 588} -> 295531/2176, {18, 590} -> -1, {18, 591} -> 2533/48, 
 {18, 592} -> 104/9, {18, 593} -> 86/9, {18, 594} -> 217/16, 
 {18, 595} -> -2485/48, {18, 596} -> 105/8, {18, 597} -> -243/16, 
 {18, 598} -> 9/8, {18, 599} -> -27/16, {18, 600} -> 9/2, 
 {18, 604} -> 225/16, {18, 616} -> -27/8, {18, 626} -> 3/16, 
 {18, 627} -> -9/32, {18, 628} -> 3/32, {18, 629} -> 3/32, 
 {18, 630} -> -9/32, {18, 631} -> 3/16, {18, 632} -> 3/16, 
 {18, 633} -> -3/32, {18, 634} -> -3/32, {18, 635} -> -3/32, 
 {18, 636} -> -3/32, {18, 637} -> 3/16, {18, 638} -> -3/16, 
 {18, 639} -> -3/32, {18, 640} -> 9/32, {18, 641} -> 9/32, 
 {18, 642} -> -3/32, {18, 643} -> -3/16, {18, 644} -> 3/16, 
 {18, 645} -> -3/32, {18, 646} -> -3/32, {18, 647} -> -3/32, 
 {18, 648} -> -3/32, {18, 649} -> 3/16, {18, 651} -> -11/3, 
 {18, 652} -> -68657/4896, {18, 653} -> 68657/4896, {18, 654} -> -55/6, 
 {18, 655} -> 11/3, {18, 656} -> 55/6, {18, 657} -> 68657/4896, 
 {18, 674} -> -99/16, {18, 675} -> 99/16, {18, 680} -> 99/16, 
 {18, 695} -> -6, {18, 696} -> 6, {18, 697} -> 165/4, {18, 698} -> -33/4, 
 {18, 699} -> 15, {18, 700} -> -165/4, {18, 727} -> -539189/4096, 
 {18, 728} -> -2255/128, {18, 729} -> 1/16, {18, 730} -> 178647/4096, 
 {18, 731} -> -84, {18, 732} -> 1305/256, {18, 733} -> -1607/32, 
 {18, 734} -> 3727/16, {18, 735} -> -1741451/4096, {18, 736} -> 285/32, 
 {18, 737} -> -129/8, {18, 738} -> 3765743/12288, {18, 739} -> 21/4, 
 {18, 740} -> 283445/12288, {18, 741} -> -345/32, {18, 742} -> -171/16, 
 {18, 743} -> -431/16, {18, 744} -> 373507/6144, {18, 745} -> 469/48, 
 {18, 746} -> -45/4, {18, 747} -> 87/16, {18, 748} -> 60547/4096, 
 {18, 750} -> 115/4, {18, 752} -> -21/4, {18, 753} -> 21/4, 
 {18, 755} -> 477/16, {18, 756} -> -7853459/36864, 
 {18, 757} -> -3117377/12288, {18, 758} -> 61/3, {18, 759} -> -67/16, 
 {18, 760} -> -525/8, {18, 761} -> 1173/16, {18, 762} -> 3764591/36864, 
 {18, 764} -> 129/4, {18, 768} -> 1269439/36864, {18, 769} -> 549/512, 
 {18, 770} -> -128281/3072, {18, 771} -> 43/4, {18, 772} -> -43/2, 
 {18, 779} -> 57/16, {18, 780} -> -57/16, {18, 781} -> -41959/6144, 
 {18, 782} -> 66493/6144, {18, 786} -> 545/128, {18, 787} -> 25409/512, 
 {18, 788} -> -79403/3264, {18, 789} -> -283685/13056, {18, 790} -> 2987/64, 
 {18, 791} -> 1311/512, {18, 792} -> -4509/512, {18, 793} -> 115/32, 
 {18, 794} -> 327/256, {18, 795} -> 9125/512, {18, 796} -> 8221/1536, 
 {18, 797} -> 543/512, {18, 798} -> 1375/1024, {18, 802} -> 2047/64, 
 {18, 803} -> -2223/64, {18, 805} -> -14377/768, {18, 806} -> 83137/9792, 
 {18, 807} -> -2851/192, {18, 808} -> 23629/768, {18, 809} -> -15731/512, 
 {18, 810} -> 5/4, {18, 811} -> -273/64, {18, 816} -> 36973/2048, 
 {18, 817} -> -197/256, {18, 818} -> 437/128, {18, 821} -> -5/4, 
 {18, 825} -> -109/256, {18, 826} -> 349/256, {18, 827} -> -831/1024, 
 {18, 834} -> -395/64, {18, 835} -> 17269/128, {18, 836} -> -211/136, 
 {18, 837} -> -70813/408, {18, 838} -> 3273/128, {18, 839} -> -969/128, 
 {18, 840} -> 103/32, {18, 841} -> 537/32, {18, 842} -> 3239/128, 
 {18, 843} -> 6953/384, {18, 844} -> -1479/128, {18, 845} -> 613/32, 
 {18, 846} -> -1/8, {18, 847} -> -9, {18, 849} -> 329/16, 
 {18, 850} -> -289/16, {18, 852} -> -4435/96, {18, 853} -> -1849/1224, 
 {18, 854} -> 20591/192, {18, 855} -> -15811/128, {18, 856} -> -35/16, 
 {18, 857} -> 9/2, {18, 859} -> 3/2, {18, 861} -> -1205/64, 
 {18, 862} -> 1079/32, {18, 866} -> 3/4, {18, 867} -> 21/16, 
 {18, 868} -> 9/16, {18, 869} -> -241/32, {18, 870} -> 49/8, 
 {18, 871} -> -9/16, {18, 872} -> 3/16, {18, 873} -> -3/8, 
 {18, 874} -> -317189/3264, {18, 875} -> -39/32, {18, 876} -> -1607/32, 
 {18, 877} -> -62295/1088, {18, 878} -> 15389/1088, {18, 879} -> -345/32, 
 {18, 880} -> 104999/1632, {18, 881} -> 39/4, {18, 882} -> 142799/9792, 
 {18, 883} -> 115/4, {18, 885} -> -21/4, {18, 886} -> 21/4, 
 {18, 888} -> -33731/9792, {18, 889} -> -46135/3264, {18, 890} -> 61/3, 
 {18, 891} -> 165/16, {18, 892} -> -12559/3264, {18, 893} -> 129/4, 
 {18, 896} -> -196655/9792, {18, 897} -> -2139/544, {18, 898} -> -841/68, 
 {18, 901} -> -1833/544, {18, 905} -> 9/16, {18, 906} -> -57/128, 
 {18, 908} -> -451/128, {18, 909} -> -27/32, {18, 910} -> -3/64, 
 {18, 911} -> -9/64, {18, 912} -> 382/17, {18, 916} -> -3/4, 
 {18, 917} -> -9/4, {18, 918} -> -75/16, {18, 919} -> -3/32, 
 {18, 920} -> 11/4, {18, 921} -> -9/4, {18, 924} -> 9/32, {18, 927} -> -3, 
 {18, 930} -> 9/32, {18, 936} -> -105/32, {18, 937} -> -5655/256, 
 {18, 938} -> 45/64, {18, 939} -> 9/2, {18, 940} -> -27/64, 
 {18, 941} -> -129/64, {18, 942} -> 7/8, {18, 943} -> -9/4, 
 {18, 945} -> 15/8, {18, 947} -> 131/32, {18, 948} -> -43/32, 
 {18, 949} -> -59/16, {18, 951} -> -9/4, {18, 953} -> -21/32, 
 {18, 954} -> 1/4, {18, 956} -> 11/4, {18, 957} -> -21/16, 
 {18, 958} -> -3/16, {18, 959} -> -9/16, {18, 960} -> 3/16, {18, 963} -> 3, 
 {18, 968} -> 1/4, {18, 970} -> 15/4, {18, 971} -> 6, {18, 972} -> 3/4, 
 {18, 977} -> -5/4, {18, 1007} -> -3/8, {18, 1009} -> -3/8, 
 {18, 1010} -> -3/8, {18, 1011} -> 3/8, {18, 1013} -> -35/8, 
 {18, 1014} -> 101/16, {18, 1015} -> 89/32, {18, 1016} -> -21/4, 
 {18, 1017} -> 89/16, {18, 1018} -> 257/16, {18, 1019} -> -81/16, 
 {18, 1020} -> -359/32, {18, 1021} -> -359/32, {18, 1023} -> 9/16, 
 {18, 1024} -> 9/16, {18, 1025} -> -101/16, {18, 1026} -> -23/4, 
 {18, 1027} -> 89/32, {18, 1028} -> 89/32, {18, 1029} -> -145/32, 
 {18, 1030} -> 7/8, {18, 1031} -> -21/4, {18, 1032} -> -21/4, 
 {18, 1033} -> 21/4, {18, 1034} -> -35/8, {18, 1035} -> 521/16, 
 {18, 1036} -> -81/16, {18, 1037} -> -703/32, {18, 1038} -> 261/32, 
 {18, 1039} -> -35/8, {18, 1040} -> -81/16, {18, 1041} -> -1039/32, 
 {18, 1042} -> 413/32, {18, 1043} -> 81/16, {18, 1044} -> 69/4, 
 {18, 1048} -> 69/4, {18, 1049} -> 23/4, {18, 1051} -> 115/4, 
 {18, 1053} -> 35/8, {18, 1054} -> 499/48, {18, 1055} -> 35/4, 
 {18, 1056} -> 3/4, {18, 1057} -> 37/16, {18, 1058} -> -4, 
 {18, 1059} -> -145/16, {18, 1060} -> 21/2, {18, 1061} -> -307/16, 
 {18, 1062} -> -781/16, {18, 1063} -> 81/8, {18, 1064} -> 161/8, 
 {18, 1065} -> 323/24, {18, 1067} -> 27/8, {18, 1069} -> -1/3, 
 {18, 1070} -> 23/4, {18, 1071} -> 368507/4608, {18, 1072} -> 93/32, 
 {18, 1073} -> -307/96, {18, 1074} -> 2176481/2304, 
 {18, 1075} -> -2128061/3072, {18, 1081} -> 27/16, {18, 1082} -> 285/4, 
 {18, 1083} -> 837/16, {18, 1084} -> -27/4, {18, 1085} -> -10/3, 
 {18, 1086} -> -151/48, {18, 1087} -> 51/32, {18, 1088} -> -389/32, 
 {18, 1089} -> -1411/96, {18, 1090} -> 451/96, {18, 1092} -> 10/3, 
 {18, 1093} -> -61/4, {18, 1094} -> -10/3, {18, 1096} -> 53/32, 
 {18, 1097} -> -47/32, {18, 1098} -> 761741/2304, {18, 1099} -> -125027/1024, 
 {18, 1101} -> 125/32, {18, 1102} -> 311/32, {18, 1103} -> -37/8, 
 {18, 1104} -> -33/2, {18, 1105} -> 11/12, {18, 1106} -> 109/16, 
 {18, 1107} -> 7, {18, 1108} -> 11/2, {18, 1109} -> 21/2, 
 {18, 1111} -> -1485001/3072, {18, 1112} -> -337879/9216, 
 {18, 1114} -> -21/2, {18, 1115} -> -11/2, {18, 1117} -> 20/3, 
 {18, 1118} -> -138281/3072, {18, 1119} -> 3/4, {18, 1121} -> -7, 
 {18, 1122} -> -47/4, {18, 1123} -> -3/4, {18, 1124} -> -3, 
 {18, 1125} -> 25131709/36864, {18, 1127} -> 49583/3072, 
 {18, 1128} -> -1281/32, {18, 1129} -> 529/64, {18, 1130} -> 143/24, 
 {18, 1131} -> -236165/1152, {18, 1132} -> -227/64, {18, 1133} -> -137/24, 
 {18, 1134} -> -4263175/9216, {18, 1135} -> 1744733/27648, 
 {18, 1140} -> 427/16, {18, 1141} -> -147/16, {18, 1142} -> 101/2, 
 {18, 1143} -> 23/16, {18, 1144} -> -27/8, {18, 1145} -> -3361/72, 
 {18, 1146} -> -14681/1632, {18, 1147} -> -47/16, {18, 1148} -> -515/24, 
 {18, 1149} -> 3953/272, {18, 1150} -> 41611/9792, {18, 1151} -> 27/8, 
 {18, 1152} -> 2627/544, {18, 1153} -> 19/4, {18, 1154} -> 1411/48, 
 {18, 1155} -> -7251/272, {18, 1156} -> 22751/544, {18, 1157} -> 27/8, 
 {18, 1158} -> -215/32, {18, 1159} -> 511/96, {18, 1160} -> 568319/4608, 
 {18, 1161} -> 1074421/4608, {18, 1162} -> 35/8, {18, 1163} -> 165/32, 
 {18, 1164} -> -11/16, {18, 1165} -> -1075/64, {18, 1167} -> 151/8, 
 {18, 1168} -> -451/64, {18, 1169} -> 69/4, {18, 1171} -> -3603197/4608, 
 {18, 1172} -> -366269/768, {18, 1173} -> 69/4, {18, 1176} -> 6707/272, 
 {18, 1177} -> -2672575/9216, {18, 1178} -> 175/16, {18, 1180} -> -91/8, 
 {18, 1181} -> 3/4, {18, 1182} -> 81/8, {18, 1183} -> 3655729/18432, 
 {18, 1184} -> -81/16, {18, 1185} -> -101/4, {18, 1186} -> -7991/1088, 
 {18, 1187} -> 5619/544, {18, 1188} -> -540809/1536, {18, 1189} -> 553/64, 
 {18, 1190} -> -211/32, {18, 1191} -> -1276021/9216, {18, 1192} -> 32237/864, 
 {18, 1195} -> 9/4, {18, 1196} -> -9/4, {18, 1197} -> -9/8, 
 {18, 1199} -> -17/4, {18, 1200} -> 17/4, {18, 1201} -> 33/8, 
 {18, 1203} -> -9/16, {18, 1204} -> 411/8, {18, 1205} -> -411/16, 
 {18, 1206} -> 147/16, {18, 1207} -> 39/8, {18, 1208} -> 487/32, 
 {18, 1209} -> 595/64, {18, 1210} -> 21/2, {18, 1212} -> 1317/16, 
 {18, 1213} -> 427/16, {18, 1214} -> 23/4, {18, 1215} -> -21/2, 
 {18, 1216} -> -4, {18, 1218} -> 427/16, {18, 1220} -> -9/8, 
 {18, 1222} -> -22297/768, {18, 1224} -> -9/8, {18, 1225} -> 23/8, 
 {18, 1226} -> 527/128, {18, 1227} -> 63/16, {18, 1228} -> 685/64, 
 {18, 1229} -> -4765/128, {18, 1230} -> 4213/192, {18, 1231} -> -315/16, 
 {18, 1232} -> -27/8, {18, 1233} -> -134729/4896, {18, 1234} -> 17/4, 
 {18, 1235} -> -1411/48, {18, 1236} -> 3163/72, {18, 1237} -> -335743/4896, 
 {18, 1238} -> -27/8, {18, 1239} -> -79/32, {18, 1240} -> -2813/96, 
 {18, 1241} -> 28451/1632, {18, 1242} -> -959/192, {18, 1243} -> -9/32, 
 {18, 1244} -> 71/16, {18, 1245} -> 37/64, {18, 1246} -> 27/4, 
 {18, 1247} -> 2053/48, {18, 1248} -> 949/64, {18, 1249} -> 35/4, 
 {18, 1250} -> -7/16, {18, 1251} -> 115909/2448, {18, 1252} -> -81/32, 
 {18, 1253} -> -89/16, {18, 1254} -> -237/8, {18, 1255} -> 27/4, 
 {18, 1256} -> 11843/6528, {18, 1257} -> 27/4, {18, 1258} -> 335999/4896, 
 {18, 1259} -> -143945/9792, {18, 1260} -> -61/64, {18, 1261} -> 7327/96, 
 {18, 1262} -> -6769/2448, {18, 1263} -> 196141/9792, {18, 1265} -> 27/8, 
 {18, 1266} -> 11/2, {18, 1267} -> 1411/48, {18, 1268} -> -12581/1088, 
 {18, 1269} -> 65/384, {18, 1270} -> 17/4, {18, 1271} -> -3/2, 
 {18, 1272} -> -1411/48, {18, 1273} -> 11/2, {18, 1274} -> -10, 
 {18, 1275} -> 9/4, {18, 1276} -> 47/12, {18, 1277} -> 5/4, 
 {18, 1278} -> -11/2, {18, 1279} -> -4, {18, 1280} -> 14899/136, 
 {18, 1281} -> 25/12, {18, 1282} -> -10, {18, 1283} -> 21/2, 
 {18, 1284} -> -9/4, {18, 1285} -> -27/8, {18, 1286} -> 231887/26112, 
 {18, 1287} -> -27/8, {18, 1288} -> 315127/6528, {18, 1289} -> 19/8, 
 {18, 1290} -> -1411/48, {18, 1291} -> -16699/544, {18, 1292} -> -80095/1632, 
 {18, 1294} -> 35/8, {18, 1295} -> 83/16, {18, 1296} -> 93/2, 
 {18, 1297} -> -1457/64, {18, 1299} -> 545/24, {18, 1300} -> 11/64, 
 {18, 1301} -> -11/2, {18, 1302} -> -10, {18, 1303} -> -321/16, 
 {18, 1304} -> -599209/4608, {18, 1305} -> -405295/9216, {18, 1307} -> 11/2, 
 {18, 1309} -> 35/6, {18, 1310} -> -992939/4608, {18, 1311} -> -10, 
 {18, 1312} -> -169/16, {18, 1313} -> 321/16, {18, 1314} -> 3/8, 
 {18, 1315} -> -3/4, {18, 1316} -> 27/4, {18, 1317} -> 47407249/36864, 
 {18, 1318} -> -27/8, {18, 1319} -> -647/64, {18, 1320} -> -277/24, 
 {18, 1321} -> -6067775/9216, {18, 1322} -> 729689/27648, 
 {18, 1325} -> -37/4, {18, 1326} -> -407/64, {18, 1327} -> -3, 
 {18, 1328} -> -321/16, {18, 1329} -> 3/2, {18, 1330} -> 31/16, 
 {18, 1331} -> -1, {18, 1332} -> -25/32, {18, 1333} -> -229/16, 
 {18, 1334} -> 321/16, {18, 1335} -> 3, {18, 1336} -> 3/8, 
 {18, 1337} -> 39/4, {18, 1338} -> -35/8, {18, 1339} -> -2527/384, 
 {18, 1340} -> -35/8, {18, 1341} -> -47/8, {18, 1342} -> 129/32, 
 {18, 1343} -> 5501/192, {18, 1344} -> 315/16, {18, 1345} -> 11/2, 
 {18, 1346} -> -11/2, {18, 1349} -> -2/3, {18, 1350} -> 2, 
 {18, 1352} -> 11/2, {18, 1353} -> 1411/24, {18, 1354} -> 215/48, 
 {18, 1355} -> 81/8, {18, 1357} -> -11/2, {18, 1358} -> -19, {18, 1359} -> 9, 
 {18, 1360} -> 171/4, {18, 1361} -> 5611/768, {18, 1362} -> 39/8, 
 {18, 1363} -> 361/64, {18, 1364} -> -4669/192, {18, 1365} -> -27/4, 
 {18, 1366} -> -16, {18, 1369} -> -69/4, {18, 1371} -> -21/2, 
 {18, 1373} -> 10, {18, 1375} -> 357/16, {18, 1376} -> 159/8, 
 {18, 1377} -> 9879185/4608, {18, 1378} -> 27/8, {18, 1379} -> 400807/576, 
 {18, 1381} -> -69/4, {18, 1385} -> 21/2, {18, 1388} -> 27/4, 
 {18, 1389} -> -6979/272, {18, 1390} -> 27/8, {18, 1391} -> 2139991/1536, 
 {18, 1393} -> 10, {18, 1394} -> 35/4, {18, 1395} -> 175/8, 
 {18, 1397} -> -357/16, {18, 1398} -> 27/4, {18, 1399} -> 16, 
 {18, 1401} -> 65/4, {18, 1402} -> 3/4, {18, 1407} -> 219/16, 
 {18, 1408} -> -352211/576, {18, 1409} -> -9/4, {18, 1410} -> -16974943/9216, 
 {18, 1411} -> 5, {18, 1412} -> 2291071/55296, {18, 1413} -> -412175/12288, 
 {18, 1414} -> 525391/1728, {18, 1417} -> 3435259/4608, 
 {18, 1418} -> 4482233/18432, {18, 1419} -> 469775/3072, 
 {18, 1420} -> -343959/2048, {18, 1421} -> -469775/4096, 
 {18, 1422} -> -227237693/221184, {18, 1424} -> 35/16, {18, 1425} -> 3/16, 
 {18, 1426} -> 359/64, {18, 1427} -> -9/32, {18, 1428} -> -33/64, 
 {18, 1429} -> 21/8, {18, 1430} -> 15/64, {18, 1431} -> -505/64, 
 {18, 1432} -> 81/32, {18, 1433} -> 223/32, {18, 1434} -> -85/8, 
 {18, 1435} -> 51/16, {18, 1436} -> 496207/3072, {18, 1437} -> -27/32, 
 {18, 1438} -> 79/96, {18, 1439} -> -23/8, {18, 1440} -> 561287/4608, 
 {18, 1441} -> -67/32, {18, 1442} -> 29/6, {18, 1443} -> -1351903/1536, 
 {18, 1444} -> 1365911/6144, {18, 1445} -> -27/8, {18, 1446} -> -427/32, 
 {18, 1447} -> 645/136, {18, 1448} -> -5483/1088, {18, 1449} -> 30755/1536, 
 {18, 1450} -> -409/64, {18, 1451} -> -37/32, {18, 1452} -> -2972609/4608, 
 {18, 1453} -> 1645579/3072, {18, 1457} -> -427/32, {18, 1458} -> 9/32, 
 {18, 1459} -> -541/64, {18, 1460} -> -4065/64, {18, 1461} -> -1321/128, 
 {18, 1462} -> 27/8, {18, 1463} -> 164513/9792, {18, 1464} -> 451/192, 
 {18, 1465} -> -5/16, {18, 1466} -> 967/96, {18, 1467} -> -11807/1088, 
 {18, 1468} -> 5213/1224, {18, 1469} -> -27/16, {18, 1470} -> 173/32, 
 {18, 1471} -> -29/4, {18, 1472} -> -1411/96, {18, 1473} -> 10243/1088, 
 {18, 1474} -> -100237/4352, {18, 1475} -> -27/16, {18, 1476} -> -37/64, 
 {18, 1477} -> -167/96, {18, 1478} -> -8133817/9216, 
 {18, 1479} -> 4499383/18432, {18, 1480} -> -35/16, {18, 1481} -> -5/2, 
 {18, 1482} -> -341/32, {18, 1483} -> 1285/64, {18, 1484} -> -105/8, 
 {18, 1485} -> -2357/64, {18, 1486} -> -357/128, {18, 1487} -> 9/2, 
 {18, 1490} -> -9/8, {18, 1491} -> -6898555/18432, 
 {18, 1492} -> -637255/9216, {18, 1496} -> -23/4, 
 {18, 1497} -> -3883325/9216, {18, 1499} -> -23/2, {18, 1500} -> 9/8, 
 {18, 1501} -> -9/2, {18, 1502} -> 13/4, {18, 1504} -> -189/16, 
 {18, 1505} -> -26219899/18432, {18, 1506} -> 73/16, {18, 1507} -> -13/3, 
 {18, 1508} -> 680509/13824, {18, 1509} -> -5601407/27648, 
 {18, 1510} -> 5827/192, {18, 1511} -> 47/48, {18, 1512} -> -221/96, 
 {18, 1513} -> 1168849/13824, {18, 1514} -> 631/96, {18, 1515} -> 2233/192, 
 {18, 1516} -> 46700615/27648, {18, 1517} -> -11199481/27648, 
 {18, 1521} -> -3/8, {18, 1522} -> 3/8, {18, 1523} -> 3/4, 
 {18, 1524} -> -3/8, {18, 1525} -> 3/4, {18, 1530} -> 3/8, {18, 1531} -> 3/8, 
 {18, 1536} -> -115/8, {18, 1537} -> 115/16, {18, 1538} -> 3/8, 
 {18, 1540} -> -3/8, {18, 1541} -> 3/16, {18, 1543} -> -3/4, 
 {18, 1544} -> 15/16, {18, 1548} -> -9/8, {18, 1552} -> -9/8, 
 {18, 1553} -> -3/8, {18, 1556} -> -15/8, {18, 1560} -> -2637/64, 
 {18, 1565} -> 115/16, {18, 1569} -> 575/16, {18, 1570} -> -575/48, 
 {18, 1572} -> -35/8, {18, 1573} -> 89/32, {18, 1574} -> -21/4, 
 {18, 1575} -> 335/32, {18, 1576} -> -8305/96, {18, 1577} -> -81/16, 
 {18, 1578} -> -5845/32, {18, 1579} -> -907/32, {18, 1580} -> -89/32, 
 {18, 1581} -> -89/16, {18, 1582} -> 89/32, {18, 1584} -> 21/4, 
 {18, 1585} -> 21/2, {18, 1586} -> -21/4, {18, 1587} -> 35/8, 
 {18, 1588} -> -397/8, {18, 1589} -> 81/16, {18, 1590} -> 28, 
 {18, 1591} -> -715/64, {18, 1592} -> 35/4, {18, 1593} -> 81/8, 
 {18, 1594} -> -3065/32, {18, 1595} -> -7385/64, {18, 1596} -> -81/16, 
 {18, 1597} -> 795/32, {18, 1601} -> 795/32, {18, 1602} -> 5995/96, 
 {18, 1604} -> 6103/96, {18, 1606} -> -35/8, {18, 1607} -> -5001/32, 
 {18, 1608} -> 35/4, {18, 1609} -> 12619/96, {18, 1610} -> -89/16, 
 {18, 1611} -> 21/2, {18, 1612} -> -715/32, {18, 1613} -> 359/12, 
 {18, 1614} -> 81/8, {18, 1615} -> 4825/32, {18, 1616} -> -4465/144, 
 {18, 1618} -> -89/32, {18, 1619} -> 21/4, {18, 1620} -> -9/16, 
 {18, 1622} -> -335/32, {18, 1623} -> -9/32, {18, 1625} -> 12865/96, 
 {18, 1626} -> 7945/96, {18, 1627} -> 81/16, {18, 1629} -> -2383/48, 
 {18, 1632} -> -2383/48, {18, 1633} -> 155/48, {18, 1636} -> -1337/48, 
 {18, 1638} -> 35/8, {18, 1639} -> 8191/144, {18, 1640} -> 35/8, 
 {18, 1641} -> -89/32, {18, 1642} -> 21/4, {18, 1643} -> -353/32, 
 {18, 1644} -> 2023/32, {18, 1645} -> 81/16, {18, 1646} -> 141/4, 
 {18, 1647} -> 5243/144, {18, 1648} -> -89/32, {18, 1649} -> 89/32, 
 {18, 1650} -> -89/64, {18, 1651} -> 89/16, {18, 1652} -> -445/64, 
 {18, 1654} -> 267/32, {18, 1656} -> 267/32, {18, 1657} -> 89/32, 
 {18, 1658} -> 445/32, {18, 1660} -> -5/96, {18, 1663} -> -7/8, 
 {18, 1664} -> -35/24, {18, 1665} -> 21/4, {18, 1666} -> -21/4, 
 {18, 1667} -> 21/8, {18, 1668} -> -21/2, {18, 1669} -> 105/8, 
 {18, 1670} -> -63/4, {18, 1671} -> -63/4, {18, 1672} -> -21/4, 
 {18, 1673} -> -105/4, {18, 1674} -> 227/64, {18, 1675} -> -115/16, 
 {18, 1676} -> -575/48, {18, 1678} -> 35/8, {18, 1679} -> 81/16, 
 {18, 1680} -> 2113/32, {18, 1681} -> -3511/64, {18, 1682} -> -311/16, 
 {18, 1683} -> 115/16, {18, 1684} -> 1059/32, {18, 1688} -> 1059/32, 
 {18, 1689} -> 353/32, {18, 1691} -> 1765/32, {18, 1694} -> -35/8, 
 {18, 1695} -> -11845/192, {18, 1696} -> 35/16, {18, 1697} -> -1579/64, 
 {18, 1698} -> 311/32, {18, 1699} -> 885/16, {18, 1700} -> -3359/192, 
 {18, 1702} -> -81/8, {18, 1704} -> 5689/96, {18, 1709} -> 5689/96, 
 {18, 1710} -> -325/96, {18, 1713} -> 13351/96, {18, 1716} -> -35/4, 
 {18, 1717} -> 2911/96, {18, 1718} -> 175/16, {18, 1719} -> 405/32, 
 {18, 1720} -> 4093/32, {18, 1721} -> -6599/192, {18, 1723} -> -243/16, 
 {18, 1725} -> -243/16, {18, 1726} -> -81/16, {18, 1728} -> -405/16, 
 {18, 1732} -> 223/64, {18, 1733} -> -115/16, {18, 1734} -> -575/48, 
 {18, 1736} -> -105/8, {18, 1737} -> -963/16, {18, 1743} -> -105/8, 
 {18, 1744} -> -963/16, {18, 1745} -> -35/8, {18, 1746} -> -3785/48, 
 {18, 1750} -> -175/8, {18, 1751} -> -6989/48, {18, 1761} -> -345/16, 
 {18, 1763} -> 35/24, {18, 1765} -> 3103/96, {18, 1766} -> 8969/96, 
 {18, 1774} -> 97687/192, {18, 1777} -> -3/16, {18, 1778} -> 3/16, 
 {18, 1779} -> -115/16, {18, 1780} -> -3/16, {18, 1781} -> -3/8, 
 {18, 1783} -> 127/16, {18, 1784} -> -115/32, {18, 1785} -> -35/16, 
 {18, 1786} -> 6955/192, {18, 1787} -> 89/64, {18, 1788} -> -21/8, 
 {18, 1789} -> 181/32, {18, 1790} -> 11377/192, {18, 1791} -> -81/32, 
 {18, 1792} -> 12857/96, {18, 1793} -> -15989/192, {18, 1794} -> 35/16, 
 {18, 1795} -> -89/64, {18, 1796} -> 21/8, {18, 1797} -> -335/64, 
 {18, 1798} -> -1967/192, {18, 1799} -> 81/32, {18, 1800} -> 719/32, 
 {18, 1801} -> -1709/32, {18, 1802} -> 89/64, {18, 1803} -> 89/32, 
 {18, 1804} -> -33/16, {18, 1805} -> 7/8, {18, 1806} -> -21/8, 
 {18, 1807} -> -21/4, {18, 1808} -> 283/16, {18, 1809} -> -115/32, 
 {18, 1810} -> -35/16, {18, 1811} -> 1579/64, {18, 1812} -> -311/32, 
 {18, 1813} -> -743/32, {18, 1814} -> 123/64, {18, 1815} -> -35/8, 
 {18, 1816} -> -81/16, {18, 1817} -> -94, {18, 1818} -> -931/32, 
 {18, 1819} -> 277/16, {18, 1820} -> -115/32, {18, 1821} -> 523/24, 
 {18, 1826} -> 523/24, {18, 1827} -> 2579/24, {18, 1830} -> 2579/24, 
 {18, 1833} -> 35/4, {18, 1834} -> -23/288, {18, 1835} -> -385/48, 
 {18, 1836} -> 41/24, {18, 1837} -> 10937/576, {18, 1838} -> -23059/288, 
 {18, 1839} -> 513/64, {18, 1840} -> -347/48, {18, 1841} -> 4343/192, 
 {18, 1842} -> -12383/576, {18, 1843} -> -661/96, {18, 1844} -> -22627/288, 
 {18, 1845} -> 18217/144, {18, 1851} -> -1281/32, {18, 1852} -> 9/16, 
 {18, 1853} -> -1275/32, {18, 1854} -> -3/32, {18, 1856} -> 10/3, 
 {18, 1857} -> 703/192, {18, 1858} -> 79155/1088, {18, 1859} -> -235/32, 
 {18, 1860} -> 123059/1632, {18, 1861} -> -224375/6528, {18, 1862} -> -65/24, 
 {18, 1864} -> 139/8, {18, 1865} -> -43/6, {18, 1866} -> -81/16, 
 {18, 1867} -> -165/64, {18, 1868} -> -47/8, {18, 1869} -> -2485651/4608, 
 {18, 1870} -> -151097/768, {18, 1871} -> -6643/136, {18, 1872} -> 6949/272, 
 {18, 1873} -> -27439/2176, {18, 1875} -> -1741/96, {18, 1876} -> 221/32, 
 {18, 1877} -> -26045/544, {18, 1878} -> -11/2, {18, 1879} -> -9/8, 
 {18, 1881} -> -3620477/4608, {18, 1882} -> 5310251/9216, {18, 1883} -> -9/8, 
 {18, 1886} -> 11/2, {18, 1888} -> -20/3, {18, 1889} -> 6381/1024, 
 {18, 1890} -> -3/4, {18, 1891} -> 26045/544, {18, 1892} -> 97/8, 
 {18, 1893} -> -135/16, {18, 1894} -> 26795377/208896, {18, 1895} -> 135/32, 
 {18, 1896} -> 1275/64, {18, 1897} -> -575/384, {18, 1898} -> -51/16, 
 {18, 1899} -> 9431165/18432, {18, 1900} -> -105/128, {18, 1901} -> 1159/192, 
 {18, 1902} -> -5590687/18432, {18, 1903} -> 2621977/27648, 
 {18, 1906} -> -9/4, {18, 1907} -> 27/32, {18, 1908} -> -9/16, 
 {18, 1909} -> 81/32, {18, 1910} -> 63/64, {18, 1912} -> 3/2, 
 {18, 1918} -> -2211/64, {18, 1919} -> 1305/64, {18, 1921} -> -15/32, 
 {18, 1922} -> -45/64, {18, 1923} -> 3/2, {18, 1924} -> -3/8, 
 {18, 1925} -> -9/16, {18, 1926} -> -345/4, {18, 1927} -> 1317/16, 
 {18, 1929} -> -3/8, {18, 1930} -> 345/4, {18, 1931} -> -3/2, 
 {18, 1934} -> 9/16, {18, 1938} -> -2871/128, {18, 1940} -> 9/8, 
 {18, 1941} -> -3/2, {18, 1942} -> -351/128, {18, 1943} -> 3/32, 
 {18, 1944} -> -21/8, {18, 1945} -> 10143/128, {18, 1946} -> 91/16, 
 {18, 1949} -> -24501/136, {18, 1950} -> -3/2, {18, 1951} -> -24705/136, 
 {18, 1952} -> 133/12, {18, 1953} -> -267/64, {18, 1954} -> 47/16, 
 {18, 1955} -> -961/96, {18, 1956} -> 1613/384, {18, 1957} -> -417/16, 
 {18, 1958} -> 970183/4896, {18, 1959} -> -4637713/9792, 
 {18, 1960} -> -2169199/19584, {18, 1961} -> 13, {18, 1962} -> 180079/1224, 
 {18, 1963} -> -5533/36, {18, 1964} -> 67873/2448, {18, 1967} -> 41/4, 
 {18, 1968} -> 109/64, {18, 1972} -> -37/3, {18, 1973} -> -9/8, 
 {18, 1974} -> -67873/2448, {18, 1975} -> 4979/32, {18, 1976} -> -3/4, 
 {18, 1977} -> 61/16, {18, 1978} -> -25359043/117504, {18, 1979} -> 161/32, 
 {18, 1980} -> 77311/816, {18, 1981} -> 223/128, {18, 1982} -> -1344329/9792, 
 {18, 1983} -> 450151/9792, {18, 1984} -> 656185/9792, 
 {18, 1985} -> 866041/9792, {18, 1988} -> 535/64, {18, 1989} -> -247/48, 
 {18, 1990} -> 8269/68, {18, 1991} -> -8065/136, {18, 1992} -> 7963/272, 
 {18, 1995} -> 8167/68, {18, 1996} -> -11, {18, 1997} -> -3/2, 
 {18, 1998} -> 49/6, {18, 1999} -> 47/12, {18, 2000} -> -5, 
 {18, 2001} -> 3/2, {18, 2002} -> 11, {18, 2003} -> -3/2, 
 {18, 2004} -> -67/6, {18, 2005} -> 49/6, {18, 2006} -> -8167/68, 
 {18, 2009} -> -47759/1224, {18, 2011} -> -3/4, {18, 2013} -> 565/48, 
 {18, 2014} -> -641/144, {18, 2017} -> 23/32, {18, 2018} -> -49/8, 
 {18, 2019} -> 269/128, {18, 2021} -> -211/32, {18, 2022} -> -25/32, 
 {18, 2023} -> 67/32, {18, 2024} -> -399/64, {18, 2025} -> 49/6, 
 {18, 2026} -> 9/8, {18, 2027} -> -864025/4608, {18, 2028} -> 394867/1536, 
 {18, 2030} -> 399/64, {18, 2032} -> -20/3, {18, 2033} -> -152/3, 
 {18, 2034} -> 49/6, {18, 2035} -> -3/4, {18, 2036} -> -9/8, 
 {18, 2037} -> -67/32, {18, 2038} -> -3/8, {18, 2039} -> 3/4, 
 {18, 2040} -> -81/16, {18, 2041} -> -26306417/27648, {18, 2042} -> 81/32, 
 {18, 2043} -> 35/128, {18, 2044} -> 271/64, {18, 2045} -> 2952869/6144, 
 {18, 2046} -> -39933/2048, {18, 2048} -> 24, {18, 2049} -> 903953/4896, 
 {18, 2050} -> -36721/816, {18, 2051} -> 47477/288, {18, 2052} -> 3/4, 
 {18, 2053} -> 9/8, {18, 2054} -> 3/2, {18, 2055} -> -39/64, 
 {18, 2057} -> -3/4, {18, 2058} -> 5/8, {18, 2059} -> -21/8, 
 {18, 2060} -> -9/8, {18, 2061} -> -47477/288, {18, 2062} -> 99/8, 
 {18, 2063} -> 4047/32, {18, 2064} -> -297/16, 
 {18, 2065} -> -10529653/117504, {18, 2066} -> 561/32, 
 {18, 2067} -> -143065/4896, {18, 2068} -> -83309/1224, 
 {18, 2069} -> 13543/128, {18, 2071} -> 24589/1224, {18, 2072} -> 11/2, 
 {18, 2073} -> -9/4, {18, 2075} -> -13/6, {18, 2076} -> 125/32, 
 {18, 2078} -> 9/4, {18, 2079} -> -11/2, {18, 2082} -> 1/2, 
 {18, 2085} -> -24589/1224, {18, 2086} -> 4471/32, {18, 2087} -> 4023/32, 
 {18, 2088} -> 39/4, {18, 2089} -> 1813273/6528, {18, 2090} -> -183/16, 
 {18, 2091} -> -17897/96, {18, 2092} -> 6023/96, {18, 2093} -> 113/8, 
 {18, 2094} -> -18053/544, {18, 2096} -> 11/2, {18, 2098} -> 9/8, 
 {18, 2100} -> 5841/64, {18, 2102} -> -49/6, {18, 2104} -> -9/8, 
 {18, 2105} -> 159/8, {18, 2106} -> 4097465/2304, 
 {18, 2107} -> -3601667/4608, {18, 2109} -> 9/8, {18, 2113} -> -5841/64, 
 {18, 2115} -> -11/2, {18, 2117} -> 20/3, {18, 2119} -> 1189/12, 
 {18, 2121} -> -49/6, {18, 2122} -> 3/4, {18, 2124} -> 9/8, 
 {18, 2125} -> -113/8, {18, 2126} -> 18053/544, {18, 2127} -> 27/4, 
 {18, 2128} -> 1/4, {18, 2129} -> -3/2, {18, 2134} -> -231/16, 
 {18, 2135} -> -165037/4608, {18, 2136} -> 3673/32, 
 {18, 2137} -> -2877601/9216, {18, 2138} -> 5/16, {18, 2139} -> 726325/13824, 
 {18, 2140} -> -3334157/36864, {18, 2141} -> 64677097/1253376, 
 {18, 2144} -> 454231/4608, {18, 2145} -> 32501/2048, 
 {18, 2146} -> 1074893/9216, {18, 2147} -> -855947/6144, 
 {18, 2148} -> -1074893/12288, {18, 2149} -> 102036067/221184, 
 {18, 2150} -> -121/4, {18, 2151} -> 27/32, {18, 2152} -> 1281/64, 
 {18, 2153} -> -41201/1088, {18, 2154} -> -73/48, 
 {18, 2155} -> -1570549/18432, {18, 2156} -> -206/17, 
 {18, 2157} -> 23465/816, {18, 2158} -> -33281987/313344, 
 {18, 2159} -> 210295/2048, {18, 2161} -> -9/64, {18, 2163} -> 1281/64, 
 {18, 2164} -> -27/64, {18, 2165} -> -3/16, {18, 2166} -> 1455/32, 
 {18, 2167} -> -1473/32, {18, 2168} -> 47/32, {18, 2169} -> 24705/272, 
 {18, 2170} -> 35/64, {18, 2171} -> 3101923/19584, {18, 2172} -> -71653/816, 
 {18, 2173} -> 3608177/19584, {18, 2174} -> 31625/4896, 
 {18, 2176} -> -439/128, {18, 2177} -> 8065/272, {18, 2178} -> -8167/136, 
 {18, 2179} -> 149015/2176, {18, 2180} -> -139/32, {18, 2181} -> 81/32, 
 {18, 2182} -> 43/16, {18, 2183} -> 27/16, {18, 2184} -> 3377723/6144, 
 {18, 2185} -> -320723/6144, {18, 2186} -> 33/32, {18, 2187} -> -168479/1632, 
 {18, 2188} -> 539209/6528, {18, 2189} -> 58769/1152, {18, 2190} -> 19/16, 
 {18, 2191} -> -2784989/9792, {18, 2192} -> 877427/9792, {18, 2193} -> 67/4, 
 {18, 2194} -> -11/4, {18, 2195} -> -789/16, {18, 2197} -> -2965853/18432, 
 {18, 2198} -> -15/2, {18, 2200} -> 789/16, {18, 2201} -> 11/4, 
 {18, 2203} -> -4933/1024, {18, 2206} -> -67/4, {18, 2207} -> -1/8, 
 {18, 2208} -> 3/4, {18, 2209} -> 59/16, {18, 2210} -> 300197059/2506752, 
 {18, 2211} -> -113/16, {18, 2212} -> 402325/58752, {18, 2213} -> 441/32, 
 {18, 2214} -> -3582127/58752, {18, 2215} -> -51161/816, 
 {18, 2216} -> -51543/1024, {18, 2217} -> -270977/3456, 
 {18, 2218} -> 789367/9792, {18, 2219} -> -96507637/940032, 
 {18, 2220} -> 6392693/221184, {18, 2224} -> 371003/6528, 
 {18, 2225} -> -267/64, {18, 2226} -> -380081/6528, 
 {18, 2227} -> -371003/13056, {18, 2228} -> -371003/9792, {18, 2229} -> 63/8, 
 {18, 2231} -> 396707/9792, {18, 2233} -> -1023/64, {18, 2234} -> 1661/19584, 
 {18, 2235} -> -109679/39168, {18, 2236} -> 105/16, {18, 2237} -> 243/32, 
 {18, 2238} -> 22289/96, {18, 2239} -> 13145/384, {18, 2240} -> 81/32, 
 {18, 2243} -> -4639/48, {18, 2246} -> 427/16, {18, 2247} -> -4639/48, 
 {18, 2248} -> 5995/96, {18, 2251} -> 371003/9792, {18, 2254} -> 9/8, 
 {18, 2255} -> 35/16, {18, 2256} -> 414193/29376, {18, 2257} -> -35/32, 
 {18, 2258} -> -361925/13056, {18, 2259} -> 345299/19584, 
 {18, 2260} -> -262985/39168, {18, 2261} -> 1181/16, {18, 2262} -> -81/64, 
 {18, 2263} -> 2445989/39168, {18, 2264} -> -57745/6528, {18, 2266} -> 27/8, 
 {18, 2267} -> 175121/4896, {18, 2268} -> -1/2, {18, 2269} -> 15439/408, 
 {18, 2270} -> 438119/4896, {18, 2271} -> 1333997/19584, {18, 2272} -> 27/8, 
 {18, 2273} -> 97/32, {18, 2274} -> 2759/96, {18, 2275} -> 68899/2176, 
 {18, 2276} -> -16769/768, {18, 2277} -> 15/32, {18, 2278} -> -45111/544, 
 {18, 2279} -> -34741/1088, {18, 2280} -> -27/8, {18, 2281} -> 328261/4896, 
 {18, 2282} -> -21637/612, {18, 2283} -> -3433/272, {18, 2284} -> 267/32, 
 {18, 2285} -> 3/2, {18, 2286} -> 5/64, {18, 2287} -> 267/32, 
 {18, 2288} -> 3433/272, {18, 2290} -> 19393/1224, {18, 2291} -> -9/4, 
 {18, 2292} -> 89/16, {18, 2293} -> 56645/544, {18, 2294} -> -3/4, 
 {18, 2295} -> 81/8, {18, 2296} -> -1498525/29376, {18, 2297} -> -27/8, 
 {18, 2298} -> -110987/2176, {18, 2299} -> -742861/39168, 
 {18, 2300} -> -77387/2176, {18, 2301} -> -374371/4896, 
 {18, 2302} -> 2821331/39168, {18, 2303} -> 3981317/58752, 
 {18, 2305} -> -27/8, {18, 2306} -> -19/4, {18, 2307} -> -1375/48, 
 {18, 2308} -> -346973/9792, {18, 2309} -> 318617/9792, {18, 2310} -> -3/4, 
 {18, 2311} -> 137/8, {18, 2312} -> -147/16, {18, 2313} -> 39299/272, 
 {18, 2314} -> 39163/1632, {18, 2315} -> -308687/1632, {18, 2316} -> -63/4, 
 {18, 2317} -> -212783/9792, {18, 2319} -> -5/4, {18, 2320} -> -63/4, 
 {18, 2321} -> 308687/1632, {18, 2322} -> 371003/9792, 
 {18, 2323} -> -177025/3264, {18, 2324} -> 3, {18, 2325} -> -212783/9792, 
 {18, 2326} -> -21/2, {18, 2327} -> 2853/68, {18, 2328} -> 27/8, 
 {18, 2329} -> -418759/29376, {18, 2330} -> -27/16, 
 {18, 2331} -> -478141/19584, {18, 2332} -> 5/8, {18, 2333} -> 20249/408, 
 {18, 2334} -> 380823/2176, {18, 2335} -> -88363/918, {18, 2337} -> -35/8, 
 {18, 2338} -> -21/4, {18, 2339} -> -925/16, {18, 2340} -> 5909/128, 
 {18, 2341} -> -5/6, {18, 2342} -> 3/64, {18, 2343} -> 73/16, 
 {18, 2344} -> 1059/32, {18, 2345} -> -212783/9792, {18, 2346} -> -9/16, 
 {18, 2347} -> 1767/64, {18, 2348} -> -389599/9216, {18, 2349} -> 1059/32, 
 {18, 2350} -> -73/16, {18, 2351} -> -15497/816, {18, 2352} -> -655609/2304, 
 {18, 2353} -> -212783/9792, {18, 2354} -> 181/8, {18, 2355} -> 9/16, 
 {18, 2356} -> -3/8, {18, 2357} -> -3/4, {18, 2358} -> -27/16, 
 {18, 2359} -> -859043365/1880064, {18, 2360} -> 27/32, 
 {18, 2361} -> 1657/128, {18, 2362} -> 53/192, {18, 2363} -> 3663583/18432, 
 {18, 2364} -> -496819/55296, {18, 2366} -> 36109/544, {18, 2367} -> 27/64, 
 {18, 2368} -> 15/16, {18, 2369} -> 6601/96, {18, 2370} -> -9/16, 
 {18, 2372} -> 85/64, {18, 2373} -> 6601/96, {18, 2375} -> -15/16, 
 {18, 2376} -> 1, {18, 2377} -> -3/8, {18, 2378} -> 11395/96, 
 {18, 2379} -> 9/16, {18, 2380} -> -3/8, {18, 2381} -> 25909/544, 
 {18, 2382} -> 245/16, {18, 2383} -> 2357803/19584, {18, 2384} -> -245/32, 
 {18, 2385} -> 8747/544, {18, 2386} -> -68123/544, {18, 2387} -> 129185/2176, 
 {18, 2389} -> -26045/544, {18, 2390} -> -1315/16, {18, 2391} -> -243/16, 
 {18, 2392} -> -3/2, {18, 2393} -> 147/32, {18, 2394} -> -243/16, 
 {18, 2395} -> 1315/16, {18, 2396} -> -1501/24, {18, 2397} -> -3/8, 
 {18, 2398} -> -81/8, {18, 2399} -> 26045/544, {18, 2400} -> 53109/544, 
 {18, 2401} -> 26317/544, {18, 2403} -> 1796705/29376, {18, 2404} -> 27/16, 
 {18, 2405} -> 48187/1224, {18, 2406} -> -449381/29376, 
 {18, 2407} -> 26045/544, {18, 2408} -> -27/4, {18, 2409} -> 10525/816, 
 {18, 2410} -> -105/8, {18, 2411} -> 65/96, {18, 2413} -> 212783/9792, 
 {18, 2414} -> 9/16, {18, 2416} -> 3620477/2304, {18, 2417} -> 27/8, 
 {18, 2418} -> -344767/1536, {18, 2419} -> -105/8, {18, 2420} -> 65/96, 
 {18, 2424} -> 27/4, {18, 2425} -> -10525/816, {18, 2426} -> -27/4, 
 {18, 2427} -> 5891/136, {18, 2429} -> 657337/1152, 
 {18, 2430} -> 212783/9792, {18, 2431} -> -35/4, {18, 2432} -> -543/16, 
 {18, 2433} -> -9/16, {18, 2434} -> -26045/544, {18, 2435} -> 27/4, 
 {18, 2436} -> 2833/136, {18, 2438} -> -685303/2304, 
 {18, 2439} -> -277349/3264, {18, 2440} -> -8939629/4608, 
 {18, 2441} -> 49/16, {18, 2442} -> 2992343/55296, 
 {18, 2443} -> -36554269/313344, {18, 2444} -> -39451/34816, 
 {18, 2445} -> 5982305/4608, {18, 2446} -> 364651/1152, 
 {18, 2447} -> 356639/1536, {18, 2448} -> -22405/1024, 
 {18, 2449} -> -356639/2048, {18, 2450} -> 536291659/313344, 
 {18, 2452} -> -35/32, {18, 2453} -> 89/128, {18, 2454} -> -21/16, 
 {18, 2455} -> 1207/128, {18, 2456} -> -39853/384, {18, 2457} -> -81/64, 
 {18, 2458} -> 181/48, {18, 2459} -> -3653/128, {18, 2460} -> -27/16, 
 {18, 2461} -> 86179/9792, {18, 2462} -> 59659/6528, {18, 2463} -> 585/128, 
 {18, 2464} -> 101363/9792, {18, 2465} -> -68131/2448, 
 {18, 2466} -> 46333/19584, {18, 2467} -> -27/16, {18, 2468} -> -4225/544, 
 {18, 2469} -> -137/16, {18, 2470} -> -46983/544, {18, 2471} -> -293179/9792, 
 {18, 2472} -> -179953/2448, {18, 2473} -> 27/32, {18, 2474} -> 1337/64, 
 {18, 2475} -> 5/12, {18, 2476} -> 2707907/6144, {18, 2477} -> -484805/4608, 
 {18, 2478} -> -245/32, {18, 2479} -> -279/32, {18, 2480} -> -10207/96, 
 {18, 2481} -> 3471/64, {18, 2483} -> -162445/2448, 
 {18, 2484} -> -138433/9792, {18, 2485} -> 16379/1088, 
 {18, 2486} -> -2395/96, {18, 2488} -> -2007/128, {18, 2489} -> 771589/9216, 
 {18, 2490} -> -2395/96, {18, 2492} -> -16379/1088, {18, 2493} -> -5755/272, 
 {18, 2494} -> -1173/1024, {18, 2495} -> 9/16, {18, 2497} -> -721/68, 
 {18, 2498} -> -27/8, {18, 2499} -> 5237933/117504, {18, 2500} -> 27/8, 
 {18, 2501} -> -3023/1152, {18, 2502} -> 393205/29376, 
 {18, 2503} -> 2151421/29376, {18, 2504} -> -3635417/27648, 
 {18, 2505} -> 29443/1152, {18, 2506} -> 1455937/29376, 
 {18, 2507} -> -9345761/156672, {18, 2508} -> 6884369/626688, 
 {18, 2510} -> 9895/204, {18, 2512} -> -36275/544, {18, 2513} -> 2405/1152, 
 {18, 2514} -> -81/16, {18, 2515} -> 3/4, {18, 2516} -> -68083/544, 
 {18, 2517} -> -1229921/6528, {18, 2518} -> 143153/2176, 
 {18, 2519} -> 165/64, {18, 2520} -> 213/128, {18, 2521} -> 68389/544, 
 {18, 2525} -> 1745/96, {18, 2528} -> 89/32, {18, 2531} -> -408865/4896, 
 {18, 2532} -> -4189/576, {18, 2533} -> 1745/96, {18, 2534} -> 9/16, 
 {18, 2535} -> 81/16, {18, 2536} -> 57386663/470016, {18, 2537} -> 81/32, 
 {18, 2538} -> 301885/19584, {18, 2539} -> -6225019/39168, 
 {18, 2540} -> -51/64, {18, 2541} -> 68389/1088, {18, 2542} -> 458971/2448, 
 {18, 2543} -> 2677403/39168, {18, 2545} -> 27/8, {18, 2546} -> -3/4, 
 {18, 2547} -> 68083/816, {18, 2548} -> 53093/1088, 
 {18, 2549} -> -288391/9792, {18, 2550} -> -57/8, {18, 2551} -> -63/16, 
 {18, 2552} -> -68083/816, {18, 2554} -> -3/2, {18, 2555} -> 7687/288, 
 {18, 2558} -> -21/4, {18, 2559} -> 3/2, {18, 2560} -> -880945/9792, 
 {18, 2561} -> -4189/576, {18, 2562} -> 7687/288, {18, 2564} -> -27/8, 
 {18, 2565} -> -343805/29376, {18, 2567} -> 2407/19584, {18, 2568} -> 3/8, 
 {18, 2570} -> -67323/2176, {18, 2571} -> 971/27, {18, 2573} -> 1131/64, 
 {18, 2574} -> 987/128, {18, 2575} -> -65329/1632, {18, 2577} -> -399/64, 
 {18, 2578} -> 7307/144, {18, 2579} -> -27/16, {18, 2582} -> 353/32, 
 {18, 2583} -> 399/64, {18, 2584} -> 3127/192, {18, 2585} -> -15/2, 
 {18, 2586} -> 427/16, {18, 2587} -> 7307/144, {18, 2588} -> 9/8, 
 {18, 2589} -> 27/16, {18, 2590} -> -27/16, {18, 2591} -> -186359/17408, 
 {18, 2592} -> 27/32, {18, 2593} -> 9/32, {18, 2594} -> 65329/3264, 
 {18, 2595} -> 8555/13056, {18, 2596} -> 10517/3456, {18, 2597} -> -243/32, 
 {18, 2598} -> -27/32, {18, 2599} -> -95/2, {18, 2600} -> 3/4, 
 {18, 2601} -> -27/16, {18, 2603} -> -95/2, {18, 2604} -> -325/96, 
 {18, 2605} -> -3/4, {18, 2607} -> -1283/48, {18, 2608} -> 27/16, 
 {18, 2609} -> 27/16, {18, 2610} -> -105/16, {18, 2611} -> -3831/32, 
 {18, 2612} -> -105/32, {18, 2613} -> -243/64, {18, 2614} -> -4427/96, 
 {18, 2615} -> -11/384, {18, 2616} -> -9/16, {18, 2617} -> -9/4, 
 {18, 2618} -> -9/4, {18, 2619} -> -81/16, {18, 2620} -> 9/4, 
 {18, 2621} -> -68083/816, {18, 2624} -> 9/16, {18, 2625} -> 9/16, 
 {18, 2626} -> 27/16, {18, 2627} -> 806737/39168, {18, 2628} -> -571/64, 
 {18, 2629} -> -517/192, {18, 2630} -> 9/16, {18, 2633} -> 4639/48, 
 {18, 2635} -> 5247/64, {18, 2637} -> -7307/144, {18, 2638} -> 27/16, 
 {18, 2640} -> -1317/8, {18, 2641} -> -427/8, {18, 2643} -> 4639/48, 
 {18, 2644} -> -35/8, {18, 2645} -> -3785/48, {18, 2647} -> -5247/64, 
 {18, 2649} -> -27/8, {18, 2650} -> -29789/612, {18, 2651} -> 15/2, 
 {18, 2653} -> -427/8, {18, 2655} -> -7307/144, {18, 2656} -> -9/8, 
 {18, 2657} -> -27/16, {18, 2658} -> -9/16, {18, 2665} -> -9/8, 
 {18, 2666} -> 1771/32, {18, 2667} -> -331/32, {18, 2668} -> 1081/4, 
 {18, 2669} -> -1/3, {18, 2670} -> 409/12, {18, 2671} -> -887/18, 
 {18, 2672} -> -11612015/470016, {18, 2675} -> -2135/16, 
 {18, 2676} -> -857/32, {18, 2677} -> -3/4, {18, 2678} -> 9/4, 
 {18, 2679} -> 9/16, {18, 2680} -> -217009/1152, {18, 2682} -> 81/32, 
 {18, 2683} -> -2563/102, {18, 2684} -> -32275/4896, {18, 2685} -> 219/128, 
 {18, 2686} -> 68083/1088, {18, 2687} -> 1343975/39168, 
 {18, 2688} -> 2002643/26112, {18, 2689} -> -27/16, {18, 2690} -> 27483/1088, 
 {18, 2691} -> -57/16, {18, 2692} -> -68083/1632, 
 {18, 2693} -> -795725/19584, {18, 2694} -> -284063/39168, 
 {18, 2695} -> 27/32, {18, 2696} -> 1059/128, {18, 2697} -> 68083/3264, 
 {18, 2698} -> -73275/2176, {18, 2699} -> 89887/4608, {18, 2700} -> -105/32, 
 {18, 2701} -> -243/64, {18, 2702} -> -11023/128, {18, 2703} -> -3423/128, 
 {18, 2704} -> -90319/3264, {18, 2705} -> -517/128, {18, 2706} -> 19/2, 
 {18, 2707} -> -1173/32, {18, 2708} -> -349/96, {18, 2709} -> 9/8, 
 {18, 2710} -> 19/2, {18, 2711} -> -4661/48, {18, 2712} -> 1173/32, 
 {18, 2713} -> -6715/576, {18, 2714} -> 15/4, {18, 2715} -> -349/96, 
 {18, 2719} -> 1/4, {18, 2720} -> -2410105/104448, {18, 2721} -> -27/16, 
 {18, 2722} -> -2521241/58752, {18, 2723} -> -742021/19584, 
 {18, 2724} -> 5035/192, {18, 2725} -> -13621/576, 
 {18, 2726} -> -140059/3264, {18, 2727} -> -293815/6528, 
 {18, 2728} -> 318721/27648, {18, 2729} -> -4569/16, {18, 2732} -> -5/2, 
 {18, 2733} -> -1/4, {18, 2734} -> 12821/9792, {18, 2735} -> -74041/1224, 
 {18, 2736} -> 1/4, {18, 2737} -> 24331/136, {18, 2738} -> 24331/272, 
 {18, 2739} -> -1821/272, {18, 2740} -> 4667/34, {18, 2741} -> -162397/1632, 
 {18, 2743} -> 1141337/9792, {18, 2744} -> -3/2, {18, 2746} -> 5/2, 
 {18, 2748} -> 162397/1632, {18, 2749} -> -408865/4896, 
 {18, 2750} -> -614113/1632, {18, 2751} -> -3, {18, 2752} -> 1141337/9792, 
 {18, 2753} -> 3/2, {18, 2754} -> -5340/17, {18, 2755} -> 3/2, 
 {18, 2757} -> 2822933/14688, {18, 2758} -> 135/16, 
 {18, 2759} -> -232757/6528, {18, 2760} -> -15/8, {18, 2761} -> 230875/1632, 
 {18, 2762} -> -448121/4896, {18, 2763} -> 1370435/29376, {18, 2765} -> 1/16, 
 {18, 2766} -> 141/64, {18, 2767} -> 193/128, {18, 2768} -> -308561/1632, 
 {18, 2769} -> -67/64, {18, 2770} -> -15/16, {18, 2771} -> 1105739/9792, 
 {18, 2772} -> -9/16, {18, 2774} -> -25/16, {18, 2775} -> 15/16, 
 {18, 2777} -> -224089/9792, {18, 2778} -> -189/32, 
 {18, 2779} -> 1105739/9792, {18, 2780} -> 89/16, {18, 2781} -> 9/16, 
 {18, 2782} -> -47/32, {18, 2783} -> -3/4, {18, 2784} -> -189/16, 
 {18, 2785} -> -41932045/470016, {18, 2786} -> 189/32, {18, 2787} -> 111/64, 
 {18, 2788} -> 307133/3264, {18, 2789} -> 136817/2304, 
 {18, 2790} -> -10423/864, {18, 2791} -> -971407/4896, 
 {18, 2792} -> 10955/576, {18, 2793} -> 260/3, {18, 2794} -> 15/16, 
 {18, 2795} -> -33/16, {18, 2796} -> 3/16, {18, 2797} -> -15/16, 
 {18, 2798} -> 3, {18, 2799} -> -3/8, {18, 2800} -> 623/32, 
 {18, 2801} -> 33/16, {18, 2802} -> -260/3, {18, 2803} -> -15793/288, 
 {18, 2804} -> -32089/408, {18, 2805} -> 417/16, {18, 2806} -> 1116277/4352, 
 {18, 2807} -> 417/32, {18, 2808} -> -933157/9792, 
 {18, 2809} -> 1376843/9792, {18, 2810} -> 712889/58752, 
 {18, 2811} -> 455/16, {18, 2812} -> 110305/2448, {18, 2813} -> -1403/16, 
 {18, 2815} -> -3/2, {18, 2816} -> 3/2, {18, 2817} -> -73/16, 
 {18, 2819} -> 1403/16, {18, 2821} -> -261485/816, {18, 2822} -> 3/8, 
 {18, 2823} -> 3/2, {18, 2824} -> -110305/2448, {18, 2825} -> -711185/4896, 
 {18, 2826} -> -31171/408, {18, 2827} -> -131/8, {18, 2828} -> 1085539/19584, 
 {18, 2829} -> -135/16, {18, 2830} -> 286037/1632, 
 {18, 2831} -> -57929/29376, {18, 2833} -> -67873/2448, {18, 2834} -> -27/4, 
 {18, 2835} -> 461/34, {18, 2836} -> -267/32, {18, 2839} -> -1105739/9792, 
 {18, 2840} -> 9/16, {18, 2842} -> -41/2, {18, 2843} -> 7/32, 
 {18, 2844} -> -267/32, {18, 2846} -> 27/4, {18, 2847} -> -461/34, 
 {18, 2849} -> -189/8, {18, 2850} -> -273923/9792, {18, 2852} -> 189/16, 
 {18, 2854} -> -1105739/9792, {18, 2855} -> -89/16, {18, 2856} -> -9/16, 
 {18, 2858} -> 67873/2448, {18, 2859} -> -23/8, {18, 2860} -> -124373/544, 
 {18, 2861} -> 9/4, {18, 2864} -> 315/16, {18, 2866} -> -21/2, 
 {18, 2867} -> 37/4, {18, 2868} -> 22027/408, {18, 2869} -> 511/32, 
 {18, 2870} -> 35/24, {18, 2871} -> -95/384, {18, 2872} -> 192251/1088, 
 {18, 2873} -> 52701329/470016, {18, 2876} -> -29/32, {18, 2877} -> -13/32, 
 {18, 2878} -> -2, {18, 2879} -> 9, {18, 2880} -> 3/2, 
 {18, 2881} -> -13524773/58752, {18, 2882} -> 29/16, {18, 2883} -> 27/4, 
 {18, 2884} -> 822901/19584, {18, 2885} -> 23957/272, 
 {18, 2886} -> 60653/1632, {18, 2887} -> -156105/1088, 
 {18, 2888} -> 3853603/39168, {18, 2889} -> 81/32, {18, 2890} -> 295/128, 
 {18, 2891} -> 66247/1088, {18, 2892} -> -2482351/19584, 
 {18, 2893} -> 6185729/78336, {18, 2894} -> 417/32, 
 {18, 2895} -> -761711/9792, {18, 2896} -> 209917/1224, 
 {18, 2897} -> 140195/1632, {18, 2898} -> -53/4, {18, 2899} -> -522493/4896, 
 {18, 2900} -> 595933/4896, {18, 2901} -> -52, {18, 2902} -> -30111/1088, 
 {18, 2904} -> -349/32, {18, 2905} -> 3/4, {18, 2906} -> -3/4, 
 {18, 2907} -> 15/16, {18, 2909} -> 30111/1088, {18, 2911} -> -5005663/9792, 
 {18, 2912} -> 3/2, {18, 2913} -> -349/32, {18, 2914} -> -3/4, 
 {18, 2915} -> 52, {18, 2916} -> -17719/72, {18, 2918} -> -175/16, 
 {18, 2919} -> 63383755/940032, {18, 2920} -> -11, 
 {18, 2921} -> -1066391/14688, {18, 2922} -> 2912207/39168, 
 {18, 2923} -> 147043/9792, {18, 2924} -> -2148763/29376, 
 {18, 2925} -> -29445439/117504, {18, 2926} -> -55175509/156672, 
 {18, 2929} -> -1/4, {18, 2930} -> -29/4, {18, 2931} -> 55/8, 
 {18, 2932} -> 66043/816, {18, 2933} -> 9/8, {18, 2934} -> 11/2, 
 {18, 2935} -> 371777/2448, {18, 2936} -> 21/2, {18, 2938} -> 5/2, 
 {18, 2939} -> -11/2, {18, 2940} -> 3127/192, {18, 2941} -> -93301/1088, 
 {18, 2942} -> 61/12, {18, 2943} -> 371777/2448, {18, 2944} -> -21/2, 
 {18, 2945} -> -21/2, {18, 2946} -> 1, {18, 2947} -> 3/2, {18, 2948} -> 27/8, 
 {18, 2949} -> 24335705/235008, {18, 2950} -> -27/4, {18, 2951} -> -9/4, 
 {18, 2952} -> -1916/17, {18, 2953} -> -876965/9792, 
 {18, 2954} -> 12955/1152, {18, 2955} -> -8201/68, {18, 2956} -> -21/8, 
 {18, 2957} -> -1, {18, 2958} -> 12, {18, 2959} -> 5/2, {18, 2960} -> 15/4, 
 {18, 2961} -> -1, {18, 2962} -> -147/4, {18, 2963} -> -12, {18, 2964} -> -1, 
 {18, 2965} -> -7861/68, {18, 2966} -> 12355/544, {18, 2967} -> -1057/17, 
 {18, 2968} -> -3463/136, {18, 2969} -> -12871/204, {18, 2970} -> 8167/68, 
 {18, 2971} -> 55/2, {18, 2973} -> 116057/816, {18, 2974} -> 3/2, 
 {18, 2976} -> -55/2, {18, 2977} -> -68083/816, {18, 2978} -> -202699/816, 
 {18, 2979} -> 116057/816, {18, 2980} -> -3/2, {18, 2981} -> -8167/68, 
 {18, 2982} -> -5323/17, {18, 2983} -> -7963/68, 
 {18, 2984} -> -2353183/19584, {18, 2985} -> -40999/1632, 
 {18, 2986} -> -369931/4896, {18, 2987} -> -8167/68, 
 {18, 2989} -> 308687/1632, {18, 2990} -> 63/4, {18, 2991} -> 3/2, 
 {18, 2992} -> 81/8, {18, 2993} -> -37581/272, {18, 2994} -> -51/4, 
 {18, 2996} -> -47/6, {18, 2997} -> 5/2, {18, 2998} -> 63/4, 
 {18, 2999} -> -3/2, {18, 3001} -> -308687/1632, {18, 3002} -> -27/8, 
 {18, 3003} -> -29789/612, {18, 3004} -> -135/8, {18, 3005} -> 16975/408, 
 {18, 3007} -> -61/6, {18, 3008} -> 81/8, {18, 3009} -> -37581/272, 
 {18, 3010} -> 21/2, {18, 3011} -> 51/4, {18, 3012} -> 8167/68, 
 {18, 3013} -> -2921/68, {18, 3014} -> -3/2, {18, 3019} -> -3, 
 {18, 3020} -> 27/8, {18, 3021} -> -1187/128, {18, 3022} -> 97/4, 
 {18, 3023} -> -9/8, {18, 3024} -> -67/24, {18, 3025} -> 4284443/39168, 
 {18, 3026} -> -81257/3456, {18, 3029} -> -35/4, {18, 3030} -> 5/12, 
 {18, 3031} -> -55/12, {18, 3032} -> 11/4, {18, 3033} -> 55/16, 
 {18, 3034} -> -164469743/235008, {18, 3036} -> -27/16, {18, 3037} -> 1/4, 
 {18, 3038} -> -68491/1632, {18, 3039} -> -543985/19584, 
 {18, 3040} -> -2875439/39168, {18, 3041} -> 1/4, {18, 3042} -> -9/4, 
 {18, 3043} -> -29/16, {18, 3044} -> -196645/1632, 
 {18, 3045} -> -206539/3264, {18, 3046} -> -33/2, {18, 3048} -> 92345/612, 
 {18, 3049} -> -3/8, {18, 3051} -> -5/4, {18, 3053} -> 33/2, 
 {18, 3054} -> -1138687/19584, {18, 3055} -> -333723/2176, 
 {18, 3056} -> -3/8, {18, 3057} -> 92345/612, {18, 3058} -> 3/8, 
 {18, 3059} -> -7505/136, {18, 3060} -> -3/4, {18, 3061} -> -27/8, 
 {18, 3062} -> -20087785/235008, {18, 3063} -> -63/16, 
 {18, 3064} -> -62711/3264, {18, 3065} -> 2/3, {18, 3066} -> -11297/204, 
 {18, 3067} -> 531929/29376, {18, 3068} -> 649969/117504, 
 {18, 3072} -> -287/32, {18, 3073} -> 11/16, {18, 3074} -> -1, 
 {18, 3075} -> -423/8, {18, 3079} -> 1/2, {18, 3080} -> -41/32, 
 {18, 3081} -> -1, {18, 3082} -> 4217/32, {18, 3083} -> 423/8, 
 {18, 3084} -> 1, {18, 3085} -> -159/32, {18, 3086} -> -35/4, 
 {18, 3087} -> 1871/96, {18, 3088} -> 35/8, {18, 3089} -> 395/64, 
 {18, 3090} -> 457/16, {18, 3091} -> -429/32, {18, 3093} -> 67/32, 
 {18, 3094} -> 116057/816, {18, 3095} -> 117/8, {18, 3097} -> -15/16, 
 {18, 3098} -> -1399/24, {18, 3099} -> 257/48, {18, 3100} -> 116057/816, 
 {18, 3101} -> -81/8, {18, 3102} -> -117/8, {18, 3103} -> -67/32, 
 {18, 3104} -> -67/32, {18, 3105} -> -111/32, {18, 3106} -> -105/8, 
 {18, 3107} -> -72215/4896, {18, 3109} -> 67/16, {18, 3110} -> -155/192, 
 {18, 3112} -> -67/32, {18, 3114} -> -73/16, {18, 3116} -> -1059/32, 
 {18, 3118} -> 399/64, {18, 3119} -> 81/8, {18, 3120} -> -117085/9792, 
 {18, 3121} -> 105/8, {18, 3122} -> 315/8, {18, 3124} -> 864025/2304, 
 {18, 3125} -> 389599/4608, {18, 3127} -> -1059/32, {18, 3129} -> -399/64, 
 {18, 3131} -> 73/16, {18, 3133} -> -27/4, {18, 3134} -> 9785/816, 
 {18, 3135} -> 27/8, {18, 3136} -> 282707/1536, {18, 3137} -> 81/8, 
 {18, 3138} -> -117085/9792, {18, 3139} -> -35/4, {18, 3140} -> -887/16, 
 {18, 3141} -> -105/8, {18, 3142} -> -315/8, {18, 3144} -> 67/32, 
 {18, 3145} -> 11/8, {18, 3146} -> 3/4, {18, 3151} -> 1263/64, 
 {18, 3152} -> 1634803/9216, {18, 3153} -> 2807/128, 
 {18, 3154} -> 613973/2304, {18, 3155} -> 411/16, {18, 3156} -> 253273/13824, 
 {18, 3157} -> -387361/18432, {18, 3158} -> -561182813/3760128, 
 {18, 3161} -> -663103/2304, {18, 3162} -> -264433/3072, 
 {18, 3163} -> 856201/4608, {18, 3164} -> -1555327/3072, 
 {18, 3165} -> -856201/6144, {18, 3166} -> 197097767/110592, 
 {18, 3168} -> -35/16, {18, 3169} -> -125/32, {18, 3170} -> -11, 
 {18, 3171} -> -23/16, {18, 3172} -> 105/16, {18, 3173} -> 61/32, 
 {18, 3174} -> -53/16, {18, 3175} -> 11/4, {18, 3176} -> 1705/96, 
 {18, 3177} -> -81/16, {18, 3178} -> -5445/128, {18, 3179} -> -392251/3072, 
 {18, 3180} -> -11/4, {18, 3182} -> 47/12, {18, 3183} -> 422377/2304, 
 {18, 3184} -> 1705/96, {18, 3185} -> 353/16, {18, 3186} -> 81/16, 
 {18, 3187} -> -1/2, {18, 3189} -> -315/16, {18, 3190} -> 140037929/442368, 
 {18, 3191} -> 35/16, {18, 3192} -> 3889/192, {18, 3193} -> -19/6, 
 {18, 3194} -> -11794157/55296, {18, 3195} -> 12189725/221184, 
 {18, 3198} -> 19025/288, {18, 3200} -> 129/8, {18, 3202} -> -3/16, 
 {18, 3205} -> -1/2, {18, 3206} -> 1/8, {18, 3207} -> -567/16, 
 {18, 3208} -> -129/8, {18, 3209} -> -19025/288, {18, 3210} -> -15397/288, 
 {18, 3211} -> 128743/1632, {18, 3212} -> -24, {18, 3213} -> -4556185/29376, 
 {18, 3214} -> 105/16, {18, 3215} -> 41005/816, {18, 3216} -> -191621/1728, 
 {18, 3217} -> 33/2, {18, 3218} -> -46613/288, {18, 3219} -> -15/16, 
 {18, 3221} -> -6601/96, {18, 3222} -> -3/4, {18, 3223} -> 1, 
 {18, 3224} -> 105/8, {18, 3225} -> 579/8, {18, 3227} -> -3, 
 {18, 3228} -> -85/32, {18, 3230} -> -6601/96, {18, 3232} -> 3/4, 
 {18, 3233} -> 15/16, {18, 3234} -> -1/2, {18, 3236} -> 29/16, 
 {18, 3237} -> 1, {18, 3238} -> -245/8, {18, 3239} -> -5605/24, 
 {18, 3240} -> -105/8, {18, 3241} -> -579/8, {18, 3242} -> -33/2, 
 {18, 3243} -> 46613/288, {18, 3244} -> -107/8, {18, 3245} -> -297/8, 
 {18, 3246} -> -97309/544, {18, 3251} -> 9/2, {18, 3252} -> -31/16, 
 {18, 3253} -> 149/16, {18, 3254} -> 115/32, {18, 3255} -> -65/16, 
 {18, 3256} -> 1217/384, {18, 3257} -> 12233/288, 
 {18, 3258} -> -554485/117504, {18, 3261} -> -325/32, {18, 3262} -> -245/96, 
 {18, 3263} -> 47/12, {18, 3264} -> -43/4, {18, 3265} -> -47/16, 
 {18, 3266} -> -121219/576, {18, 3268} -> -12, {18, 3269} -> 125777/9792, 
 {18, 3270} -> 17947/1088, {18, 3271} -> -113/6, {18, 3272} -> 57/2, 
 {18, 3274} -> -819/16, {18, 3277} -> 57/2, {18, 3280} -> 1/4, 
 {18, 3281} -> -7/4, {18, 3282} -> 8957/96, {18, 3283} -> 819/16, 
 {18, 3284} -> 113/6, {18, 3285} -> -55/8, {18, 3286} -> -66253/288, 
 {18, 3287} -> -79/8, {18, 3288} -> 10939991/78336, {18, 3289} -> -1031/48, 
 {18, 3290} -> 166901/1088, {18, 3291} -> -588883/3264, 
 {18, 3292} -> -579589/6912, {18, 3293} -> 4569/16, {18, 3294} -> 35/8, 
 {18, 3295} -> 49435/2448, {18, 3297} -> 1315/16, {18, 3298} -> 243/16, 
 {18, 3299} -> 9/4, {18, 3300} -> -116057/816, {18, 3301} -> -117/8, 
 {18, 3303} -> 13/3, {18, 3304} -> -153/16, {18, 3305} -> 243/16, 
 {18, 3307} -> -9/4, {18, 3309} -> -1315/16, {18, 3311} -> 1489/24, 
 {18, 3313} -> -239/24, {18, 3314} -> -116057/816, {18, 3315} -> 81/8, 
 {18, 3316} -> 117/8, {18, 3317} -> -35/8, {18, 3318} -> -49435/2448, 
 {18, 3319} -> -23/8, {18, 3320} -> -117641/544, {18, 3321} -> -297/8, 
 {18, 3322} -> -97717/544, {18, 3325} -> -315/16, {18, 3327} -> 6, 
 {18, 3328} -> 65/16, {18, 3329} -> 2593/64, {18, 3330} -> 71/16, 
 {18, 3331} -> -611/48, {18, 3332} -> 317/64, {18, 3333} -> 906997/19584, 
 {18, 3334} -> -14975395/117504, {18, 3337} -> -63/16, {18, 3338} -> -23/6, 
 {18, 3339} -> 41/12, {18, 3340} -> -13/4, {18, 3341} -> -41/16, 
 {18, 3342} -> -85126657/117504, {18, 3344} -> -14011/2448, 
 {18, 3345} -> -11, {18, 3347} -> 3, {18, 3348} -> 3/8, {18, 3349} -> 19/8, 
 {18, 3352} -> 11, {18, 3354} -> 5/2, {18, 3355} -> -1/4, {18, 3357} -> -3, 
 {18, 3358} -> 14011/2448, {18, 3359} -> -1457/96, {18, 3360} -> 645785/4896, 
 {18, 3361} -> 39/8, {18, 3362} -> 46867/4352, {18, 3363} -> 27/4, 
 {18, 3364} -> -655585/29376, {18, 3365} -> 37421/58752, 
 {18, 3366} -> -1231/32, {18, 3367} -> 121/2, {18, 3368} -> -59/8, 
 {18, 3369} -> -3691/1088, {18, 3370} -> 1231/64, {18, 3371} -> 68657/1632, 
 {18, 3373} -> 27/4, {18, 3374} -> 34787/4896, {18, 3375} -> -68657/3264, 
 {18, 3376} -> -111/8, {18, 3378} -> 105/8, {18, 3379} -> 131/6, 
 {18, 3380} -> -111/16, {18, 3381} -> -99/32, {18, 3384} -> -5691/128, 
 {18, 3385} -> 99/64, {18, 3386} -> 631/64, {18, 3388} -> -81/8, 
 {18, 3389} -> -110233/19584, {18, 3390} -> 631/128, {18, 3391} -> 39/4, 
 {18, 3393} -> -105/8, {18, 3394} -> -869/32, {18, 3395} -> -39/8, 
 {18, 3397} -> -159/4, {18, 3398} -> -36071359/12288, 
 {18, 3399} -> -47367/4096, {18, 3401} -> -27/4, {18, 3402} -> 4902499/36864, 
 {18, 3403} -> 71425/768, {18, 3405} -> 105/8, {18, 3406} -> 131/6, 
 {18, 3407} -> -111/16, {18, 3410} -> 57/32, {18, 3411} -> 345/16, 
 {18, 3414} -> 5691/128, {18, 3415} -> 99/64, {18, 3417} -> -27/4, 
 {18, 3418} -> -34787/4896, {18, 3419} -> -68657/3264, {18, 3421} -> 469/512, 
 {18, 3422} -> 33/8, {18, 3423} -> 33/2, {18, 3424} -> 27/4, 
 {18, 3425} -> -465493/26112, {18, 3426} -> -274255/3264, 
 {18, 3428} -> -27/4, {18, 3429} -> -5195741/4608, {18, 3430} -> -37377/512, 
 {18, 3432} -> -81/8, {18, 3433} -> -110233/19584, {18, 3434} -> 631/128, 
 {18, 3436} -> 35/4, {18, 3437} -> 1125/32, {18, 3438} -> 345/16, 
 {18, 3440} -> 105/8, {18, 3441} -> 869/32, {18, 3442} -> -39/8, 
 {18, 3443} -> -121/2, {18, 3444} -> 59/8, {18, 3445} -> 3691/1088, 
 {18, 3446} -> 1231/64, {18, 3448} -> -27/2, {18, 3449} -> -2677/408, 
 {18, 3450} -> -113947/3264, {18, 3452} -> 335/128, {18, 3453} -> -93/2, 
 {18, 3456} -> -3/16, {18, 3457} -> 9/80, {18, 3458} -> 9/8, 
 {18, 3459} -> -11/80, {18, 3460} -> 3/16, {18, 3461} -> -109/432, 
 {18, 3462} -> -41/240, {18, 3463} -> 27/80, {18, 3464} -> -9/16, 
 {18, 3465} -> 1/16, {18, 3466} -> 65/48, {18, 3468} -> -9/4, 
 {18, 3469} -> -9/4, {18, 3470} -> 15/4, {18, 3471} -> -27/5, 
 {18, 3472} -> -9/2, {18, 3473} -> -39/4, {18, 3474} -> -9/8, 
 {18, 3475} -> -22098493/9216, {18, 3476} -> 267/16, {18, 3477} -> -147/16, 
 {18, 3478} -> -29846327/27648, {18, 3479} -> 45/4, {18, 3481} -> -3, 
 {18, 3482} -> 63, {18, 3483} -> -9, {18, 3484} -> 27/16, 
 {18, 3485} -> -49/32, {18, 3486} -> -583/24, {18, 3487} -> -41/48, 
 {18, 3488} -> 45/4, {18, 3489} -> 518159/12288, 
 {18, 3490} -> 38166169/27648, {18, 3491} -> 105/4, {18, 3492} -> 40261/6528, 
 {18, 3493} -> 24145099/6144, {18, 3494} -> -73/24, {18, 3495} -> -65567/216, 
 {18, 3496} -> 2096759/39168, {18, 3497} -> 31987037/4700160, 
 {18, 3498} -> -27/4, {18, 3500} -> -15/4, {18, 3501} -> 4/3, 
 {18, 3502} -> -81/5, {18, 3504} -> 9/2, {18, 3505} -> -253/24, 
 {18, 3506} -> -9, {18, 3507} -> -3/2, {18, 3508} -> -473231/3072, 
 {18, 3509} -> -189/8, {18, 3510} -> 334743/2048, {18, 3511} -> 476687/4096, 
 {18, 3512} -> 225516605/221184, {18, 3513} -> -27/32, 
 {18, 3514} -> 753629/6144, {18, 3515} -> -65/16, {18, 3516} -> -3/16, 
 {18, 3517} -> 9018359/55296, {18, 3518} -> -2, {18, 3519} -> 19/64, 
 {18, 3520} -> -62179/12288, {18, 3521} -> 6, {18, 3522} -> 3/2, 
 {18, 3523} -> 583/8, {18, 3524} -> 45/16, {18, 3525} -> 75/8, 
 {18, 3526} -> 45/64, {18, 3527} -> -99/8, {18, 3528} -> -27/32, 
 {19, 26} -> 1/4, {19, 38} -> 17/48, {19, 50} -> 11/16, {19, 62} -> 5/12, 
 {19, 74} -> 3/8, {19, 86} -> 2, {19, 110} -> 1/8, {19, 122} -> 1/4, 
 {19, 134} -> 11/48, {19, 146} -> -1/16, {19, 158} -> 1/6, {19, 190} -> 3/16, 
 {19, 202} -> 5/16, {19, 261} -> -1/4, {19, 485} -> -1/12, {19, 542} -> -1/6, 
 {19, 596} -> 1/4, {19, 605} -> -1/4, {19, 690} -> -1, {19, 1013} -> 1/4, 
 {19, 1034} -> 1/4, {19, 1039} -> 1/4, {19, 1053} -> -1/4, 
 {19, 1055} -> -1/2, {19, 1067} -> 1/6, {19, 1095} -> 1/4, 
 {19, 1100} -> -1/4, {19, 1104} -> 1/4, {19, 1124} -> 4/3, 
 {19, 1126} -> -2/3, {19, 1157} -> 5/12, {19, 1162} -> -1/4, 
 {19, 1182} -> 7/6, {19, 1184} -> -7/12, {19, 1294} -> -1/2, 
 {19, 1298} -> -1/4, {19, 1316} -> 13/12, {19, 1318} -> -7/24, 
 {19, 1324} -> 1/4, {19, 1338} -> 1/2, {19, 1340} -> 3/8, {19, 1360} -> 1/2, 
 {19, 1362} -> -1/8, {19, 1374} -> -1/2, {19, 1376} -> 11/12, 
 {19, 1378} -> 7/12, {19, 1390} -> 5/12, {19, 1394} -> -1/2, 
 {19, 1396} -> 1/2, {19, 1411} -> -1/9, {19, 1424} -> -1/8, 
 {19, 1435} -> -5/24, {19, 1445} -> -7/24, {19, 1475} -> -1/3, 
 {19, 1480} -> 1/4, {19, 1484} -> -1/4, {19, 1504} -> -37/24, 
 {19, 1506} -> 19/24, {19, 1572} -> 1/4, {19, 1587} -> -1/4, 
 {19, 1592} -> -1/2, {19, 1606} -> 1/4, {19, 1608} -> -1/2, 
 {19, 1638} -> -1/4, {19, 1640} -> -1/4, {19, 1678} -> -1/4, 
 {19, 1694} -> 1/4, {19, 1696} -> -1/8, {19, 1716} -> 1/2, 
 {19, 1718} -> -5/8, {19, 1736} -> 3/4, {19, 1743} -> 3/4, {19, 1745} -> 1/4, 
 {19, 1750} -> 5/4, {19, 1763} -> -1/12, {19, 1785} -> 1/8, 
 {19, 1794} -> -1/8, {19, 1810} -> 1/8, {19, 1815} -> 1/4, 
 {19, 1833} -> -1/2, {19, 1835} -> 11/24, {19, 1866} -> -7/8, 
 {19, 1893} -> -17/24, {19, 1895} -> 17/48, {19, 2016} -> 1/4, 
 {19, 2020} -> 1/4, {19, 2040} -> -5/8, {19, 2042} -> 1/16, 
 {19, 2048} -> -1/3, {19, 2064} -> -1/3, {19, 2066} -> 1/6, 
 {19, 2088} -> -1/2, {19, 2093} -> 1/6, {19, 2103} -> 1/2, 
 {19, 2105} -> 11/12, {19, 2123} -> -1/2, {19, 2125} -> -1/6, 
 {19, 2138} -> -7/144, {19, 2151} -> 17/48, {19, 2181} -> 5/16, 
 {19, 2186} -> 1/6, {19, 2190} -> -1/12, {19, 2209} -> 1/12, 
 {19, 2211} -> -1/12, {19, 2236} -> -3/8, {19, 2255} -> -1/8, 
 {19, 2257} -> 1/16, {19, 2337} -> 1/4, {19, 2358} -> -11/24, 
 {19, 2360} -> 11/48, {19, 2382} -> -7/8, {19, 2384} -> 7/16, 
 {19, 2410} -> 3/4, {19, 2417} -> 7/12, {19, 2419} -> 3/4, {19, 2431} -> 1/2, 
 {19, 2441} -> -1/72, {19, 2452} -> 1/16, {19, 2473} -> 11/48, 
 {19, 2478} -> 7/16, {19, 2610} -> 3/8, {19, 2612} -> 3/16, 
 {19, 2644} -> 1/4, {19, 2669} -> 1/12, {19, 2700} -> 3/16, 
 {19, 2719} -> -1/16, {19, 3071} -> 1/4, {19, 3086} -> 3/4, 
 {19, 3088} -> -3/8, {19, 3108} -> 1/8, {19, 3121} -> -3/4, 
 {19, 3135} -> 5/12, {19, 3139} -> 1/2, {19, 3141} -> 3/4, 
 {19, 3155} -> 5/144, {19, 3189} -> -1/8, {19, 3191} -> 7/24, 
 {19, 3212} -> -1/6, {19, 3224} -> -3/4, {19, 3238} -> 7/4, 
 {19, 3240} -> 3/4, {19, 3245} -> -1/6, {19, 3255} -> 55/72, 
 {19, 3268} -> -1/12, {19, 3287} -> -29/48, {19, 3289} -> 1/12, 
 {19, 3294} -> 1/6, {19, 3317} -> -1/6, {19, 3321} -> -1/6, 
 {19, 3331} -> -1/9, {19, 3368} -> -1/6, {19, 3378} -> -3/4, 
 {19, 3393} -> 3/4, {19, 3397} -> -11/6, {19, 3401} -> -7/6, 
 {19, 3405} -> -3/4, {19, 3428} -> -5/6, {19, 3436} -> -1/2, 
 {19, 3440} -> -3/4, {19, 3444} -> 1/6, {19, 3459} -> 11/1080, 
 {19, 3463} -> -1/40, {19, 3468} -> 1/6, {19, 3476} -> 37/24, 
 {19, 3480} -> 1/4, {19, 3482} -> 23/6, {19, 3488} -> 17/72, 
 {19, 3491} -> 5/24, {19, 3494} -> -1/9, {19, 3498} -> 1/2, 
 {19, 3502} -> 6/5, {19, 3509} -> -29/12, {19, 3515} -> -7/8, 
 {19, 3518} -> 1/3, {19, 3521} -> -1, {19, 3522} -> -1/4, 
 {19, 3523} -> 77/48, {20, 2} -> 3/4, {20, 14} -> -1/2, {20, 38} -> 5/12, 
 {20, 62} -> 5/12, {20, 134} -> 5/12, {20, 158} -> 5/12, {20, 202} -> 1/2, 
 {20, 214} -> 1/4, {20, 307} -> -1/12, {20, 373} -> -1/6, {20, 420} -> 1/4, 
 {20, 429} -> -1/4, {20, 672} -> -1, {20, 1067} -> 5/12, {20, 1076} -> -1/4, 
 {20, 1091} -> -1/4, {20, 1095} -> 1/4, {20, 1124} -> 11/6, 
 {20, 1126} -> -2/3, {20, 1157} -> 5/12, {20, 1182} -> 5/3, 
 {20, 1184} -> -5/6, {20, 1198} -> 1/4, {20, 1202} -> -1/4, 
 {20, 1221} -> 1/4, {20, 1223} -> 1/2, {20, 1265} -> 1/4, {20, 1285} -> 1/2, 
 {20, 1287} -> -1/8, {20, 1316} -> 11/6, {20, 1318} -> -11/12, 
 {20, 1370} -> -1/2, {20, 1376} -> 7/6, {20, 1378} -> 5/6, {20, 1384} -> 1/2, 
 {20, 1390} -> 7/6, {20, 1411} -> -4/9, {20, 1435} -> -1/3, 
 {20, 1445} -> -5/12, {20, 1454} -> 1/8, {20, 1469} -> -1/4, 
 {20, 1475} -> -1/3, {20, 1504} -> -49/24, {20, 1506} -> 25/24, 
 {20, 1866} -> -5/4, {20, 1893} -> -5/6, {20, 1895} -> 5/12, 
 {20, 1911} -> 1/4, {20, 1916} -> 1/4, {20, 1937} -> 1, {20, 1939} -> -1/2, 
 {20, 1987} -> 1/4, {20, 2010} -> 1/8, {20, 2040} -> -1, {20, 2042} -> 1/2, 
 {20, 2099} -> -3/4, {20, 2105} -> 7/6, {20, 2112} -> 3/4, 
 {20, 2138} -> 7/72, {20, 2151} -> 5/12, {20, 2160} -> -1/8, 
 {20, 2181} -> 1/4, {20, 2209} -> -1/8, {20, 2211} -> 7/24, 
 {20, 2358} -> -5/6, {20, 2360} -> 5/12, {20, 2417} -> 5/6, 
 {20, 2441} -> 5/72, {20, 2473} -> 5/12, {20, 2545} -> -1/3, 
 {20, 2564} -> -1/6, {20, 2590} -> -1/3, {20, 2592} -> 1/6, 
 {20, 2634} -> -3/4, {20, 2646} -> 3/4, {20, 2649} -> -1/6, 
 {20, 2669} -> 29/144, {20, 2689} -> -1/12, {20, 2695} -> 1/6, 
 {20, 2719} -> -1/6, {20, 2721} -> 1/6, {20, 2948} -> -1/3, 
 {20, 2950} -> -1/6, {20, 2992} -> 1/6, {20, 3002} -> -1/6, 
 {20, 3008} -> 1/6, {20, 3023} -> -1/12, {20, 3036} -> -1/12, 
 {20, 3061} -> -1/12, {20, 3063} -> 1/12, {20, 3117} -> 1/2, 
 {20, 3119} -> 1/6, {20, 3128} -> -1/2, {20, 3135} -> 7/6, {20, 3137} -> 1/6, 
 {20, 3383} -> 3/4, {20, 3388} -> -1/6, {20, 3397} -> -7/3, 
 {20, 3401} -> -5/3, {20, 3413} -> -3/4, {20, 3428} -> -7/3, 
 {20, 3432} -> -1/6, {20, 3459} -> -11/1080, {20, 3463} -> 1/40, 
 {20, 3468} -> -1/6, {20, 3476} -> 49/24, {20, 3480} -> 1/4, 
 {20, 3482} -> 19/3, {20, 3488} -> 41/72, {20, 3491} -> -13/24, 
 {20, 3494} -> -11/144, {20, 3498} -> -1/2, {20, 3502} -> -6/5, 
 {20, 3509} -> -11/3, {20, 3515} -> -9/8, {20, 3518} -> 1/3, 
 {20, 3521} -> -1, {20, 3522} -> -1/4, {20, 3523} -> 77/48, {21, 26} -> 1/6, 
 {21, 38} -> -19/24, {21, 50} -> 11/24, {21, 62} -> -7/6, {21, 74} -> 1/4, 
 {21, 86} -> 4/3, {21, 122} -> 1/6, {21, 134} -> -7/24, {21, 146} -> -1/24, 
 {21, 158} -> -2/3, {21, 190} -> 1/8, {21, 202} -> -7/8, {21, 261} -> -1/6, 
 {21, 307} -> -1/3, {21, 318} -> -23/12, {21, 329} -> -11/4, 
 {21, 340} -> -11/3, {21, 351} -> -1/4, {21, 362} -> -5/6, {21, 373} -> 1/12, 
 {21, 402} -> -1/4, {21, 440} -> 5/6, {21, 485} -> -1/3, {21, 496} -> -7/24, 
 {21, 530} -> -1/3, {21, 542} -> 5/24, {21, 554} -> 1/4, {21, 577} -> -3/8, 
 {21, 596} -> -1/2, {21, 616} -> 1/2, {21, 650} -> 1, {21, 1013} -> 1/6, 
 {21, 1034} -> 1/6, {21, 1039} -> 1/6, {21, 1053} -> -1/6, 
 {21, 1055} -> -1/3, {21, 1067} -> -1/6, {21, 1084} -> -1/2, 
 {21, 1104} -> -1/2, {21, 1124} -> -13/3, {21, 1126} -> 5/3, 
 {21, 1144} -> 1/3, {21, 1151} -> -5/6, {21, 1157} -> -7/6, 
 {21, 1162} -> -1/6, {21, 1166} -> -1/2, {21, 1182} -> -13/6, 
 {21, 1184} -> 19/12, {21, 1232} -> 5/6, {21, 1238} -> 5/6, 
 {21, 1246} -> 1/2, {21, 1255} -> 2/3, {21, 1257} -> -17/12, 
 {21, 1265} -> -5/6, {21, 1285} -> 5/6, {21, 1287} -> 5/6, 
 {21, 1294} -> -1/6, {21, 1316} -> -7/3, {21, 1318} -> 7/6, 
 {21, 1338} -> 1/6, {21, 1340} -> 1/6, {21, 1362} -> 1/4, {21, 1367} -> -1, 
 {21, 1376} -> -13/6, {21, 1378} -> -5/6, {21, 1386} -> 1, 
 {21, 1388} -> -5/3, {21, 1390} -> -7/6, {21, 1394} -> -1/3, 
 {21, 1411} -> 10/9, {21, 1424} -> -1/12, {21, 1435} -> 7/12, 
 {21, 1445} -> 2/3, {21, 1462} -> -2/3, {21, 1469} -> 5/12, 
 {21, 1475} -> 7/12, {21, 1480} -> 1/12, {21, 1484} -> 1/2, 
 {21, 1504} -> 41/12, {21, 1506} -> -7/4, {21, 1572} -> 1/6, 
 {21, 1587} -> -1/6, {21, 1592} -> -1/3, {21, 1606} -> 1/6, 
 {21, 1608} -> -1/3, {21, 1638} -> -1/6, {21, 1640} -> -1/6, 
 {21, 1678} -> -1/6, {21, 1694} -> 1/6, {21, 1696} -> -1/12, 
 {21, 1716} -> 1/3, {21, 1718} -> -5/12, {21, 1736} -> 1/2, 
 {21, 1743} -> 1/2, {21, 1745} -> 1/6, {21, 1750} -> 5/6, 
 {21, 1763} -> -1/18, {21, 1785} -> 1/12, {21, 1794} -> -1/12, 
 {21, 1810} -> 1/12, {21, 1815} -> 1/6, {21, 1833} -> -1/3, 
 {21, 1835} -> 11/36, {21, 1855} -> 1/2, {21, 1866} -> 7/4, 
 {21, 1874} -> 1/2, {21, 1893} -> 19/12, {21, 1895} -> -31/24, 
 {21, 1957} -> 3/4, {21, 1961} -> -1/6, {21, 1977} -> 7/12, 
 {21, 1979} -> -7/24, {21, 2040} -> 7/4, {21, 2042} -> -7/8, 
 {21, 2048} -> -1/3, {21, 2064} -> 5/12, {21, 2066} -> -5/24, 
 {21, 2093} -> -1/2, {21, 2095} -> 1, {21, 2105} -> -13/6, {21, 2114} -> -1, 
 {21, 2125} -> 1/2, {21, 2138} -> -1/18, {21, 2151} -> -19/24, 
 {21, 2168} -> -7/24, {21, 2181} -> -7/8, {21, 2186} -> -5/24, 
 {21, 2190} -> 1/4, {21, 2209} -> -1/4, {21, 2211} -> 1/4, 
 {21, 2236} -> -1/4, {21, 2255} -> -1/12, {21, 2257} -> 1/24, 
 {21, 2266} -> -5/6, {21, 2272} -> -5/6, {21, 2280} -> -1, 
 {21, 2295} -> -13/6, {21, 2297} -> 17/12, {21, 2305} -> 5/6, 
 {21, 2328} -> -23/6, {21, 2330} -> 23/12, {21, 2337} -> 1/6, 
 {21, 2358} -> 7/12, {21, 2360} -> -7/24, {21, 2382} -> -7/12, 
 {21, 2384} -> 7/24, {21, 2408} -> 3, {21, 2410} -> 1/2, {21, 2417} -> -5/6, 
 {21, 2419} -> 1/2, {21, 2424} -> -3, {21, 2426} -> 5/3, {21, 2431} -> 1/3, 
 {21, 2441} -> -43/36, {21, 2452} -> 1/24, {21, 2460} -> 7/12, 
 {21, 2467} -> 5/12, {21, 2473} -> -7/24, {21, 2478} -> 7/24, 
 {21, 2482} -> 1/2, {21, 2498} -> 3/2, {21, 2500} -> -3/2, {21, 2514} -> 1/2, 
 {21, 2535} -> -1/2, {21, 2537} -> -1/4, {21, 2545} -> -1/3, 
 {21, 2564} -> 1/3, {21, 2590} -> 1/6, {21, 2592} -> -1/12, 
 {21, 2610} -> 1/4, {21, 2612} -> 1/8, {21, 2644} -> 1/6, {21, 2649} -> 1/3, 
 {21, 2669} -> -1/18, {21, 2682} -> -1/4, {21, 2689} -> 1/6, 
 {21, 2695} -> -1/12, {21, 2700} -> 1/8, {21, 2719} -> 1/24, 
 {21, 2721} -> 1/6, {21, 2758} -> -17/6, {21, 2784} -> 13/6, 
 {21, 2786} -> -13/12, {21, 2805} -> -3/4, {21, 2807} -> -3/8, 
 {21, 2827} -> 2/3, {21, 2834} -> 1, {21, 2846} -> -1, {21, 2849} -> 17/6, 
 {21, 2859} -> 2/3, {21, 2870} -> -17/9, {21, 2883} -> -11/12, 
 {21, 2889} -> -1/4, {21, 2894} -> -3/8, {21, 2898} -> 1/3, 
 {21, 2918} -> 13/24, {21, 2920} -> 35/18, {21, 2948} -> -1/3, 
 {21, 2950} -> 7/6, {21, 2988} -> 3, {21, 2992} -> -2, {21, 3000} -> -3, 
 {21, 3002} -> 1/3, {21, 3004} -> 8/3, {21, 3008} -> -2, {21, 3023} -> 7/9, 
 {21, 3036} -> 1/6, {21, 3061} -> -11/12, {21, 3063} -> 17/36, 
 {21, 3086} -> 1/3, {21, 3088} -> -1/6, {21, 3106} -> 1/2, {21, 3119} -> -2, 
 {21, 3121} -> -1/2, {21, 3133} -> 5/3, {21, 3135} -> -7/6, {21, 3137} -> -2, 
 {21, 3139} -> 1/3, {21, 3141} -> 1/2, {21, 3155} -> -67/72, 
 {21, 3168} -> 1/12, {21, 3172} -> -1/4, {21, 3189} -> 3/4, 
 {21, 3191} -> -1/12, {21, 3212} -> 1/3, {21, 3214} -> -1/4, 
 {21, 3224} -> -1/2, {21, 3238} -> 7/6, {21, 3240} -> 1/2, {21, 3245} -> 5/6, 
 {21, 3255} -> 5/36, {21, 3268} -> 1/6, {21, 3287} -> -1/12, 
 {21, 3289} -> 19/36, {21, 3294} -> -1/2, {21, 3296} -> -1, {21, 3308} -> 1, 
 {21, 3317} -> 1/2, {21, 3319} -> 2/3, {21, 3321} -> 5/6, {21, 3331} -> 5/12, 
 {21, 3361} -> -1/4, {21, 3368} -> 1/2, {21, 3373} -> -3, {21, 3378} -> -1/2, 
 {21, 3388} -> 2, {21, 3393} -> 1/2, {21, 3397} -> 13/3, {21, 3401} -> 5/3, 
 {21, 3405} -> -1/2, {21, 3417} -> 3, {21, 3424} -> -5/3, {21, 3428} -> 7/3, 
 {21, 3432} -> 2, {21, 3436} -> -1/3, {21, 3440} -> -1/2, {21, 3444} -> -1/2, 
 {21, 3459} -> 11/540, {21, 3463} -> -1/20, {21, 3468} -> 1/3, 
 {21, 3476} -> -41/12, {21, 3480} -> 3/2, {21, 3482} -> -25/3, 
 {21, 3488} -> -13/36, {21, 3491} -> -1/4, {21, 3494} -> 7/24, 
 {21, 3498} -> 1, {21, 3502} -> 12/5, {21, 3509} -> 25/6, {21, 3515} -> 7/4, 
 {21, 3523} -> -1/24, {22, 2} -> 1/2, {22, 14} -> -1/4, {22, 38} -> -1/6, 
 {22, 62} -> -1/2, {22, 134} -> -3/4, {22, 158} -> -7/6, {22, 202} -> -3/4, 
 {22, 214} -> 1/6, {22, 307} -> -2/3, {22, 318} -> -53/24, 
 {22, 329} -> -11/4, {22, 340} -> -11/3, {22, 351} -> -1/4, 
 {22, 362} -> -7/6, {22, 373} -> 7/24, {22, 383} -> 1/4, {22, 402} -> -5/8, 
 {22, 420} -> -1/2, {22, 440} -> 5/6, {22, 451} -> 1/2, {22, 650} -> 1, 
 {22, 1067} -> -7/6, {22, 1124} -> -11/6, {22, 1126} -> 11/12, 
 {22, 1144} -> 1/3, {22, 1151} -> -4/3, {22, 1182} -> -11/6, 
 {22, 1184} -> 17/12, {22, 1223} -> 1/4, {22, 1232} -> 4/3, 
 {22, 1238} -> 1/3, {22, 1255} -> 2/3, {22, 1257} -> -17/12, 
 {22, 1265} -> -4/3, {22, 1285} -> 5/6, {22, 1287} -> 13/12, 
 {22, 1316} -> -4, {22, 1318} -> 3/2, {22, 1367} -> -1, {22, 1376} -> -2/3, 
 {22, 1378} -> -2/3, {22, 1386} -> 1, {22, 1388} -> -5/3, {22, 1390} -> -2, 
 {22, 1411} -> 8/9, {22, 1435} -> 7/12, {22, 1445} -> 7/12, 
 {22, 1462} -> -2/3, {22, 1469} -> 11/12, {22, 1475} -> 1/2, 
 {22, 1504} -> 37/12, {22, 1506} -> -19/12, {22, 1866} -> 3/2, 
 {22, 1893} -> 1/3, {22, 1895} -> -1/6, {22, 1937} -> 1/2, 
 {22, 1939} -> -1/4, {22, 2008} -> 1/2, {22, 2040} -> 3/2, 
 {22, 2042} -> -3/4, {22, 2099} -> -1/2, {22, 2105} -> -2/3, 
 {22, 2112} -> 1/2, {22, 2138} -> -19/18, {22, 2151} -> -1/6, 
 {22, 2175} -> -1/4, {22, 2181} -> -3/4, {22, 2209} -> 3/4, 
 {22, 2211} -> -1/12, {22, 2266} -> -11/6, {22, 2272} -> -1/3, 
 {22, 2295} -> -13/6, {22, 2297} -> 17/12, {22, 2305} -> 4/3, 
 {22, 2328} -> -23/6, {22, 2330} -> 23/12, {22, 2358} -> 3/2, 
 {22, 2360} -> -3/4, {22, 2408} -> 3, {22, 2417} -> -2/3, {22, 2424} -> -3, 
 {22, 2426} -> 5/3, {22, 2441} -> -41/36, {22, 2460} -> 7/12, 
 {22, 2467} -> 11/12, {22, 2473} -> -5/4, {22, 2498} -> 3/2, 
 {22, 2500} -> -3/2, {22, 2514} -> 5/4, {22, 2535} -> -5/4, 
 {22, 2537} -> -5/8, {22, 2545} -> -2/3, {22, 2564} -> 2/3, 
 {22, 2566} -> -1/4, {22, 2590} -> 7/12, {22, 2592} -> -7/24, 
 {22, 2634} -> -1/2, {22, 2646} -> 1/2, {22, 2649} -> 7/6, 
 {22, 2669} -> -25/72, {22, 2682} -> -5/8, {22, 2689} -> 1/3, 
 {22, 2695} -> -7/24, {22, 2719} -> 7/24, {22, 2721} -> 3/4, 
 {22, 2731} -> -1/6, {22, 2756} -> 2/3, {22, 2758} -> -17/6, 
 {22, 2784} -> 11/4, {22, 2786} -> -11/8, {22, 2834} -> 1, {22, 2846} -> -1, 
 {22, 2849} -> 7/2, {22, 2870} -> -17/9, {22, 2883} -> -7/12, 
 {22, 2889} -> -13/24, {22, 2918} -> 13/24, {22, 2920} -> 35/18, 
 {22, 2948} -> -5/6, {22, 2950} -> 5/3, {22, 2988} -> 2, {22, 2992} -> -5/2, 
 {22, 3000} -> -2, {22, 3002} -> 7/6, {22, 3004} -> 10/3, {22, 3008} -> -5/2, 
 {22, 3023} -> 10/9, {22, 3036} -> 5/12, {22, 3061} -> -11/12, 
 {22, 3063} -> 2/9, {22, 3113} -> 1, {22, 3119} -> -5/2, {22, 3130} -> -1, 
 {22, 3133} -> 5/3, {22, 3135} -> -2, {22, 3137} -> -5/2, {22, 3155} -> 1/24, 
 {22, 3373} -> -3, {22, 3383} -> 1/2, {22, 3388} -> 5/2, {22, 3397} -> 4/3, 
 {22, 3401} -> 4/3, {22, 3413} -> -1/2, {22, 3417} -> 3, {22, 3424} -> -5/3, 
 {22, 3428} -> 4, {22, 3432} -> 5/2, {22, 3459} -> -11/540, 
 {22, 3463} -> 1/20, {22, 3468} -> -1/3, {22, 3476} -> -37/12, 
 {22, 3480} -> 3/2, {22, 3482} -> -20/3, {22, 3488} -> -5/36, 
 {22, 3491} -> -3/4, {22, 3494} -> 5/12, {22, 3498} -> -1, 
 {22, 3502} -> -12/5, {22, 3509} -> 10/3, {22, 3515} -> 19/12, 
 {22, 3523} -> -1/24, {23, 2} -> 2, {23, 26} -> -1/6, {23, 38} -> 1/8, 
 {23, 50} -> -11/24, {23, 62} -> 1/2, {23, 74} -> -1/4, {23, 86} -> -4/3, 
 {23, 122} -> -1/6, {23, 134} -> 1/8, {23, 146} -> 1/24, {23, 190} -> -1/8, 
 {23, 202} -> 3/8, {23, 261} -> 1/6, {23, 307} -> 1/6, {23, 318} -> 11/24, 
 {23, 329} -> 1/4, {23, 340} -> 4/3, {23, 351} -> -1/4, {23, 362} -> 1/6, 
 {23, 373} -> -1/24, {23, 402} -> 1/8, {23, 440} -> -1/6, {23, 485} -> 1/3, 
 {23, 496} -> 7/24, {23, 530} -> -2/3, {23, 542} -> -5/24, {23, 554} -> -1/4, 
 {23, 577} -> 3/8, {23, 596} -> 1/2, {23, 616} -> 1/2, {23, 1013} -> -1/6, 
 {23, 1034} -> -1/6, {23, 1039} -> -1/6, {23, 1053} -> 1/6, 
 {23, 1055} -> 1/3, {23, 1067} -> -1/2, {23, 1084} -> 1/2, 
 {23, 1104} -> -1/2, {23, 1124} -> 1, {23, 1126} -> -1, {23, 1144} -> 1/3, 
 {23, 1151} -> 1/6, {23, 1157} -> 1/2, {23, 1162} -> 1/6, {23, 1166} -> -1/2, 
 {23, 1182} -> 1/2, {23, 1184} -> -1/4, {23, 1232} -> -1/6, 
 {23, 1238} -> -1/6, {23, 1246} -> 1/2, {23, 1255} -> 2/3, 
 {23, 1257} -> 1/12, {23, 1265} -> 1/6, {23, 1285} -> -1/6, 
 {23, 1287} -> -1/6, {23, 1294} -> 1/6, {23, 1316} -> 1, {23, 1318} -> -1/2, 
 {23, 1338} -> -1/6, {23, 1340} -> -1/6, {23, 1360} -> 1, {23, 1362} -> -1/4, 
 {23, 1376} -> 3/2, {23, 1378} -> 1/2, {23, 1388} -> 1/3, {23, 1390} -> 1/2, 
 {23, 1394} -> 1/3, {23, 1424} -> 1/12, {23, 1435} -> 3/4, 
 {23, 1462} -> -2/3, {23, 1469} -> -1/12, {23, 1475} -> -1/4, 
 {23, 1480} -> -1/12, {23, 1504} -> -7/4, {23, 1506} -> 5/12, 
 {23, 1572} -> -1/6, {23, 1587} -> 1/6, {23, 1592} -> 1/3, 
 {23, 1606} -> -1/6, {23, 1608} -> 1/3, {23, 1638} -> 1/6, {23, 1640} -> 1/6, 
 {23, 1678} -> 1/6, {23, 1694} -> -1/6, {23, 1696} -> 1/12, 
 {23, 1716} -> -1/3, {23, 1718} -> 5/12, {23, 1736} -> -1/2, 
 {23, 1743} -> -1/2, {23, 1745} -> -1/6, {23, 1750} -> -5/6, 
 {23, 1763} -> 1/18, {23, 1785} -> -1/12, {23, 1794} -> 1/12, 
 {23, 1810} -> -1/12, {23, 1815} -> -1/6, {23, 1833} -> 1/3, 
 {23, 1835} -> -11/36, {23, 1855} -> -1/2, {23, 1866} -> -3/4, 
 {23, 1874} -> 1/2, {23, 1893} -> -1/4, {23, 1895} -> 1/8, 
 {23, 1957} -> -3/4, {23, 1961} -> 1/6, {23, 1977} -> -7/12, 
 {23, 1979} -> 7/24, {23, 2040} -> -3/4, {23, 2042} -> 3/8, 
 {23, 2048} -> 1/3, {23, 2064} -> -5/12, {23, 2066} -> 5/24, 
 {23, 2093} -> 1/2, {23, 2105} -> 5/2, {23, 2125} -> -1/2, {23, 2138} -> 1/6, 
 {23, 2151} -> 5/8, {23, 2168} -> 7/24, {23, 2181} -> 3/8, 
 {23, 2186} -> 5/24, {23, 2190} -> -1/4, {23, 2209} -> 1/4, 
 {23, 2211} -> -1/4, {23, 2236} -> 1/4, {23, 2255} -> 1/12, 
 {23, 2257} -> -1/24, {23, 2266} -> 1/6, {23, 2272} -> 1/6, 
 {23, 2295} -> -1/6, {23, 2297} -> -1/12, {23, 2305} -> -1/6, 
 {23, 2328} -> 1/6, {23, 2330} -> -1/12, {23, 2337} -> -1/6, 
 {23, 2358} -> -1/4, {23, 2360} -> 1/8, {23, 2382} -> 7/12, 
 {23, 2384} -> -7/24, {23, 2410} -> -1/2, {23, 2417} -> 1/2, 
 {23, 2419} -> -1/2, {23, 2426} -> -1/3, {23, 2431} -> -1/3, 
 {23, 2441} -> 1/12, {23, 2452} -> -1/24, {23, 2460} -> 1/12, 
 {23, 2467} -> -1/12, {23, 2473} -> 1/8, {23, 2478} -> -7/24, 
 {23, 2514} -> -1/4, {23, 2535} -> 1/4, {23, 2537} -> 1/8, {23, 2545} -> 1/6, 
 {23, 2564} -> -1/6, {23, 2590} -> -1/12, {23, 2592} -> 1/24, 
 {23, 2610} -> -1/4, {23, 2612} -> -1/8, {23, 2644} -> -1/6, 
 {23, 2649} -> -1/6, {23, 2682} -> 1/8, {23, 2689} -> -1/12, 
 {23, 2695} -> 1/24, {23, 2700} -> -1/8, {23, 2721} -> -1/12, 
 {23, 2758} -> 5/12, {23, 2784} -> -7/12, {23, 2786} -> 7/24, 
 {23, 2805} -> 3/4, {23, 2807} -> 3/8, {23, 2827} -> -2/3, {23, 2841} -> -1, 
 {23, 2849} -> -7/6, {23, 2859} -> -2/3, {23, 2870} -> 5/9, 
 {23, 2883} -> 1/3, {23, 2889} -> 1/8, {23, 2894} -> 3/8, {23, 2898} -> -1/3, 
 {23, 2918} -> -5/12, {23, 2920} -> -29/36, {23, 2948} -> 1/6, 
 {23, 2950} -> -1/3, {23, 2992} -> 1/2, {23, 3002} -> -1/6, 
 {23, 3004} -> -5/6, {23, 3008} -> 1/2, {23, 3023} -> -1/18, 
 {23, 3036} -> -1/12, {23, 3061} -> -1/6, {23, 3063} -> -7/36, 
 {23, 3086} -> -1/3, {23, 3088} -> 1/6, {23, 3106} -> -1/2, 
 {23, 3119} -> 1/2, {23, 3121} -> 1/2, {23, 3133} -> -1/3, {23, 3135} -> 1/2, 
 {23, 3137} -> 1/2, {23, 3139} -> -1/3, {23, 3141} -> -1/2, {23, 3155} -> 1, 
 {23, 3168} -> -1/12, {23, 3172} -> 1/4, {23, 3189} -> -3/4, 
 {23, 3191} -> 1/12, {23, 3212} -> -1/3, {23, 3214} -> 1/4, 
 {23, 3224} -> 1/2, {23, 3238} -> -7/6, {23, 3240} -> -1/2, 
 {23, 3245} -> -5/6, {23, 3255} -> -5/36, {23, 3268} -> -1/6, 
 {23, 3287} -> 1/12, {23, 3289} -> -19/36, {23, 3294} -> 1/2, 
 {23, 3302} -> 1, {23, 3317} -> -1/2, {23, 3319} -> -2/3, {23, 3321} -> -5/6, 
 {23, 3331} -> -1/4, {23, 3361} -> 1/4, {23, 3368} -> -1/2, 
 {23, 3378} -> 1/2, {23, 3388} -> -1/2, {23, 3393} -> -1/2, {23, 3397} -> -4, 
 {23, 3401} -> -1, {23, 3405} -> 1/2, {23, 3424} -> 1/3, {23, 3428} -> -1, 
 {23, 3432} -> -1/2, {23, 3436} -> 1/3, {23, 3440} -> 1/2, {23, 3444} -> 1/2, 
 {23, 3459} -> 11/540, {23, 3463} -> -1/20, {23, 3468} -> 1/3, 
 {23, 3473} -> -1, {23, 3476} -> 9/4, {23, 3482} -> 7, {23, 3491} -> 5/4, 
 {23, 3494} -> 1/4, {23, 3498} -> 1, {23, 3502} -> 12/5, {23, 3509} -> -3/2, 
 {23, 3515} -> -1/4, {23, 3518} -> -1, {23, 3521} -> 2, {23, 3522} -> 3/4, 
 {23, 3523} -> -21/8, {24, 2} -> -1/2, {24, 14} -> 1/4, {24, 62} -> -1/6, 
 {24, 98} -> 2, {24, 134} -> 1/12, {24, 158} -> 1/2, {24, 202} -> 1/4, 
 {24, 214} -> -1/6, {24, 307} -> 1/2, {24, 318} -> 3/4, {24, 329} -> 1/4, 
 {24, 340} -> 4/3, {24, 351} -> -1/4, {24, 362} -> -1/2, {24, 373} -> -1/4, 
 {24, 383} -> -1/4, {24, 402} -> 1/2, {24, 420} -> 1/2, {24, 440} -> -1/6, 
 {24, 451} -> 1/2, {24, 1067} -> 1/2, {24, 1124} -> 1/2, {24, 1126} -> -1/4, 
 {24, 1144} -> 1/3, {24, 1151} -> -1/3, {24, 1157} -> -2/3, 
 {24, 1182} -> 1/6, {24, 1184} -> -1/12, {24, 1223} -> -1/4, 
 {24, 1232} -> 1/3, {24, 1238} -> 1/3, {24, 1255} -> 2/3, {24, 1257} -> 1/12, 
 {24, 1265} -> -1/3, {24, 1285} -> 5/6, {24, 1287} -> -5/12, 
 {24, 1316} -> 2/3, {24, 1318} -> -5/6, {24, 1378} -> 1/3, {24, 1388} -> 1/3, 
 {24, 1390} -> 4/3, {24, 1411} -> 2/9, {24, 1435} -> -1/4, 
 {24, 1445} -> 1/12, {24, 1462} -> -2/3, {24, 1469} -> -1/12, 
 {24, 1475} -> 5/6, {24, 1504} -> -17/12, {24, 1506} -> 1/4, 
 {24, 1866} -> -1/2, {24, 1937} -> -1/2, {24, 1939} -> 1/4, 
 {24, 2008} -> -1/2, {24, 2040} -> -1/2, {24, 2042} -> 1/4, 
 {24, 2099} -> 1/2, {24, 2112} -> -1/2, {24, 2138} -> 1, {24, 2175} -> 1/4, 
 {24, 2181} -> 1/4, {24, 2209} -> -3/4, {24, 2211} -> 1/12, 
 {24, 2266} -> 1/6, {24, 2272} -> -1/3, {24, 2295} -> -1/6, 
 {24, 2297} -> -1/12, {24, 2305} -> 1/3, {24, 2328} -> 1/6, 
 {24, 2330} -> -1/12, {24, 2358} -> -1/6, {24, 2360} -> 7/12, 
 {24, 2417} -> 1/3, {24, 2426} -> -1/3, {24, 2441} -> 1/36, 
 {24, 2460} -> 1/12, {24, 2467} -> -1/12, {24, 2473} -> 1/12, 
 {24, 2514} -> -1, {24, 2535} -> 1, {24, 2537} -> 1/2, {24, 2545} -> 1/2, 
 {24, 2564} -> -1/2, {24, 2566} -> 1/4, {24, 2590} -> -1/2, 
 {24, 2592} -> 1/4, {24, 2634} -> 1/2, {24, 2646} -> -1/2, {24, 2649} -> -1, 
 {24, 2669} -> 7/24, {24, 2682} -> 1/2, {24, 2689} -> -1/4, 
 {24, 2695} -> 1/4, {24, 2719} -> -1/4, {24, 2721} -> -2/3, 
 {24, 2731} -> 1/6, {24, 2756} -> -2/3, {24, 2758} -> 5/12, 
 {24, 2784} -> -7/6, {24, 2786} -> 7/12, {24, 2849} -> -11/6, 
 {24, 2851} -> -1, {24, 2870} -> 5/9, {24, 2889} -> 5/12, 
 {24, 2918} -> -5/12, {24, 2920} -> -29/36, {24, 2948} -> 2/3, 
 {24, 2950} -> -5/6, {24, 2992} -> 1, {24, 3002} -> -1, {24, 3004} -> -3/2, 
 {24, 3006} -> 1, {24, 3008} -> 1, {24, 3023} -> -2/9, {24, 3036} -> -1/3, 
 {24, 3061} -> -1/6, {24, 3063} -> 1/18, {24, 3119} -> 1, {24, 3133} -> -1/3, 
 {24, 3135} -> 7/3, {24, 3137} -> 1, {24, 3155} -> 7/36, {24, 3383} -> -1/2, 
 {24, 3388} -> -1, {24, 3401} -> -2/3, {24, 3413} -> 1/2, {24, 3424} -> 1/3, 
 {24, 3428} -> -11/3, {24, 3432} -> -1, {24, 3459} -> -11/540, 
 {24, 3463} -> 1/20, {24, 3468} -> -1/3, {24, 3473} -> -1, 
 {24, 3476} -> 23/12, {24, 3482} -> 16/3, {24, 3488} -> -2/9, 
 {24, 3491} -> 7/4, {24, 3494} -> 1/8, {24, 3498} -> -1, {24, 3502} -> -12/5, 
 {24, 3509} -> -2/3, {24, 3515} -> -1/12, {24, 3518} -> -1, {24, 3521} -> 2, 
 {24, 3522} -> 3/4, {24, 3523} -> -21/8, {25, 1066} -> 1, {25, 1231} -> -2, 
 {25, 1293} -> 1, {25, 1405} -> -2, {25, 1571} -> -1, {25, 1677} -> 1, 
 {25, 1701} -> -1, {25, 1775} -> 1/2, {25, 2015} -> -1, {25, 2365} -> 1, 
 {25, 2729} -> -13/3, {25, 2864} -> 2, {25, 2882} -> 1, {25, 2928} -> -1, 
 {25, 3035} -> 1/2, {25, 3249} -> -1, {25, 3293} -> 13/3, {25, 3387} -> 1, 
 {25, 3423} -> 1, {25, 3431} -> 1, {25, 3435} -> 1, {25, 3486} -> 2/3, 
 {26, 1066} -> 1, {26, 1231} -> -2, {26, 1293} -> 1, {26, 1405} -> -2, 
 {26, 1571} -> -1, {26, 1617} -> -1, {26, 1677} -> 1, {26, 1775} -> 1/2, 
 {26, 2015} -> -1, {26, 2222} -> 1, {26, 2663} -> -1, {26, 2729} -> -13/3, 
 {26, 2864} -> 2, {26, 2882} -> 1, {26, 2928} -> -1, {26, 3035} -> 1/2, 
 {26, 3293} -> 13/3, {26, 3387} -> 1, {26, 3423} -> 1, {26, 3431} -> 1, 
 {26, 3435} -> 1, {26, 3486} -> 2/3, {27, 2} -> -3/8, {27, 14} -> 1/8, 
 {27, 26} -> -1/24, {27, 38} -> -7/48, {27, 50} -> 1/16, {27, 62} -> -1/4, 
 {27, 122} -> -1/4, {27, 134} -> -1/16, {27, 146} -> -13/48, 
 {27, 158} -> 1/24, {27, 170} -> -1/8, {27, 180} -> -1, {27, 190} -> 3/16, 
 {27, 202} -> -3/16, {27, 214} -> -1/8, {27, 243} -> 1/8, {27, 251} -> -1/8, 
 {27, 1006} -> 1/8, {27, 1013} -> 1/8, {27, 1022} -> 1/8, 
 {27, 1055} -> -3/16, {27, 1067} -> -1/12, {27, 1076} -> -1/8, 
 {27, 1124} -> -2/3, {27, 1126} -> 1/3, {27, 1137} -> -1/8, 
 {27, 1157} -> -1/4, {27, 1182} -> -5/12, {27, 1184} -> 5/24, 
 {27, 1221} -> 1/8, {27, 1223} -> -1/8, {27, 1316} -> -1/2, 
 {27, 1318} -> 1/4, {27, 1376} -> -7/12, {27, 1378} -> -1/12, 
 {27, 1382} -> -1/4, {27, 1390} -> -1/4, {27, 1411} -> -5/144, 
 {27, 1424} -> -1/8, {27, 1435} -> 1/24, {27, 1445} -> 1/6, 
 {27, 1454} -> 1/16, {27, 1475} -> 1/8, {27, 1504} -> 35/48, 
 {27, 1506} -> -17/48, {27, 1520} -> -1/8, {27, 1526} -> -1/8, 
 {27, 1572} -> -1/6, {27, 1592} -> 1/4, {27, 1606} -> 1/3, 
 {27, 1608} -> -1/3, {27, 1638} -> 1/6, {27, 1640} -> -11/24, 
 {27, 1716} -> -1/4, {27, 1718} -> -1/4, {27, 1736} -> 1/3, 
 {27, 1743} -> 1/3, {27, 1745} -> 5/6, {27, 1750} -> 1/4, 
 {27, 1763} -> -1/12, {27, 1776} -> 1/16, {27, 1785} -> -1/24, 
 {27, 1794} -> 1/12, {27, 1815} -> -1/8, {27, 1833} -> -1/6, 
 {27, 1835} -> 11/24, {27, 1848} -> 1/8, {27, 1866} -> 3/8, 
 {27, 1893} -> 7/24, {27, 1895} -> -7/48, {27, 1937} -> -1/4, 
 {27, 1939} -> 1/8, {27, 2040} -> 3/8, {27, 2042} -> -3/16, 
 {27, 2099} -> 1/8, {27, 2105} -> -7/12, {27, 2110} -> 1/4, 
 {27, 2112} -> -1/8, {27, 2138} -> 29/144, {27, 2151} -> -7/48, 
 {27, 2160} -> 1/16, {27, 2181} -> -3/16, {27, 2209} -> -3/16, 
 {27, 2211} -> 1/48, {27, 2236} -> -3/8, {27, 2255} -> -13/24, 
 {27, 2257} -> 13/48, {27, 2358} -> 1/8, {27, 2360} -> -1/16, 
 {27, 2382} -> -1/8, {27, 2384} -> 1/16, {27, 2410} -> 1/3, 
 {27, 2417} -> -1/12, {27, 2419} -> 1/3, {27, 2421} -> 1/4, 
 {27, 2441} -> -5/144, {27, 2452} -> 13/48, {27, 2473} -> -1/16, 
 {27, 2478} -> 1/16, {27, 2610} -> 3/8, {27, 2612} -> 3/16, 
 {27, 2634} -> 1/8, {27, 2644} -> 13/12, {27, 2646} -> -1/8, 
 {27, 2669} -> 95/288, {27, 2700} -> 3/16, {27, 2719} -> -13/48, 
 {27, 2721} -> -1/8, {27, 3135} -> -1/4, {27, 3155} -> -1/48, 
 {27, 3238} -> 1/4, {27, 3255} -> 1/12, {27, 3287} -> -1/16, 
 {27, 3378} -> -1/3, {27, 3383} -> -1/8, {27, 3397} -> 7/6, 
 {27, 3401} -> 1/6, {27, 3405} -> -1/3, {27, 3409} -> -1/4, 
 {27, 3413} -> 1/8, {27, 3428} -> 1/2, {27, 3459} -> 11/2160, 
 {27, 3463} -> -1/80, {27, 3468} -> 1/12, {27, 3476} -> -35/48, 
 {27, 3482} -> -11/6, {27, 3488} -> 1/72, {27, 3491} -> 1/2, 
 {27, 3494} -> -5/288, {27, 3498} -> 1/4, {27, 3502} -> 3/5, 
 {27, 3509} -> 7/6, {27, 3515} -> 19/48, {27, 3518} -> -1/6, 
 {27, 3521} -> 1/2, {27, 3522} -> 1/8, {27, 3523} -> -49/48, {28, 2} -> -1/8, 
 {28, 14} -> 1/16, {28, 26} -> 1/8, {28, 38} -> -1/16, {28, 50} -> 1/48, 
 {28, 74} -> -1/16, {28, 86} -> 1/3, {28, 110} -> 1/16, {28, 122} -> -1/12, 
 {28, 134} -> -1/16, {28, 146} -> -1/16, {28, 158} -> -1/8, 
 {28, 170} -> -1/16, {28, 190} -> 1/8, {28, 202} -> -1/8, {28, 214} -> -1/24, 
 {28, 243} -> 1/8, {28, 261} -> 1/12, {28, 273} -> -1/8, {28, 1013} -> 1/24, 
 {28, 1034} -> 1/24, {28, 1039} -> 1/24, {28, 1053} -> 1/12, 
 {28, 1055} -> -1/48, {28, 1067} -> -1/8, {28, 1124} -> -3/8, 
 {28, 1126} -> 3/16, {28, 1157} -> -1/8, {28, 1162} -> -1/24, 
 {28, 1182} -> -1/4, {28, 1184} -> 1/8, {28, 1223} -> -1/16, 
 {28, 1294} -> -1/24, {28, 1316} -> -3/8, {28, 1318} -> 3/16, 
 {28, 1338} -> 1/24, {28, 1340} -> -1/48, {28, 1376} -> -1/4, 
 {28, 1390} -> -1/4, {28, 1394} -> -1/12, {28, 1411} -> -7/48, 
 {28, 1424} -> -1/12, {28, 1435} -> 1/16, {28, 1445} -> 1/8, 
 {28, 1475} -> 1/16, {28, 1480} -> 1/48, {28, 1504} -> 9/16, 
 {28, 1506} -> -13/48, {28, 1559} -> -1/8, {28, 1561} -> 1/16, 
 {28, 1572} -> 1/8, {28, 1587} -> -1/24, {28, 1592} -> 1/24, 
 {28, 1606} -> 1/4, {28, 1608} -> -1/6, {28, 1638} -> -1/8, 
 {28, 1640} -> -3/16, {28, 1678} -> -1/24, {28, 1694} -> 1/24, 
 {28, 1696} -> -1/48, {28, 1716} -> -1/24, {28, 1718} -> -11/48, 
 {28, 1736} -> 1/12, {28, 1743} -> 1/12, {28, 1745} -> 1/4, 
 {28, 1750} -> 1/3, {28, 1763} -> -1/18, {28, 1785} -> -1/12, 
 {28, 1794} -> -1/16, {28, 1810} -> 1/48, {28, 1815} -> -1/48, 
 {28, 1835} -> 11/36, {28, 1866} -> 1/4, {28, 1893} -> 1/8, 
 {28, 1895} -> -1/16, {28, 1937} -> -1/8, {28, 1939} -> 1/16, 
 {28, 2040} -> 1/4, {28, 2042} -> -1/8, {28, 2099} -> 1/8, 
 {28, 2105} -> -1/4, {28, 2112} -> -1/8, {28, 2138} -> 11/48, 
 {28, 2151} -> -1/16, {28, 2181} -> -1/8, {28, 2209} -> -3/16, 
 {28, 2211} -> 1/48, {28, 2236} -> -1/4, {28, 2255} -> -1/8, 
 {28, 2257} -> 1/16, {28, 2337} -> 1/24, {28, 2358} -> 1/8, 
 {28, 2360} -> -1/16, {28, 2382} -> -5/24, {28, 2384} -> 5/48, 
 {28, 2410} -> 1/12, {28, 2419} -> 1/12, {28, 2431} -> 1/12, 
 {28, 2441} -> -1/144, {28, 2452} -> 1/16, {28, 2473} -> -1/16, 
 {28, 2478} -> 5/48, {28, 2610} -> 1/4, {28, 2612} -> 1/8, {28, 2634} -> 1/8, 
 {28, 2644} -> 1/4, {28, 2646} -> -1/8, {28, 2669} -> 7/96, 
 {28, 2700} -> 1/8, {28, 2719} -> -1/16, {28, 2721} -> -1/24, 
 {28, 3086} -> -1/24, {28, 3088} -> 1/48, {28, 3135} -> -1/4, 
 {28, 3139} -> 1/12, {28, 3155} -> -1/48, {28, 3168} -> 1/48, 
 {28, 3238} -> 5/12, {28, 3255} -> 1/8, {28, 3287} -> -5/48, 
 {28, 3289} -> -1/18, {28, 3378} -> -1/12, {28, 3383} -> -1/8, 
 {28, 3397} -> 1/2, {28, 3405} -> -1/12, {28, 3413} -> 1/8, 
 {28, 3428} -> 1/2, {28, 3436} -> -1/12, {28, 3459} -> -11/2160, 
 {28, 3463} -> 1/80, {28, 3468} -> -1/12, {28, 3476} -> -9/16, 
 {28, 3482} -> -1, {28, 3488} -> 1/8, {28, 3491} -> 1/4, {28, 3494} -> 1/288, 
 {28, 3498} -> -1/4, {28, 3502} -> -3/5, {28, 3509} -> 3/4, 
 {28, 3515} -> 5/16, {28, 3518} -> -1/6, {28, 3521} -> 1/2, 
 {28, 3522} -> 1/8, {28, 3523} -> -49/48, {29, 2} -> -2, {29, 38} -> -11/12, 
 {29, 62} -> -1/3, {29, 134} -> -1/12, {29, 158} -> 1/3, {29, 202} -> -1/4, 
 {29, 1067} -> 1/3, {29, 1124} -> -7/3, {29, 1126} -> 2/3, 
 {29, 1157} -> -1/3, {29, 1182} -> -2, {29, 1184} -> 1, {29, 1316} -> -2/3, 
 {29, 1318} -> 1/3, {29, 1376} -> -5/3, {29, 1378} -> -1, {29, 1390} -> -1/3, 
 {29, 1411} -> -1/6, {29, 1435} -> 1/3, {29, 1475} -> 1/6, {29, 1504} -> 5/2, 
 {29, 1506} -> -1, {29, 1866} -> 1/2, {29, 1893} -> 11/6, 
 {29, 1895} -> -11/12, {29, 2040} -> 1/2, {29, 2042} -> -1/4, 
 {29, 2105} -> -5/3, {29, 2138} -> -5/36, {29, 2151} -> -5/12, 
 {29, 2181} -> -1/4, {29, 2358} -> 1/6, {29, 2360} -> -1/12, 
 {29, 2415} -> -1, {29, 2417} -> -1, {29, 2441} -> -1/12, 
 {29, 2473} -> -1/12, {29, 3135} -> -1/3, {29, 3155} -> -1/36, 
 {29, 3397} -> 13/3, {29, 3401} -> 2, {29, 3428} -> 2/3, {29, 3476} -> -5/2, 
 {29, 3482} -> -7, {29, 3491} -> 1/4, {29, 3509} -> 5, {29, 3515} -> 4/3, 
 {29, 3518} -> -1, {29, 3521} -> 4, {29, 3522} -> 3/4, {29, 3523} -> -119/24, 
 {30, 38} -> -1/12, {30, 62} -> 1/3, {30, 98} -> -2, {30, 134} -> -11/12, 
 {30, 158} -> -1/3, {30, 202} -> -1/4, {30, 1067} -> -1/3, 
 {30, 1124} -> -2/3, {30, 1126} -> 1/3, {30, 1157} -> 1/3, {30, 1182} -> -2, 
 {30, 1184} -> 1, {30, 1316} -> -7/3, {30, 1318} -> 2/3, {30, 1376} -> -1/3, 
 {30, 1378} -> -1, {30, 1390} -> -5/3, {30, 1411} -> -1/6, {30, 1435} -> 1/6, 
 {30, 1475} -> 1/3, {30, 1504} -> 5/2, {30, 1506} -> -1, {30, 1866} -> 1/2, 
 {30, 1893} -> 1/6, {30, 1895} -> -1/12, {30, 2040} -> 1/2, 
 {30, 2042} -> -1/4, {30, 2105} -> -1/3, {30, 2138} -> -1/36, 
 {30, 2151} -> -1/12, {30, 2181} -> -1/4, {30, 2358} -> 11/6, 
 {30, 2360} -> -5/12, {30, 2417} -> -1, {30, 2428} -> -1, 
 {30, 2441} -> -1/12, {30, 2473} -> -11/12, {30, 3135} -> -5/3, 
 {30, 3155} -> -5/36, {30, 3397} -> 2/3, {30, 3401} -> 2, {30, 3428} -> 13/3, 
 {30, 3476} -> -5/2, {30, 3482} -> -7, {30, 3491} -> 1/4, {30, 3509} -> 5, 
 {30, 3515} -> 4/3, {30, 3518} -> -1, {30, 3521} -> 4, {30, 3522} -> 3/4, 
 {30, 3523} -> -119/24, {31, 1066} -> 1, {31, 1231} -> -2, {31, 1293} -> 1, 
 {31, 1405} -> -2, {31, 1677} -> 1, {31, 1775} -> -1/2, {31, 2015} -> -1, 
 {31, 2729} -> -13/3, {31, 2864} -> 2, {31, 2882} -> 1, {31, 2928} -> -1, 
 {31, 3035} -> 1/2, {31, 3293} -> 13/3, {31, 3377} -> -1, {31, 3387} -> 1, 
 {31, 3404} -> -1, {31, 3423} -> 1, {31, 3431} -> 1, {31, 3486} -> 2/3, 
 {32, 307} -> 2/3, {32, 318} -> 11/6, {32, 329} -> 1, {32, 340} -> 16/3, 
 {32, 362} -> 2/3, {32, 373} -> -1/6, {32, 402} -> 1/2, {32, 440} -> -2/3, 
 {32, 485} -> -5/6, {32, 496} -> -7/12, {32, 519} -> -4, {32, 530} -> -1/6, 
 {32, 542} -> 1/12, {32, 577} -> -1/4, {32, 1084} -> 1/2, {32, 1104} -> -1/2, 
 {32, 1144} -> -1/6, {32, 1151} -> 2/3, {32, 1166} -> -1/2, 
 {32, 1231} -> -3/4, {32, 1232} -> -2/3, {32, 1238} -> -2/3, 
 {32, 1246} -> 1/2, {32, 1255} -> -1/3, {32, 1257} -> 7/12, 
 {32, 1265} -> 2/3, {32, 1285} -> -2/3, {32, 1287} -> -2/3, 
 {32, 1344} -> 3/4, {32, 1360} -> 1, {32, 1362} -> 1/4, {32, 1388} -> 4/3, 
 {32, 1400} -> -1, {32, 1462} -> 1/3, {32, 1469} -> -1/3, {32, 1855} -> -1/2, 
 {32, 1874} -> 1/2, {32, 1957} -> 1/2, {32, 1961} -> 1/6, {32, 1977} -> 7/6, 
 {32, 1979} -> -1/3, {32, 2048} -> -1/3, {32, 2064} -> 1/6, 
 {32, 2066} -> -1/12, {32, 2090} -> -1/4, {32, 2093} -> -2/3, 
 {32, 2125} -> 2/3, {32, 2127} -> 1, {32, 2138} -> 1/6, {32, 2168} -> -7/12, 
 {32, 2186} -> -1/12, {32, 2190} -> 1/3, {32, 2209} -> -1/3, 
 {32, 2211} -> 1/3, {32, 2266} -> 2/3, {32, 2272} -> 2/3, {32, 2280} -> -1/2, 
 {32, 2295} -> 4/3, {32, 2297} -> -7/12, {32, 2305} -> -2/3, 
 {32, 2328} -> 2/3, {32, 2330} -> -1/3, {32, 2404} -> 1/4, {32, 2408} -> -1, 
 {32, 2424} -> 1, {32, 2426} -> -4/3, {32, 2435} -> 1, {32, 2441} -> 1/4, 
 {32, 2460} -> -1/6, {32, 2467} -> -1/3, {32, 2498} -> -1/2, 
 {32, 2500} -> 1/2, {32, 2514} -> -1, {32, 2535} -> 1, {32, 2537} -> 1/2, 
 {32, 2545} -> 2/3, {32, 2564} -> -2/3, {32, 2590} -> -1/3, 
 {32, 2592} -> 1/6, {32, 2649} -> -2/3, {32, 2669} -> 2/9, {32, 2682} -> 1/2, 
 {32, 2689} -> -1/3, {32, 2695} -> 1/6, {32, 2719} -> -1/6, 
 {32, 2721} -> -1/3, {32, 2729} -> -193/36, {32, 2758} -> 5/3, 
 {32, 2784} -> -7/3, {32, 2786} -> 7/6, {32, 2805} -> -1/2, 
 {32, 2807} -> -1/4, {32, 2811} -> 13/12, {32, 2827} -> -1/6, 
 {32, 2829} -> -5/4, {32, 2834} -> -1, {32, 2846} -> 1, {32, 2849} -> -14/3, 
 {32, 2859} -> 17/6, {32, 2864} -> 3/4, {32, 2870} -> 8/9, 
 {32, 2882} -> -13/12, {32, 2883} -> 4/3, {32, 2889} -> 1/2, 
 {32, 2894} -> -1/4, {32, 2898} -> -5/6, {32, 2918} -> -1/6, 
 {32, 2920} -> -17/36, {32, 2948} -> 2/3, {32, 2950} -> -4/3, 
 {32, 2992} -> 2, {32, 3002} -> -2/3, {32, 3004} -> -10/3, {32, 3008} -> 2, 
 {32, 3023} -> -2/9, {32, 3036} -> -1/3, {32, 3061} -> -2/3, 
 {32, 3063} -> -7/9, {32, 3119} -> 2, {32, 3133} -> -4/3, {32, 3137} -> 2, 
 {32, 3155} -> -1/6, {32, 3212} -> 1/3, {32, 3245} -> 1/3, 
 {32, 3255} -> -1/9, {32, 3268} -> 1/6, {32, 3287} -> 1/12, 
 {32, 3289} -> 1/6, {32, 3293} -> 193/36, {32, 3294} -> -2/3, 
 {32, 3317} -> 2/3, {32, 3319} -> 11/6, {32, 3321} -> 1/3, 
 {32, 3325} -> -3/4, {32, 3331} -> -1/18, {32, 3361} -> -1/4, 
 {32, 3363} -> 1, {32, 3368} -> 2/3, {32, 3373} -> 1, {32, 3388} -> -2, 
 {32, 3417} -> -1, {32, 3424} -> 4/3, {32, 3432} -> -2, {32, 3444} -> -2/3, 
 {32, 3448} -> -1, {32, 3491} -> 1/3, {32, 3494} -> -11/36, 
 {33, 307} -> -1/6, {33, 318} -> 5/4, {33, 329} -> 1, {33, 340} -> 4/3, 
 {33, 362} -> 1/2, {33, 373} -> -1/12, {33, 402} -> 1/4, {33, 440} -> -2/3, 
 {33, 1144} -> -1/6, {33, 1151} -> 1/6, {33, 1231} -> -3/4, 
 {33, 1232} -> -1/6, {33, 1238} -> -1/6, {33, 1255} -> -1/3, 
 {33, 1257} -> 7/12, {33, 1264} -> 3/4, {33, 1265} -> 1/6, {33, 1285} -> 1/3, 
 {33, 1287} -> -5/12, {33, 1388} -> 1/3, {33, 1462} -> 1/3, 
 {33, 1469} -> -1/3, {33, 2266} -> 1/6, {33, 2272} -> 1/6, {33, 2295} -> 4/3, 
 {33, 2297} -> -7/12, {33, 2305} -> -1/6, {33, 2328} -> 2/3, 
 {33, 2330} -> -1/12, {33, 2408} -> -1, {33, 2424} -> 1, {33, 2426} -> -1/3, 
 {33, 2441} -> 1/4, {33, 2460} -> -1/6, {33, 2467} -> -1/3, 
 {33, 2498} -> -1/2, {33, 2500} -> 1/2, {33, 2514} -> -1/2, 
 {33, 2535} -> 1/2, {33, 2537} -> 1/4, {33, 2545} -> 1/3, {33, 2564} -> -1/3, 
 {33, 2590} -> -1/6, {33, 2592} -> 1/12, {33, 2649} -> -1/3, 
 {33, 2669} -> 1/9, {33, 2682} -> 1/4, {33, 2689} -> -1/6, 
 {33, 2695} -> 1/12, {33, 2719} -> -1/12, {33, 2721} -> -1/6, 
 {33, 2729} -> -193/36, {33, 2730} -> 13/12, {33, 2731} -> 1/6, 
 {33, 2756} -> -1/6, {33, 2758} -> 5/12, {33, 2784} -> -7/6, 
 {33, 2786} -> 7/12, {33, 2834} -> -1, {33, 2846} -> 1, {33, 2849} -> -11/6, 
 {33, 2864} -> 3/4, {33, 2870} -> 8/9, {33, 2882} -> -13/12, 
 {33, 2883} -> 1/2, {33, 2889} -> 1/6, {33, 2918} -> -1/6, 
 {33, 2920} -> -17/36, {33, 2950} -> -2/3, {33, 2992} -> 4/3, 
 {33, 3002} -> -1/3, {33, 3004} -> -3/2, {33, 3008} -> 4/3, 
 {33, 3017} -> -3/4, {33, 3023} -> -7/18, {33, 3036} -> -1/4, 
 {33, 3061} -> -7/12, {33, 3063} -> -1/9, {33, 3119} -> 4/3, 
 {33, 3133} -> -1/3, {33, 3137} -> 4/3, {33, 3155} -> -1/9, 
 {33, 3293} -> 193/36, {33, 3373} -> 1, {33, 3388} -> -4/3, {33, 3417} -> -1, 
 {33, 3424} -> 1/3, {33, 3432} -> -4/3, {33, 3491} -> 1/3, 
 {33, 3494} -> -7/36, {34, 2221} -> -1, {34, 2729} -> 1, {34, 3467} -> 1, 
 {35, 1066} -> 1, {35, 1231} -> -1, {35, 1405} -> -1, {35, 2132} -> -1, 
 {35, 2150} -> -1/2, {35, 2729} -> -13/6, {35, 2864} -> 1, {35, 2882} -> 1/2, 
 {35, 3293} -> 13/6, {35, 3367} -> 1, {35, 3443} -> -1, {35, 3486} -> 1/2, 
 {36, 1231} -> -1, {36, 1293} -> 1, {36, 1405} -> -1, {36, 2729} -> -13/6, 
 {36, 2864} -> 1, {36, 2882} -> 1/2, {36, 2928} -> -1, {36, 3035} -> 1/2, 
 {36, 3149} -> -1, {36, 3293} -> 13/6, {36, 3387} -> 1, {36, 3431} -> 1, 
 {36, 3486} -> 2/3, {37, 1005} -> -1, {37, 1066} -> 1, {37, 1231} -> -1, 
 {37, 1293} -> 1, {37, 1405} -> -2, {37, 1677} -> 1, {37, 2015} -> -1, 
 {37, 2729} -> -13/3, {37, 2864} -> 1, {37, 2882} -> 1/2, {37, 2928} -> -1, 
 {37, 3035} -> 1/2, {37, 3293} -> 13/3, {37, 3387} -> 1, {37, 3431} -> 1, 
 {37, 3486} -> 1/2, {38, 2} -> 9/2, {38, 14} -> -9/4, {38, 38} -> 9/8, 
 {38, 62} -> 3/2, {38, 134} -> 3/8, {38, 202} -> 9/8, {38, 214} -> 3/2, 
 {38, 307} -> -4, {38, 318} -> -7/4, {38, 362} -> 7, {38, 373} -> 11/2, 
 {38, 383} -> 9/4, {38, 402} -> -21/4, {38, 413} -> -1, {38, 420} -> -9/2, 
 {38, 1124} -> 9/2, {38, 1126} -> -9/4, {38, 1157} -> 3/2, {38, 1182} -> 3, 
 {38, 1184} -> -3/2, {38, 1223} -> 9/4, {38, 1231} -> 27/4, 
 {38, 1264} -> -27/4, {38, 1265} -> 9/2, {38, 1285} -> -27/2, 
 {38, 1287} -> -9/4, {38, 1316} -> 15/2, {38, 1318} -> -3/2, 
 {38, 1376} -> 9/2, {38, 1378} -> 3/2, {38, 1390} -> -3, {38, 1411} -> -11/4, 
 {38, 1445} -> -3/4, {38, 1469} -> 9/2, {38, 1475} -> -3, {38, 1504} -> -3, 
 {38, 1506} -> 9/4, {38, 1866} -> -9/4, {38, 1893} -> -9/4, 
 {38, 1895} -> 9/8, {38, 1937} -> 9/2, {38, 1939} -> -9/4, {38, 2008} -> 9/2, 
 {38, 2040} -> -9/4, {38, 2042} -> 9/8, {38, 2099} -> -9/2, 
 {38, 2105} -> 9/2, {38, 2112} -> 9/2, {38, 2138} -> -69/8, 
 {38, 2151} -> 9/8, {38, 2175} -> -9/4, {38, 2181} -> 9/8, 
 {38, 2209} -> 27/4, {38, 2211} -> -3/4, {38, 2358} -> -3/4, 
 {38, 2360} -> 3/8, {38, 2417} -> 3/2, {38, 2441} -> 1/8, {38, 2473} -> 3/8, 
 {38, 2514} -> 21/2, {38, 2535} -> -21/2, {38, 2537} -> -21/4, 
 {38, 2545} -> -2, {38, 2564} -> 19/2, {38, 2566} -> -11/2, 
 {38, 2590} -> 17/2, {38, 2592} -> -17/4, {38, 2634} -> -9/2, 
 {38, 2636} -> -15/2, {38, 2646} -> 9/2, {38, 2649} -> 13, 
 {38, 2654} -> -15/2, {38, 2669} -> -29/8, {38, 2682} -> -21/4, 
 {38, 2689} -> 21/4, {38, 2695} -> -13/2, {38, 2719} -> 13/2, 
 {38, 2721} -> 23/3, {38, 2729} -> 351/4, {38, 2730} -> -39/4, 
 {38, 2731} -> -7, {38, 2756} -> 7, {38, 2784} -> 7/2, {38, 2786} -> -7/4, 
 {38, 2849} -> 7, {38, 2864} -> -27/4, {38, 2870} -> -7/3, {38, 2882} -> 3/2, 
 {38, 2883} -> 7/2, {38, 2889} -> -7/4, {38, 2918} -> 7/4, {38, 2920} -> 7/2, 
 {38, 2928} -> 33/2, {38, 2948} -> -10, {38, 2950} -> 6, {38, 2992} -> -7/2, 
 {38, 3002} -> 13, {38, 3004} -> 7, {38, 3008} -> -7/2, {38, 3017} -> 27/4, 
 {38, 3023} -> 25/6, {38, 3035} -> -33/4, {38, 3036} -> 9/2, 
 {38, 3061} -> 5/4, {38, 3063} -> -5/3, {38, 3119} -> -13/2, 
 {38, 3135} -> -3, {38, 3137} -> -13/2, {38, 3155} -> -9/8, {38, 3189} -> 1, 
 {38, 3191} -> -1/3, {38, 3293} -> -351/4, {38, 3383} -> 9/2, 
 {38, 3387} -> -33/2, {38, 3388} -> 13/2, {38, 3397} -> -9, {38, 3401} -> -3, 
 {38, 3413} -> -9/2, {38, 3423} -> -9/2, {38, 3428} -> 6, 
 {38, 3431} -> -33/2, {38, 3432} -> 13/2, {38, 3473} -> 9/2, 
 {38, 3476} -> 3/4, {38, 3480} -> -9/4, {38, 3482} -> 3/2, 
 {38, 3486} -> 31/8, {38, 3488} -> -11/8, {38, 3491} -> -103/8, 
 {38, 3494} -> 11/12, {38, 3509} -> -15/2, {38, 3515} -> -3, {38, 3518} -> 3, 
 {38, 3521} -> -9, {38, 3522} -> -9/4, {38, 3523} -> -147/16, 
 {39, 26} -> 3/2, {39, 50} -> 33/8, {39, 74} -> 9/4, {39, 86} -> 12, 
 {39, 122} -> 3/2, {39, 146} -> -3/8, {39, 190} -> 9/8, {39, 261} -> -3/2, 
 {39, 485} -> -4, {39, 496} -> -7/4, {39, 530} -> 7, {39, 542} -> 11/2, 
 {39, 554} -> 9/4, {39, 577} -> -21/4, {39, 589} -> -1, {39, 596} -> -9/2, 
 {39, 1013} -> 3/2, {39, 1034} -> 3/2, {39, 1039} -> 3/2, {39, 1053} -> -3/2, 
 {39, 1055} -> -3, {39, 1104} -> 9/2, {39, 1124} -> 9/2, {39, 1162} -> -3/2, 
 {39, 1231} -> 27/4, {39, 1294} -> -3/2, {39, 1338} -> 3/2, 
 {39, 1340} -> 3/2, {39, 1344} -> -27/4, {39, 1360} -> -27/2, 
 {39, 1362} -> -9/4, {39, 1376} -> -9/2, {39, 1394} -> -3, 
 {39, 1411} -> -3/4, {39, 1424} -> -3/4, {39, 1435} -> -9/4, 
 {39, 1480} -> 3/4, {39, 1484} -> 9/2, {39, 1506} -> 3/4, {39, 1572} -> 3/2, 
 {39, 1587} -> -3/2, {39, 1592} -> -3, {39, 1606} -> 3/2, {39, 1608} -> -3, 
 {39, 1638} -> -3/2, {39, 1640} -> -3/2, {39, 1678} -> -3/2, 
 {39, 1694} -> 3/2, {39, 1696} -> -3/4, {39, 1716} -> 3, {39, 1718} -> -15/4, 
 {39, 1736} -> 9/2, {39, 1743} -> 9/2, {39, 1745} -> 3/2, {39, 1750} -> 15/2, 
 {39, 1763} -> -1/2, {39, 1785} -> 3/4, {39, 1794} -> -3/4, 
 {39, 1810} -> 3/4, {39, 1815} -> 3/2, {39, 1833} -> -3, {39, 1835} -> 11/4, 
 {39, 1957} -> 21/2, {39, 1961} -> -7, {39, 1977} -> 7/2, {39, 1979} -> -7/4, 
 {39, 2048} -> -19/2, {39, 2064} -> 17/2, {39, 2066} -> -13/2, 
 {39, 2088} -> -7/2, {39, 2090} -> 17/4, {39, 2093} -> -13/2, 
 {39, 2105} -> -9/2, {39, 2125} -> 13/2, {39, 2138} -> -1/6, 
 {39, 2150} -> 33/4, {39, 2168} -> -7/4, {39, 2186} -> -1/2, 
 {39, 2190} -> 5/4, {39, 2209} -> -9/4, {39, 2211} -> 35/12, 
 {39, 2236} -> -9/4, {39, 2255} -> -3/4, {39, 2257} -> 3/8, 
 {39, 2337} -> 3/2, {39, 2382} -> -21/4, {39, 2384} -> 21/8, 
 {39, 2410} -> 9/2, {39, 2419} -> 9/2, {39, 2431} -> 3, {39, 2441} -> -3/8, 
 {39, 2452} -> 3/8, {39, 2478} -> 21/8, {39, 2610} -> 9/4, {39, 2612} -> 9/8, 
 {39, 2644} -> 3/2, {39, 2669} -> 1/2, {39, 2700} -> 9/8, {39, 2719} -> -3/8, 
 {39, 2729} -> 351/4, {39, 2805} -> -21/2, {39, 2807} -> -21/4, 
 {39, 2811} -> -39/4, {39, 2827} -> 7, {39, 2859} -> 7, {39, 2864} -> -27/4, 
 {39, 2870} -> -7/3, {39, 2882} -> 3/2, {39, 2894} -> -21/4, 
 {39, 2898} -> 7/2, {39, 2918} -> 7/4, {39, 2920} -> 7/2, {39, 3086} -> 3, 
 {39, 3088} -> -3/2, {39, 3106} -> 9/2, {39, 3121} -> -9/2, {39, 3139} -> 3, 
 {39, 3141} -> 9/2, {39, 3155} -> -9, {39, 3168} -> 3/4, {39, 3172} -> -9/4, 
 {39, 3189} -> 27/4, {39, 3191} -> -3/4, {39, 3212} -> 19/2, 
 {39, 3214} -> -7/4, {39, 3217} -> -15/2, {39, 3224} -> -9/2, 
 {39, 3238} -> 21/2, {39, 3240} -> 9/2, {39, 3242} -> 15/2, {39, 3245} -> 13, 
 {39, 3255} -> 1, {39, 3268} -> 21/4, {39, 3287} -> 31/8, {39, 3289} -> 43/6, 
 {39, 3293} -> -351/4, {39, 3294} -> -7/2, {39, 3317} -> 7/2, 
 {39, 3319} -> 7, {39, 3321} -> 13, {39, 3325} -> 27/4, {39, 3331} -> 19/4, 
 {39, 3361} -> -2, {39, 3363} -> 1/12, {39, 3367} -> -33/2, 
 {39, 3368} -> 13/2, {39, 3378} -> -9/2, {39, 3393} -> 9/2, {39, 3397} -> 9, 
 {39, 3405} -> -9/2, {39, 3423} -> -9/2, {39, 3436} -> -3, 
 {39, 3440} -> -9/2, {39, 3443} -> 33/2, {39, 3444} -> -13/2, 
 {39, 3473} -> 9/2, {39, 3476} -> -9/4, {39, 3480} -> -9/4, 
 {39, 3482} -> -27/2, {39, 3486} -> 53/8, {39, 3488} -> -27/8, 
 {39, 3491} -> -67/8, {39, 3494} -> -13/24, {39, 3515} -> -3/2, 
 {39, 3518} -> 3, {39, 3521} -> -9, {39, 3522} -> -9/4, 
 {39, 3523} -> -147/16, {40, 2} -> 1, {40, 14} -> -1/2, {40, 38} -> -1/3, 
 {40, 98} -> -4, {40, 134} -> -1, {40, 158} -> -1/3, {40, 202} -> -3/2, 
 {40, 214} -> 1/3, {40, 307} -> -2/3, {40, 318} -> -1/4, {40, 362} -> 1, 
 {40, 373} -> 5/12, {40, 383} -> 1/2, {40, 402} -> -3/4, {40, 420} -> -1, 
 {40, 1066} -> 2/3, {40, 1067} -> -4/3, {40, 1124} -> -11/3, 
 {40, 1126} -> 11/6, {40, 1182} -> -8/3, {40, 1184} -> 4/3, 
 {40, 1193} -> 1/2, {40, 1223} -> 1/2, {40, 1231} -> -11/6, {40, 1265} -> 1, 
 {40, 1285} -> -1, {40, 1287} -> 1/2, {40, 1293} -> 2/3, {40, 1316} -> -4, 
 {40, 1318} -> 2, {40, 1376} -> -4/3, {40, 1378} -> -4/3, {40, 1390} -> -4, 
 {40, 1405} -> -4/3, {40, 1411} -> -1/18, {40, 1435} -> 2/3, 
 {40, 1445} -> 2/3, {40, 1504} -> 31/6, {40, 1506} -> -13/6, {40, 1866} -> 2, 
 {40, 1893} -> 2/3, {40, 1895} -> -1/3, {40, 1937} -> 1, {40, 1939} -> -1/2, 
 {40, 2008} -> 1, {40, 2015} -> -2/3, {40, 2040} -> 3, {40, 2042} -> -1, 
 {40, 2099} -> -1, {40, 2105} -> -4/3, {40, 2112} -> 1, {40, 2118} -> -1, 
 {40, 2138} -> -19/9, {40, 2151} -> -1/3, {40, 2175} -> -1/2, 
 {40, 2181} -> -3/2, {40, 2209} -> 3/2, {40, 2211} -> -1/6, {40, 2358} -> 2, 
 {40, 2360} -> -1, {40, 2417} -> -4/3, {40, 2441} -> -1/9, {40, 2473} -> -1, 
 {40, 2514} -> 3/2, {40, 2535} -> -3/2, {40, 2537} -> -3/4, 
 {40, 2545} -> -2/3, {40, 2564} -> 2/3, {40, 2566} -> -1/2, 
 {40, 2572} -> -1/2, {40, 2590} -> 5/6, {40, 2592} -> -5/12, 
 {40, 2634} -> -1, {40, 2646} -> 1, {40, 2649} -> 5/3, {40, 2669} -> -17/36, 
 {40, 2682} -> -3/4, {40, 2689} -> 1/3, {40, 2695} -> -5/12, 
 {40, 2719} -> 5/12, {40, 2721} -> 7/6, {40, 2729} -> -91/18, 
 {40, 2731} -> -1, {40, 2756} -> 1, {40, 2784} -> 1/2, {40, 2786} -> -1/4, 
 {40, 2849} -> 1, {40, 2864} -> 11/6, {40, 2870} -> -1/3, 
 {40, 2882} -> 11/12, {40, 2883} -> 1/2, {40, 2889} -> -1/4, 
 {40, 2918} -> 1/4, {40, 2920} -> 1/2, {40, 2928} -> 1/2, {40, 2948} -> -5/3, 
 {40, 2950} -> 2/3, {40, 2992} -> -2/3, {40, 3002} -> 5/3, {40, 3004} -> 1, 
 {40, 3006} -> -1, {40, 3008} -> -2/3, {40, 3023} -> 1/3, {40, 3035} -> -1/4, 
 {40, 3036} -> 1/3, {40, 3061} -> -1/6, {40, 3063} -> -1/3, 
 {40, 3119} -> -2/3, {40, 3135} -> -5, {40, 3137} -> -2/3, 
 {40, 3155} -> -19/36, {40, 3293} -> 91/18, {40, 3383} -> 1, 
 {40, 3387} -> -1/2, {40, 3388} -> 2/3, {40, 3397} -> 8/3, {40, 3401} -> 8/3, 
 {40, 3413} -> -1, {40, 3423} -> -5/6, {40, 3428} -> 10, {40, 3431} -> -1/2, 
 {40, 3432} -> 2/3, {40, 3473} -> 1, {40, 3476} -> -20/3, 
 {40, 3482} -> -52/3, {40, 3486} -> 1/3, {40, 3488} -> -7/36, 
 {40, 3491} -> -5/4, {40, 3494} -> -5/18, {40, 3509} -> 32/3, 
 {40, 3515} -> 3, {40, 3518} -> -5/3, {40, 3521} -> 7, {40, 3522} -> 5/4, 
 {40, 3523} -> -301/24, {41, 2} -> -4, {41, 26} -> 1/3, {41, 38} -> -13/12, 
 {41, 50} -> 11/12, {41, 62} -> -1/3, {41, 74} -> 1/2, {41, 86} -> 8/3, 
 {41, 122} -> 1/3, {41, 134} -> -7/12, {41, 146} -> -1/12, {41, 158} -> -1/3, 
 {41, 190} -> 1/4, {41, 202} -> -7/4, {41, 261} -> -1/3, {41, 485} -> -2/3, 
 {41, 496} -> -1/4, {41, 530} -> 1, {41, 542} -> 5/12, {41, 554} -> 1/2, 
 {41, 577} -> -3/4, {41, 596} -> -1, {41, 1013} -> 1/3, {41, 1034} -> 1/3, 
 {41, 1039} -> 1/3, {41, 1053} -> -1/3, {41, 1055} -> -2/3, 
 {41, 1066} -> 13/6, {41, 1067} -> -1/3, {41, 1104} -> 1, 
 {41, 1124} -> -14/3, {41, 1126} -> 7/3, {41, 1157} -> -4/3, 
 {41, 1162} -> -1/3, {41, 1182} -> -10/3, {41, 1184} -> 5/3, 
 {41, 1193} -> -1/2, {41, 1231} -> -23/6, {41, 1293} -> 13/6, 
 {41, 1294} -> -1/3, {41, 1316} -> -14/3, {41, 1318} -> 7/3, 
 {41, 1338} -> 1/3, {41, 1340} -> 1/3, {41, 1360} -> -1, {41, 1362} -> 1/2, 
 {41, 1376} -> -13/3, {41, 1378} -> -5/3, {41, 1390} -> -7/3, 
 {41, 1394} -> -2/3, {41, 1405} -> -13/3, {41, 1411} -> 7/18, 
 {41, 1424} -> -1/6, {41, 1435} -> 1/6, {41, 1445} -> 5/6, {41, 1475} -> 2/3, 
 {41, 1480} -> 1/6, {41, 1504} -> 35/6, {41, 1506} -> -5/2, 
 {41, 1572} -> 1/3, {41, 1587} -> -1/3, {41, 1592} -> -2/3, 
 {41, 1606} -> 1/3, {41, 1608} -> -2/3, {41, 1638} -> -1/3, 
 {41, 1640} -> -1/3, {41, 1678} -> -1/3, {41, 1694} -> 1/3, 
 {41, 1696} -> -1/6, {41, 1716} -> 2/3, {41, 1718} -> -5/6, {41, 1736} -> 1, 
 {41, 1743} -> 1, {41, 1745} -> 1/3, {41, 1750} -> 5/3, {41, 1763} -> -1/9, 
 {41, 1785} -> 1/6, {41, 1794} -> -1/6, {41, 1810} -> 1/6, {41, 1815} -> 1/3, 
 {41, 1833} -> -2/3, {41, 1835} -> 11/18, {41, 1866} -> 5/2, 
 {41, 1893} -> 13/6, {41, 1895} -> -13/12, {41, 1957} -> 3/2, 
 {41, 1961} -> -1, {41, 1977} -> 1/2, {41, 1979} -> -1/4, 
 {41, 2015} -> -13/6, {41, 2040} -> 7/2, {41, 2042} -> -7/4, 
 {41, 2048} -> -2/3, {41, 2064} -> 5/6, {41, 2066} -> -5/12, 
 {41, 2088} -> -1, {41, 2093} -> -2/3, {41, 2105} -> -16/3, 
 {41, 2125} -> 2/3, {41, 2138} -> -4/9, {41, 2151} -> -13/12, 
 {41, 2168} -> -1/4, {41, 2181} -> -5/4, {41, 2186} -> -5/12, 
 {41, 2190} -> 1/3, {41, 2209} -> -1/3, {41, 2211} -> 1/3, 
 {41, 2236} -> -1/2, {41, 2255} -> -1/6, {41, 2257} -> 1/12, 
 {41, 2337} -> 1/3, {41, 2358} -> 7/6, {41, 2360} -> -7/12, 
 {41, 2382} -> -7/6, {41, 2384} -> 7/12, {41, 2410} -> 1, {41, 2417} -> -5/3, 
 {41, 2419} -> 1, {41, 2431} -> 2/3, {41, 2441} -> -2/9, {41, 2452} -> 1/12, 
 {41, 2473} -> -7/12, {41, 2478} -> 7/12, {41, 2572} -> 1/2, 
 {41, 2610} -> 1/2, {41, 2612} -> 1/4, {41, 2644} -> 1/3, {41, 2669} -> 1/9, 
 {41, 2700} -> 1/4, {41, 2719} -> -1/12, {41, 2729} -> -65/9, 
 {41, 2805} -> -3/2, {41, 2807} -> -3/4, {41, 2827} -> 1, {41, 2859} -> 1, 
 {41, 2864} -> 23/6, {41, 2870} -> -1/3, {41, 2882} -> 23/12, 
 {41, 2894} -> -3/4, {41, 2898} -> 1/2, {41, 2918} -> 1/4, {41, 2920} -> 1/2, 
 {41, 2928} -> -1/2, {41, 3035} -> 1/4, {41, 3086} -> 2/3, 
 {41, 3088} -> -1/3, {41, 3106} -> 1, {41, 3121} -> -1, {41, 3123} -> -1, 
 {41, 3135} -> -7/3, {41, 3139} -> 2/3, {41, 3141} -> 1, 
 {41, 3155} -> -79/36, {41, 3168} -> 1/6, {41, 3172} -> -1/2, 
 {41, 3189} -> 3/2, {41, 3191} -> -1/6, {41, 3212} -> 2/3, 
 {41, 3214} -> -1/2, {41, 3224} -> -1, {41, 3238} -> 7/3, {41, 3240} -> 1, 
 {41, 3245} -> 5/3, {41, 3255} -> 5/18, {41, 3268} -> 1/3, 
 {41, 3287} -> -1/6, {41, 3289} -> 19/18, {41, 3293} -> 65/9, 
 {41, 3294} -> -2/3, {41, 3302} -> -1, {41, 3317} -> 2/3, {41, 3319} -> 1, 
 {41, 3321} -> 5/3, {41, 3331} -> 4/9, {41, 3361} -> -1/2, {41, 3368} -> 2/3, 
 {41, 3378} -> -1, {41, 3387} -> 1/2, {41, 3393} -> 1, {41, 3397} -> 32/3, 
 {41, 3401} -> 10/3, {41, 3405} -> -1, {41, 3423} -> 1/6, {41, 3428} -> 14/3, 
 {41, 3431} -> 1/2, {41, 3436} -> -2/3, {41, 3440} -> -1, {41, 3444} -> -2/3, 
 {41, 3473} -> 1, {41, 3476} -> -22/3, {41, 3482} -> -62/3, 
 {41, 3486} -> 13/12, {41, 3488} -> -23/36, {41, 3491} -> -1/4, 
 {41, 3494} -> -17/36, {41, 3509} -> 37/3, {41, 3515} -> 10/3, 
 {41, 3518} -> -5/3, {41, 3521} -> 7, {41, 3522} -> 5/4, 
 {41, 3523} -> -301/24, {42, 26} -> 1/3, {42, 38} -> -1/12, 
 {42, 50} -> 11/12, {42, 74} -> 1/2, {42, 86} -> 8/3, {42, 98} -> -2, 
 {42, 110} -> 1/2, {42, 122} -> 1/3, {42, 134} -> -1/4, {42, 146} -> -1/12, 
 {42, 158} -> -1/3, {42, 190} -> 1/4, {42, 202} -> -1/4, {42, 261} -> -1/3, 
 {42, 1013} -> 1/3, {42, 1034} -> 1/3, {42, 1039} -> 1/3, {42, 1053} -> -1/3, 
 {42, 1055} -> -2/3, {42, 1067} -> -1/3, {42, 1124} -> -2/3, 
 {42, 1126} -> 1/3, {42, 1162} -> -1/3, {42, 1182} -> -2/3, 
 {42, 1184} -> 1/3, {42, 1294} -> 2/3, {42, 1318} -> 1/2, {42, 1338} -> 1/3, 
 {42, 1340} -> 5/6, {42, 1376} -> -1/3, {42, 1378} -> -1/3, {42, 1390} -> -1, 
 {42, 1394} -> -2/3, {42, 1411} -> -5/9, {42, 1424} -> -1/6, 
 {42, 1435} -> 1/6, {42, 1445} -> 1/6, {42, 1475} -> -1/2, 
 {42, 1480} -> -1/3, {42, 1504} -> 7/6, {42, 1506} -> -1/3, 
 {42, 1572} -> 1/3, {42, 1587} -> -1/3, {42, 1592} -> -2/3, 
 {42, 1606} -> 1/3, {42, 1608} -> -2/3, {42, 1638} -> -1/3, 
 {42, 1640} -> -1/3, {42, 1678} -> -1/3, {42, 1694} -> 1/3, 
 {42, 1696} -> -1/6, {42, 1716} -> 2/3, {42, 1718} -> -5/6, {42, 1736} -> 1, 
 {42, 1743} -> 1, {42, 1745} -> 1/3, {42, 1750} -> 5/3, {42, 1763} -> -1/9, 
 {42, 1785} -> 1/6, {42, 1794} -> -1/6, {42, 1810} -> 1/6, {42, 1815} -> 1/3, 
 {42, 1833} -> -2/3, {42, 1835} -> 11/18, {42, 1866} -> 1/2, 
 {42, 1893} -> 1/6, {42, 1895} -> -1/12, {42, 2040} -> 1/2, 
 {42, 2042} -> -1/4, {42, 2105} -> -1/3, {42, 2138} -> -1/36, 
 {42, 2151} -> -1/12, {42, 2181} -> -1/4, {42, 2236} -> -1/2, 
 {42, 2255} -> -1/6, {42, 2257} -> 1/12, {42, 2337} -> 1/3, 
 {42, 2358} -> 1/2, {42, 2360} -> -1/4, {42, 2382} -> -7/6, 
 {42, 2384} -> 7/12, {42, 2410} -> 1, {42, 2417} -> -1/3, {42, 2419} -> 1, 
 {42, 2431} -> 2/3, {42, 2441} -> -1/9, {42, 2452} -> 1/12, 
 {42, 2473} -> -1/4, {42, 2478} -> 7/12, {42, 2610} -> 1/2, 
 {42, 2612} -> 1/4, {42, 2644} -> 1/3, {42, 2669} -> 1/9, {42, 2700} -> 1/4, 
 {42, 2719} -> -1/12, {42, 3086} -> 2/3, {42, 3088} -> -5/6, 
 {42, 3121} -> -1, {42, 3135} -> -2, {42, 3139} -> 2/3, {42, 3141} -> 1, 
 {42, 3155} -> -1/12, {42, 3168} -> -1/3, {42, 3189} -> -1/2, 
 {42, 3191} -> 1/2, {42, 3224} -> -1, {42, 3235} -> -1, {42, 3238} -> 7/3, 
 {42, 3240} -> 1, {42, 3255} -> 5/6, {42, 3287} -> -7/12, {42, 3289} -> 2/9, 
 {42, 3378} -> -1, {42, 3393} -> 1, {42, 3397} -> 2/3, {42, 3401} -> 2/3, 
 {42, 3405} -> -1, {42, 3428} -> 3, {42, 3436} -> -2/3, {42, 3440} -> -1, 
 {42, 3473} -> 1, {42, 3476} -> -8/3, {42, 3482} -> -19/3, 
 {42, 3488} -> 23/36, {42, 3491} -> -1/6, {42, 3494} -> -5/12, 
 {42, 3509} -> 5/3, {42, 3515} -> 1/2, {42, 3518} -> 2/3, {42, 3521} -> -1, 
 {42, 3522} -> -1/2, {42, 3523} -> 7/12, {43, 2} -> -1, {43, 14} -> -1, 
 {43, 214} -> 1/3, {43, 1076} -> 1, {43, 1124} -> 1, {43, 1223} -> 1, 
 {43, 1411} -> -1, {43, 1435} -> -1/2, {43, 1454} -> -1/2, {43, 1504} -> 1/2, 
 {43, 1937} -> 1, {43, 1939} -> -1, {43, 2099} -> -1, {43, 2105} -> -1, 
 {43, 2112} -> 1, {43, 2160} -> -1/2, {43, 2209} -> -1/2, {43, 2211} -> 1/2, 
 {43, 2634} -> -1, {43, 2639} -> -1, {43, 2646} -> 1, {43, 2669} -> 1/12, 
 {43, 2721} -> 1/3, {43, 3383} -> 1, {43, 3397} -> 1, {43, 3413} -> -1, 
 {43, 3473} -> 1, {43, 3476} -> -2, {43, 3482} -> -3, {43, 3488} -> 13/12, 
 {43, 3491} -> -7/6, {43, 3494} -> -1/3, {43, 3515} -> 1/6, 
 {43, 3518} -> 2/3, {43, 3521} -> -1, {43, 3522} -> -1/2, {43, 3523} -> 7/12, 
 {44, 2729} -> -13, {44, 2811} -> 2, {44, 2882} -> -1, {44, 3293} -> 13, 
 {44, 3343} -> -1, {45, 2729} -> -13, {45, 2730} -> 2, {45, 2882} -> -1, 
 {45, 3035} -> -1, {45, 3293} -> 13, {46, 1066} -> 1, {46, 1231} -> -2, 
 {46, 1293} -> 1, {46, 1405} -> -2, {46, 1677} -> 1, {46, 1757} -> -1, 
 {46, 1775} -> -1/2, {46, 2015} -> -1, {46, 2729} -> -13/3, {46, 2864} -> 2, 
 {46, 2882} -> 1, {46, 2928} -> -1, {46, 3035} -> 1/2, {46, 3293} -> 13/3, 
 {46, 3387} -> 1, {46, 3423} -> 1, {46, 3431} -> 1, {46, 3435} -> -1, 
 {46, 3486} -> 1/2, {47, 1519} -> -1, {47, 1677} -> 1, {47, 2150} -> 1/2, 
 {47, 2928} -> -1, {47, 3035} -> 1/2, {47, 3367} -> -1, {47, 3387} -> 1, 
 {47, 3431} -> 1, {47, 3443} -> 1, {47, 3486} -> 1/6, {48, 1066} -> -1, 
 {48, 1231} -> 1, {48, 1264} -> 1, {48, 1293} -> -1, {48, 1405} -> 2, 
 {48, 1986} -> -1, {48, 2015} -> 1, {48, 2150} -> 1/2, {48, 2729} -> 13/6, 
 {48, 2864} -> -1, {48, 2882} -> -1/2, {48, 3293} -> -13/6, {48, 3367} -> -1, 
 {48, 3443} -> 1, {48, 3486} -> -1/3, {49, 1066} -> -1, {49, 1231} -> 1, 
 {49, 1293} -> -1, {49, 1344} -> 1, {49, 1405} -> 2, {49, 2015} -> 1, 
 {49, 2729} -> 13/6, {49, 2864} -> -1, {49, 2882} -> -1/2, {49, 2928} -> 1, 
 {49, 3035} -> -1/2, {49, 3092} -> -1, {49, 3293} -> -13/6, {49, 3387} -> -1, 
 {49, 3431} -> -1, {49, 3486} -> -1/2, {50, 1004} -> -1, {50, 2729} -> 2/3, 
 {50, 3293} -> -19/9, {50, 3467} -> 1, {51, 3408} -> -1, {51, 3435} -> 1, 
 {52, 1066} -> -1, {52, 1193} -> 1, {52, 1231} -> 1, {52, 1293} -> -1, 
 {52, 1405} -> 2, {52, 1904} -> -1, {52, 2015} -> 1, {52, 2150} -> 1/2, 
 {52, 2729} -> 13/6, {52, 2864} -> -1, {52, 2882} -> -1/2, 
 {52, 3293} -> -13/6, {52, 3367} -> -1, {52, 3443} -> 1, {52, 3486} -> -1/6, 
 {53, 1066} -> 2, {53, 1193} -> -1, {53, 1231} -> -3, {53, 1293} -> 2, 
 {53, 1405} -> -4, {53, 2015} -> -2, {53, 2047} -> 1, {53, 2150} -> -1/2, 
 {53, 2572} -> 1, {53, 2729} -> -13/6, {53, 2864} -> 3, {53, 2882} -> 3/2, 
 {53, 3070} -> -1, {53, 3293} -> 13/6, {53, 3367} -> 1, {53, 3423} -> 2, 
 {53, 3443} -> -1, {53, 3486} -> 1, {54, 1066} -> -1, {54, 1231} -> 3, 
 {54, 1293} -> -2, {54, 1405} -> 3, {54, 2015} -> 1, {54, 2729} -> 13/3, 
 {54, 2864} -> -3, {54, 2882} -> -3/2, {54, 2928} -> 1, {54, 3035} -> -1/2, 
 {54, 3293} -> -13/3, {54, 3387} -> -1, {54, 3392} -> 1, {54, 3423} -> -2, 
 {54, 3431} -> -1, {54, 3439} -> -1, {54, 3486} -> -5/6, {55, 1066} -> -2, 
 {55, 1231} -> 3, {55, 1293} -> -1, {55, 1405} -> 3, {55, 2015} -> 1, 
 {55, 2150} -> 1/2, {55, 2729} -> 13/3, {55, 2864} -> -3, {55, 2882} -> -3/2, 
 {55, 3293} -> -13/3, {55, 3367} -> -1, {55, 3382} -> 1, {55, 3412} -> -1, 
 {55, 3423} -> -2, {55, 3443} -> 1, {55, 3486} -> -2/3, {56, 1231} -> 1, 
 {56, 1405} -> 1, {56, 1423} -> -1/2, {56, 2729} -> 13/6, {56, 2864} -> -1, 
 {56, 2882} -> -1/2, {56, 3293} -> -13/6, {56, 3396} -> -1, {56, 3423} -> -1, 
 {56, 3486} -> -1/3, {57, 1231} -> 1, {57, 1405} -> 1, {57, 1423} -> -1/2, 
 {57, 2729} -> 13/6, {57, 2864} -> -1, {57, 2882} -> -1/2, 
 {57, 3293} -> -13/6, {57, 3423} -> -1, {57, 3427} -> -1, {57, 3486} -> -1/3, 
 {58, 1066} -> 1, {58, 1136} -> 1, {58, 1231} -> -2, {58, 1405} -> -2, 
 {58, 1847} -> -1, {58, 2729} -> -13/6, {58, 2864} -> 2, {58, 2882} -> 1, 
 {58, 3293} -> 13/6, {58, 3423} -> 2, {58, 3486} -> 1/2, {59, 1136} -> 1, 
 {59, 1231} -> -2, {59, 1293} -> 1, {59, 1405} -> -2, {59, 2336} -> -1, 
 {59, 2729} -> -13/6, {59, 2864} -> 2, {59, 2882} -> 1, {59, 3293} -> 13/6, 
 {59, 3423} -> 2, {59, 3486} -> 1/2, {60, 1947} -> -1, {60, 2150} -> 1/2, 
 {60, 2864} -> 1, {60, 2882} -> 1/2, {60, 3367} -> -1, {60, 3423} -> 1, 
 {60, 3443} -> 1, {60, 3486} -> 1/6, {61, 2764} -> -1, {61, 2864} -> 1, 
 {61, 2882} -> 1/2, {61, 2928} -> 1, {61, 3035} -> -1/2, {61, 3387} -> -1, 
 {61, 3423} -> 1, {61, 3431} -> -1, {62, 1066} -> 3, {62, 1193} -> -1, 
 {62, 1231} -> -4, {62, 1293} -> 3, {62, 1323} -> -1, {62, 1405} -> -6, 
 {62, 2015} -> -3, {62, 2047} -> 1, {62, 2150} -> -1/2, {62, 2572} -> 1, 
 {62, 2729} -> -13/3, {62, 2864} -> 4, {62, 2882} -> 2, {62, 2928} -> -1, 
 {62, 3035} -> 1/2, {62, 3293} -> 13/3, {62, 3367} -> 1, {62, 3387} -> 1, 
 {62, 3423} -> 2, {62, 3431} -> 1, {62, 3443} -> -1, {62, 3486} -> 4/3, 
 {63, 1} -> -1, {64, 1846} -> -1, {64, 3293} -> 1, {64, 3467} -> 1, 
 {65, 3069} -> -1, {65, 3293} -> 1, {65, 3467} -> 1, {66, 3196} -> -1, 
 {66, 3293} -> 1, {67, 2509} -> -1, {67, 3293} -> 1, {68, 2304} -> -1, 
 {68, 2451} -> 1/2, {68, 2730} -> 1, {68, 2882} -> -1/2, {68, 3017} -> 1, 
 {68, 3372} -> -1, {68, 3416} -> 1, {68, 3423} -> -1, {68, 3486} -> 1/6, 
 {69, 2388} -> -1, {69, 2451} -> 1/2, {69, 2811} -> 1, {69, 2882} -> -1/2, 
 {69, 3325} -> 1, {69, 3372} -> -1, {69, 3416} -> 1, {69, 3423} -> -1, 
 {69, 3486} -> 1/6, {70, 1231} -> -1, {70, 1264} -> 1, {70, 2544} -> -1, 
 {70, 2572} -> 1, {70, 2663} -> -1, {70, 2729} -> -13/6, {70, 2864} -> 1, 
 {70, 2882} -> 1/2, {70, 2928} -> -1, {70, 3017} -> -1, {70, 3035} -> 1/2, 
 {70, 3293} -> 13/6, {70, 3387} -> 1, {70, 3423} -> 1, {70, 3431} -> 1, 
 {71, 1231} -> -1, {71, 1344} -> 1, {71, 2047} -> 1, {71, 2150} -> -1/2, 
 {71, 2729} -> -13/6, {71, 2864} -> 1, {71, 2882} -> 1/2, {71, 3197} -> -1, 
 {71, 3249} -> -1, {71, 3293} -> 13/6, {71, 3325} -> -1, {71, 3367} -> 1, 
 {71, 3423} -> 1, {71, 3443} -> -1, {71, 3486} -> -1/6, {72, 2047} -> 1, 
 {72, 2150} -> -1/2, {72, 3249} -> -1, {72, 3267} -> -1/2, {72, 3367} -> 1, 
 {72, 3443} -> -1, {72, 3451} -> -1, {72, 3486} -> -1/6, {73, 2572} -> 1, 
 {73, 2663} -> -1, {73, 2681} -> -1/2, {73, 2928} -> -1, {73, 3035} -> 1/2, 
 {73, 3387} -> 1, {73, 3420} -> -1, {73, 3431} -> 1, {74, 1231} -> -2, 
 {74, 1293} -> 2, {74, 1405} -> -2, {74, 2864} -> 2, {74, 2882} -> 1, 
 {74, 3167} -> -1, {74, 3423} -> 2, {74, 3486} -> 1/3, {75, 1066} -> 2, 
 {75, 1231} -> -2, {75, 1405} -> -2, {75, 2150} -> -1, {75, 2864} -> 2, 
 {75, 2882} -> 1, {75, 3423} -> 2, {75, 3486} -> 1/3, {76, 1231} -> -1, 
 {76, 1344} -> 1, {76, 2070} -> -1, {76, 2150} -> 1/2, {76, 2729} -> -13/6, 
 {76, 2864} -> 1, {76, 2882} -> 1/2, {76, 3293} -> 13/6, {76, 3367} -> -1, 
 {76, 3423} -> 1, {76, 3443} -> 1, {76, 3486} -> 1/3, {77, 1231} -> -1, 
 {77, 1264} -> 1, {77, 2729} -> -13/6, {77, 2864} -> 1, {77, 2882} -> 1/2, 
 {77, 3035} -> -1/2, {77, 3293} -> 13/6, {77, 3387} -> -1, {77, 3423} -> 1, 
 {77, 3431} -> -1, {77, 3486} -> 1/6, {78, 2265} -> -1, {78, 2451} -> 1/2, 
 {78, 2864} -> 1, {78, 2882} -> 1/2, {78, 3372} -> -1, {78, 3416} -> 1, 
 {78, 3423} -> 1, {78, 3486} -> 1/3, {79, 1231} -> 1, {79, 1405} -> 1, 
 {79, 1423} -> -1/2, {79, 2864} -> -1, {79, 2882} -> -1/2, {79, 3400} -> -1, 
 {79, 3423} -> -1, {79, 3486} -> -1/3, {80, 3423} -> 1, {80, 3447} -> -1, 
 {81, 2927} -> -1, {81, 3293} -> 1, {82, 307} -> -2, {82, 318} -> -11/2, 
 {82, 329} -> -3, {82, 340} -> -16, {82, 362} -> -2, {82, 373} -> 1/2, 
 {82, 402} -> -3/2, {82, 440} -> 2, {82, 485} -> -2, {82, 496} -> -3/2, 
 {82, 508} -> -1, {82, 542} -> 1/2, {82, 577} -> -3/2, {82, 1144} -> 2, 
 {82, 1151} -> -2, {82, 1232} -> 2, {82, 1238} -> 2, {82, 1255} -> -2, 
 {82, 1257} -> -4, {82, 1265} -> -2, {82, 1285} -> 2, {82, 1287} -> 2, 
 {82, 1388} -> -4, {82, 1462} -> -1, {82, 1469} -> 1, {82, 1957} -> 3, 
 {82, 1977} -> 3, {82, 1979} -> -3/2, {82, 2048} -> -2, {82, 2064} -> 1, 
 {82, 2066} -> -1/2, {82, 2093} -> -2, {82, 2125} -> 2, {82, 2138} -> 1/2, 
 {82, 2168} -> -3/2, {82, 2186} -> -1/2, {82, 2190} -> 1, {82, 2209} -> -1, 
 {82, 2211} -> 1, {82, 2266} -> -2, {82, 2272} -> -2, {82, 2280} -> -2, 
 {82, 2295} -> -4, {82, 2297} -> 4, {82, 2305} -> 2, {82, 2328} -> -2, 
 {82, 2330} -> 1, {82, 2402} -> -2, {82, 2404} -> 1, {82, 2408} -> 4, 
 {82, 2424} -> -4, {82, 2426} -> 4, {82, 2441} -> -1, {82, 2467} -> 1, 
 {82, 2482} -> 1, {82, 2498} -> 2, {82, 2500} -> -2, {82, 2514} -> 3, 
 {82, 2535} -> -3, {82, 2537} -> -3/2, {82, 2545} -> -2, {82, 2564} -> 2, 
 {82, 2590} -> 1, {82, 2592} -> -1/2, {82, 2649} -> 2, {82, 2669} -> -2/3, 
 {82, 2682} -> -3/2, {82, 2689} -> 1, {82, 2695} -> -1/2, {82, 2719} -> 1/2, 
 {82, 2721} -> 1, {82, 2758} -> -5, {82, 2784} -> 7, {82, 2786} -> -7/2, 
 {82, 2805} -> -3, {82, 2807} -> -3/2, {82, 2827} -> 2, {82, 2829} -> -1, 
 {82, 2834} -> 4, {82, 2846} -> -4, {82, 2849} -> 14, {82, 2859} -> 4, 
 {82, 2870} -> -20/3, {82, 2883} -> -4, {82, 2889} -> -3/2, 
 {82, 2894} -> -3/2, {82, 2898} -> 1, {82, 2918} -> 3, {82, 2920} -> 23/3, 
 {82, 2948} -> -2, {82, 2950} -> 4, {82, 2992} -> -6, {82, 3002} -> 2, 
 {82, 3004} -> 10, {82, 3008} -> -6, {82, 3023} -> 2/3, {82, 3036} -> 1, 
 {82, 3061} -> 2, {82, 3063} -> 7/3, {82, 3119} -> -6, {82, 3133} -> 4, 
 {82, 3137} -> -6, {82, 3155} -> 1/2, {82, 3212} -> 2, {82, 3245} -> 2, 
 {82, 3255} -> -2/3, {82, 3268} -> 1, {82, 3287} -> 1/2, {82, 3289} -> 1, 
 {82, 3294} -> -2, {82, 3317} -> 2, {82, 3319} -> 4, {82, 3321} -> 2, 
 {82, 3331} -> 5/3, {82, 3361} -> -1, {82, 3368} -> 2, {82, 3373} -> -4, 
 {82, 3388} -> 6, {82, 3417} -> 4, {82, 3424} -> -4, {82, 3432} -> 6, 
 {82, 3444} -> -2, {82, 3491} -> -4, {82, 3494} -> 2/3, {83, 307} -> -4, 
 {83, 318} -> -7, {83, 329} -> -4, {83, 340} -> -16, {83, 362} -> -2, 
 {83, 373} -> 1, {83, 402} -> -3, {83, 440} -> 2, {83, 1144} -> 2, 
 {83, 1151} -> -2, {83, 1232} -> 2, {83, 1238} -> 2, {83, 1255} -> -2, 
 {83, 1257} -> -4, {83, 1265} -> -2, {83, 1285} -> 2, {83, 1287} -> 2, 
 {83, 1388} -> -4, {83, 1462} -> -1, {83, 1469} -> 1, {83, 2266} -> -4, 
 {83, 2272} -> -2, {83, 2295} -> -4, {83, 2297} -> 4, {83, 2305} -> 2, 
 {83, 2328} -> -4, {83, 2330} -> 2, {83, 2408} -> 4, {83, 2424} -> -4, 
 {83, 2426} -> 4, {83, 2441} -> -1, {83, 2467} -> 2, {83, 2498} -> 2, 
 {83, 2500} -> -2, {83, 2514} -> 6, {83, 2535} -> -6, {83, 2537} -> -3, 
 {83, 2545} -> -4, {83, 2564} -> 4, {83, 2590} -> 2, {83, 2592} -> -1, 
 {83, 2649} -> 4, {83, 2669} -> -4/3, {83, 2682} -> -3, {83, 2689} -> 2, 
 {83, 2695} -> -1, {83, 2719} -> 1, {83, 2721} -> 2, {83, 2756} -> 2, 
 {83, 2758} -> -6, {83, 2784} -> 10, {83, 2786} -> -5, {83, 2834} -> 4, 
 {83, 2846} -> -4, {83, 2849} -> 18, {83, 2870} -> -20/3, {83, 2883} -> -3, 
 {83, 2889} -> -3, {83, 2918} -> 3, {83, 2920} -> 23/3, {83, 2948} -> -4, 
 {83, 2950} -> 6, {83, 2992} -> -8, {83, 3002} -> 4, {83, 3004} -> 14, 
 {83, 3008} -> -8, {83, 3023} -> 2, {83, 3036} -> 2, {83, 3061} -> 2, 
 {83, 3063} -> 4/3, {83, 3119} -> -8, {83, 3133} -> 4, {83, 3137} -> -8, 
 {83, 3155} -> 2/3, {83, 3373} -> -4, {83, 3388} -> 8, {83, 3417} -> 4, 
 {83, 3424} -> -4, {83, 3432} -> 8, {83, 3491} -> -4, {83, 3494} -> 1, 
 {84, 158} -> -1, {84, 3488} -> 1/6, {84, 3491} -> -1/3, {84, 3509} -> -2, 
 {84, 3515} -> -1/3, {84, 3518} -> 4/3, {84, 3521} -> -4, {84, 3522} -> -1, 
 {84, 3523} -> 49/6, {85, 62} -> -1, {85, 3488} -> 1/6, {85, 3491} -> -1/3, 
 {85, 3509} -> -2, {85, 3515} -> -1/3, {85, 3518} -> 4/3, {85, 3521} -> -4, 
 {85, 3522} -> -1, {85, 3523} -> 49/6, {86, 485} -> -1, {87, 307} -> -1, 
 {_, _} -> 0}


==> anc/amplitudes/R20_pmppp/BasisCoefficients.m <==
{(4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
   Spbb[Sp[4], Sp[2]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, {1, 2, 5, 4, 3}, 
 {1, 2, 4, 3, 5}, {1, 2, 3, 5, 4}, 
 (-4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]*
   Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
   Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, {1, 2, 5, 4, 3}, {1, 2, 4, 3, 5}, 
 {1, 2, 3, 5, 4}, (-4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])) + (4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (-4*(Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[5], Sp[2]])^2*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) + 
  (4*(Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[5], Sp[2]])^2*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[3]]) - 
  (4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) - (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (-4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]) - 
  (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[3], Sp[2]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) - (Spaa[Sp[1], Sp[2]]^2*
    (-4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] - 4*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]] - 8*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]) + 
  (4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[3]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[3]]^2*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (-6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) - (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[3], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]) + 
  (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) + (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]) - 
  (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) - (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (Spaa[Sp[1], Sp[2]]*(-18*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[3], Sp[1]] + 12*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[1]] - 6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]] + 6*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]] - 
     12*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[3]] - 12*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]] + 6*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]] - 
     6*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[3]] - 
     6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]), 
 (Spaa[Sp[1], Sp[2]]*((-56*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[2], Sp[4]])/3 - (56*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
       Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]])/3 - 
     (112*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[4], Sp[5]])/3 - (44*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*
       Spaa[Sp[4], Sp[5]])/3)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])^2) + 
  (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], 
       Sp[4]])^2) + (Spaa[Sp[2], Sp[4]]*
    (6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] + 
     (32*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/3)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])) + 
  (Spaa[Sp[2], Sp[3]]*(-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]] + 
     (32*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/3)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    (-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] - 
     (32*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/3))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])) - 
  (-4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]] + 2*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
     2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
     2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]))/
   (Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]])^2) + 
  (Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    (6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]] + 
     (32*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]])) - 
  (4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]] - 2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
     2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
     2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]]))/
   (Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])^2) + 
  ((-8*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]] - 8*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[3]])*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])), {1, 2, 4, 5, 3}, 
 (277*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/
   (9*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) + (277*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[3], Sp[1]])/(9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]) - 
  (277*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/
   (9*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) - (277*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]) + 
  (277*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]])/
   (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (277*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[1]])/(9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[4], Sp[3]])) - (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])) - 
  (Spaa[Sp[1], Sp[2]]*((277*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[4], Sp[5]]*
       Spbb[Sp[3], Sp[1]])/3 - (554*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[4], Sp[1]])/9 + (277*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]])/9 - 
     (277*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[4], Sp[3]])/9 + (554*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]])/9 + 
     (554*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[1]])/9 - (277*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
       Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]])/9 + 
     (277*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[3]])/9 + 
     (277*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
       Spbb[Sp[5], Sp[3]])/9))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])) - 
  (2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])) + (2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])) + 
  (2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]]))}


==> anc/amplitudes/R20_pmppp/BasisPentagons.m <==
{1, F[1, 1, 1], F[1, 1, 1]*F[1, 1, 2], F[1, 1, 1]*F[1, 1, 3], 
 F[1, 1, 1]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 10], F[1, 1, 1]*tci[1, 2], F[1, 1, 1]^2, F[1, 1, 2], 
 F[1, 1, 2]*F[1, 1, 3], F[1, 1, 2]*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 9], F[1, 1, 2]*tci[1, 2], 
 F[1, 1, 2]^2, F[1, 1, 3], F[1, 1, 3]*F[1, 1, 4], F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 3]*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 7], F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 10], F[1, 1, 3]^2, F[1, 1, 4], 
 F[1, 1, 4]*F[1, 1, 5], F[1, 1, 4]*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 4]^2, F[1, 1, 5], F[1, 1, 5]*F[1, 1, 7], F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 5]*tci[1, 2], F[1, 1, 5]^2, F[1, 1, 6], F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 6]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 10], F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 6]^2, F[1, 1, 7], F[1, 1, 7]*F[1, 1, 8], F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 7]^2, F[1, 1, 8], F[1, 1, 8]*F[1, 1, 9], F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 8]^2, F[1, 1, 9], F[1, 1, 9]*F[1, 1, 10], F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 9]^2, F[1, 1, 10], F[1, 1, 10]*tci[1, 2], F[1, 2, 2]*tci[1, 2], 
 F[1, 2, 3]*tci[1, 2], F[1, 2, 6]*tci[1, 2], F[1, 2, 7]*tci[1, 2], 
 F[1, 2, 8]*tci[1, 2], F[1, 2, 9]*tci[1, 2], F[2, 1, 1], F[2, 1, 2], 
 F[2, 1, 3], F[2, 1, 4], F[2, 1, 5], F[2, 1, 6], F[2, 1, 7], F[2, 1, 8], 
 F[2, 1, 9], F[2, 1, 10], F[2, 1, 11], F[2, 1, 12], F[2, 1, 13], F[2, 1, 14], 
 F[2, 1, 15], tci[1, 2], tci[1, 2]^2}


==> anc/amplitudes/R20_pmppp/Benchmark.m <==
{(490.05271845537084+153.1586522642479I), (-100.74341870389198-31.205703786259782I), (459.07767857422874-195.36700263203358I), (-17.34886826213318+10.755745247422235I), (-45.007000099636045-59.34500549183235I), (-15.338835239892635-25.369192631692364I), (24.106176312352723+5.077686722658964I), (-52.38013277389631+101.38070658899417I), (-49.917082032609386-75.60052449254252I), (35.22584347163211+27.98285015235534I), (-65.97446281831432-56.313106420565894I), (384.7162675261103-142.60805822028337I), (-136.22165856586582+133.39892147861798I), (-200.45866060511213+81.33458078491536I), (20.503460372770558-3.751625318414313I), (-11.112112063513715+8.122207167891805I), (-9.801206138119285+6.722013447746808I), (9.16368498511251-28.568017050349617I), (-1.3109059253944295+1.4001937201449972I), (-29.66714535788307+32.31964236876393I), (-233.2602999025422+105.72111533250694I), (11.001569230308064-30.960742625922983I), (6.219393164579919-13.5056321240662I), (15.338835239892635+25.369192631692364I), (-20.58492166157989-18.931145749147735I), (0.6481727513674678-0.3564601687231322I), (11.129475097553263+2.7498868766439646I), (30.803867323034034-246.62295793596016I), (65.97446281831432+56.313106420565894I), (-56.34193842189956+93.98994505999354I), (1.5224771871892295+7.549078933752279I), (9.801206138119285-6.722013447746808I), (-24.106176312352723-5.077686722658964I), (-4.013669134105173-5.378585043265399I), (38.787606935056125+72.85063761589855I), (1.3109059253944295-1.4001937201449972I), (-3.0591761587315798+13.605193694790708I), (15.589510802594738-1.5744609644331726I), (104.50851910908864-113.80395829921231I), (-0.6481727513674678+0.3564601687231322I), (408.6047530171855+1303.9290202066936I), (-418.4059591553048-1297.2070067589468I), (-203.97829013290902-652.1427401877083I), (-259.89536981662684-125.29789698924137I), (4.013669134105173+5.378585043265399I), (-24.69458021372573-2.4397223757714417I), (3.0591761587315798-13.605193694790708I), (45.27950187530562+21.370868124919177I), (19.103328291234433+14.798738388222244I), (120.88397757154965+63.6680984449673I), (-383.9101728034598-1301.4892978309222I), (3.365496382737706+5.735045211988532I), (218.14515278867805+600.054295620964I), (36.30020928595492+63.2768372406092I), (-35.22584347163211-27.98285015235534I), (1.663330520963489-1.4587545800840835I), (12.199413982778054+29.00481089139452I), (-86.39668323535078+101.68056146886721I), (-1.663330520963489+1.4587545800840835I), (-32.11477324842846+248.02315165610514I), (-14.570268401035273+122.58210167793804I), (127.01568981182194-92.52146442777659I), (1.3958456377680908-12.146439114706626I), (76.19340847976846-209.24099726454202I), (-31.179021605189476+3.1489219288663453I), (-447.965566510715+187.24479546414176I), (36.49046836403066+21.26110714455492I), (436.2903055773561+1200.108591241928I), (-24.39882796555611-58.00962178278904I), (98.66216632034013+70.92655380483602I), (-438.1768547869454+249.63432140120696I), (-447.965566510715+187.24479546414176I), (-10.702254234651273-2.970388129332495I), (-36.49046836403066-21.26110714455492I), (31.179021605189476-3.1489219288663453I), (-407.95658026581805-1304.2854803754167I), (20.680911079620557-2.9388626674939577I), (67.07137133487359-53.763032248807I), (436.2903055773561+1200.108591241928I), (-7.852779059718081+27.16782333020462I), (24.39882796555611+58.00962178278904I), (-76.19340847976846+209.24099726454202I), (17.52574550284831+32.536339443938445I), (-29.140536802070546+245.16420335587608I), (51.91916300043976-8.65946976217871I), (-64.28096993366242+74.59059009377823I)}

==> anc/amplitudes/R20_pmppp/Matrix.m <==
{{1, 6} -> -1, {1, 12} -> -1, {1, 13} -> 1/2, {1, 15} -> -1, {1, 20} -> 1, 
 {1, 21} -> 1/2, {1, 24} -> 1, {1, 70} -> 1, {1, 73} -> 1, {1, 86} -> 1/6, 
 {2, 10} -> -1, {2, 12} -> -1, {2, 13} -> 1/2, {2, 55} -> 1, {2, 56} -> -1, 
 {2, 59} -> 1, {2, 61} -> -1/2, {2, 63} -> 1, {2, 78} -> 1, {2, 84} -> -1, 
 {2, 86} -> 1/6, {3, 7} -> -1, {3, 12} -> -1, {3, 13} -> 1/2, {3, 33} -> 1, 
 {3, 34} -> -1, {3, 45} -> 1, {3, 49} -> -1/2, {3, 52} -> 1, {3, 71} -> 1, 
 {3, 77} -> -1, {3, 86} -> 1/6, {4, 7} -> -1, {4, 12} -> -1, {4, 13} -> 1/2, 
 {4, 33} -> 1, {4, 37} -> -1, {4, 47} -> 1, {4, 49} -> -1/2, {4, 63} -> 1, 
 {4, 71} -> 1, {4, 83} -> -1, {4, 86} -> 1/6, {5, 6} -> -1, {5, 12} -> -1, 
 {5, 13} -> 1/2, {5, 24} -> 1, {5, 26} -> -1, {5, 40} -> 1, {5, 43} -> -1/2, 
 {5, 52} -> 1, {5, 70} -> 1, {5, 76} -> -1, {5, 86} -> 1/6, {6, 10} -> -1, 
 {6, 12} -> -1, {6, 13} -> 1/2, {6, 18} -> -1, {6, 20} -> 1, {6, 21} -> 1/2, 
 {6, 55} -> 1, {6, 78} -> 1, {6, 80} -> 1, {6, 86} -> 1/6, {7, 16} -> -1, 
 {7, 17} -> -1, {7, 21} -> 1, {7, 32} -> 1, {7, 42} -> -1, {7, 66} -> 1, 
 {7, 72} -> 1, {7, 73} -> 1, {8, 28} -> 1, {8, 30} -> -1/2, {8, 60} -> -1, 
 {8, 61} -> -1/2, {8, 64} -> 1, {8, 82} -> -1, {8, 84} -> -1, 
 {8, 86} -> -1/6, {9, 46} -> 1, {9, 48} -> -1, {9, 49} -> -1/2, 
 {9, 51} -> -1, {9, 53} -> 1/2, {9, 68} -> 1, {9, 77} -> -1, {9, 79} -> 1, 
 {10, 25} -> 1, {10, 30} -> -1/2, {10, 48} -> -1, {10, 49} -> -1/2, 
 {10, 64} -> 1, {10, 82} -> -1, {10, 83} -> -1, {10, 86} -> -1/6, 
 {11, 41} -> 1, {11, 42} -> -1, {11, 43} -> -1/2, {11, 51} -> -1, 
 {11, 53} -> 1/2, {11, 68} -> 1, {11, 76} -> -1, {11, 79} -> 1, 
 {12, 16} -> -1, {12, 19} -> -1, {12, 21} -> 1, {12, 36} -> 1, 
 {12, 60} -> -1, {12, 66} -> 1, {12, 72} -> 1, {12, 80} -> 1, {13, 22} -> -1, 
 {13, 50} -> 1, {13, 85} -> 1, {14, 50} -> 1, {14, 54} -> -1, {14, 85} -> 1, 
 {15, 31} -> -1, {15, 50} -> 1, {15, 85} -> 1, {16, 6} -> -1, {16, 12} -> -1, 
 {16, 13} -> 1/2, {16, 24} -> 1, {16, 30} -> -1/2, {16, 67} -> 1, 
 {16, 70} -> 1, {16, 74} -> -1, {17, 10} -> -1, {17, 12} -> -1, 
 {17, 13} -> 1/2, {17, 55} -> 1, {17, 57} -> -1/2, {17, 69} -> 1, 
 {17, 78} -> 1, {17, 81} -> -1, {18, 7} -> -1, {18, 12} -> -1, 
 {18, 13} -> 1/2, {18, 33} -> 1, {18, 38} -> -1/2, {18, 65} -> 1, 
 {18, 71} -> 1, {18, 75} -> -1, {19, 4} -> 1, {19, 5} -> 1, {19, 13} -> -1, 
 {19, 23} -> -1, {19, 70} -> -1, {19, 71} -> -1, {19, 86} -> -1/6, 
 {20, 4} -> 1, {20, 9} -> 1, {20, 13} -> -1, {20, 27} -> -1, {20, 70} -> -1, 
 {20, 78} -> -1, {20, 86} -> -1/6, {21, 5} -> 1, {21, 9} -> 1, 
 {21, 13} -> -1, {21, 35} -> -1, {21, 71} -> -1, {21, 78} -> -1, 
 {21, 86} -> -1/6, {22, 3} -> -1, {22, 12} -> -1, {22, 13} -> 1/2, 
 {22, 21} -> 1/2, {22, 66} -> 1, {22, 71} -> 1, {22, 72} -> 1, 
 {22, 86} -> 1/6, {23, 11} -> -1, {23, 12} -> -1, {23, 13} -> 1/2, 
 {23, 29} -> 1, {23, 30} -> -1/2, {23, 64} -> 1, {23, 70} -> 1, 
 {23, 82} -> -1, {24, 8} -> -1, {24, 12} -> -1, {24, 13} -> 1/2, 
 {24, 53} -> 1/2, {24, 68} -> 1, {24, 78} -> 1, {24, 79} -> 1, 
 {24, 86} -> 1/6, {25, 2} -> -1, {25, 50} -> -13/9, {25, 85} -> 1, 
 {26, 39} -> -1, {26, 50} -> 1, {27, 50} -> 1, {27, 58} -> -1, 
 {28, 44} -> -1, {28, 50} -> 1, {29, 14} -> -1, {29, 50} -> 1, {30, 50} -> 1, 
 {30, 62} -> -1, {31, 1} -> -1, {_, _} -> 0}


==> anc/amplitudes/R21_pmmpp/BasisCoefficients.m <==
{(8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]^2)/
  (9*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]), 
 {1, 2, 3, 5, 4}, (3*Spaa[Sp[2], Sp[3]]^2)/(32*Spaa[Sp[1], Sp[4]]*
   Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[3]])/
  (8*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[2]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]^2*
   Spaa[Sp[3], Sp[4]]^2)/(4*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*
   Spaa[Sp[4], Sp[5]]^3), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]])), 
 {1, 2, 3, 5, 4}, -1/8*(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[2], Sp[1]]), {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[5], Sp[1]]^2)/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[5], Sp[3]]^2) + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/
    (Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[4], Sp[3]]^2) - (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]^3*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]), {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[1], Sp[2]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
      Spab[Sp[2], Sp[3], Sp[2]])*Spbb[Sp[2], Sp[1]])/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[2], Sp[3]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]]))/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]), {1, 2, 3, 5, 4}, 
 -1/2*((Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[4], Sp[2]])*
     Spbb[Sp[2], Sp[1]])/(Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2) + 
  (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[4], Sp[2]]))/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]]))/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]])/
  (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]), 
 {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) - 
  (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[4], Sp[2]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (-5*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[1]] + 2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[4]] - 2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), 
 (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]])/
   (4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) - ((-1/4*(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]) + 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/4)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[3]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
      Spab[Sp[1], Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]^2*
     Spbb[Sp[2], Sp[1]])) + 
  (Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2), 
 ((4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]] - 6*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[3], Sp[5]])*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]]))/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]) - 
  ((Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]])*
    (-6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]] + 
     3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]] - 
     3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] - 
     6*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[3]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[3]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2)), 
 (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/2 + 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 + Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) - (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]])) - 
  (Spaa[Sp[1], Sp[2]]*((Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]])/2 + 
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]])*Spbb[Sp[4], Sp[2]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
    ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/2 + Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2), {1, 2, 3, 5, 4}, 
 (-3*Spaa[Sp[2], Sp[3]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[3]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    (-(Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]) + 2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[3]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    (-(Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]) + Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2), 
 -((Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]])/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]])) - 
  (-1/2*(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]) - Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
    (9*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 - (Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]) + 
  (9*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[3]]) - (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]), 
 (Spaa[Sp[2], Sp[3]]^2*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[5], Sp[2]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]*(Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[5], Sp[2]])*
    ((-3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/2 - 
     2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) - 
  ((Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[5], Sp[2]])*Spbb[Sp[2], Sp[1]]*
    ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/2 + 
     (3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2*
    Spbb[Sp[5], Sp[2]]) - 
  ((Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[5], Sp[2]])*Spbb[Sp[4], Sp[2]]*
    (-(Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]) - 2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) - 
  ((Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[5], Sp[2]])*
    ((Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]])/2 + 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]])/2 - 
     (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2)/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]^2) + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[3], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]) - (Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]*
    (-1/2*(Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]) - 
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[2]]*((-7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]])/2 - 2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
     2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] - 
     2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]^2*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/2 + 
      Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]] - (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2)/2 + 
      Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]] + (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2)/2 + 
      Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2)) - 
  (Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[2]]*((7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]])/2 + Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]] + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]])/2 + 3*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]] + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]^2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]] + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[3], Sp[1]])/2 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]])/2 - Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]] + 
     Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]] + 
     (Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*(-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]) - 
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]]^2)/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]]))/
   (Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]) + 
  (2*Spaa[Sp[2], Sp[3]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]^2) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/
   (8*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]^2) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/
   (8*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^2) + 
  (Spaa[Sp[3], Sp[4]]*((Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2)/8 + 
     (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/8 + 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/8 + 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]]^2)/8))/(Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]]) - 
  (-1/8*(Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]]) - (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/8 + 
    (3*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/8 - (7*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/8 - 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/8)/(Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/(8*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[3], Sp[5]]*(-1/8*(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]^2) - 
     (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/8 - 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/8 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[2]]^2)/8))/(Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2) + 
  (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]), 
 (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*((Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/4 - 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/4 - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/4))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/
   (4*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
    ((3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]])/4 + 
     (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]])/2 - 
     (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]])/4 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    (-3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] + 3*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
    3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]] + 6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2 - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 2*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) + ((4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] - 
     2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*(-4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]] + 4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]] - Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]] - 3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]] - 3*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]^2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 (3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]^2)/(4*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[2]]*((Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]])/2 + 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((-3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/4 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/4 - 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/4 - 
    2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]] + (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 + 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/2 - 
    6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
    (9*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/4 + 
    3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]^2) + (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) + 
  (((19*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]])/4 - 
     (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*((-9*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/2 + (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/2 + (5*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[4]])/4 - (5*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/2 - (11*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/
      4))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]])) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[4], Sp[1]])*
    Spbb[Sp[3], Sp[1]]), {1, 2, 3, 5, 4}, 
 (-2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]]))/
   (Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]) + 
  (3*Spaa[Sp[2], Sp[3]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[3]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    (-(Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]) + Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]^2) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2), 
 -((Spaa[Sp[2], Sp[3]]^2*((3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
        Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/4 + 
      (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
        Spbb[Sp[4], Sp[1]])/4 - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
        Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/4 + 
      (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
        Spbb[Sp[4], Sp[3]])/2))/(Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])) - 
  (Spaa[Sp[2], Sp[3]]*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/4 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 - 
     (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/2 - 3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]] - (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*(-1/4*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[1]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 + 
     (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[3]])/2 + 3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]] + (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*(-6*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
     3*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]^3*
    Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[4]]^2)/
   (2*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2), 
 -1/2*(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]])/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/(2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    (-1/2*(Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]) + 
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    (-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]] - Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] - 
    3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] - 
    3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] - 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[4]]*(-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - 
     Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] + 4*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]] + 2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]] + 
     2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[1]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[2]])/(2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/4 + 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]^2) - 
  ((7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]^2)/4 + 
    Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 
    2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[1]] + (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/4 - (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2)/2)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[3], Sp[5]]*(-(Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]) - Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]] - Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]] - 
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[2]]) + 
  (-(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]) + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[2], Sp[1]])/2 - Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]] - Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]] + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[2]])/4 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]])/4)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]), {1, 2, 3, 5, 4}, 
 (3*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2)/
   (16*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]^3*Spaa[Sp[4], Sp[5]]) - 
  (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]])/
   (32*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]])/(32*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]), {1, 2, 3, 5, 4}, 
 (-7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/(4*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]) + (3*Spaa[Sp[2], Sp[3]]^2)/
   (4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]) - 
  (2*Spaa[Sp[2], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) - (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[5]]^3*
    Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]^2)/
   (2*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2) + (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    (-1/4*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) + 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2) + 
  ((-5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/4 - 
    4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/4 - 
    4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] - 
    4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]), {1, 2, 3, 5, 4}, 
 (6*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[3]]^2) + 
  (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[2]]*(4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] + 4*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
     (59*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/2 + (59*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 - 
     (5*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 - 
     (27*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/2 - 8*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[2]]^2))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + (11*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[4]]*
    (-2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[3]] - Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  ((-35*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[2]])/2 - (35*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 - 
    (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[2]]^2)/2 + (3*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 - 
    (23*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 + 6*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]] + 
    (27*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 - 4*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
    4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[4]] - (23*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[3], Sp[4]]*(15*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[5], Sp[1]] + 30*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
     15*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]] + 
     (69*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]])/2 + 
     (69*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]])/2 + 
     (39*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/2 - 
     (9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/2 - 
     (Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]]^2)/2 + 
     (9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
       Spbb[Sp[5], Sp[4]])/2 + (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/2 + 
     (9*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*
       Spbb[Sp[5], Sp[4]])/2 + (9*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[2]]^2*
    Spbb[Sp[5], Sp[3]]) - (28*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[3]] - 32*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[4]] - 4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] - 39*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
    9*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]*
     Spbb[Sp[5], Sp[4]] - 9*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, (-3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[3], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]) + (9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  Spaa[Sp[2], Sp[3]]^2/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]^2)/
   (2*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] + Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[2], Sp[1]]) - 
  (Spbb[Sp[4], Sp[1]]*(-(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2) - 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]] - (Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[3], Sp[1]]^2) + 
  ((13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/2 + 
    12*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] - 8*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] + 
    (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2 + 
    12*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[3], Sp[5]]*((-11*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/2 + Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
     (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/2 - 4*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]] + (3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[2]]^2 - Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[3], Sp[2]]^2 + (9*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/2 + 
    Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] - 2*Spaa[Sp[2], Sp[4]]^3*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]^2 + 2*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]^2 + 
    5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
    2*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
    (7*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 + 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] + 
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[4], Sp[3]]^2 - Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2 - 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 + 
    5*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]] + 
    (5*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[2]]^2)/2 + (11*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[5]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]])/2)/(Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]), 
 (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]) - (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]) + 
  (Spaa[Sp[3], Sp[4]]*(-(Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]) - 
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[3], Sp[5]]*(-(Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]]) - 
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]), 
 (-3*Spaa[Sp[2], Sp[3]]^2)/(4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) - (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]^2) - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]] - (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2 - 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2) - 
  (-1/2*(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - 
    (5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/4 - (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[2]] - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2 + 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (-1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]^2) - 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/4 + (3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/2)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/2 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]^2)/2))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2)/(Spaa[Sp[1], Sp[5]]^2*
     Spaa[Sp[2], Sp[4]]^2)) + (Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]*
    ((Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]])/2 + Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]^2) - 
  (2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]^2)/(Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]) - 
  (Spbb[Sp[4], Sp[1]]*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/2 + 
     2*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[3], Sp[1]]^2) - (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
    (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2 - 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]])/2 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]] - 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/2 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/2))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[1], Sp[2]]^2*
    ((3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]^2)/2 - 
     4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]] + 5*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]] + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]] + 
     5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]] + (5*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    ((3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/2 - 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[2]] - 2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[2]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]) - 
  (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[1], Sp[2]]^2*
    (-5*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] - 5*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]] - (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 - 
     (9*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (6*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[5], Sp[1]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[5], Sp[3]]^2) - (9*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]^2)/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*
    (4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + 6*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]] - 
     2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*(17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]] - 8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]] + (3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/2 - 
     (31*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
     (23*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]] + 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]])/2 - 
     (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]])/2 + 
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]] - 
     (Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    (-2*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]] + 2*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) + (-18*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]] + 6*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]] - 6*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]] - 2*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]] + 
    6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[4], Sp[1]] + 4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[4], Sp[2]] - 10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2) + 
  (5*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]])*Spbb[Sp[4], Sp[1]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[1]])/(4*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])) - 
  (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(8*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], 
       Sp[4]])^2) - (Spaa[Sp[3], Sp[4]]*
    (-1/8*(Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]) + 
     (3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]), {1, 2, 3, 5, 4}, 
 (-9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[1]]^2)/(16*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) + 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[5], Sp[1]]^2)/(16*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]^2) - 
  ((-3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/16 - Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]^2 + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/8 + 
    (39*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/16 - 
    (7*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]^2)/8)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*((-3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/4 - (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/8 - Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
     (21*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/8 + (21*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/16 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
     (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/16 + (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[3]]^2)/16))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/2 - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/8 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/8 - (7*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/8 + (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/4)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    ((-3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/16 - 
     (3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/16 - 
     (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/16 - 
     (9*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/16)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    (-1/8*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/8 + 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/16 - 
     (3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/16)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
    (-1/4*(Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
     (Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/8))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]^2*((Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/4 - (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/8 - (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/8 - (Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/8))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[3], Sp[4]]*((Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*((Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/2 - Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] - Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] - Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2 + 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/2 - Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[3], Sp[5]]*((Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*((Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[1]])/2 - Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]] - Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]] - Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]^2 + 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[3]])/2 - Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[2]]) + 
  ((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[2]]^2)/2 - 
    (7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[2]]^2)/4 - 
    (11*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2)/4 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]]^2)/2 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2)/2 - (5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2)/4 - (11*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^3)/4 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^3)/2 + 
    (Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^3*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/4 + 
    Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]] - (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/4 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/2 - (Spaa[Sp[2], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 - 
    3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/2 - (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]^2*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/4 + 3*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^2*
     Spbb[Sp[5], Sp[4]] - 11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]] + 
    (5*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2*
      Spbb[Sp[5], Sp[4]])/2 - (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/2 - 
    (Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/2 - 
    (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/4 + 
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^3*Spbb[Sp[5], Sp[4]])/2 - 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^3*Spbb[Sp[5], Sp[4]])/2 + 
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/2 + (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[4]]^2)/2 - (5*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/2 - (13*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/2 - (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/4 - Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2 - 
    (17*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/2 - 
    (3*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/2 - 
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]]^2 - (39*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/4 - 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/4 - (9*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/4 - Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^3*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]]^2 - 
    14*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]]^2 - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]]^2)/4 - 
    (17*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]]^2)/4 - 
    (11*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]]^2)/2 - 
    (13*Spaa[Sp[2], Sp[5]]^3*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]^3*
      Spbb[Sp[5], Sp[4]]^2)/4 + (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[4]]^3)/2 + Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]^3 + 
    (13*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^3)/4 - 
    7*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^3 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^3)/2 - 
    (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^3)/2 - 
    (7*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^3)/4 - 
    (11*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^2*
      Spbb[Sp[5], Sp[4]]^3)/4 + (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]]^4)/2 + 
    (Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^4)/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]), 
 -((Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]])/
    (Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]])) - 
  (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/(2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]) + (3*Spaa[Sp[2], Sp[3]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (Spaa[Sp[2], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])^
     2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2) + (3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]) + (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + (Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    (-(Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]) - 
     (5*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]) + 
  (3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] + 4*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] + 3*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] + 3*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^2*
    Spbb[Sp[3], Sp[1]]) - (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[2]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[3], Sp[4]]*(-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) + 
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] - 2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    ((-7*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]])/2 - 
     (5*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[2]]), {1, 2, 3, 5, 4}, 
 (-3*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[3]]^2) + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] - 
     (5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) - (-7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 - 5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]^2 + 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 - (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[3]]*((Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[2], Sp[1]])/2 + (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[3], Sp[2]])/2 - (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[1]])/2 + (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[2]])/2))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]) - 
  (-6*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    (3*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 - 5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] - 5*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] + 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
    (Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 + (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 - 
    (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/2)/(Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    ((5*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/2 + 
     (5*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
     (5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 + 3*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]^2) + (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (-5*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
    2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]] - 
    2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, (5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]])/
   (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]^2)/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]) + 
  ((Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/2 + 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]] + 
    Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] + 2*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] + Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spbb[Sp[4], Sp[1]]*(-1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]) - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 - 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]] - 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] - 
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) - 
  (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/2 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]^2)/2 + 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]] + (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]), 
 (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]) + 
  ((Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]^2)/2 + 
    7*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]] + (5*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 
    (7*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/2 + 
    2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 + 
    (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/2)/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[3]]*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
     (3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/2 + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]])/2 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/2 - (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/2 - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[3]]^3)/2))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/4 + 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/4 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/4 + 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2)*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) + 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]^2) - (3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[1]]^2)/(2*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]^2) - (-5*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2 - 
    5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]] - (3*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2)/2 - 
    (27*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/4 - 3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - 2*Spaa[Sp[1], Sp[4]]^2*
     Spbb[Sp[4], Sp[1]]^2 - (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 + 
    (Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    (-1/4*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2)*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[5]]*(-3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2 - 
     6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]] - 3*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2 - 
     4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]] - 6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - Spaa[Sp[1], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]^2 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] - 2*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]^2 + 3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (-(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[2]]^2*
      Spbb[Sp[4], Sp[1]]^2) + (3*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
    2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]] + 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/2 - 
    2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/2 + 
    (3*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/2 - (23*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/4 + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/2 - (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 + 
    3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]] - Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]] + 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^3*
      Spbb[Sp[4], Sp[3]])/2 - Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
     Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]]^2 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/2 - 
    7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]^2 - 
    5*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]^2 + Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]^2 - 
    (9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[4], Sp[3]]^2)/2 + 3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[4], Sp[3]]^2 - (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^2)/2 + 
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^2)/2 - 
    (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^2)/4 - 
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]]^2)/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]]^2)/2 + 
    4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]^3 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]^3)/2 - 
    (9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]^3)/2 + 
    (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^3)/2 + 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]]^3)/4)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 -(((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/4 - 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/4 - (21*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/4 - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/4 + 
     (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/4 + (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[3]]^2)/4)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])) - 
  (-1/4*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]) + 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/4 + (21*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/4 + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/4 - 
    (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/4 - (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[3]]^2)/4)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (4*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (4*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]), 
 (Spaa[Sp[2], Sp[3]]*((19*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/8 + 
     (19*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/4))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + 
  ((21*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/8 + 
    (19*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/8 + 
    (271*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/32 + 
    (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/8 + 
    (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/8)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]])/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[4], Sp[3]])*
    Spbb[Sp[3], Sp[2]]) + 
  ((-21*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/8 - 
    (19*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/8 - 
    (271*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/32 - 
    (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]])/8 - 
    (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]])/8)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[3]])/(4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])*
    Spbb[Sp[3], Sp[2]]) - (((17*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]])/4 - 
     (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]])/8)*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (17*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) - (17*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(8*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]), 
 (-3*Spaa[Sp[2], Sp[3]]^2)/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[4]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/
   (4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]^2) + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    (-1/2*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - 
     Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*(Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]] - (5*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/2 + (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/2 - (5*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/2))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])) - (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], 
       Sp[4]])^2) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) - 
  ((5*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 + 
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]] + 
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]])*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (((3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]])/4 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]) - (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) + 
  (((-3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]])/4 + 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/(4*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spbb[Sp[5], Sp[4]]*(Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
     (Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), (-3*Spaa[Sp[2], Sp[3]]^2)/
   (8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[2], Sp[1]]^2)/(4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2) + 
  ((3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/2 + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
    (15*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/4 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
    2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - (Spaa[Sp[1], Sp[3]]^2*
    (-1/4*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]^2) - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/4 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/4 - 
     (5*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 - 
     (3*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]) + 
  ((-9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/8 - 
    (9*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/2 - 
    (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/4 - 
    (9*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2 - 
    (9*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[3]]*((3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/2 + (29*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]])/8 + (5*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2)/
      2 + (Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
     (3*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])) + (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (9*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/
   (8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) - (Spaa[Sp[3], Sp[5]]^2*
    (-1/2*(Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]) + 
     (Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/4))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[2]]), {1, 2, 3, 5, 4}, 
 (-3*Spaa[Sp[2], Sp[3]]^2)/(4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) - Spaa[Sp[2], Sp[3]]^2/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2)/
   (4*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[2], Sp[4]]*((3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]])/2 - Spaa[Sp[1], Sp[2]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]] + 
     (5*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]])/4 - 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[4]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[4], Sp[1]])*
    Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[4], Sp[1]]^2)/(2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[2]]^2) - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]^2)/(2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[2]]^2) - (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[2]]) + 
  (-1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]) - 
    Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] + Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] - Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] - Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]]^2)/(4*Spaa[Sp[1], Sp[4]]^3*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]^2), 
 -((Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^2)/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[2]]^2)) - 
  (49*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/(16*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*(4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]] + (61*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[2]])/16 + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[2]])/16))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
    ((-3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]])/16 - 
     (23*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/8))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[1], Sp[3]]*(-1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[4], Sp[2]]) - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/4 - 
     (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[2]])/4 - 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]]^2)/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/4 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]^2)/4 - (21*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/16 - 
     (21*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/16 - 
     (25*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/16 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[3], Sp[5]]*((Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 - 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/4)*Spbb[Sp[5], Sp[2]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[5]]*(-(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[2], Sp[1]]) + Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[2]])*Spbb[Sp[5], Sp[2]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]^2) - 
  ((135*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]^2)/16 - 2*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[2], Sp[1]]^2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/2 + 
    (21*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/16 + 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/16 - 
    4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]] - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/4 - 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[2]]^2 - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]^2 + 
    (93*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]])/16 + 
    (49*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/16 + (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[2]])/16 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]^2)/8)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]) + (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 - 
    (Spaa[Sp[2], Sp[4]]^3*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]^3)/2 + 
    (5*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 + 
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[2]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2*
    Spbb[Sp[4], Sp[2]]) + 
  ((-45*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[1]])/16 - (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/16 + 
    (37*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/16 - (35*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/8 - 
    3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[2]]^2 - (17*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/8 - 
    (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]^3)/4 + 
    (Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/4)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[2]]*
    (-1/2*(Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]) + 
     (45*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/16))/
   (Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) + 
  ((-29*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]])/4 - (51*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]])/16 - 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]^2)/16 - (45*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/8 - 
    (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/16 - 
    (27*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/8 + 
    (5*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]^2*
      Spbb[Sp[5], Sp[4]])/4)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[1]]^2)/(8*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/(4*Spaa[Sp[1], Sp[4]]^3*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*(-1/4*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]) + 
     (7*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/8))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) + 
  ((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/4 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/8 + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) + 
  (Spbb[Sp[4], Sp[1]]*(-1/4*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]) + 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/8 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/8 + 
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/4 - 
     (3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/8 - 
     (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/8))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/(8*Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + 
  (((5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/8 + 
     (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/2 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2 + 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/2)*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[4]]^2)/
   (8*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]])/(Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[2]])/(3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) + 
  ((2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/3 + 
    (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/3 + 
    2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] + 
    (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/3 + 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]*((-2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]])/3 - (4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/
      3 + (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/3 - 
     (4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/3 - 
     (4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]) + 
  (2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]])/
   (3*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) - (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]])/(3*Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]) + 
  (Spbb[Sp[5], Sp[1]]*((-4*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]])/3 - 
     (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/3))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) - 
  ((4*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/3 + 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[2]] + Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[2]] + (4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/3 + 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) - (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]), 
 ((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/4 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/4 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/4 - 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2)/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/2 - 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^3)/4 - 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/4 - 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 - 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 - 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4 - 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]])/4 - 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/4)/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]^2) + 
  (6*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[2], Sp[5]])*
    Spbb[Sp[2], Sp[1]]) + (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]) + 
  ((Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]^3*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
    2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]] - 
    (Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/4 - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[4], Sp[2]] + 
    (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[4], Sp[2]])/4 + 
    (7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/4 - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/4 - 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/4 + 
    (Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/2 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]])/2 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[2]])/4 + 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[2]])/2 - 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 
    (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/4 + 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/4 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]])/4 - (7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2)/4 - (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]]^2)/2 + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]]^2)/4 + 
    3*Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]^3*
     Spbb[Sp[4], Sp[2]]^2 - (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^3*
      Spbb[Sp[4], Sp[2]]^2)/2 + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[4], Sp[2]]^2)/2 - 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]^2)/2 + 
    3*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]^2 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]^2)/2 - 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/4 + 
    (21*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/4 - 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/4 + 
    2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]^2 - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^3*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^3)/2 + 
    (21*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]]^3)/4 - (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]]^3)/2 + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]]^3)/4 + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^3*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]^3)/4 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]]^3)/4 + 2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^3 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^3*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[4], Sp[3]] + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]^3*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/4 - (15*Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/4 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4 - 
    (5*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4 - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
    (19*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4 - 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[4], Sp[3]] + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[4], Sp[3]])/2 - 5*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^3*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*
     Spbb[Sp[4], Sp[3]] - Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]] + Spaa[Sp[1], Sp[3]]^3*
     Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[3]]^2 + Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^3*
     Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^2)/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[3], Sp[5]]^2*(5*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
     (11*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[2]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
      Spab[Sp[5], Sp[2], Sp[5]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]])) - 
  ((-7*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/2 - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[2]] - 4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] - Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
    (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 + (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]*(-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) + 
     10*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] - 
     (5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  ((-45*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]])/4 + 
    (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/2)/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[2]]^2)/(4*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  ((23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[1]]^2)/2 - (45*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 - 
    (49*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 - 
    (55*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/4 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 - 
    (47*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/4 - (47*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[3]])/4 - 
    (19*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 + 
    (13*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/4 - 
    (7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[3]]^2)/4 - 10*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[5]]*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[2]] + 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 + 
     (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[2]]^2)/4 + 2*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[5], Sp[3]] + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 + 
     (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 + 
     (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 + 
     (3*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/2 + 
     2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[3]]^2 + (3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2)/2))/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[2], Sp[4]])*Spbb[Sp[5], Sp[3]]) + 
  (7*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/4 + 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/4 + 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 - 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/4)*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) + 
  ((-19*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/2 - 10*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[2]] - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/2 - 
    (39*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 - 
    (21*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 - 
    10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^2*
     Spbb[Sp[5], Sp[2]] + 2*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
    2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
    (31*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/2 - 
    10*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 - 13*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]]^2 + (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/2 - 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[5], Sp[2]]^3)/4 + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/2 + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[4]])/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[3], Sp[4]]*((-21*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/2 - 
     (21*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
       Spbb[Sp[5], Sp[3]])/2 - (21*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]]^2)/2 - 
     (3*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2)/2 - 
     (21*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[3]]^2)/2 - (3*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[3]]^3)/2 + (5*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/2 + 
     (7*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, 
 -(((7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - 
     (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[1]])/2 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/2 + 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]] - Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]] - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
     (9*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2)/2)/
    (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])) - 
  (Spaa[Sp[1], Sp[3]]*((3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]^2)/2 + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/2 - 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/2 - 3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] - 3*Spaa[Sp[2], Sp[3]]^3*
      Spbb[Sp[3], Sp[2]]^2 + (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - 2*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]] + (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
     (7*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]])/2 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
     (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    (-2*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
     3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]] - (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[2]]^2)/2 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/2 - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[3]]^2)/2))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) - (9*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[2]]) + (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    (-1/2*(Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]]) + 
     2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]]))/(Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[2], Sp[3]]^3*
    (-1/2*(Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]]), {1, 2, 3, 5, 4}, 
 -1/2*Spaa[Sp[2], Sp[3]]^2/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    (-6*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]] + Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[3]]*(-1/2*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 - 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
     (3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/4))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + ((3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/4 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/4 + 
    (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/4 + 
    (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/4)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) - (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[5], Sp[2]])*Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[2], Sp[3]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]])/
   (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*(6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]] + (27*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/4 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/4 + 
     (25*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) - (Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) - 
  (13*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    ((-5*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]])/2 + 
     2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*(4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]] + 2*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]] + 
     2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] + 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
    (-1/4*(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]) - 
     (Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]])/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]^2) + (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[3], Sp[4]]^2*
    Spbb[Sp[5], Sp[1]]^2)/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[2]]^2) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]^2) + 
  (9*Spaa[Sp[3], Sp[4]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]]))/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[5], Sp[2]]) - (9*Spaa[Sp[3], Sp[4]]^3*Spbb[Sp[4], Sp[3]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[2]]) + 
  (2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) + ((63*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]])/4 - 
    (55*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/4)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]^2*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + 
     Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] + 
     (5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 - 
     (3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[3], Sp[4]]*(10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
     7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2 - (21*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/4 - 
     2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] + 
     (7*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/4 + 
     (25*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[3]]^2)/4 + Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  ((-19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 + 
    (3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/2 + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[2]]^2 + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[2]]^3)/2 - Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
    (33*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/4 + (23*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/2 + 
    (49*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[3]]^2)/4)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + 
  ((-23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[1]]^2)/4 - (13*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 + 
    (29*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 - 
    (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/2 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 + 
    (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/2 + (25*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[3]])/4 - 
    (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 - 7*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[3]] - (7*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2)/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]^2) + 
  (5*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[5], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]) - 
  (6*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/
   (Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]^2) - 
  (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[1]]^2)/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) + 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    (-6*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]] + Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]) - (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[2], Sp[1]]^2)/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[5], Sp[2]]^2) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2)/(2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[2]]^2) + 
  (-(Spaa[Sp[1], Sp[3]]^3*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]]) - 
    Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]]^2 - (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/2 + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/2 + 3*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]] - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]] + 4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]] - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/2 + 
    4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/2 + 
    4*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[2]]^2 + 4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 - Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^2 + 4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[4], Sp[2]]^3)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) - 
  ((5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/2 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 + 
    (5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 + (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]])/2 + 2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 2*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2 - 
    12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
    (3*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 - (11*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) - 
  ((3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/2 - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/2 - 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2)/2 + 3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 3*Spaa[Sp[2], Sp[3]]^3*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] + 2*Spaa[Sp[2], Sp[3]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    (6*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[2]] + 
     10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] + 4*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[2]] + 
     (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
     (Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/2 + 
     (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]]^2)/2 + 4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]^2 - 
     (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]]^2)/2 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]] + 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 + 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
     (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]) + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    (-(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*
       Spbb[Sp[4], Sp[2]]) - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] - 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2 + Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[4], Sp[3]] + (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 + 
     2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[3]] - 
     (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 - 2*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]] - 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/2 + Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2 + 2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^2 - 
     2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]]^2))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) - 
  (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) - 
  (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[4], Sp[3]]), {1, 2, 3, 5, 4}, 
 ((3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/4 + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
    (7*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/8 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
    (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]^2)/(8*Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]^2) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/
   (4*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (Spbb[Sp[2], Sp[1]]*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]])/4 - 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/8 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/8 - 
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/4 - 
     (3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/8 - 
     (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/8))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  ((3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 + 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2)/8 + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[3]] + (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[3]]^2)/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) - 
  (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/(8*Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (((5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/8 + 
     (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/2 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2 + 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/2)*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]])/
   (2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[4]]^2)/
   (8*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/(Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]^2)/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[2]]) - 
  (Spbb[Sp[2], Sp[1]]*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/2 + 
     3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]] + 3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) + 
  (Spbb[Sp[2], Sp[1]]*((7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]])/2 - 
     (5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]])/2 + 
     (3*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]])/2 + 
     (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[5], Sp[1]])/2 - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]) + (5*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]) + ((-5*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]])/2 - 
    (7*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[1]]^2 - 3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 - 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/2 - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 - Spaa[Sp[1], Sp[3]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
    (9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 - 
    (5*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/2 - 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]]^2 - 3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (9*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) - (9*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]^2*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) + 
  (5*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]) + (7*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (3*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (-(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]^2) - Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
     Spbb[Sp[5], Sp[1]]^3 + (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 + 
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/2 + 
    (5*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/2 + 
    3*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]]^2 + (5*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/2 + 
    3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^3 + 
    5*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] + 4*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]) - 
  (5*Spaa[Sp[2], Sp[3]]^2)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) + 
  (33*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[5], Sp[1]]^2)/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]^2) + 
  (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]])/
   (4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    (2*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*((5*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/2 + (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 
     (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/4 - (61*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/4 - 19*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
     (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/4 - (43*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 - 
     (23*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]^2)/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[3], Sp[5]]*((-13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[2]])/2 + 
     (7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[2]])/2 - 
     Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[3]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) + 
  ((7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]]^2)/2 + 
    (21*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 + 
    (21*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/4 - (41*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/4 - 
    6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 - 
    (45*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^3)/4 + 
    2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
    (5*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/4 - 
    (19*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^2*
      Spbb[Sp[5], Sp[3]])/4 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]]^2)/2 - 
    (5*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[3]]^2)/4 - (11*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]]^2)/2 - 
    (7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[3]]^3)/4)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]^2) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    ((-13*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/4 - 
     (13*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/4 + 
     (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/4 - 4*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) - (6*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) + 
  (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[5], Sp[2]]) + 
  (3*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/(2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]^2*(-2*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]] - Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]] - 5*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]] - 5*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    (-(Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]]) + 2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  (Spbb[Sp[5], Sp[4]]*((7*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/2 + (3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[4]])/2 + (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/4 + (11*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/2 + 2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]^2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])*Spbb[Sp[4], Sp[3]]), 
 (((-25*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/4 - 6*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]^2)/(4*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*(Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], 
       Sp[3]])^2*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[3], Sp[4]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[5], Sp[2]])*Spbb[Sp[3], Sp[2]]^2) - 
  (3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  ((-1/4*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]) - (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[2], Sp[1]])/2 - (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[3], Sp[1]])/2 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]])/4 - 
     (13*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[3], Sp[2]])/4 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]])/4 - 
     (25*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[2]])/4)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*((11*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]])/4 - 
     (7*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[3]])/2)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spbb[Sp[5], Sp[1]]*(-3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]] - 
     (11*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]])/4 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]])/2 - 
     (9*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[2]])/4 - (11*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*
       Spbb[Sp[5], Sp[3]])/4))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*
    ((-5*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/4 - 
     (5*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/2 - 
     (5*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/2))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[5], Sp[3]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[3], Sp[1]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spbb[Sp[5], Sp[1]]*((-9*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[5], Sp[2]])/4 - 3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[5], Sp[3]] - (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[5], Sp[4]])/4))/(Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]]*
    (-6*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] + 3*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]]))/
    (Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[3], Sp[1]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(2*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[3], Sp[4]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]) - (Spaa[Sp[3], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]) - (5*Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])*Spbb[Sp[4], Sp[1]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[1]]^2) - 
  ((Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + 3*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[2]] + 2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]] + 
     2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) - (5*Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])*Spbb[Sp[5], Sp[1]])/
   (4*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) - 
  (2*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2) - 
  (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])*(3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]] + 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]^3 + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
       Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]])/2 + 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]] - 
     (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
       Spbb[Sp[4], Sp[1]])/2 + 3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]] - Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]] - Spaa[Sp[2], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]] - 4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]] - 4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[4], Sp[3]] - 4*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    ((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]])/2 + 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]] + 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/2 + 
     (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2*
       Spbb[Sp[4], Sp[1]])/2 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]^2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]^2*
       Spbb[Sp[4], Sp[1]]^2)/2 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]] - 
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^3*
      Spbb[Sp[4], Sp[2]] - Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] - 
     (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 - Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/2 - 
     (3*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/2))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    (4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[2]] + Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    (-1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[1]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[1]])/2 - 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]] - 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]])/2 - 
     (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2*
       Spbb[Sp[5], Sp[1]])/2 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]]^2 + 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2*
       Spbb[Sp[5], Sp[1]]^2)/2 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[2]] + 
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^3*
      Spbb[Sp[5], Sp[2]] + Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]] + 
     (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/2 + Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
     (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[3]])/2 + 
     (3*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[3]]^2)/2))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) - 
  ((Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  ((Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]) + 
  ((Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]]), 
 (5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2)/
   (8*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2) - (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
    Spbb[Sp[4], Sp[1]])/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2)/
   (8*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]^2) + (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    ((3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/4 + 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/4 + 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    (-1/2*(Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]) + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/4 - 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2)/4 - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 - 
     (Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (-1/4*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]) - 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/4 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/4 - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/8 - (3*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]])/8 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 - 
    (3*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2)/8)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  ((3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]]^2)/4 + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 
    (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2)/4 + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
    (Spaa[Sp[1], Sp[3]]^3*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/2 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/4 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]])/4 - 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]]^2)/4 + (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]])/(4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(4*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[3], Sp[4]]*((Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/2 - 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/4)*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (4*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) + 
  (((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]])/4 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]])/8 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[2]])/8 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
       Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/4)*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[4]]^2)/(8*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]*(-1/4*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]^2*
       Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/4 + 
     (Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[4]])/4 - (Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[4]]^2)/4))/(Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]), 
 -((((3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/2 - Spaa[Sp[1], Sp[2]]*
       Spaa[Sp[3], Sp[5]])*Spbb[Sp[4], Sp[1]]^2)/(Spaa[Sp[3], Sp[5]]*
     Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2)) + 
  (Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]^2)/
   (8*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    ((-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]])/8 - (3*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]])/8 - (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
       Spbb[Sp[3], Sp[2]])/8 - Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]] + 
     (9*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/8 - 
     (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]])/8))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[2]]^2*((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/2 + Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]] - (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/8 - (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/8 + (Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/4))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/(8*Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2) + 
  (((-5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/8 - 
     (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/2 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/2)*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2) - 
  (Spaa[Sp[2], Sp[4]]*((-3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/2 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/2)*Spbb[Sp[5], Sp[1]]^2)/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]^2) - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]^2)/(2*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) - 
  ((-7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2)/8 + 
    (37*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/8 + 
    (9*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/8 - 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2)/8 + 
    (9*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2)/8 + 
    (9*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/8 + 
    (35*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/8 + Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] + 5*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[2]]^2 - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^4*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2)/8 + 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/4 - (17*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/8 + (25*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/8 + (5*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[4]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/8 + 
    (9*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/4 + (53*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/8 + 2*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]] + 
    (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/8 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 
    (7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/8 + 
    (41*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/8 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 - (25*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/8 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^3*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]^2)/2 + 
    (13*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^3*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/8 + 
    (27*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/8 - (35*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/8 - (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/8 - (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/8 - (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/8 + 
    (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^4*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/8 + 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 + 4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
     Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[4], Sp[3]] + (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^3*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/8 - (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]^2)/8)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
    (Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]] + 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/2)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) + 
  (((11*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]])/8 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/4 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 - 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/2)*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[3]])/(4*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[2], Sp[5]]*((-13*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[1]])/4 - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
       Spbb[Sp[5], Sp[1]]^2)/2 + (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 - 
     (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[3]])/4 - 4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/(8*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) + (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[4]]^2)/(8*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2), 
 -((Spaa[Sp[2], Sp[4]]*((965*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
        Spbb[Sp[2], Sp[1]]^2)/12 - (1591*Spaa[Sp[1], Sp[4]]*
        Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/24 + 
      (3521*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
        Spbb[Sp[4], Sp[1]])/24 - (157*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
        Spbb[Sp[4], Sp[1]]^2)/6))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]^2)) - 
  (Spaa[Sp[2], Sp[5]]*(-3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]] + 
     6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]])*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) + 
  (3*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[2]]^2*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/2 - 
     (1573*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]])/18 - (791*Spaa[Sp[1], Sp[3]]^2*
       Spbb[Sp[3], Sp[1]]^2)/9 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/2 - 
     (791*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/9 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
     (1573*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/18))/(Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (-48*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[2]] - 48*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]^2 + 
    (5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/2 - 48*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] - Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]] + (1541*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/12 - 
    (697*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/8 + 
    (1799*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/24 + 48*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] + 
    48*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (953*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(12*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) - 
  (Spaa[Sp[2], Sp[4]]*(3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]] - 
     (37*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/4)*Spbb[Sp[5], Sp[1]]^2)/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]^2) + (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    (-79*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2 - 
     (327*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/2 + (351*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 - 
     (297*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]^2)/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[2]]*((-93*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]^2)/8 + (3397*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/24 + 
     (919*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2)/6 + 
     (481*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/8 + (3275*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/12 + 
     (287*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]^2)/4 - 
     (263*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/8 + (157*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/12 + 
     (6425*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/24 + 
     (641*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/6 + 
     (4565*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]])/24 - (1411*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/12 + 
     (2843*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/24))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((-2513*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/24 + (721*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/12 + 
    (4391*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]])/24 - (1117*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/12 + 
    (2565*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/8 + (683*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/3 + 
    (577*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/6 + 
    (595*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/6)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((-37*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/4 - (25*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - 
    (37*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/4 - 
    (151*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/6 + (79*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/12 + 
    (67*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/12 - 
    (95*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/3 - 
    (25*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 - (19*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/6 + 
    (139*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/12)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]^2*((-1247*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[3], Sp[1]])/24 - (2195*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2)/72 + 
     (773*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^3)/36 - 
     (631*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/36 + 
     (4025*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*
       Spbb[Sp[3], Sp[2]])/72 + (2479*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]]^2)/72 - (279*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/8 + 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[4], Sp[3]])/2 - (1349*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/72 + 
     (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 + 
     (957*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/8 + 
     (601*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/4 + (7393*Spaa[Sp[3], Sp[4]]^2*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/36))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (6107*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (24*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[2], Sp[5]]^2*
    (-3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
     (9*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 - 
     (Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 - 
     (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]^2)/4 - 
     (29*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/4))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[5]]*(-3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]] - 
     (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]])/6)*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) + 
  (1283*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[4]])/(24*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) - 
  (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) - 
  (4855*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (24*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])) + (Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]^2)/
   (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) - 
  (-1/4*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2) - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]])/4 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] - Spaa[Sp[1], Sp[4]]^2*
     Spbb[Sp[4], Sp[1]]^2 + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  ((5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]^2)/4 + 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/2 + 
    (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2)/2 - 
    Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]] - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/4 + 
    (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])*Spbb[Sp[3], Sp[2]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
    Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[2]]*((-7*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/4 - 
     (5*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/4 - 
     (5*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/4))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*((3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/2 + 
     (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]])/4 + (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2)/
      2 + (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/2 + (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/2 + 2*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]^2 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 4*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] - 
     (5*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  ((-5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]])/4 - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2)/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[3], Sp[2]])/4 + 2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/2 + (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/2 + 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/4 - 
    (9*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/4 - (21*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]*(-(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]^2) - Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] - 
     (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - 6*Spaa[Sp[1], Sp[3]]^2*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
     6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2 - 
     (7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/4 + 5*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 - 
     (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 + 
     (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/4 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*
       Spbb[Sp[4], Sp[3]]^2)/2))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + (Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[3]])/(2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^3) - 
  ((-11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[1]])/2 - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[5], Sp[1]]^2 + Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[3]] - (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/2)/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*((5*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[1]])/4 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 + 
     (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/4 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]] - Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]] - 
     (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[3]])/4))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])) - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]^2)/(Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) - 
  (Spbb[Sp[3], Sp[1]]*((3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/4 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]]^2)/(2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]^2) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    ((-5*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]])/4 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/2)*Spbb[Sp[5], Sp[2]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[1], Sp[2]]^2*(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2 + 
     (5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[2]])/4 + 
     (5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/4 + 
     Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]] + 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]^2)/4 + 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2)/4 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[4], Sp[5]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2)/2 - 
     (Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[3], Sp[2]]^3)/2 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]])/4 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]])/4 - (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*(-(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]) + (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 + 
     (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/4 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
     (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 + 
     (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/2 + Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
     (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]^2)/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (-(Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]^3) + 3*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]] + 
    2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[3], Sp[2]] + 2*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]^2 + 
    (Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/4 - 
    (11*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/4 + Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[1]] - 
    (7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[2]]^2*
      Spbb[Sp[4], Sp[1]]^2)/4 - Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/2 - 
    (7*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/2 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[4], Sp[3]])/2 - 
    (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[4], Sp[3]])/2 + 
    5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[3]] + 5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[3]] + (19*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/4 + (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2*
      Spbb[Sp[4], Sp[3]])/4 - (19*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/4 - 8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 - 
    2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
    3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[4], Sp[3]]^2 - (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/2 - 
    (9*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/2 - 
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[4], Sp[3]]^2)/2 - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[4], Sp[3]]^2 - (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]^2*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]]^2)/2 + 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^2 + 
    (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^2)/4 + 
    (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]]^2)/4 + 3*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[3]]^2 - 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/2 - 
    2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^2 + 
    (7*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^2)/2 - 
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]^3 - 3*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[3]]^3 - Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[3]]^3 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^3 + 
    (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^3)/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (((5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/4 + 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] + 
     2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    ((5*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]])/4 + 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]) + 
  (Spbb[Sp[4], Sp[1]]*((-5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
       Spbb[Sp[5], Sp[1]])/4 - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[2]] - 2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*(2*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[3], Sp[1]] + (5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/2 + 
     (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]])/4 - 2*Spaa[Sp[1], Sp[2]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[1]] + Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[1]] + 
     2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[5], Sp[3]] + (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[5], Sp[3]])/4 - (Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spbb[Sp[3], Sp[1]]*((-3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/4 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[2]]^2 - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[3]]) - 
  (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) - (3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]), 
 -((Spaa[Sp[3], Sp[4]]*((Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
        Spbb[Sp[3], Sp[1]]^2)/2 + (5*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
        Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 + 2*Spaa[Sp[1], Sp[2]]*
       Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
      3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2))/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])) + 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]) - (((-3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/2 + 
     (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/4)*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]])/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])) + (Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
    ((-3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]])/4 + 
     (5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]^2*((5*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[4], Sp[2]])/4 + (7*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 + 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]])/4 + (7*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 + 2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 - 
     (3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/4))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]*
    ((Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]^2)/4 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]])/2 + (Spaa[Sp[1], Sp[3]]^3*Spbb[Sp[3], Sp[1]]^2)/
      2 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/2 + 
     (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/4 + Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 - Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]] - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*
       Spbb[Sp[4], Sp[3]]^2)/2))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[2]]) + (Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    ((-7*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 - 
     (7*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 - 
     6*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]))/
   (Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[2], Sp[4]]*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/2 - 
     4*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2 - 4*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[5], Sp[3]])/(4*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]) + 
  ((13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 + 
    3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]] + 
    (45*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/2 + 
    (79*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/4 - 
    (9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]])/4 - 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[3]])/4 - 
    (9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/4 + 
    10*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] + 
    (49*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/4 + 13*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] - 
    (29*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/4 + 
    (33*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/4 - 
    4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]]^2 + 
    (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[3]]^2)/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) + 
  (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[3]]) + 
  ((Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[5], Sp[1]])/4 + (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/4 - 
    (59*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/4 - (85*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/4 - (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/4 - 
    (99*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/4 - 
    (55*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/4 - 
    (21*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[2]])/2 - (15*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 + 
    (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 - 
    (79*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/4 - 
    19*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 - 
    (31*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2)/2 - 
    (9*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/2 - 
    5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[5], Sp[2]]^3 + 3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[4]] + 
    (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/4 + 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/4 + 
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[4]])/4)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  ((Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]^2)/4 + (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
      Spbb[Sp[5], Sp[1]]^3)/4 + (7*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/2 + 
    3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]] - 
    (Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]])/2 + 
    (7*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 - 
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]] + 
    (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/4 - 
    Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]]^2 - (7*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/4 - 
    (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^3)/2 - 
    (13*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/4 - 
    (15*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/4)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]*((Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]])/2 + Spaa[Sp[1], Sp[2]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] - 2*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/2 + (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/2 + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[3]]^2)/2))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[1]]^2)/(2*Spaa[Sp[1], Sp[4]]^2*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])*
    Spbb[Sp[2], Sp[1]]) + (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) + 
  (((Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2)*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    (-1/2*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]) + 
     2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])*Spbb[Sp[5], Sp[2]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]) - 
  (-1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2) - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]])/2 - 6*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/2 - 6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 + (7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
    ((3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/2 + 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[2]])*Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) + (((3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/2 + 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] + 
     (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/2)*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]]*
    (-1/2*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]) + 
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  ((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/2 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/2 - (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 + 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/2 + (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/4 - (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])) - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])) - (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]]^2)/(2*Spaa[Sp[1], Sp[4]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2*
    Spbb[Sp[4], Sp[2]]) - 
  ((3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[1]])/2 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
    (5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/2 - Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]] - Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] - Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]^2 - 
    3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]] - 
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[4]])/2 + 2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 + 
    (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/2 - 
    (11*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/2)/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
      Spab[Sp[1], Sp[4], Sp[1]])) - (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
    Spbb[Sp[4], Sp[1]])/(4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/
   (2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]) + 
  (Spbb[Sp[4], Sp[1]]*((-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[4], Sp[1]])/2 - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[2]])/2 - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[3]])/2))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])) - 
  (Spaa[Sp[1], Sp[3]]*((-17*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]^2)/4 - (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/4 - 
     (21*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2)/8 - 
     (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/4 - 3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] - Spaa[Sp[2], Sp[3]]^3*
      Spbb[Sp[3], Sp[2]]^2 - (19*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/4 - 
     (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/4 - 3*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]] - (29*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 - 
     (Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]])/2))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]) - 
  ((-5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]^2)/4 - (3*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]^2)/4 - 3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 
    3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] - 
    (7*Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]^2)/8 + 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]^2)/8 + 7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2 - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2)/4 + 3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 - 
    (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^2)/2 + 
    (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2)/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]*((3*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/4 + 6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2 - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 2*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] + 
     (11*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2)/2 - 
     (19*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/4 + 6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/2))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[3], Sp[5]]*((3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[4], Sp[2]])/2 - (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/2 - 
     (7*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[2]])/2 + 
     (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/4 + 
     (7*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/2 + 
     (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]]^2)/4 - (7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/4 + 
     (11*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - 
  ((5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]^2)/4 + (3*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[2], Sp[1]]^2)/4 + 3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] - 
    3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 
    (7*Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]^2)/8 - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]]^2)/8 - 7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2 + 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]^2)/4 - 3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 + 
    (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[5], Sp[2]]^2)/2 - 
    (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[2]]^2)/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]) + 
  (Spbb[Sp[5], Sp[1]]*((-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
       Spbb[Sp[5], Sp[1]])/2 - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[5], Sp[2]])/2 - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[5], Sp[3]])/2))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[3], Sp[4]]*((3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[5], Sp[2]])/2 - (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 - 
     (7*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[2]])/2 + 
     (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/4 + 
     (7*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/2 + 
     (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[2]]^2)/4 - (7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/4 + 
     (11*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/4))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]) - 
  (2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[2], Sp[4]])*Spbb[Sp[4], Sp[2]]) + 
  (2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[5], Sp[2]]), 
 (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + 3*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]])*Spbb[Sp[5], Sp[1]]^2)/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) + 
  (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]]^2)/(2*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (-7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[1]] + 38*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] + 34*Spaa[Sp[2], Sp[3]]^2*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]] + 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/2 + 
    36*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]^3 + 6*Spaa[Sp[1], Sp[2]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 6*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 6*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
    6*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] - 18*Spaa[Sp[1], Sp[2]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[2]]^2 + 18*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[2]]^2 + 12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[2]]^2 + 12*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] + 6*Spaa[Sp[1], Sp[5]]^2*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[3]] + 18*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2*
     Spbb[Sp[5], Sp[3]] + 6*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2*
     Spbb[Sp[5], Sp[3]])/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]*
    Spbb[Sp[5], Sp[4]]) - ((-15*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2 + 
     (151*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]])/2 + 12*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2 + 
     (79*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/2 - (89*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/2 + 
     (103*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2)/2 + 
     6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]] + 165*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] + 53*Spaa[Sp[1], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]^2 + (127*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
    (-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]] + 3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] - 
     4*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) - 
  (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]]^2*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spbb[Sp[5], Sp[4]]*(-54*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
     104*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]))/
   (Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + 
  ((5*Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[5], Sp[1]])/2 + Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
    (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^3*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[1]])/2 - 62*Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[3]] - 79*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] - 21*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]] - 87*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[3], Sp[4]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]] - 
    (89*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])/2 - 
    25*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]^3*Spbb[Sp[4], Sp[3]]^2*
     Spbb[Sp[5], Sp[3]] + Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
    2*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
    61*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]^2 - 64*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[3]]^2 - (127*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2)/2 + 
    43*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[4]] + 48*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]] + Spaa[Sp[1], Sp[4]]^3*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]] + 
    94*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] + 
    (99*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/2 + 
    (97*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]^3*Spbb[Sp[4], Sp[3]]^2*
      Spbb[Sp[5], Sp[4]])/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (-12*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]]^2 - 
    12*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[3]]^2 - 12*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]]^3 + 26*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] + 41*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] + 15*Spaa[Sp[1], Sp[5]]^3*
     Spbb[Sp[5], Sp[1]]^3*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] - 
    65*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]] - 26*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]] - 
    (3*Spaa[Sp[3], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]^2*
      Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/2 - 
    (157*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]]^2*
      Spbb[Sp[5], Sp[4]])/2 - (49*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/2 - 
    (233*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[3]]^3*Spbb[Sp[5], Sp[4]])/2 - 
    (3*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[3]]^3*Spbb[Sp[5], Sp[4]])/2 - 
    91*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]]^3*Spbb[Sp[5], Sp[4]] - 
    (103*Spaa[Sp[3], Sp[5]]^3*Spbb[Sp[5], Sp[3]]^4*Spbb[Sp[5], Sp[4]])/2 + 
    10*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]^2 - 
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]]^2 - 67*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]^2 - 32*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]^2 + 
    27*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]]*
     Spbb[Sp[5], Sp[4]]^2 + 31*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]]^2 + 
    2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[5], Sp[4]]^3)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) - 
  (-12*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[3]]^2 - (67*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]*
      Spbb[Sp[5], Sp[4]])/2 - 86*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] - 
    55*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]] - 
    (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/2 + 
    (3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[4]]^2)/2 + 11*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[4]]^2 - 56*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]*
     Spbb[Sp[5], Sp[4]]^2 - (201*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]^2)/2 - 
    33*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]^2*
     Spbb[Sp[5], Sp[4]]^2 + (215*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]]^3)/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]*
    Spbb[Sp[5], Sp[4]]), 
 (-12*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[4], Sp[5]]^3*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])) + (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[2], Sp[5]])^2), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*
    (-1/2*(Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]) - 
     3*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[5]]^3*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    (4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]] - 3*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) - 
  (-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]) - 
    (5*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/2 - 
    10*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    (15*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) + (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) + 
  (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
    Spbb[Sp[4], Sp[3]]^2)/(2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*(-1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[3], Sp[1]]) + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2)/2 + 
     19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] - 3*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]] - 
     3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2 - 
     (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
       Spbb[Sp[4], Sp[2]])/2 + 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]] + 19*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]] + (45*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 + 
     (23*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 + 
     (45*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/2 + (29*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/2))/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + 
  (Spbb[Sp[5], Sp[1]]*(-12*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]] - 
     (5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/2))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 - 
    (5*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 + 
    (15*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 - 
    (5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/2 - 
    (5*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) - 
  ((23*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 + 
    3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[2]] + 10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
    (43*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/2 + (11*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/2 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/2 + 15*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] - 
    (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]^2)/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -(((19*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/8 + 
     (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/8 + 
     (57*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/16 + (27*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/16 - 
     (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/8)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])) - 
  ((33*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/16 + (17*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]])/16 - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^3*
     Spbb[Sp[4], Sp[1]] + (65*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]])/16 + Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[1]] + 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[1]] - 
    (59*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]^2)/16 - 
    (15*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]^2)/8 - 
    (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[1]]^2)/4 - 
    (27*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/4 + 
    Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] + 2*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]] + Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[4], Sp[3]] + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] + 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
    (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/2 - 
    (41*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/16 - (73*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/16)/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  ((-11*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/8 - 
    (15*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/8 - 
    (125*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/16 - (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/16 - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[3]] - (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/2 + (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*((27*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/16 + 
     (109*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/16 + 
     (45*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]]^2)/8 + (27*Spaa[Sp[1], Sp[3]]^2*
       Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/16 + 
     (55*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/8 + 
     (83*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[3]])/16 + 
     (137*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/16 + 
     (29*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 + 
     (41*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]])/8 - 
     (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/16 + (27*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/16 + 
     (83*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[3]]^2)/16 + (99*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^2)/16))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/2 + 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 - Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  ((13*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[1]])/16 - (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]]^2*
      Spbb[Sp[5], Sp[1]])/2 + (25*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[3]])/16 - 2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/(Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]])*Spbb[Sp[3], Sp[2]]), 
 (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]])/
  (4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
   Spbb[Sp[2], Sp[1]]), {1, 2, 3, 5, 4}, 
 (5*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[5], Sp[4]]^2)/
  (16*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
   Spbb[Sp[5], Sp[3]]^2), 
 -1/2*(Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[3]]), 
 -1/2*(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[2]]^2) - 
  (Spaa[Sp[2], Sp[5]]*(Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[3], Sp[2]])*
    Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  (((5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
     (3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/2)*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[3], Sp[4]]*((2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[2], Sp[1]])/3 + 2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]] - (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
       Spbb[Sp[5], Sp[1]])/3)*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2*
    Spbb[Sp[3], Sp[1]]) + 
  (((-133*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2)/6 - 
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]] - Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/
   (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (121*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/(6*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spbb[Sp[5], Sp[3]]*((Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]^2*
       Spbb[Sp[5], Sp[2]])/2 - (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/2 + 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/2 - 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/2 - (3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[4]]^2)/2))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]) + 
  ((-73*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/18 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 + 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2)/2 + (Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[4]])/2 - (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 - 
    (13*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/3 + 
    (23*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/18 + 
    (7*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/2 - 
    (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[4]]^2)/2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[2], Sp[4]]*(Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]] + 
     (16*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[3]])/3 + 
     (13*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[3]])/3 + 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])/2 + 
     (13*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]^2*
       Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])/3 - 
     (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/9 - 
     (13*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2*
       Spbb[Sp[5], Sp[3]])/3 - Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^3*
      Spbb[Sp[5], Sp[4]] - (14*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/9 - 
     (5*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]^2*
       Spbb[Sp[5], Sp[4]])/9 - 2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] - 
     (14*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/9 - 
     Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^2*
      Spbb[Sp[5], Sp[4]] - (14*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/9 - Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]] + 
     (34*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]^2*
       Spbb[Sp[5], Sp[4]]^2)/9))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (-1/2*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]) + Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] + Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]] - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
    (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 - 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[4]]^2 + (Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/18 + (20*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/3)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
    ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/4 - 
     (Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/4))/
   (Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) - ((-9*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/4 - 
    6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[2]] + 4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2 - 
    3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]] + (Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/2 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 + 2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] - 
    (15*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/4 - (11*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[2], Sp[5]]*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
     (107*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/40 + Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2 + 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]] + 2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 2*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]^2 + (107*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/40))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) - 
  ((107*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/40 - (69*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2)/20 + 2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[3]] + (247*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/40)/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) - 
  ((-147*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/40 - 
    (147*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/40 - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 - (31*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/40 - 
    (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/4 + (21*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/4 - (449*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/40)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*((-44*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/5 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/4 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]]^2)/4 - (39*Spaa[Sp[1], Sp[3]]^2*
       Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/20 + 
     5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
     (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[3]])/4 - 
     (191*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/40 - 
     (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4 - 
     (Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]])/2 - 
     (23*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/4 - (39*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/20 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[3]]^2)/4 - (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^2)/2))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[5]]*(-3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]] + 
     Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])*Spbb[Sp[5], Sp[1]]^2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[3], Sp[1]]) - (Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^3)/
   (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]^2) + 
  (7*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
    Spbb[Sp[5], Sp[3]])/(2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
    Spbb[Sp[3], Sp[2]]) - 
  ((Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]^2 + 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[2]] - 2*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]^2 - 
     (9*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/2 + 6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2 + 4*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
     8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 2*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
     4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] + 2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]^2)*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]*
    ((Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]])/2 + 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2*
    Spbb[Sp[3], Sp[1]]) - 
  ((-11*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/5 + (35*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/8 + 
    (191*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/40 - (141*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]^2)/40 - 
    (39*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]])/20 - (113*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]])/40 - 
    (29*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]])/10 - (77*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/10 + 
    (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]])/2 - (187*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/20)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]), 
 {1, 2, 3, 5, 4}, (-5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
   Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
   (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])), 
 (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    (-6*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]] - 3*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) + 
  (((143*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/4 - 
     110*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] + 
     (149*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/4 + 
     (149*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/4)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) + (3*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]^2) + (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (26*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/(Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  ((-621*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/8 - (117*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/8 - 
    (825*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]])/8 + (399*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/2 + 
    (171*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 + (975*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/8 + 
    3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[3]] - (Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/2 + (777*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/8)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*((-17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/2 - 
     (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/2 + 197*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]] + 203*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 + 
     (109*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/2 + 
     (217*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/2 + 
     (1119*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[3]])/8 + 
     (687*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/8 - 
     (149*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/4 + 
     (103*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/4 + 63*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]] + 77*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]^2 + 
     (821*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[3]]^2)/8))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*(3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] - 
     (7*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/2)*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (639*Spaa[Sp[2], Sp[5]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]])*Spbb[Sp[5], Sp[1]]^2)/
   (8*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  (2*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[5], Sp[1]]^3)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  (-194*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
    (109*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/2 + 
    (153*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/4 + (1641*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/8 + 
    (109*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/2 - (185*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/8 - 
    (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/8 - (549*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[3]]^2)/8)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[4]]*(-3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]] + 
     (69*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/8)*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (139*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (8*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[5], Sp[3]]^2) - 
  (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) + 
  (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) - 
  (645*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (8*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (((-905*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/8 - 
     (651*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/8)*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[5]]*((-93*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]])/2)*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])) - (3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    (Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[3], Sp[2]])*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[3], Sp[1]]) + 
  (Spbb[Sp[5], Sp[2]]*(-1/4*(Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]]) - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]^2) - 
  (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[1]]^2)/(4*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])^2*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/(4*Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])*
    Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[3]]) + 
  (Spbb[Sp[5], Sp[1]]*(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]] + (81*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]])/4 + 
     (17*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]])/4 - 
     (43*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]])/4 + 
     (41*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[2]])/4 + (17*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*
       Spbb[Sp[5], Sp[3]])/4))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[3]]) + 
  ((91*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[1]])/8 - 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/2 - 
    (43*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[1]])/4 + 
    (51*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[1]]^2)/4 - (41*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]^2)/4 + 
    (11*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^3)/8 + 
    (31*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 + 
    (11*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/2 + (33*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2)/8 + (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[3]])/2 - 
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]])/4 - 
    (21*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/2 + 
    (29*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/4)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) + (69*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(8*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]) - 
  (17*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
    Spbb[Sp[5], Sp[4]])/(8*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[4]]^2)/
   (4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    ((-31*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]])/8 - 
     (15*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/8))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[1]]*((-13*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]])/4 + 
     3*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    ((-39*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]])/8 + 
     (41*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/8))/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[4]]*(-3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] + 3*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[3]] - 3*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
     3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[4]] + 
     3*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (-3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[3]] + (35*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])/8 - 
    (11*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/4 + (Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[3]]^2)/4 + (13*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]^2*
      Spbb[Sp[5], Sp[4]])/4 + (19*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/8 + 3*Spaa[Sp[1], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*((-7*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/2 - (13*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[4]])/8 - (37*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/8 - (7*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/2 - (13*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/
      8))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 -1/4*(Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]])/
    (Spaa[Sp[4], Sp[5]]^3*(Spab[Sp[5], Sp[1], Sp[5]] + 
      Spab[Sp[5], Sp[4], Sp[5]])) + (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/(4*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]])^2), 
 {1, 2, 3, 5, 4}, -((Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]^2*
    Spbb[Sp[2], Sp[1]])/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]^2*
    (Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[5], Sp[2]]))), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]] - Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2 + 
   Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]^2*
     Spbb[Sp[5], Sp[4]])/2 + Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] + 
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]^2*
     Spbb[Sp[5], Sp[4]])/2 + (Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/2)/
  (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
   Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]), 
 (-78*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]])/(5*Spaa[Sp[4], Sp[5]]^2*
   Spbb[Sp[5], Sp[3]]), 
 -((Spaa[Sp[2], Sp[4]]*(-3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]] - 
      Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])*Spbb[Sp[5], Sp[1]]^2)/
    (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
     Spbb[Sp[5], Sp[3]]^2)) - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (7*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/(2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (6*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
    Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]]) + 
  (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/(Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) + 
  ((-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] - 
     (13*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/4)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + (3*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + ((-1/2*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - 
     (15*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/4 - 
     (15*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2 - 
     (9*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/4)*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
    (-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[5], Sp[1]] - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[2]])/2 + 
     (7*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[1]]^2 - 23*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
    (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2)/2 + 
    16*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2 + 
    5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]^2 + 
    5*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[2]]^2 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2)/2 - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^3)/2 + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]^3 + 
    5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]] + 5*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
    10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[3]] - 10*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^3*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/2 - 6*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[3]] - 3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] - 
    (19*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/2 - 
    (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/2 + 
    (41*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
    13*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]] - (Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/2 + 
    (21*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/4 + (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^2*
      Spbb[Sp[5], Sp[4]])/2 - (7*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/4)/
   (Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]*
    Spbb[Sp[5], Sp[4]]) - 
  (Spaa[Sp[2], Sp[3]]*(-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]] - (9*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/2 + 3*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]^2))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) + 
  (-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[5], Sp[2]] + (69*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/4 - 
    6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2)/2 - 6*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
    (3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/2 + 
    13*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
    (5*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/2 - 
    3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[4]]^2 - 6*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) - 
  (6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^2 + 
    6*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]] - 13*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
    16*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] - Spaa[Sp[1], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]^2 + 
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[4]]) + (6*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[3]]^2 + 6*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[3]]^2 - (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2)/2 - 
    (5*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[3]]^3)/2 + 6*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^3*
     Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] + 12*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] + 6*Spaa[Sp[3], Sp[4]]^2*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]*
     Spbb[Sp[5], Sp[4]] - (7*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/2 + 
    (49*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]])/4 + 
    2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]] + 
    8*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]] + 
    (23*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]^3*
      Spbb[Sp[5], Sp[4]])/2 + (13*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/2 + (15*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]]^2)/4 + 
    (11*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]^2)/2 + 
    3*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]^2 - 
    3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]^2 - 
    13*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2*
     Spbb[Sp[5], Sp[4]]^2 - (39*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[4]]^3)/4)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]*
    Spbb[Sp[5], Sp[4]]), 
 (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], 
       Sp[5]])^2) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2) + 
  (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[4]]^3)/
   (Spaa[Sp[1], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], 
       Sp[5]])^3), {1, 2, 3, 5, 4}, 
 (-2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])) - (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[4], 
       Sp[1]])^2), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
   Spbb[Sp[4], Sp[2]]), (Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
   Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[4], Sp[5]]*
   (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[2], Sp[4]])^2*
   Spbb[Sp[4], Sp[2]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
     (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[3], Sp[1]] + (3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/4))/
    (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
      Spab[Sp[5], Sp[4], Sp[5]]))) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])) + (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], 
       Sp[5]])^2), {1, 2, 3, 5, 4}, 
 (-2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[4], Sp[5]]^3*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])) + (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2) + 
  (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^3), 
 {1, 2, 3, 5, 4}}


==> anc/amplitudes/R21_pmmpp/BasisPentagons.m <==
{1, F[3, 1], F[3, 1]*F[1, 1, 1], F[3, 1]*F[1, 1, 2], F[3, 1]*F[1, 1, 3], 
 F[3, 1]*F[1, 1, 4], F[3, 1]*F[1, 1, 5], F[3, 1]*F[1, 1, 6], 
 F[3, 1]*F[1, 1, 7], F[3, 1]*F[1, 1, 8], F[3, 1]*F[1, 1, 9], 
 F[3, 1]*F[1, 1, 10], F[3, 1]*tci[1, 2], F[3, 2], F[3, 2]*F[1, 1, 1], 
 F[3, 2]*F[1, 1, 2], F[3, 2]*F[1, 1, 3], F[3, 2]*F[1, 1, 4], 
 F[3, 2]*F[1, 1, 5], F[3, 2]*F[1, 1, 6], F[3, 2]*F[1, 1, 7], 
 F[3, 2]*F[1, 1, 8], F[3, 2]*F[1, 1, 9], F[3, 2]*F[1, 1, 10], 
 F[3, 2]*tci[1, 2], F[3, 3], F[3, 3]*F[1, 1, 1], F[3, 3]*F[1, 1, 2], 
 F[3, 3]*F[1, 1, 3], F[3, 3]*F[1, 1, 4], F[3, 3]*F[1, 1, 5], 
 F[3, 3]*F[1, 1, 6], F[3, 3]*F[1, 1, 7], F[3, 3]*F[1, 1, 8], 
 F[3, 3]*F[1, 1, 9], F[3, 3]*F[1, 1, 10], F[3, 3]*tci[1, 2], F[3, 4], 
 F[3, 4]*F[1, 1, 1], F[3, 4]*F[1, 1, 2], F[3, 4]*F[1, 1, 3], 
 F[3, 4]*F[1, 1, 4], F[3, 4]*F[1, 1, 5], F[3, 4]*F[1, 1, 6], 
 F[3, 4]*F[1, 1, 7], F[3, 4]*F[1, 1, 8], F[3, 4]*F[1, 1, 9], 
 F[3, 4]*F[1, 1, 10], F[3, 4]*tci[1, 2], F[3, 5], F[3, 5]*F[1, 1, 1], 
 F[3, 5]*F[1, 1, 2], F[3, 5]*F[1, 1, 3], F[3, 5]*F[1, 1, 4], 
 F[3, 5]*F[1, 1, 5], F[3, 5]*F[1, 1, 6], F[3, 5]*F[1, 1, 7], 
 F[3, 5]*F[1, 1, 8], F[3, 5]*F[1, 1, 9], F[3, 5]*F[1, 1, 10], 
 F[3, 5]*tci[1, 2], F[3, 6], F[3, 6]*F[1, 1, 1], F[3, 6]*F[1, 1, 2], 
 F[3, 6]*F[1, 1, 3], F[3, 6]*F[1, 1, 4], F[3, 6]*F[1, 1, 5], 
 F[3, 6]*F[1, 1, 6], F[3, 6]*F[1, 1, 7], F[3, 6]*F[1, 1, 8], 
 F[3, 6]*F[1, 1, 9], F[3, 6]*F[1, 1, 10], F[3, 6]*tci[1, 2], F[3, 7], 
 F[3, 7]*F[1, 1, 1], F[3, 7]*F[1, 1, 2], F[3, 7]*F[1, 1, 3], 
 F[3, 7]*F[1, 1, 4], F[3, 7]*F[1, 1, 5], F[3, 7]*F[1, 1, 6], 
 F[3, 7]*F[1, 1, 7], F[3, 7]*F[1, 1, 8], F[3, 7]*F[1, 1, 9], 
 F[3, 7]*F[1, 1, 10], F[3, 7]*tci[1, 2], F[3, 8], F[3, 8]*F[1, 1, 1], 
 F[3, 8]*F[1, 1, 2], F[3, 8]*F[1, 1, 3], F[3, 8]*F[1, 1, 4], 
 F[3, 8]*F[1, 1, 5], F[3, 8]*F[1, 1, 6], F[3, 8]*F[1, 1, 7], 
 F[3, 8]*F[1, 1, 8], F[3, 8]*F[1, 1, 9], F[3, 8]*F[1, 1, 10], 
 F[3, 8]*tci[1, 2], F[3, 9], F[3, 9]*F[1, 1, 1], F[3, 9]*F[1, 1, 2], 
 F[3, 9]*F[1, 1, 3], F[3, 9]*F[1, 1, 4], F[3, 9]*F[1, 1, 5], 
 F[3, 9]*F[1, 1, 6], F[3, 9]*F[1, 1, 7], F[3, 9]*F[1, 1, 8], 
 F[3, 9]*F[1, 1, 9], F[3, 9]*F[1, 1, 10], F[3, 9]*tci[1, 2], F[3, 10], 
 F[3, 10]*F[1, 1, 1], F[3, 10]*F[1, 1, 2], F[3, 10]*F[1, 1, 3], 
 F[3, 10]*F[1, 1, 4], F[3, 10]*F[1, 1, 5], F[3, 10]*F[1, 1, 6], 
 F[3, 10]*F[1, 1, 7], F[3, 10]*F[1, 1, 8], F[3, 10]*F[1, 1, 9], 
 F[3, 10]*F[1, 1, 10], F[3, 10]*tci[1, 2], F[3, 11], F[3, 11]*F[1, 1, 1], 
 F[3, 11]*F[1, 1, 2], F[3, 11]*F[1, 1, 3], F[3, 11]*F[1, 1, 4], 
 F[3, 11]*F[1, 1, 5], F[3, 11]*F[1, 1, 6], F[3, 11]*F[1, 1, 7], 
 F[3, 11]*F[1, 1, 8], F[3, 11]*F[1, 1, 9], F[3, 11]*F[1, 1, 10], 
 F[3, 11]*tci[1, 2], F[3, 12], F[3, 12]*F[1, 1, 1], F[3, 12]*F[1, 1, 2], 
 F[3, 12]*F[1, 1, 3], F[3, 12]*F[1, 1, 4], F[3, 12]*F[1, 1, 5], 
 F[3, 12]*F[1, 1, 6], F[3, 12]*F[1, 1, 7], F[3, 12]*F[1, 1, 8], 
 F[3, 12]*F[1, 1, 9], F[3, 12]*F[1, 1, 10], F[3, 12]*tci[1, 2], F[3, 13], 
 F[3, 13]*F[1, 1, 1], F[3, 13]*F[1, 1, 2], F[3, 13]*F[1, 1, 3], 
 F[3, 13]*F[1, 1, 4], F[3, 13]*F[1, 1, 5], F[3, 13]*F[1, 1, 6], 
 F[3, 13]*F[1, 1, 7], F[3, 13]*F[1, 1, 8], F[3, 13]*F[1, 1, 9], 
 F[3, 13]*F[1, 1, 10], F[3, 13]*tci[1, 2], F[3, 14], F[3, 14]*F[1, 1, 1], 
 F[3, 14]*F[1, 1, 2], F[3, 14]*F[1, 1, 3], F[3, 14]*F[1, 1, 4], 
 F[3, 14]*F[1, 1, 5], F[3, 14]*F[1, 1, 6], F[3, 14]*F[1, 1, 7], 
 F[3, 14]*F[1, 1, 8], F[3, 14]*F[1, 1, 9], F[3, 14]*F[1, 1, 10], 
 F[3, 14]*tci[1, 2], F[3, 15], F[3, 15]*F[1, 1, 1], F[3, 15]*F[1, 1, 2], 
 F[3, 15]*F[1, 1, 3], F[3, 15]*F[1, 1, 4], F[3, 15]*F[1, 1, 5], 
 F[3, 15]*F[1, 1, 6], F[3, 15]*F[1, 1, 7], F[3, 15]*F[1, 1, 8], 
 F[3, 15]*F[1, 1, 9], F[3, 15]*F[1, 1, 10], F[3, 15]*tci[1, 2], F[3, 16], 
 F[3, 16]*F[1, 1, 1], F[3, 16]*F[1, 1, 2], F[3, 16]*F[1, 1, 3], 
 F[3, 16]*F[1, 1, 4], F[3, 16]*F[1, 1, 5], F[3, 16]*F[1, 1, 6], 
 F[3, 16]*F[1, 1, 7], F[3, 16]*F[1, 1, 8], F[3, 16]*F[1, 1, 9], 
 F[3, 16]*F[1, 1, 10], F[3, 16]*tci[1, 2], F[3, 17], F[3, 17]*F[1, 1, 1], 
 F[3, 17]*F[1, 1, 2], F[3, 17]*F[1, 1, 3], F[3, 17]*F[1, 1, 4], 
 F[3, 17]*F[1, 1, 5], F[3, 17]*F[1, 1, 6], F[3, 17]*F[1, 1, 7], 
 F[3, 17]*F[1, 1, 8], F[3, 17]*F[1, 1, 9], F[3, 17]*F[1, 1, 10], 
 F[3, 17]*tci[1, 2], F[3, 18], F[3, 18]*F[1, 1, 1], F[3, 18]*F[1, 1, 2], 
 F[3, 18]*F[1, 1, 3], F[3, 18]*F[1, 1, 4], F[3, 18]*F[1, 1, 5], 
 F[3, 18]*F[1, 1, 6], F[3, 18]*F[1, 1, 7], F[3, 18]*F[1, 1, 8], 
 F[3, 18]*F[1, 1, 9], F[3, 18]*F[1, 1, 10], F[3, 18]*tci[1, 2], F[3, 19], 
 F[3, 19]*F[1, 1, 1], F[3, 19]*F[1, 1, 2], F[3, 19]*F[1, 1, 3], 
 F[3, 19]*F[1, 1, 4], F[3, 19]*F[1, 1, 5], F[3, 19]*F[1, 1, 6], 
 F[3, 19]*F[1, 1, 7], F[3, 19]*F[1, 1, 8], F[3, 19]*F[1, 1, 9], 
 F[3, 19]*F[1, 1, 10], F[3, 19]*tci[1, 2], F[3, 20], F[3, 20]*F[1, 1, 1], 
 F[3, 20]*F[1, 1, 2], F[3, 20]*F[1, 1, 4], F[3, 20]*F[1, 1, 5], 
 F[3, 20]*F[1, 1, 6], F[3, 20]*F[1, 1, 7], F[3, 20]*F[1, 1, 9], 
 F[3, 20]*F[1, 1, 10], F[3, 20]*tci[1, 2], F[3, 21], F[3, 21]*F[1, 1, 1], 
 F[3, 21]*F[1, 1, 2], F[3, 21]*F[1, 1, 3], F[3, 21]*F[1, 1, 4], 
 F[3, 21]*F[1, 1, 5], F[3, 21]*F[1, 1, 6], F[3, 21]*F[1, 1, 7], 
 F[3, 21]*F[1, 1, 8], F[3, 21]*F[1, 1, 9], F[3, 21]*F[1, 1, 10], 
 F[3, 21]*tci[1, 2], F[3, 22], F[3, 22]*F[1, 1, 1], F[3, 22]*F[1, 1, 2], 
 F[3, 22]*F[1, 1, 3], F[3, 22]*F[1, 1, 4], F[3, 22]*F[1, 1, 5], 
 F[3, 22]*F[1, 1, 6], F[3, 22]*F[1, 1, 7], F[3, 22]*F[1, 1, 8], 
 F[3, 22]*F[1, 1, 9], F[3, 22]*F[1, 1, 10], F[3, 22]*tci[1, 2], F[3, 23], 
 F[3, 23]*F[1, 1, 1], F[3, 23]*F[1, 1, 2], F[3, 23]*F[1, 1, 3], 
 F[3, 23]*F[1, 1, 4], F[3, 23]*F[1, 1, 5], F[3, 23]*F[1, 1, 6], 
 F[3, 23]*F[1, 1, 7], F[3, 23]*F[1, 1, 8], F[3, 23]*F[1, 1, 9], 
 F[3, 23]*F[1, 1, 10], F[3, 23]*tci[1, 2], F[3, 24], F[3, 24]*F[1, 1, 1], 
 F[3, 24]*F[1, 1, 2], F[3, 24]*F[1, 1, 3], F[3, 24]*F[1, 1, 4], 
 F[3, 24]*F[1, 1, 5], F[3, 24]*F[1, 1, 6], F[3, 24]*F[1, 1, 7], 
 F[3, 24]*F[1, 1, 8], F[3, 24]*F[1, 1, 9], F[3, 24]*F[1, 1, 10], 
 F[3, 24]*tci[1, 2], F[3, 25], F[3, 25]*F[1, 1, 1], F[3, 25]*F[1, 1, 2], 
 F[3, 25]*F[1, 1, 3], F[3, 25]*F[1, 1, 4], F[3, 25]*F[1, 1, 5], 
 F[3, 25]*F[1, 1, 6], F[3, 25]*F[1, 1, 7], F[3, 25]*F[1, 1, 8], 
 F[3, 25]*F[1, 1, 9], F[3, 25]*F[1, 1, 10], F[3, 25]*tci[1, 2], F[3, 27], 
 F[3, 27]*F[1, 1, 1], F[3, 27]*F[1, 1, 2], F[3, 27]*F[1, 1, 3], 
 F[3, 27]*F[1, 1, 4], F[3, 27]*F[1, 1, 5], F[3, 27]*F[1, 1, 7], 
 F[3, 27]*F[1, 1, 8], F[3, 27]*F[1, 1, 9], F[3, 27]*F[1, 1, 10], 
 F[3, 27]*tci[1, 2], F[3, 28], F[3, 28]*F[1, 1, 1], F[3, 28]*F[1, 1, 2], 
 F[3, 28]*F[1, 1, 3], F[3, 28]*F[1, 1, 4], F[3, 28]*F[1, 1, 5], 
 F[3, 28]*F[1, 1, 7], F[3, 28]*F[1, 1, 8], F[3, 28]*F[1, 1, 9], 
 F[3, 28]*F[1, 1, 10], F[3, 28]*tci[1, 2], F[3, 29], F[3, 29]*F[1, 1, 1], 
 F[3, 29]*F[1, 1, 2], F[3, 29]*F[1, 1, 3], F[3, 29]*F[1, 1, 4], 
 F[3, 29]*F[1, 1, 5], F[3, 29]*F[1, 1, 7], F[3, 29]*F[1, 1, 8], 
 F[3, 29]*F[1, 1, 9], F[3, 29]*F[1, 1, 10], F[3, 30], F[3, 30]*F[1, 1, 1], 
 F[3, 30]*F[1, 1, 2], F[3, 30]*F[1, 1, 3], F[3, 30]*F[1, 1, 4], 
 F[3, 30]*F[1, 1, 5], F[3, 30]*F[1, 1, 7], F[3, 30]*F[1, 1, 8], 
 F[3, 30]*F[1, 1, 9], F[3, 30]*F[1, 1, 10], F[3, 31], F[3, 31]*F[1, 1, 1], 
 F[3, 31]*F[1, 1, 2], F[3, 31]*F[1, 1, 3], F[3, 31]*F[1, 1, 4], 
 F[3, 31]*F[1, 1, 5], F[3, 31]*F[1, 1, 6], F[3, 31]*F[1, 1, 7], 
 F[3, 31]*F[1, 1, 8], F[3, 31]*F[1, 1, 9], F[3, 31]*F[1, 1, 10], 
 F[3, 31]*tci[1, 2], F[3, 32], F[3, 32]*F[1, 1, 1], F[3, 32]*F[1, 1, 2], 
 F[3, 32]*F[1, 1, 3], F[3, 32]*F[1, 1, 4], F[3, 32]*F[1, 1, 5], 
 F[3, 32]*F[1, 1, 6], F[3, 32]*F[1, 1, 7], F[3, 32]*F[1, 1, 8], 
 F[3, 32]*F[1, 1, 9], F[3, 32]*F[1, 1, 10], F[3, 32]*tci[1, 2], F[3, 33], 
 F[3, 33]*F[1, 1, 1], F[3, 33]*F[1, 1, 2], F[3, 33]*F[1, 1, 3], 
 F[3, 33]*F[1, 1, 4], F[3, 33]*F[1, 1, 5], F[3, 33]*F[1, 1, 6], 
 F[3, 33]*F[1, 1, 7], F[3, 33]*F[1, 1, 8], F[3, 33]*F[1, 1, 9], 
 F[3, 33]*F[1, 1, 10], F[3, 33]*tci[1, 2], F[3, 34], F[3, 34]*F[1, 1, 1], 
 F[3, 34]*F[1, 1, 2], F[3, 34]*F[1, 1, 3], F[3, 34]*F[1, 1, 4], 
 F[3, 34]*F[1, 1, 5], F[3, 34]*F[1, 1, 6], F[3, 34]*F[1, 1, 7], 
 F[3, 34]*F[1, 1, 8], F[3, 34]*F[1, 1, 9], F[3, 34]*F[1, 1, 10], 
 F[3, 34]*tci[1, 2], F[3, 35], F[3, 35]*F[1, 1, 1], F[3, 35]*F[1, 1, 2], 
 F[3, 35]*F[1, 1, 3], F[3, 35]*F[1, 1, 4], F[3, 35]*F[1, 1, 5], 
 F[3, 35]*F[1, 1, 6], F[3, 35]*F[1, 1, 7], F[3, 35]*F[1, 1, 8], 
 F[3, 35]*F[1, 1, 9], F[3, 35]*F[1, 1, 10], F[3, 35]*tci[1, 2], F[3, 36], 
 F[3, 36]*F[1, 1, 1], F[3, 36]*F[1, 1, 2], F[3, 36]*F[1, 1, 3], 
 F[3, 36]*F[1, 1, 4], F[3, 36]*F[1, 1, 5], F[3, 36]*F[1, 1, 6], 
 F[3, 36]*F[1, 1, 7], F[3, 36]*F[1, 1, 8], F[3, 36]*F[1, 1, 9], 
 F[3, 36]*F[1, 1, 10], F[3, 36]*tci[1, 2], F[3, 37], F[3, 37]*F[1, 1, 1], 
 F[3, 37]*F[1, 1, 2], F[3, 37]*F[1, 1, 3], F[3, 37]*F[1, 1, 4], 
 F[3, 37]*F[1, 1, 5], F[3, 37]*F[1, 1, 6], F[3, 37]*F[1, 1, 7], 
 F[3, 37]*F[1, 1, 8], F[3, 37]*F[1, 1, 9], F[3, 37]*F[1, 1, 10], 
 F[3, 37]*tci[1, 2], F[3, 38], F[3, 38]*F[1, 1, 1], F[3, 38]*F[1, 1, 2], 
 F[3, 38]*F[1, 1, 3], F[3, 38]*F[1, 1, 4], F[3, 38]*F[1, 1, 5], 
 F[3, 38]*F[1, 1, 6], F[3, 38]*F[1, 1, 7], F[3, 38]*F[1, 1, 8], 
 F[3, 38]*F[1, 1, 9], F[3, 38]*F[1, 1, 10], F[3, 38]*tci[1, 2], F[3, 39], 
 F[3, 39]*F[1, 1, 1], F[3, 39]*F[1, 1, 2], F[3, 39]*F[1, 1, 3], 
 F[3, 39]*F[1, 1, 4], F[3, 39]*F[1, 1, 5], F[3, 39]*F[1, 1, 6], 
 F[3, 39]*F[1, 1, 7], F[3, 39]*F[1, 1, 8], F[3, 39]*F[1, 1, 9], 
 F[3, 39]*F[1, 1, 10], F[3, 39]*tci[1, 2], F[3, 40], F[3, 40]*F[1, 1, 1], 
 F[3, 40]*F[1, 1, 2], F[3, 40]*F[1, 1, 3], F[3, 40]*F[1, 1, 4], 
 F[3, 40]*F[1, 1, 5], F[3, 40]*F[1, 1, 6], F[3, 40]*F[1, 1, 7], 
 F[3, 40]*F[1, 1, 8], F[3, 40]*F[1, 1, 9], F[3, 40]*F[1, 1, 10], 
 F[3, 40]*tci[1, 2], F[3, 41], F[3, 41]*F[1, 1, 1], F[3, 41]*F[1, 1, 2], 
 F[3, 41]*F[1, 1, 5], F[3, 41]*F[1, 1, 6], F[3, 41]*F[1, 1, 7], 
 F[3, 41]*F[1, 1, 8], F[3, 41]*F[1, 1, 9], F[3, 41]*tci[1, 2], F[3, 42], 
 F[3, 42]*F[1, 1, 1], F[3, 42]*F[1, 1, 2], F[3, 42]*F[1, 1, 3], 
 F[3, 42]*F[1, 1, 4], F[3, 42]*F[1, 1, 5], F[3, 42]*F[1, 1, 6], 
 F[3, 42]*F[1, 1, 7], F[3, 42]*F[1, 1, 8], F[3, 42]*F[1, 1, 9], 
 F[3, 42]*F[1, 1, 10], F[3, 42]*tci[1, 2], F[3, 43], F[3, 43]*F[1, 1, 1], 
 F[3, 43]*F[1, 1, 2], F[3, 43]*F[1, 1, 3], F[3, 43]*F[1, 1, 4], 
 F[3, 43]*F[1, 1, 5], F[3, 43]*F[1, 1, 6], F[3, 43]*F[1, 1, 7], 
 F[3, 43]*F[1, 1, 8], F[3, 43]*F[1, 1, 9], F[3, 43]*F[1, 1, 10], 
 F[3, 43]*tci[1, 2], F[3, 44], F[3, 44]*F[1, 1, 1], F[3, 44]*F[1, 1, 2], 
 F[3, 44]*F[1, 1, 3], F[3, 44]*F[1, 1, 4], F[3, 44]*F[1, 1, 5], 
 F[3, 44]*F[1, 1, 6], F[3, 44]*F[1, 1, 7], F[3, 44]*F[1, 1, 8], 
 F[3, 44]*F[1, 1, 9], F[3, 44]*F[1, 1, 10], F[3, 44]*tci[1, 2], F[3, 45], 
 F[3, 45]*F[1, 1, 1], F[3, 45]*F[1, 1, 2], F[3, 45]*F[1, 1, 3], 
 F[3, 45]*F[1, 1, 4], F[3, 45]*F[1, 1, 5], F[3, 45]*F[1, 1, 6], 
 F[3, 45]*F[1, 1, 7], F[3, 45]*F[1, 1, 8], F[3, 45]*F[1, 1, 9], 
 F[3, 45]*F[1, 1, 10], F[3, 45]*tci[1, 2], F[3, 47], F[3, 47]*F[1, 1, 1], 
 F[3, 47]*F[1, 1, 2], F[3, 47]*F[1, 1, 3], F[3, 47]*F[1, 1, 4], 
 F[3, 47]*F[1, 1, 5], F[3, 47]*F[1, 1, 6], F[3, 47]*F[1, 1, 7], 
 F[3, 47]*F[1, 1, 8], F[3, 47]*F[1, 1, 10], F[3, 47]*tci[1, 2], F[3, 48], 
 F[3, 48]*F[1, 1, 1], F[3, 48]*F[1, 1, 2], F[3, 48]*F[1, 1, 3], 
 F[3, 48]*F[1, 1, 4], F[3, 48]*F[1, 1, 5], F[3, 48]*F[1, 1, 6], 
 F[3, 48]*F[1, 1, 7], F[3, 48]*F[1, 1, 8], F[3, 48]*F[1, 1, 10], 
 F[3, 48]*tci[1, 2], F[3, 49], F[3, 49]*F[1, 1, 1], F[3, 49]*F[1, 1, 2], 
 F[3, 49]*F[1, 1, 3], F[3, 49]*F[1, 1, 4], F[3, 49]*F[1, 1, 5], 
 F[3, 49]*F[1, 1, 6], F[3, 49]*F[1, 1, 7], F[3, 49]*F[1, 1, 8], 
 F[3, 49]*F[1, 1, 10], F[3, 50], F[3, 50]*F[1, 1, 1], F[3, 50]*F[1, 1, 2], 
 F[3, 50]*F[1, 1, 3], F[3, 50]*F[1, 1, 4], F[3, 50]*F[1, 1, 5], 
 F[3, 50]*F[1, 1, 6], F[3, 50]*F[1, 1, 7], F[3, 50]*F[1, 1, 8], 
 F[3, 50]*F[1, 1, 10], F[3, 51], F[3, 51]*F[1, 1, 1], F[3, 51]*F[1, 1, 2], 
 F[3, 51]*F[1, 1, 3], F[3, 51]*F[1, 1, 4], F[3, 51]*F[1, 1, 5], 
 F[3, 51]*F[1, 1, 6], F[3, 51]*F[1, 1, 7], F[3, 51]*F[1, 1, 8], 
 F[3, 51]*F[1, 1, 9], F[3, 51]*F[1, 1, 10], F[3, 51]*tci[1, 2], F[3, 52], 
 F[3, 52]*F[1, 1, 1], F[3, 52]*F[1, 1, 2], F[3, 52]*F[1, 1, 3], 
 F[3, 52]*F[1, 1, 4], F[3, 52]*F[1, 1, 5], F[3, 52]*F[1, 1, 6], 
 F[3, 52]*F[1, 1, 7], F[3, 52]*F[1, 1, 8], F[3, 52]*F[1, 1, 9], 
 F[3, 52]*F[1, 1, 10], F[3, 52]*tci[1, 2], F[3, 53], F[3, 53]*F[1, 1, 1], 
 F[3, 53]*F[1, 1, 2], F[3, 53]*F[1, 1, 3], F[3, 53]*F[1, 1, 4], 
 F[3, 53]*F[1, 1, 5], F[3, 53]*F[1, 1, 6], F[3, 53]*F[1, 1, 7], 
 F[3, 53]*F[1, 1, 8], F[3, 53]*F[1, 1, 9], F[3, 53]*F[1, 1, 10], 
 F[3, 53]*tci[1, 2], F[3, 54], F[3, 54]*F[1, 1, 1], F[3, 54]*F[1, 1, 2], 
 F[3, 54]*F[1, 1, 3], F[3, 54]*F[1, 1, 4], F[3, 54]*F[1, 1, 5], 
 F[3, 54]*F[1, 1, 6], F[3, 54]*F[1, 1, 7], F[3, 54]*F[1, 1, 8], 
 F[3, 54]*F[1, 1, 9], F[3, 54]*F[1, 1, 10], F[3, 54]*tci[1, 2], F[3, 55], 
 F[3, 55]*F[1, 1, 1], F[3, 55]*F[1, 1, 2], F[3, 55]*F[1, 1, 3], 
 F[3, 55]*F[1, 1, 4], F[3, 55]*F[1, 1, 5], F[3, 55]*F[1, 1, 6], 
 F[3, 55]*F[1, 1, 7], F[3, 55]*F[1, 1, 8], F[3, 55]*F[1, 1, 9], 
 F[3, 55]*F[1, 1, 10], F[3, 55]*tci[1, 2], F[3, 56], F[3, 56]*F[1, 1, 1], 
 F[3, 56]*F[1, 1, 2], F[3, 56]*F[1, 1, 3], F[3, 56]*F[1, 1, 4], 
 F[3, 56]*F[1, 1, 5], F[3, 56]*F[1, 1, 6], F[3, 56]*F[1, 1, 7], 
 F[3, 56]*F[1, 1, 8], F[3, 56]*F[1, 1, 9], F[3, 56]*F[1, 1, 10], 
 F[3, 56]*tci[1, 2], F[3, 57], F[3, 57]*F[1, 1, 1], F[3, 57]*F[1, 1, 2], 
 F[3, 57]*F[1, 1, 3], F[3, 57]*F[1, 1, 4], F[3, 57]*F[1, 1, 5], 
 F[3, 57]*F[1, 1, 6], F[3, 57]*F[1, 1, 7], F[3, 57]*F[1, 1, 8], 
 F[3, 57]*F[1, 1, 9], F[3, 57]*F[1, 1, 10], F[3, 57]*tci[1, 2], F[3, 58], 
 F[3, 58]*F[1, 1, 1], F[3, 58]*F[1, 1, 2], F[3, 58]*F[1, 1, 3], 
 F[3, 58]*F[1, 1, 4], F[3, 58]*F[1, 1, 5], F[3, 58]*F[1, 1, 6], 
 F[3, 58]*F[1, 1, 7], F[3, 58]*F[1, 1, 8], F[3, 58]*F[1, 1, 9], 
 F[3, 58]*F[1, 1, 10], F[3, 58]*tci[1, 2], F[3, 59], F[3, 59]*F[1, 1, 1], 
 F[3, 59]*F[1, 1, 2], F[3, 59]*F[1, 1, 3], F[3, 59]*F[1, 1, 4], 
 F[3, 59]*F[1, 1, 5], F[3, 59]*F[1, 1, 6], F[3, 59]*F[1, 1, 7], 
 F[3, 59]*F[1, 1, 8], F[3, 59]*F[1, 1, 9], F[3, 59]*F[1, 1, 10], 
 F[3, 59]*tci[1, 2], F[3, 60], F[3, 60]*F[1, 1, 1], F[3, 60]*F[1, 1, 2], 
 F[3, 60]*F[1, 1, 3], F[3, 60]*F[1, 1, 5], F[3, 60]*F[1, 1, 6], 
 F[3, 60]*F[1, 1, 9], F[3, 60]*F[1, 1, 10], F[3, 60]*tci[1, 2], F[3, 61], 
 F[3, 61]*F[1, 1, 1], F[3, 61]*F[1, 1, 2], F[3, 61]*F[1, 1, 3], 
 F[3, 61]*F[1, 1, 4], F[3, 61]*F[1, 1, 5], F[3, 61]*F[1, 1, 6], 
 F[3, 61]*F[1, 1, 7], F[3, 61]*F[1, 1, 8], F[3, 61]*F[1, 1, 9], 
 F[3, 61]*F[1, 1, 10], F[3, 61]*tci[1, 2], F[3, 62], F[3, 62]*F[1, 1, 1], 
 F[3, 62]*F[1, 1, 2], F[3, 62]*F[1, 1, 3], F[3, 62]*F[1, 1, 4], 
 F[3, 62]*F[1, 1, 5], F[3, 62]*F[1, 1, 6], F[3, 62]*F[1, 1, 7], 
 F[3, 62]*F[1, 1, 8], F[3, 62]*F[1, 1, 9], F[3, 62]*F[1, 1, 10], 
 F[3, 62]*tci[1, 2], F[3, 63], F[3, 63]*F[1, 1, 1], F[3, 63]*F[1, 1, 2], 
 F[3, 63]*F[1, 1, 3], F[3, 63]*F[1, 1, 4], F[3, 63]*F[1, 1, 5], 
 F[3, 63]*F[1, 1, 6], F[3, 63]*F[1, 1, 7], F[3, 63]*F[1, 1, 8], 
 F[3, 63]*F[1, 1, 9], F[3, 63]*F[1, 1, 10], F[3, 63]*tci[1, 2], F[3, 65], 
 F[3, 65]*F[1, 1, 1], F[3, 65]*F[1, 1, 2], F[3, 65]*F[1, 1, 3], 
 F[3, 65]*F[1, 1, 4], F[3, 65]*F[1, 1, 6], F[3, 65]*F[1, 1, 7], 
 F[3, 65]*F[1, 1, 8], F[3, 65]*F[1, 1, 9], F[3, 65]*F[1, 1, 10], 
 F[3, 65]*tci[1, 2], F[3, 66], F[3, 66]*F[1, 1, 1], F[3, 66]*F[1, 1, 2], 
 F[3, 66]*F[1, 1, 3], F[3, 66]*F[1, 1, 4], F[3, 66]*F[1, 1, 6], 
 F[3, 66]*F[1, 1, 7], F[3, 66]*F[1, 1, 8], F[3, 66]*F[1, 1, 9], 
 F[3, 66]*F[1, 1, 10], F[3, 66]*tci[1, 2], F[3, 67], F[3, 67]*F[1, 1, 1], 
 F[3, 67]*F[1, 1, 2], F[3, 67]*F[1, 1, 3], F[3, 67]*F[1, 1, 4], 
 F[3, 67]*F[1, 1, 6], F[3, 67]*F[1, 1, 7], F[3, 67]*F[1, 1, 8], 
 F[3, 67]*F[1, 1, 9], F[3, 67]*F[1, 1, 10], F[3, 68], F[3, 68]*F[1, 1, 1], 
 F[3, 68]*F[1, 1, 2], F[3, 68]*F[1, 1, 3], F[3, 68]*F[1, 1, 4], 
 F[3, 68]*F[1, 1, 6], F[3, 68]*F[1, 1, 7], F[3, 68]*F[1, 1, 8], 
 F[3, 68]*F[1, 1, 9], F[3, 68]*F[1, 1, 10], F[3, 69], F[3, 69]*F[1, 1, 1], 
 F[3, 69]*F[1, 1, 2], F[3, 69]*F[1, 1, 3], F[3, 69]*F[1, 1, 4], 
 F[3, 69]*F[1, 1, 5], F[3, 69]*F[1, 1, 6], F[3, 69]*F[1, 1, 7], 
 F[3, 69]*F[1, 1, 8], F[3, 69]*F[1, 1, 9], F[3, 69]*F[1, 1, 10], 
 F[3, 69]*tci[1, 2], F[3, 70], F[3, 70]*F[1, 1, 1], F[3, 70]*F[1, 1, 2], 
 F[3, 70]*F[1, 1, 3], F[3, 70]*F[1, 1, 4], F[3, 70]*F[1, 1, 5], 
 F[3, 70]*F[1, 1, 6], F[3, 70]*F[1, 1, 7], F[3, 70]*F[1, 1, 8], 
 F[3, 70]*F[1, 1, 9], F[3, 70]*F[1, 1, 10], F[3, 70]*tci[1, 2], F[3, 71], 
 F[3, 71]*F[1, 1, 1], F[3, 71]*F[1, 1, 2], F[3, 71]*F[1, 1, 3], 
 F[3, 71]*F[1, 1, 4], F[3, 71]*F[1, 1, 5], F[3, 71]*F[1, 1, 6], 
 F[3, 71]*F[1, 1, 7], F[3, 71]*F[1, 1, 8], F[3, 71]*F[1, 1, 9], 
 F[3, 71]*F[1, 1, 10], F[3, 71]*tci[1, 2], F[3, 73], F[3, 73]*F[1, 1, 2], 
 F[3, 73]*F[1, 1, 3], F[3, 73]*F[1, 1, 4], F[3, 73]*F[1, 1, 5], 
 F[3, 73]*F[1, 1, 6], F[3, 73]*F[1, 1, 7], F[3, 73]*F[1, 1, 8], 
 F[3, 73]*F[1, 1, 9], F[3, 73]*F[1, 1, 10], F[3, 73]*tci[1, 2], F[3, 74], 
 F[3, 74]*F[1, 1, 2], F[3, 74]*F[1, 1, 3], F[3, 74]*F[1, 1, 4], 
 F[3, 74]*F[1, 1, 5], F[3, 74]*F[1, 1, 6], F[3, 74]*F[1, 1, 7], 
 F[3, 74]*F[1, 1, 8], F[3, 74]*F[1, 1, 9], F[3, 74]*F[1, 1, 10], 
 F[3, 74]*tci[1, 2], F[3, 75], F[3, 75]*F[1, 1, 2], F[3, 75]*F[1, 1, 3], 
 F[3, 75]*F[1, 1, 4], F[3, 75]*F[1, 1, 5], F[3, 75]*F[1, 1, 6], 
 F[3, 75]*F[1, 1, 7], F[3, 75]*F[1, 1, 8], F[3, 75]*F[1, 1, 9], 
 F[3, 75]*F[1, 1, 10], F[3, 75]*tci[1, 2], F[3, 76], F[3, 76]*F[1, 1, 2], 
 F[3, 76]*F[1, 1, 3], F[3, 76]*F[1, 1, 4], F[3, 76]*F[1, 1, 5], 
 F[3, 76]*F[1, 1, 6], F[3, 76]*F[1, 1, 7], F[3, 76]*F[1, 1, 8], 
 F[3, 76]*F[1, 1, 9], F[3, 76]*F[1, 1, 10], F[3, 76]*tci[1, 2], F[3, 77], 
 F[3, 77]*F[1, 1, 1], F[3, 77]*F[1, 1, 2], F[3, 77]*F[1, 1, 3], 
 F[3, 77]*F[1, 1, 4], F[3, 77]*F[1, 1, 5], F[3, 77]*F[1, 1, 6], 
 F[3, 77]*F[1, 1, 7], F[3, 77]*F[1, 1, 8], F[3, 77]*F[1, 1, 9], 
 F[3, 77]*F[1, 1, 10], F[3, 77]*tci[1, 2], F[3, 78], F[3, 78]*F[1, 1, 1], 
 F[3, 78]*F[1, 1, 2], F[3, 78]*F[1, 1, 3], F[3, 78]*F[1, 1, 4], 
 F[3, 78]*F[1, 1, 5], F[3, 78]*F[1, 1, 6], F[3, 78]*F[1, 1, 7], 
 F[3, 78]*F[1, 1, 8], F[3, 78]*F[1, 1, 9], F[3, 78]*F[1, 1, 10], 
 F[3, 78]*tci[1, 2], F[3, 79], F[3, 79]*F[1, 1, 1], F[3, 79]*F[1, 1, 2], 
 F[3, 79]*F[1, 1, 3], F[3, 79]*F[1, 1, 4], F[3, 79]*F[1, 1, 5], 
 F[3, 79]*F[1, 1, 6], F[3, 79]*F[1, 1, 7], F[3, 79]*F[1, 1, 8], 
 F[3, 79]*F[1, 1, 9], F[3, 79]*F[1, 1, 10], F[3, 79]*tci[1, 2], F[3, 80], 
 F[3, 80]*F[1, 1, 1], F[3, 80]*F[1, 1, 2], F[3, 80]*F[1, 1, 3], 
 F[3, 80]*F[1, 1, 4], F[3, 80]*F[1, 1, 5], F[3, 80]*F[1, 1, 6], 
 F[3, 80]*F[1, 1, 7], F[3, 80]*F[1, 1, 8], F[3, 80]*F[1, 1, 9], 
 F[3, 80]*F[1, 1, 10], F[3, 80]*tci[1, 2], F[3, 81], F[3, 81]*F[1, 1, 1], 
 F[3, 81]*F[1, 1, 2], F[3, 81]*F[1, 1, 3], F[3, 81]*F[1, 1, 4], 
 F[3, 81]*F[1, 1, 5], F[3, 81]*F[1, 1, 6], F[3, 81]*F[1, 1, 7], 
 F[3, 81]*F[1, 1, 8], F[3, 81]*F[1, 1, 9], F[3, 81]*F[1, 1, 10], 
 F[3, 81]*tci[1, 2], F[3, 82], F[3, 82]*F[1, 1, 1], F[3, 82]*F[1, 1, 2], 
 F[3, 82]*F[1, 1, 3], F[3, 82]*F[1, 1, 4], F[3, 82]*F[1, 1, 5], 
 F[3, 82]*F[1, 1, 6], F[3, 82]*F[1, 1, 7], F[3, 82]*F[1, 1, 8], 
 F[3, 82]*F[1, 1, 9], F[3, 82]*F[1, 1, 10], F[3, 82]*tci[1, 2], 
 F[3, 84]*F[1, 1, 3], F[3, 84]*F[1, 1, 4], F[3, 84]*F[1, 1, 5], 
 F[3, 84]*F[1, 1, 6], F[3, 84]*F[1, 1, 8], F[3, 84]*F[1, 1, 9], 
 F[3, 84]*tci[1, 2], F[3, 85]*F[1, 1, 3], F[3, 85]*F[1, 1, 4], 
 F[3, 85]*F[1, 1, 5], F[3, 85]*F[1, 1, 6], F[3, 85]*F[1, 1, 8], 
 F[3, 85]*F[1, 1, 9], F[3, 85]*tci[1, 2], F[3, 86]*F[1, 1, 1], 
 F[3, 86]*F[1, 1, 3], F[3, 86]*F[1, 1, 4], F[3, 86]*F[1, 1, 5], 
 F[3, 86]*F[1, 1, 6], F[3, 86]*F[1, 1, 7], F[3, 86]*F[1, 1, 8], 
 F[3, 86]*F[1, 1, 9], F[3, 86]*F[1, 1, 10], F[3, 87]*F[1, 1, 1], 
 F[3, 87]*F[1, 1, 3], F[3, 87]*F[1, 1, 4], F[3, 87]*F[1, 1, 5], 
 F[3, 87]*F[1, 1, 6], F[3, 87]*F[1, 1, 7], F[3, 87]*F[1, 1, 8], 
 F[3, 87]*F[1, 1, 9], F[3, 87]*F[1, 1, 10], F[3, 89], F[3, 89]*F[1, 1, 1], 
 F[3, 89]*F[1, 1, 2], F[3, 89]*F[1, 1, 3], F[3, 89]*F[1, 1, 4], 
 F[3, 89]*F[1, 1, 5], F[3, 89]*F[1, 1, 6], F[3, 89]*F[1, 1, 8], 
 F[3, 89]*F[1, 1, 9], F[3, 89]*F[1, 1, 10], F[3, 89]*tci[1, 2], F[3, 90], 
 F[3, 90]*F[1, 1, 1], F[3, 90]*F[1, 1, 2], F[3, 90]*F[1, 1, 3], 
 F[3, 90]*F[1, 1, 4], F[3, 90]*F[1, 1, 5], F[3, 90]*F[1, 1, 6], 
 F[3, 90]*F[1, 1, 8], F[3, 90]*F[1, 1, 9], F[3, 90]*F[1, 1, 10], 
 F[3, 90]*tci[1, 2], F[3, 91], F[3, 91]*F[1, 1, 1], F[3, 91]*F[1, 1, 2], 
 F[3, 91]*F[1, 1, 3], F[3, 91]*F[1, 1, 4], F[3, 91]*F[1, 1, 5], 
 F[3, 91]*F[1, 1, 6], F[3, 91]*F[1, 1, 8], F[3, 91]*F[1, 1, 9], 
 F[3, 91]*F[1, 1, 10], F[3, 92], F[3, 92]*F[1, 1, 1], F[3, 92]*F[1, 1, 2], 
 F[3, 92]*F[1, 1, 3], F[3, 92]*F[1, 1, 4], F[3, 92]*F[1, 1, 5], 
 F[3, 92]*F[1, 1, 6], F[3, 92]*F[1, 1, 8], F[3, 92]*F[1, 1, 9], 
 F[3, 92]*F[1, 1, 10], F[3, 94], F[3, 94]*F[1, 1, 1], F[3, 94]*F[1, 1, 2], 
 F[3, 94]*F[1, 1, 3], F[3, 94]*F[1, 1, 4], F[3, 94]*F[1, 1, 5], 
 F[3, 94]*F[1, 1, 6], F[3, 94]*F[1, 1, 7], F[3, 94]*F[1, 1, 8], 
 F[3, 94]*F[1, 1, 9], F[3, 94]*tci[1, 2], F[3, 95], F[3, 95]*F[1, 1, 1], 
 F[3, 95]*F[1, 1, 2], F[3, 95]*F[1, 1, 3], F[3, 95]*F[1, 1, 4], 
 F[3, 95]*F[1, 1, 5], F[3, 95]*F[1, 1, 6], F[3, 95]*F[1, 1, 7], 
 F[3, 95]*F[1, 1, 8], F[3, 95]*F[1, 1, 9], F[3, 95]*tci[1, 2], F[3, 96], 
 F[3, 96]*F[1, 1, 1], F[3, 96]*F[1, 1, 2], F[3, 96]*F[1, 1, 3], 
 F[3, 96]*F[1, 1, 4], F[3, 96]*F[1, 1, 5], F[3, 96]*F[1, 1, 6], 
 F[3, 96]*F[1, 1, 7], F[3, 96]*F[1, 1, 8], F[3, 96]*F[1, 1, 9], F[3, 97], 
 F[3, 97]*F[1, 1, 1], F[3, 97]*F[1, 1, 2], F[3, 97]*F[1, 1, 3], 
 F[3, 97]*F[1, 1, 4], F[3, 97]*F[1, 1, 5], F[3, 97]*F[1, 1, 6], 
 F[3, 97]*F[1, 1, 7], F[3, 97]*F[1, 1, 8], F[3, 97]*F[1, 1, 9], F[3, 99], 
 F[3, 99]*F[1, 1, 1], F[3, 99]*F[1, 1, 2], F[3, 99]*F[1, 1, 4], 
 F[3, 99]*F[1, 1, 5], F[3, 99]*F[1, 1, 6], F[3, 99]*F[1, 1, 7], 
 F[3, 99]*F[1, 1, 8], F[3, 99]*F[1, 1, 9], F[3, 99]*F[1, 1, 10], 
 F[3, 99]*tci[1, 2], F[3, 100], F[3, 100]*F[1, 1, 1], F[3, 100]*F[1, 1, 2], 
 F[3, 100]*F[1, 1, 4], F[3, 100]*F[1, 1, 5], F[3, 100]*F[1, 1, 6], 
 F[3, 100]*F[1, 1, 7], F[3, 100]*F[1, 1, 8], F[3, 100]*F[1, 1, 9], 
 F[3, 100]*F[1, 1, 10], F[3, 100]*tci[1, 2], F[3, 101], F[3, 101]*F[1, 1, 1], 
 F[3, 101]*F[1, 1, 2], F[3, 101]*F[1, 1, 4], F[3, 101]*F[1, 1, 5], 
 F[3, 101]*F[1, 1, 6], F[3, 101]*F[1, 1, 7], F[3, 101]*F[1, 1, 8], 
 F[3, 101]*F[1, 1, 9], F[3, 101]*F[1, 1, 10], F[3, 101]*tci[1, 2], F[3, 102], 
 F[3, 102]*F[1, 1, 1], F[3, 102]*F[1, 1, 2], F[3, 102]*F[1, 1, 4], 
 F[3, 102]*F[1, 1, 5], F[3, 102]*F[1, 1, 6], F[3, 102]*F[1, 1, 7], 
 F[3, 102]*F[1, 1, 8], F[3, 102]*F[1, 1, 9], F[3, 102]*F[1, 1, 10], 
 F[3, 102]*tci[1, 2], F[3, 104], F[3, 104]*F[1, 1, 1], F[3, 104]*F[1, 1, 2], 
 F[3, 104]*F[1, 1, 3], F[3, 104]*F[1, 1, 4], F[3, 104]*F[1, 1, 5], 
 F[3, 104]*F[1, 1, 6], F[3, 104]*F[1, 1, 7], F[3, 104]*F[1, 1, 9], 
 F[3, 104]*F[1, 1, 10], F[3, 104]*tci[1, 2], F[3, 105], F[3, 105]*F[1, 1, 1], 
 F[3, 105]*F[1, 1, 2], F[3, 105]*F[1, 1, 3], F[3, 105]*F[1, 1, 4], 
 F[3, 105]*F[1, 1, 5], F[3, 105]*F[1, 1, 6], F[3, 105]*F[1, 1, 7], 
 F[3, 105]*F[1, 1, 9], F[3, 105]*F[1, 1, 10], F[3, 105]*tci[1, 2], F[3, 106], 
 F[3, 106]*F[1, 1, 1], F[3, 106]*F[1, 1, 2], F[3, 106]*F[1, 1, 3], 
 F[3, 106]*F[1, 1, 4], F[3, 106]*F[1, 1, 5], F[3, 106]*F[1, 1, 6], 
 F[3, 106]*F[1, 1, 7], F[3, 106]*F[1, 1, 9], F[3, 106]*F[1, 1, 10], 
 F[3, 106]*tci[1, 2], F[3, 107], F[3, 107]*F[1, 1, 1], F[3, 107]*F[1, 1, 2], 
 F[3, 107]*F[1, 1, 3], F[3, 107]*F[1, 1, 4], F[3, 107]*F[1, 1, 5], 
 F[3, 107]*F[1, 1, 6], F[3, 107]*F[1, 1, 7], F[3, 107]*F[1, 1, 9], 
 F[3, 107]*F[1, 1, 10], F[3, 107]*tci[1, 2], F[3, 108], F[3, 108]*F[1, 1, 1], 
 F[3, 108]*F[1, 1, 2], F[3, 108]*F[1, 1, 5], F[3, 108]*F[1, 1, 6], 
 F[3, 108]*F[1, 1, 8], F[3, 108]*F[1, 1, 10], F[3, 109], 
 F[3, 109]*F[1, 1, 1], F[3, 109]*F[1, 1, 2], F[3, 109]*F[1, 1, 5], 
 F[3, 109]*F[1, 1, 6], F[3, 109]*F[1, 1, 8], F[3, 109]*F[1, 1, 10], 
 F[3, 110], F[3, 110]*F[1, 1, 1], F[3, 110]*F[1, 1, 2], F[3, 110]*F[1, 1, 3], 
 F[3, 110]*F[1, 1, 6], F[3, 110]*F[1, 1, 7], F[3, 110]*F[1, 1, 9], F[3, 111], 
 F[3, 111]*F[1, 1, 1], F[3, 111]*F[1, 1, 2], F[3, 111]*F[1, 1, 3], 
 F[3, 111]*F[1, 1, 6], F[3, 111]*F[1, 1, 7], F[3, 111]*F[1, 1, 9], F[4, 1], 
 F[4, 2], F[4, 3], F[4, 4], F[4, 5], F[4, 6], F[4, 7], F[4, 8], F[4, 9], 
 F[4, 10], F[4, 11], F[4, 12], F[4, 13], F[4, 14], F[4, 15], F[4, 16], 
 F[4, 17], F[4, 18], F[4, 19], F[4, 20], F[4, 21], F[4, 22], F[4, 23], 
 F[4, 24], F[4, 25], F[4, 26], F[4, 27], F[4, 28], F[4, 29], F[4, 30], 
 F[4, 31], F[4, 32], F[4, 33], F[4, 34], F[4, 35], F[4, 36], F[4, 37], 
 F[4, 38], F[4, 39], F[4, 40], F[4, 41], F[4, 42], F[4, 43], F[4, 44], 
 F[4, 45], F[4, 46], F[4, 47], F[4, 48], F[4, 49], F[4, 50], F[4, 51], 
 F[4, 52], F[4, 53], F[4, 55], F[4, 56], F[4, 57], F[4, 58], F[4, 59], 
 F[4, 60], F[4, 62], F[4, 65], F[4, 66], F[4, 67], F[4, 68], F[4, 69], 
 F[4, 70], F[4, 71], F[4, 72], F[4, 73], F[4, 74], F[4, 75], F[4, 76], 
 F[4, 77], F[4, 78], F[4, 79], F[4, 80], F[4, 81], F[4, 82], F[4, 83], 
 F[4, 84], F[4, 85], F[4, 86], F[4, 87], F[4, 88], F[4, 89], F[4, 90], 
 F[4, 91], F[4, 92], F[4, 93], F[4, 94], F[4, 95], F[4, 96], F[4, 97], 
 F[4, 98], F[4, 99], F[4, 100], F[4, 101], F[4, 102], F[4, 103], F[4, 104], 
 F[4, 106], F[4, 107], F[4, 108], F[4, 109], F[4, 110], F[4, 111], F[4, 112], 
 F[4, 113], F[4, 114], F[4, 115], F[4, 116], F[4, 117], F[4, 118], F[4, 119], 
 F[4, 120], F[4, 121], F[4, 122], F[4, 123], F[4, 124], F[4, 125], F[4, 126], 
 F[4, 127], F[4, 128], F[4, 129], F[4, 130], F[4, 131], F[4, 132], F[4, 133], 
 F[4, 134], F[4, 135], F[4, 136], F[4, 137], F[4, 138], F[4, 139], F[4, 140], 
 F[4, 141], F[4, 142], F[4, 143], F[4, 144], F[4, 145], F[4, 146], F[4, 147], 
 F[4, 148], F[4, 149], F[4, 150], F[4, 152], F[4, 153], F[4, 154], F[4, 155], 
 F[4, 156], F[4, 157], F[4, 158], F[4, 159], F[4, 160], F[4, 161], F[4, 162], 
 F[4, 163], F[4, 164], F[4, 165], F[4, 166], F[4, 167], F[4, 168], F[4, 169], 
 F[4, 170], F[4, 171], F[4, 172], F[4, 173], F[4, 174], F[4, 175], F[4, 176], 
 F[4, 177], F[4, 178], F[4, 179], F[4, 180], F[4, 181], F[4, 182], F[4, 183], 
 F[4, 184], F[4, 185], F[4, 186], F[4, 187], F[4, 188], F[4, 189], F[4, 190], 
 F[4, 191], F[4, 192], F[4, 193], F[4, 194], F[4, 196], F[4, 197], F[4, 198], 
 F[4, 199], F[4, 200], F[4, 201], F[4, 202], F[4, 203], F[4, 204], F[4, 205], 
 F[4, 206], F[4, 207], F[4, 208], F[4, 209], F[4, 210], F[4, 211], F[4, 212], 
 F[4, 213], F[4, 214], F[4, 215], F[4, 216], F[4, 217], F[4, 218], F[4, 219], 
 F[4, 220], F[4, 221], F[4, 222], F[4, 223], F[4, 224], F[4, 225], F[4, 226], 
 F[4, 227], F[4, 228], F[4, 230], F[4, 231], F[4, 232], F[4, 233], F[4, 234], 
 F[4, 235], F[4, 236], F[4, 237], F[4, 238], F[4, 239], F[4, 240], F[4, 241], 
 F[4, 242], F[4, 243], F[4, 244], F[4, 245], F[4, 246], F[4, 247], F[4, 248], 
 F[4, 249], F[4, 250], F[4, 251], F[4, 252], F[4, 253], F[4, 254], F[4, 255], 
 F[4, 256], F[4, 257], F[4, 258], F[4, 260], F[4, 261], F[4, 264], F[4, 265], 
 F[4, 266], F[4, 267], F[4, 268], F[4, 269], F[4, 270], F[4, 271], F[4, 272], 
 F[4, 273], F[4, 274], F[4, 275], F[4, 276], F[4, 277], F[4, 278], F[4, 279], 
 F[4, 280], F[4, 281], F[4, 282], F[4, 283], F[4, 284], F[4, 285], F[4, 286], 
 F[4, 287], F[4, 288], F[4, 289], F[4, 290], F[4, 291], F[4, 292], F[4, 293], 
 F[4, 294], F[4, 295], F[4, 296], F[4, 297], F[4, 298], F[4, 299], F[4, 300], 
 F[4, 301], F[4, 302], F[4, 303], F[4, 304], F[4, 305], F[4, 306], F[4, 307], 
 F[4, 308], F[4, 309], F[4, 310], F[4, 311], F[4, 312], F[4, 313], F[4, 314], 
 F[4, 315], F[4, 316], F[4, 317], F[4, 318], F[4, 319], F[4, 320], F[4, 321], 
 F[4, 322], F[4, 323], F[4, 324], F[4, 325], F[4, 326], F[4, 327], F[4, 328], 
 F[4, 329], F[4, 330], F[4, 331], F[4, 332], F[4, 333], F[4, 334], F[4, 335], 
 F[4, 336], F[4, 337], F[4, 338], F[4, 339], F[4, 340], F[4, 341], F[4, 342], 
 F[4, 344], F[4, 345], F[4, 347], F[4, 350], F[4, 351], F[4, 352], F[4, 354], 
 F[4, 355], F[4, 356], F[4, 357], F[4, 358], F[4, 359], F[4, 360], F[4, 361], 
 F[4, 362], F[4, 364], F[4, 365], F[4, 366], F[4, 367], F[4, 368], F[4, 369], 
 F[4, 370], F[4, 374], F[4, 378], F[4, 379], F[4, 380], F[4, 381], F[4, 382], 
 F[4, 383], F[4, 384], F[4, 385], F[4, 386], F[4, 387], F[4, 388], F[4, 389], 
 F[4, 390], F[4, 391], F[4, 392], F[4, 393], F[4, 394], F[4, 395], F[4, 396], 
 F[4, 397], F[4, 398], F[4, 399], F[4, 400], F[4, 401], F[4, 402], F[4, 403], 
 F[4, 404], F[4, 405], F[4, 406], F[4, 407], F[4, 408], F[4, 409], F[4, 410], 
 F[4, 411], F[4, 412], F[4, 413], F[4, 414], F[4, 415], F[4, 416], F[4, 417], 
 F[4, 418], F[4, 419], F[4, 420], F[4, 421], F[4, 422], F[4, 428], F[4, 429], 
 F[4, 430], F[4, 437], F[4, 438], F[4, 439], F[4, 440], F[4, 441], F[4, 442], 
 F[4, 443], F[4, 444], F[4, 445], F[4, 446], F[4, 447], F[4, 448], F[4, 451], 
 F[4, 453], F[4, 456], F[4, 459], F[4, 462], F[4, 465], F[4, 470], F[4, 472], 
 F[1, 1, 1], F[1, 1, 1]*F[1, 1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 3], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 2]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 2]^2, F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 3], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]^3, F[1, 1, 1]*F[1, 1, 3], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*
  F[1, 1, 5], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 5], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 13], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 3]^2, F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]^3, 
 F[1, 1, 1]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 3], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 4]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 4]^2, F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]^3, F[1, 1, 1]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*
  F[1, 1, 7], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 3], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 5], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 13], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 14], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 15], F[1, 1, 1]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 5]^2, 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 5]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]^3, F[1, 1, 1]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 6]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 3], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 5], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 6]*tci[1, 2], F[1, 1, 1]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]^3, F[1, 1, 1]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 5], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 14], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 15], F[1, 1, 1]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 7]^2, 
 F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]^3, F[1, 1, 1]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 8]*tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]^3, F[1, 1, 1]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 5], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 10], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 1]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 9]^2, 
 F[1, 1, 1]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]^3, F[1, 1, 1]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 1]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 10]^3, 
 F[1, 1, 1]*F[1, 2, 2]*tci[1, 2], F[1, 1, 1]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 2, 6]*tci[1, 2], F[1, 1, 1]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 2, 7]*tci[1, 2], F[1, 1, 1]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 2, 8]*tci[1, 2], F[1, 1, 1]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 2, 9]*tci[1, 2], F[1, 1, 1]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 1]*F[2, 1, 1], F[1, 1, 1]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 2], F[1, 1, 1]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 3], F[1, 1, 1]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 4], F[1, 1, 1]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 5], F[1, 1, 1]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 6], F[1, 1, 1]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 7], F[1, 1, 1]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 8], F[1, 1, 1]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 9], F[1, 1, 1]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 10], F[1, 1, 1]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 11], F[1, 1, 1]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 12], F[1, 1, 1]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 13], F[1, 1, 1]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 14], F[1, 1, 1]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 15], F[1, 1, 1]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 1]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 1]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 1]*tci[1, 2], F[1, 1, 1]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 1]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 1]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 1]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 1]*tci[1, 2]^2, F[1, 1, 1]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 1]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 1]*tci[1, 2]^3, 
 F[1, 1, 1]*tci[2, 1]*tcr[1, 1], F[1, 1, 1]*tci[3, 1], 
 F[1, 1, 1]*tcr[1, 1]*tcr[2, 1], F[1, 1, 1]*tcr[1, 1]^3, 
 F[1, 1, 1]*tcr[1, 2]^3, F[1, 1, 1]*tcr[3, 1], F[1, 1, 1]*tcr[3, 2], 
 F[1, 1, 1]*tcr[3, 3], F[1, 1, 1]^2, F[1, 1, 1]^2*F[1, 1, 2], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 3], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 4], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 5], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 2]^2, 
 F[1, 1, 1]^2*F[1, 1, 3], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 4], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 5], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 3]^2, 
 F[1, 1, 1]^2*F[1, 1, 4], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 4]^2, F[1, 1, 1]^2*F[1, 1, 5], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 5]^2, F[1, 1, 1]^2*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 6]^2, 
 F[1, 1, 1]^2*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 7]^2, 
 F[1, 1, 1]^2*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 8]^2, F[1, 1, 1]^2*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 9]^2, F[1, 1, 1]^2*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 10]^2, 
 F[1, 1, 1]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]^2*F[2, 1, 1], F[1, 1, 1]^2*F[2, 1, 2], F[1, 1, 1]^2*F[2, 1, 3], 
 F[1, 1, 1]^2*F[2, 1, 4], F[1, 1, 1]^2*F[2, 1, 5], F[1, 1, 1]^2*F[2, 1, 6], 
 F[1, 1, 1]^2*F[2, 1, 7], F[1, 1, 1]^2*F[2, 1, 8], F[1, 1, 1]^2*F[2, 1, 9], 
 F[1, 1, 1]^2*F[2, 1, 10], F[1, 1, 1]^2*F[2, 1, 11], 
 F[1, 1, 1]^2*F[2, 1, 12], F[1, 1, 1]^2*F[2, 1, 13], 
 F[1, 1, 1]^2*F[2, 1, 14], F[1, 1, 1]^2*F[2, 1, 15], F[1, 1, 1]^2*tci[1, 2], 
 F[1, 1, 1]^2*tci[1, 2]^2, F[1, 1, 1]^3, F[1, 1, 1]^3*F[1, 1, 2], 
 F[1, 1, 1]^3*F[1, 1, 3], F[1, 1, 1]^3*F[1, 1, 4], F[1, 1, 1]^3*F[1, 1, 5], 
 F[1, 1, 1]^3*F[1, 1, 6], F[1, 1, 1]^3*F[1, 1, 7], F[1, 1, 1]^3*F[1, 1, 8], 
 F[1, 1, 1]^3*F[1, 1, 9], F[1, 1, 1]^3*F[1, 1, 10], F[1, 1, 1]^3*tci[1, 2], 
 F[1, 1, 1]^4, F[1, 1, 2], F[1, 1, 2]*F[1, 1, 3], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*
  F[1, 1, 5], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 12], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 13], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 3]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 3]^2, F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 4], 
 F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]^3, 
 F[1, 1, 2]*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 1], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 2], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 5], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 6], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 8], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 4]*tci[1, 2], F[1, 1, 2]*F[1, 1, 4]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 4]^2, F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 6], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]^3, F[1, 1, 2]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*
  F[1, 1, 7], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 13], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 5]^2, 
 F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]^3, F[1, 1, 2]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 6]*tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]^3, F[1, 1, 2]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 7]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 7]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 7]^3, 
 F[1, 1, 2]*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 8]*tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]^3, F[1, 1, 2]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 10], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 9]^2, 
 F[1, 1, 2]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]^3, F[1, 1, 2]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 10]*tci[1, 2], F[1, 1, 2]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]^3, F[1, 1, 2]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 2]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 2]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 2]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 2]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 2]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 2]*F[2, 1, 1], 
 F[1, 1, 2]*F[2, 1, 1]*tci[1, 2], F[1, 1, 2]*F[2, 1, 2], 
 F[1, 1, 2]*F[2, 1, 2]*tci[1, 2], F[1, 1, 2]*F[2, 1, 3], 
 F[1, 1, 2]*F[2, 1, 3]*tci[1, 2], F[1, 1, 2]*F[2, 1, 4], 
 F[1, 1, 2]*F[2, 1, 4]*tci[1, 2], F[1, 1, 2]*F[2, 1, 5], 
 F[1, 1, 2]*F[2, 1, 5]*tci[1, 2], F[1, 1, 2]*F[2, 1, 6], 
 F[1, 1, 2]*F[2, 1, 6]*tci[1, 2], F[1, 1, 2]*F[2, 1, 7], 
 F[1, 1, 2]*F[2, 1, 7]*tci[1, 2], F[1, 1, 2]*F[2, 1, 8], 
 F[1, 1, 2]*F[2, 1, 8]*tci[1, 2], F[1, 1, 2]*F[2, 1, 9], 
 F[1, 1, 2]*F[2, 1, 9]*tci[1, 2], F[1, 1, 2]*F[2, 1, 10], 
 F[1, 1, 2]*F[2, 1, 10]*tci[1, 2], F[1, 1, 2]*F[2, 1, 11], 
 F[1, 1, 2]*F[2, 1, 11]*tci[1, 2], F[1, 1, 2]*F[2, 1, 12], 
 F[1, 1, 2]*F[2, 1, 12]*tci[1, 2], F[1, 1, 2]*F[2, 1, 13], 
 F[1, 1, 2]*F[2, 1, 13]*tci[1, 2], F[1, 1, 2]*F[2, 1, 14], 
 F[1, 1, 2]*F[2, 1, 14]*tci[1, 2], F[1, 1, 2]*F[2, 1, 15], 
 F[1, 1, 2]*F[2, 1, 15]*tci[1, 2], F[1, 1, 2]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 2]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 2]*tci[1, 2], 
 F[1, 1, 2]*tci[1, 2]*tci[2, 1], F[1, 1, 2]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 2]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 2]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 2]*tci[1, 2]*tcr[2, 1], F[1, 1, 2]*tci[1, 2]^2, 
 F[1, 1, 2]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 2]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 2]*tci[1, 2]^3, F[1, 1, 2]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 2]*tci[3, 1], F[1, 1, 2]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 2]*tcr[1, 1]^3, F[1, 1, 2]*tcr[1, 2]^3, F[1, 1, 2]*tcr[3, 1], 
 F[1, 1, 2]*tcr[3, 2], F[1, 1, 2]*tcr[3, 3], F[1, 1, 2]^2, 
 F[1, 1, 2]^2*F[1, 1, 3], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 4], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 5], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 3]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 3]^2, 
 F[1, 1, 2]^2*F[1, 1, 4], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 4]^2, F[1, 1, 2]^2*F[1, 1, 5], 
 F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 5]^2, F[1, 1, 2]^2*F[1, 1, 6], 
 F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 6]^2, 
 F[1, 1, 2]^2*F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 7]^2, 
 F[1, 1, 2]^2*F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 8]^2, F[1, 1, 2]^2*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 9]^2, F[1, 1, 2]^2*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 10]^2, 
 F[1, 1, 2]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 2]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 2]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]^2*F[2, 1, 1], F[1, 1, 2]^2*F[2, 1, 2], F[1, 1, 2]^2*F[2, 1, 3], 
 F[1, 1, 2]^2*F[2, 1, 4], F[1, 1, 2]^2*F[2, 1, 5], F[1, 1, 2]^2*F[2, 1, 6], 
 F[1, 1, 2]^2*F[2, 1, 7], F[1, 1, 2]^2*F[2, 1, 8], F[1, 1, 2]^2*F[2, 1, 9], 
 F[1, 1, 2]^2*F[2, 1, 10], F[1, 1, 2]^2*F[2, 1, 11], 
 F[1, 1, 2]^2*F[2, 1, 12], F[1, 1, 2]^2*F[2, 1, 13], 
 F[1, 1, 2]^2*F[2, 1, 14], F[1, 1, 2]^2*F[2, 1, 15], F[1, 1, 2]^2*tci[1, 2], 
 F[1, 1, 2]^2*tci[1, 2]^2, F[1, 1, 2]^3, F[1, 1, 2]^3*F[1, 1, 3], 
 F[1, 1, 2]^3*F[1, 1, 4], F[1, 1, 2]^3*F[1, 1, 5], F[1, 1, 2]^3*F[1, 1, 6], 
 F[1, 1, 2]^3*F[1, 1, 7], F[1, 1, 2]^3*F[1, 1, 8], F[1, 1, 2]^3*F[1, 1, 9], 
 F[1, 1, 2]^3*F[1, 1, 10], F[1, 1, 2]^3*tci[1, 2], F[1, 1, 2]^4, F[1, 1, 3], 
 F[1, 1, 3]*F[1, 1, 4], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 3], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 6], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 5], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]^3, F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*
  F[1, 1, 7], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 2], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 6], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 12], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 7], F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]^3, 
 F[1, 1, 3]*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 6], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]^3, F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 6], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 12], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 13], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 14], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 15], F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 7]^2, 
 F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]^3, F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 4], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]^3, F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 9]^2, 
 F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 9]^3, F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 10]^3, 
 F[1, 1, 3]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 3]*tci[1, 2], F[1, 1, 3]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 6]*tci[1, 2], F[1, 1, 3]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 8]*tci[1, 2], F[1, 1, 3]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 9]*tci[1, 2], F[1, 1, 3]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 3]*F[2, 1, 1], F[1, 1, 3]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 2], F[1, 1, 3]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 3], F[1, 1, 3]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 4], F[1, 1, 3]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 5], F[1, 1, 3]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 6], F[1, 1, 3]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 7], F[1, 1, 3]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 8], F[1, 1, 3]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 9], F[1, 1, 3]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 10], F[1, 1, 3]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 11], F[1, 1, 3]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 12], F[1, 1, 3]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 13], F[1, 1, 3]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 14], F[1, 1, 3]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 15], F[1, 1, 3]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 3]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 3]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 3]*tci[1, 2], F[1, 1, 3]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 3]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 3]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 3]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 3]*tci[1, 2]^2, F[1, 1, 3]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 3]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 3]*tci[1, 2]^3, 
 F[1, 1, 3]*tci[2, 1]*tcr[1, 1], F[1, 1, 3]*tci[3, 1], 
 F[1, 1, 3]*tcr[1, 1]*tcr[2, 1], F[1, 1, 3]*tcr[1, 1]^3, 
 F[1, 1, 3]*tcr[1, 2]^3, F[1, 1, 3]*tcr[3, 1], F[1, 1, 3]*tcr[3, 2], 
 F[1, 1, 3]*tcr[3, 3], F[1, 1, 3]^2, F[1, 1, 3]^2*F[1, 1, 4], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 5], F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 7], F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2], F[1, 1, 3]^2*F[1, 1, 4]^2, 
 F[1, 1, 3]^2*F[1, 1, 5], F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 7], F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 5]*tci[1, 2], F[1, 1, 3]^2*F[1, 1, 5]^2, 
 F[1, 1, 3]^2*F[1, 1, 6], F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 6]^2, F[1, 1, 3]^2*F[1, 1, 7], 
 F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 7]^2, F[1, 1, 3]^2*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 3]^2*F[1, 1, 8]^2, 
 F[1, 1, 3]^2*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 3]^2*F[1, 1, 9]^2, 
 F[1, 1, 3]^2*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 10]^2, F[1, 1, 3]^2*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 3]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 3]^2*F[2, 1, 1], 
 F[1, 1, 3]^2*F[2, 1, 2], F[1, 1, 3]^2*F[2, 1, 4], F[1, 1, 3]^2*F[2, 1, 5], 
 F[1, 1, 3]^2*F[2, 1, 6], F[1, 1, 3]^2*F[2, 1, 7], F[1, 1, 3]^2*F[2, 1, 8], 
 F[1, 1, 3]^2*F[2, 1, 9], F[1, 1, 3]^2*F[2, 1, 11], F[1, 1, 3]^2*F[2, 1, 12], 
 F[1, 1, 3]^2*F[2, 1, 13], F[1, 1, 3]^2*F[2, 1, 14], 
 F[1, 1, 3]^2*F[2, 1, 15], F[1, 1, 3]^2*tci[1, 2], F[1, 1, 3]^2*tci[1, 2]^2, 
 F[1, 1, 3]^3, F[1, 1, 3]^3*F[1, 1, 4], F[1, 1, 3]^3*F[1, 1, 5], 
 F[1, 1, 3]^3*F[1, 1, 6], F[1, 1, 3]^3*F[1, 1, 7], F[1, 1, 3]^3*F[1, 1, 8], 
 F[1, 1, 3]^3*F[1, 1, 9], F[1, 1, 3]^3*F[1, 1, 10], F[1, 1, 3]^3*tci[1, 2], 
 F[1, 1, 3]^4, F[1, 1, 4], F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*
  F[1, 1, 7], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 5], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 14], F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 5]^2, 
 F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]^3, F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 1], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 2], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 3], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 4], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 5], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 7], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 12], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], F[1, 1, 4]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]^3, F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 5], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 12], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 7]^2, 
 F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]^3, F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 1], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 3], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]^3, F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 9]^2, 
 F[1, 1, 4]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]^3, F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 10]^3, 
 F[1, 1, 4]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 4]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 4]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 4]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 4]*F[2, 1, 1], F[1, 1, 4]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 2], F[1, 1, 4]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 3], F[1, 1, 4]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 4], F[1, 1, 4]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 5]*tci[1, 2], F[1, 1, 4]*F[2, 1, 6], 
 F[1, 1, 4]*F[2, 1, 6]*tci[1, 2], F[1, 1, 4]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 8], F[1, 1, 4]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 9], F[1, 1, 4]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 10]*tci[1, 2], F[1, 1, 4]*F[2, 1, 11], 
 F[1, 1, 4]*F[2, 1, 11]*tci[1, 2], F[1, 1, 4]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 13]*tci[1, 2], F[1, 1, 4]*F[2, 1, 14], 
 F[1, 1, 4]*F[2, 1, 14]*tci[1, 2], F[1, 1, 4]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 4]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 4]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 4]*tci[1, 2]*tci[2, 1], F[1, 1, 4]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 4]*tci[1, 2]*tcr[2, 1], F[1, 1, 4]*tci[1, 2]^2, 
 F[1, 1, 4]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 4]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 4]*tci[1, 2]^3, F[1, 1, 4]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 4]*tci[3, 1], F[1, 1, 4]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 4]*tcr[1, 1]^3, F[1, 1, 4]*tcr[1, 2]^3, F[1, 1, 4]*tcr[3, 1], 
 F[1, 1, 4]*tcr[3, 2], F[1, 1, 4]*tcr[3, 3], F[1, 1, 4]^2, 
 F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 7], F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2], F[1, 1, 4]^2*F[1, 1, 5]^2, 
 F[1, 1, 4]^2*F[1, 1, 6], F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 1, 6]^2, F[1, 1, 4]^2*F[1, 1, 7], 
 F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 1, 7]^2, F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 4]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 4]^2*F[1, 1, 8]^2, 
 F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 4]^2*F[1, 1, 9]^2, 
 F[1, 1, 4]^2*F[1, 1, 10], F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 1, 10]^2, F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 4]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]^2*F[2, 1, 1], F[1, 1, 4]^2*F[2, 1, 2], F[1, 1, 4]^2*F[2, 1, 3], 
 F[1, 1, 4]^2*F[2, 1, 4], F[1, 1, 4]^2*F[2, 1, 6], F[1, 1, 4]^2*F[2, 1, 8], 
 F[1, 1, 4]^2*F[2, 1, 9], F[1, 1, 4]^2*F[2, 1, 11], F[1, 1, 4]^2*F[2, 1, 12], 
 F[1, 1, 4]^2*F[2, 1, 14], F[1, 1, 4]^2*F[2, 1, 15], F[1, 1, 4]^2*tci[1, 2], 
 F[1, 1, 4]^2*tci[1, 2]^2, F[1, 1, 4]^3, F[1, 1, 4]^3*F[1, 1, 5], 
 F[1, 1, 4]^3*F[1, 1, 6], F[1, 1, 4]^3*F[1, 1, 7], F[1, 1, 4]^3*F[1, 1, 8], 
 F[1, 1, 4]^3*F[1, 1, 9], F[1, 1, 4]^3*F[1, 1, 10], F[1, 1, 4]^3*tci[1, 2], 
 F[1, 1, 4]^4, F[1, 1, 5], F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 3], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 4], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 5], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 6], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 9], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 11], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 12], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]^3, F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 3], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 5], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 9], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 11], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 12], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 15], 
 F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 9], F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 5]*F[1, 1, 7]^3, 
 F[1, 1, 5]*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 5]*F[1, 1, 8]^2, 
 F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 5]*F[1, 1, 8]^3, 
 F[1, 1, 5]*F[1, 1, 9], F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 5], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 5]*F[1, 1, 9]^2, 
 F[1, 1, 5]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]^3, F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 3], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], F[1, 1, 5]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]^3, F[1, 1, 5]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 5]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 5]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 5]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 5]*F[2, 1, 1], 
 F[1, 1, 5]*F[2, 1, 1]*tci[1, 2], F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 5]*F[2, 1, 2]*tci[1, 2], F[1, 1, 5]*F[2, 1, 3], 
 F[1, 1, 5]*F[2, 1, 3]*tci[1, 2], F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 5]*F[2, 1, 4]*tci[1, 2], F[1, 1, 5]*F[2, 1, 5], 
 F[1, 1, 5]*F[2, 1, 5]*tci[1, 2], F[1, 1, 5]*F[2, 1, 6], 
 F[1, 1, 5]*F[2, 1, 6]*tci[1, 2], F[1, 1, 5]*F[2, 1, 7], 
 F[1, 1, 5]*F[2, 1, 7]*tci[1, 2], F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 5]*F[2, 1, 8]*tci[1, 2], F[1, 1, 5]*F[2, 1, 9], 
 F[1, 1, 5]*F[2, 1, 9]*tci[1, 2], F[1, 1, 5]*F[2, 1, 10], 
 F[1, 1, 5]*F[2, 1, 10]*tci[1, 2], F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 5]*F[2, 1, 11]*tci[1, 2], F[1, 1, 5]*F[2, 1, 12], 
 F[1, 1, 5]*F[2, 1, 12]*tci[1, 2], F[1, 1, 5]*F[2, 1, 13], 
 F[1, 1, 5]*F[2, 1, 13]*tci[1, 2], F[1, 1, 5]*F[2, 1, 14], 
 F[1, 1, 5]*F[2, 1, 14]*tci[1, 2], F[1, 1, 5]*F[2, 1, 15], 
 F[1, 1, 5]*F[2, 1, 15]*tci[1, 2], F[1, 1, 5]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 5]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 5]*tci[1, 2]*tci[2, 1], F[1, 1, 5]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 5]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 5]*tci[1, 2]*tcr[2, 1], F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 5]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 5]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 5]*tci[1, 2]^3, F[1, 1, 5]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 5]*tci[3, 1], F[1, 1, 5]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 5]*tcr[1, 1]^3, F[1, 1, 5]*tcr[1, 2]^3, F[1, 1, 5]*tcr[3, 1], 
 F[1, 1, 5]*tcr[3, 2], F[1, 1, 5]*tcr[3, 3], F[1, 1, 5]^2, 
 F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 6]^2, F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 7]^2, F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 5]^2*F[1, 1, 8]^2, 
 F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 5]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 5]^2*F[1, 1, 9]^2, 
 F[1, 1, 5]^2*F[1, 1, 10], F[1, 1, 5]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 10]^2, F[1, 1, 5]^2*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 5]^2*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]^2*F[2, 1, 1], F[1, 1, 5]^2*F[2, 1, 2], F[1, 1, 5]^2*F[2, 1, 3], 
 F[1, 1, 5]^2*F[2, 1, 4], F[1, 1, 5]^2*F[2, 1, 5], F[1, 1, 5]^2*F[2, 1, 6], 
 F[1, 1, 5]^2*F[2, 1, 7], F[1, 1, 5]^2*F[2, 1, 8], F[1, 1, 5]^2*F[2, 1, 9], 
 F[1, 1, 5]^2*F[2, 1, 10], F[1, 1, 5]^2*F[2, 1, 11], 
 F[1, 1, 5]^2*F[2, 1, 13], F[1, 1, 5]^2*F[2, 1, 14], 
 F[1, 1, 5]^2*F[2, 1, 15], F[1, 1, 5]^2*tci[1, 2], F[1, 1, 5]^2*tci[1, 2]^2, 
 F[1, 1, 5]^3, F[1, 1, 5]^3*F[1, 1, 6], F[1, 1, 5]^3*F[1, 1, 7], 
 F[1, 1, 5]^3*F[1, 1, 8], F[1, 1, 5]^3*F[1, 1, 9], F[1, 1, 5]^3*F[1, 1, 10], 
 F[1, 1, 5]^3*tci[1, 2], F[1, 1, 5]^4, F[1, 1, 6], F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 3], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 5], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 9], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 11], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 12], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 15], 
 F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]^3, 
 F[1, 1, 6]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]^3, F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 3], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 5], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 6], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 7], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 8], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 6]*F[1, 1, 9]^2, 
 F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]^3, F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 3], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 7], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], F[1, 1, 6]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]^3, F[1, 1, 6]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 6]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 6]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 6]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 6]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 8]*tci[1, 2], F[1, 1, 6]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 6]*F[2, 1, 1], 
 F[1, 1, 6]*F[2, 1, 1]*tci[1, 2], F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 6]*F[2, 1, 2]*tci[1, 2], F[1, 1, 6]*F[2, 1, 3], 
 F[1, 1, 6]*F[2, 1, 3]*tci[1, 2], F[1, 1, 6]*F[2, 1, 4], 
 F[1, 1, 6]*F[2, 1, 4]*tci[1, 2], F[1, 1, 6]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 6], F[1, 1, 6]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 7], F[1, 1, 6]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 8], F[1, 1, 6]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 9], F[1, 1, 6]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 10], F[1, 1, 6]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 11], F[1, 1, 6]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 12]*tci[1, 2], F[1, 1, 6]*F[2, 1, 13], 
 F[1, 1, 6]*F[2, 1, 13]*tci[1, 2], F[1, 1, 6]*F[2, 1, 14], 
 F[1, 1, 6]*F[2, 1, 14]*tci[1, 2], F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 6]*F[2, 1, 15]*tci[1, 2], F[1, 1, 6]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 6]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 6]*tci[1, 2]*tci[2, 1], F[1, 1, 6]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 6]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 6]*tci[1, 2]*tcr[2, 1], F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 6]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 6]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 6]*tci[1, 2]^3, F[1, 1, 6]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 6]*tci[3, 1], F[1, 1, 6]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 6]*tcr[1, 1]^3, F[1, 1, 6]*tcr[1, 2]^3, F[1, 1, 6]*tcr[3, 1], 
 F[1, 1, 6]*tcr[3, 2], F[1, 1, 6]*tcr[3, 3], F[1, 1, 6]^2, 
 F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 6]^2*F[1, 1, 7]^2, 
 F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 1, 8]^2, F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 1, 9]^2, F[1, 1, 6]^2*F[1, 1, 10], 
 F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 6]^2*F[1, 1, 10]^2, 
 F[1, 1, 6]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 6]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 6]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]^2*F[2, 1, 1], F[1, 1, 6]^2*F[2, 1, 2], F[1, 1, 6]^2*F[2, 1, 3], 
 F[1, 1, 6]^2*F[2, 1, 4], F[1, 1, 6]^2*F[2, 1, 5], F[1, 1, 6]^2*F[2, 1, 6], 
 F[1, 1, 6]^2*F[2, 1, 7], F[1, 1, 6]^2*F[2, 1, 8], F[1, 1, 6]^2*F[2, 1, 9], 
 F[1, 1, 6]^2*F[2, 1, 10], F[1, 1, 6]^2*F[2, 1, 11], 
 F[1, 1, 6]^2*F[2, 1, 12], F[1, 1, 6]^2*F[2, 1, 13], 
 F[1, 1, 6]^2*F[2, 1, 14], F[1, 1, 6]^2*F[2, 1, 15], F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 6]^2*tci[1, 2]^2, F[1, 1, 6]^3, F[1, 1, 6]^3*F[1, 1, 7], 
 F[1, 1, 6]^3*F[1, 1, 8], F[1, 1, 6]^3*F[1, 1, 9], F[1, 1, 6]^3*F[1, 1, 10], 
 F[1, 1, 6]^3*tci[1, 2], F[1, 1, 6]^4, F[1, 1, 7], F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], F[1, 1, 7]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 7]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 7]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]^3, F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 5], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 6], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 7], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 8], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 10], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 7]*F[1, 1, 9]^2, 
 F[1, 1, 7]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 7]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]^3, F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 10], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], F[1, 1, 7]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]^3, F[1, 1, 7]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], F[1, 1, 7]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], F[1, 1, 7]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], F[1, 1, 7]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], F[1, 1, 7]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], F[1, 1, 7]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 7]*F[2, 1, 1], F[1, 1, 7]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 2], F[1, 1, 7]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 3], F[1, 1, 7]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 4], F[1, 1, 7]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 5], F[1, 1, 7]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 6], F[1, 1, 7]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 7], F[1, 1, 7]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 8], F[1, 1, 7]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 9], F[1, 1, 7]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 10], F[1, 1, 7]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 11], F[1, 1, 7]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 12], F[1, 1, 7]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 13]*tci[1, 2], F[1, 1, 7]*F[2, 1, 14], 
 F[1, 1, 7]*F[2, 1, 14]*tci[1, 2], F[1, 1, 7]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 7]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 7]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 7]*tci[1, 2], F[1, 1, 7]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 7]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 7]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 7]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 7]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 7]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 7]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 7]*tci[1, 2]^3, 
 F[1, 1, 7]*tci[2, 1]*tcr[1, 1], F[1, 1, 7]*tci[3, 1], 
 F[1, 1, 7]*tcr[1, 1]*tcr[2, 1], F[1, 1, 7]*tcr[1, 1]^3, 
 F[1, 1, 7]*tcr[1, 2]^3, F[1, 1, 7]*tcr[3, 1], F[1, 1, 7]*tcr[3, 2], 
 F[1, 1, 7]*tcr[3, 3], F[1, 1, 7]^2, F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 7]^2*F[1, 1, 8]^2, 
 F[1, 1, 7]^2*F[1, 1, 9], F[1, 1, 7]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 7]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 7]^2*F[1, 1, 9]^2, 
 F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 1, 10]^2, F[1, 1, 7]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 7]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 7]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]^2*F[2, 1, 1], F[1, 1, 7]^2*F[2, 1, 2], F[1, 1, 7]^2*F[2, 1, 3], 
 F[1, 1, 7]^2*F[2, 1, 4], F[1, 1, 7]^2*F[2, 1, 5], F[1, 1, 7]^2*F[2, 1, 6], 
 F[1, 1, 7]^2*F[2, 1, 7], F[1, 1, 7]^2*F[2, 1, 8], F[1, 1, 7]^2*F[2, 1, 9], 
 F[1, 1, 7]^2*F[2, 1, 10], F[1, 1, 7]^2*F[2, 1, 11], 
 F[1, 1, 7]^2*F[2, 1, 12], F[1, 1, 7]^2*F[2, 1, 14], 
 F[1, 1, 7]^2*F[2, 1, 15], F[1, 1, 7]^2*tci[1, 2], F[1, 1, 7]^2*tci[1, 2]^2, 
 F[1, 1, 7]^3, F[1, 1, 7]^3*F[1, 1, 8], F[1, 1, 7]^3*F[1, 1, 9], 
 F[1, 1, 7]^3*F[1, 1, 10], F[1, 1, 7]^3*tci[1, 2], F[1, 1, 7]^4, F[1, 1, 8], 
 F[1, 1, 8]*F[1, 1, 9], F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 5], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 10], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 14], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 8]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 8]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]^3, 
 F[1, 1, 8]*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 7], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 10], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 8]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 8]*F[1, 1, 10]^3, 
 F[1, 1, 8]*F[1, 2, 2]*tci[1, 2], F[1, 1, 8]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], F[1, 1, 8]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 6]*tci[1, 2], F[1, 1, 8]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 7]*tci[1, 2], F[1, 1, 8]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], F[1, 1, 8]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], F[1, 1, 8]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 8]*F[2, 1, 1], F[1, 1, 8]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 2], F[1, 1, 8]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 3], F[1, 1, 8]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 4], F[1, 1, 8]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 5], F[1, 1, 8]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 6], F[1, 1, 8]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 7], F[1, 1, 8]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 8], F[1, 1, 8]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 9], F[1, 1, 8]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 10], F[1, 1, 8]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 11], F[1, 1, 8]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 12], F[1, 1, 8]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 13], F[1, 1, 8]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 14], F[1, 1, 8]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 15], F[1, 1, 8]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 8]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 8]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 8]*tci[1, 2], F[1, 1, 8]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 8]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 8]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 8]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 8]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 8]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 8]*tci[1, 2]^3, 
 F[1, 1, 8]*tci[2, 1]*tcr[1, 1], F[1, 1, 8]*tci[3, 1], 
 F[1, 1, 8]*tcr[1, 1]*tcr[2, 1], F[1, 1, 8]*tcr[1, 1]^3, 
 F[1, 1, 8]*tcr[1, 2]^3, F[1, 1, 8]*tcr[3, 1], F[1, 1, 8]*tcr[3, 2], 
 F[1, 1, 8]*tcr[3, 3], F[1, 1, 8]^2, F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 8]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 8]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 8]^2*F[1, 1, 9]^2, F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 8]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 8]^2*F[1, 1, 10]^2, 
 F[1, 1, 8]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 8]^2*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 8]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 8]^2*F[2, 1, 1], 
 F[1, 1, 8]^2*F[2, 1, 2], F[1, 1, 8]^2*F[2, 1, 6], F[1, 1, 8]^2*F[2, 1, 7], 
 F[1, 1, 8]^2*F[2, 1, 8], F[1, 1, 8]^2*F[2, 1, 9], F[1, 1, 8]^2*F[2, 1, 10], 
 F[1, 1, 8]^2*F[2, 1, 11], F[1, 1, 8]^2*F[2, 1, 12], 
 F[1, 1, 8]^2*F[2, 1, 14], F[1, 1, 8]^2*F[2, 1, 15], F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 8]^2*tci[1, 2]^2, F[1, 1, 8]^3, F[1, 1, 8]^3*F[1, 1, 9], 
 F[1, 1, 8]^3*F[1, 1, 10], F[1, 1, 8]^3*tci[1, 2], F[1, 1, 8]^4, F[1, 1, 9], 
 F[1, 1, 9]*F[1, 1, 10], F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 3], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 7], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], F[1, 1, 9]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]^3, F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 9]*F[2, 1, 1]*tci[1, 2], F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 9]*F[2, 1, 2]*tci[1, 2], F[1, 1, 9]*F[2, 1, 3], 
 F[1, 1, 9]*F[2, 1, 3]*tci[1, 2], F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 9]*F[2, 1, 4]*tci[1, 2], F[1, 1, 9]*F[2, 1, 5], 
 F[1, 1, 9]*F[2, 1, 5]*tci[1, 2], F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 9]*F[2, 1, 6]*tci[1, 2], F[1, 1, 9]*F[2, 1, 7], 
 F[1, 1, 9]*F[2, 1, 7]*tci[1, 2], F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 9]*F[2, 1, 8]*tci[1, 2], F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 9]*F[2, 1, 9]*tci[1, 2], F[1, 1, 9]*F[2, 1, 10], 
 F[1, 1, 9]*F[2, 1, 10]*tci[1, 2], F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 9]*F[2, 1, 11]*tci[1, 2], F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 9]*F[2, 1, 12]*tci[1, 2], F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 9]*F[2, 1, 13]*tci[1, 2], F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 9]*F[2, 1, 14]*tci[1, 2], F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 9]*F[2, 1, 15]*tci[1, 2], F[1, 1, 9]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 1, 9]*tci[1, 1]*tcr[1, 1]^2, F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 9]*tci[1, 2]*tci[2, 1], F[1, 1, 9]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 9]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 9]*tci[1, 2]*tcr[2, 1], F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 9]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 9]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 9]*tci[1, 2]^3, F[1, 1, 9]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 9]*tci[3, 1], F[1, 1, 9]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 9]*tcr[1, 1]^3, F[1, 1, 9]*tcr[1, 2]^3, F[1, 1, 9]*tcr[3, 1], 
 F[1, 1, 9]*tcr[3, 2], F[1, 1, 9]*tcr[3, 3], F[1, 1, 9]^2, 
 F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 9]^2*F[1, 1, 10]^2, F[1, 1, 9]^2*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 9]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 9]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 9]^2*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 9]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 9]^2*F[2, 1, 1], 
 F[1, 1, 9]^2*F[2, 1, 2], F[1, 1, 9]^2*F[2, 1, 3], F[1, 1, 9]^2*F[2, 1, 4], 
 F[1, 1, 9]^2*F[2, 1, 5], F[1, 1, 9]^2*F[2, 1, 6], F[1, 1, 9]^2*F[2, 1, 7], 
 F[1, 1, 9]^2*F[2, 1, 8], F[1, 1, 9]^2*F[2, 1, 9], F[1, 1, 9]^2*F[2, 1, 10], 
 F[1, 1, 9]^2*F[2, 1, 11], F[1, 1, 9]^2*F[2, 1, 12], 
 F[1, 1, 9]^2*F[2, 1, 13], F[1, 1, 9]^2*F[2, 1, 14], 
 F[1, 1, 9]^2*F[2, 1, 15], F[1, 1, 9]^2*tci[1, 2], F[1, 1, 9]^2*tci[1, 2]^2, 
 F[1, 1, 9]^3, F[1, 1, 9]^3*F[1, 1, 10], F[1, 1, 9]^3*tci[1, 2], 
 F[1, 1, 9]^4, F[1, 1, 10], F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 10]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], F[1, 1, 10]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 10]*F[2, 1, 1], F[1, 1, 10]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 2], F[1, 1, 10]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 3], F[1, 1, 10]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 4], F[1, 1, 10]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 5], F[1, 1, 10]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 6], F[1, 1, 10]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 7]*tci[1, 2], F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 10]*F[2, 1, 8]*tci[1, 2], F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 10]*F[2, 1, 9]*tci[1, 2], F[1, 1, 10]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 11], F[1, 1, 10]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 12], F[1, 1, 10]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 13], F[1, 1, 10]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 14], F[1, 1, 10]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 15], F[1, 1, 10]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 10]*tci[1, 1]*tci[1, 2]^2, F[1, 1, 10]*tci[1, 1]*tcr[1, 1]^2, 
 F[1, 1, 10]*tci[1, 2], F[1, 1, 10]*tci[1, 2]*tci[2, 1], 
 F[1, 1, 10]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 10]*tci[1, 2]*
  tcr[1, 1]^2, F[1, 1, 10]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 10]*tci[1, 2]*tcr[2, 1], F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 10]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 10]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 10]*tci[1, 2]^3, F[1, 1, 10]*tci[2, 1]*tcr[1, 1], 
 F[1, 1, 10]*tci[3, 1], F[1, 1, 10]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 10]*tcr[1, 1]^3, F[1, 1, 10]*tcr[1, 2]^3, F[1, 1, 10]*tcr[3, 1], 
 F[1, 1, 10]*tcr[3, 2], F[1, 1, 10]*tcr[3, 3], F[1, 1, 10]^2, 
 F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 10]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 10]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 10]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 10]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 10]^2*F[2, 1, 1], 
 F[1, 1, 10]^2*F[2, 1, 2], F[1, 1, 10]^2*F[2, 1, 3], 
 F[1, 1, 10]^2*F[2, 1, 4], F[1, 1, 10]^2*F[2, 1, 5], 
 F[1, 1, 10]^2*F[2, 1, 6], F[1, 1, 10]^2*F[2, 1, 7], 
 F[1, 1, 10]^2*F[2, 1, 8], F[1, 1, 10]^2*F[2, 1, 9], 
 F[1, 1, 10]^2*F[2, 1, 11], F[1, 1, 10]^2*F[2, 1, 12], 
 F[1, 1, 10]^2*F[2, 1, 13], F[1, 1, 10]^2*F[2, 1, 14], 
 F[1, 1, 10]^2*F[2, 1, 15], F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 10]^2*tci[1, 2]^2, F[1, 1, 10]^3, F[1, 1, 10]^3*tci[1, 2], 
 F[1, 1, 10]^4, F[1, 2, 2]*F[2, 1, 13]*tci[1, 2], F[1, 2, 2]*tci[1, 2], 
 F[1, 2, 2]*tci[1, 2]^2, F[1, 2, 2]*tci[1, 2]^3, F[1, 2, 2]^2*tci[1, 2]^2, 
 F[1, 2, 3]*F[2, 1, 6]*tci[1, 2], F[1, 2, 3]*tci[1, 2], 
 F[1, 2, 3]*tci[1, 2]^2, F[1, 2, 3]*tci[1, 2]^3, F[1, 2, 3]^2*tci[1, 2]^2, 
 F[1, 2, 6]*F[2, 1, 3]*tci[1, 2], F[1, 2, 6]*tci[1, 2], 
 F[1, 2, 6]*tci[1, 2]^2, F[1, 2, 6]*tci[1, 2]^3, F[1, 2, 6]^2*tci[1, 2]^2, 
 F[1, 2, 7]*F[2, 1, 5]*tci[1, 2], F[1, 2, 7]*tci[1, 2], 
 F[1, 2, 7]*tci[1, 2]^2, F[1, 2, 7]*tci[1, 2]^3, F[1, 2, 7]^2*tci[1, 2]^2, 
 F[1, 2, 8]*F[2, 1, 10]*tci[1, 2], F[1, 2, 8]*tci[1, 2], 
 F[1, 2, 8]*tci[1, 2]^2, F[1, 2, 8]*tci[1, 2]^3, F[1, 2, 8]^2*tci[1, 2]^2, 
 F[1, 2, 9]*F[2, 1, 12]*tci[1, 2], F[1, 2, 9]*tci[1, 2], 
 F[1, 2, 9]*tci[1, 2]^2, F[1, 2, 9]*tci[1, 2]^3, F[1, 2, 9]^2*tci[1, 2]^2, 
 F[1, 3, 1]*F[1, 3, 3]*tci[1, 2]^2, F[1, 3, 1]*F[1, 3, 4]*tci[1, 2]^2, 
 F[1, 3, 1]*F[1, 3, 5]*tci[1, 2]^2, F[1, 3, 1]*F[2, 2, 1]*tci[1, 2], 
 F[1, 3, 1]*F[2, 2, 2]*tci[1, 2], F[1, 3, 1]*F[2, 2, 3]*tci[1, 2], 
 F[1, 3, 1]*F[2, 2, 4]*tci[1, 2], F[1, 3, 1]*F[2, 2, 5]*tci[1, 2], 
 F[1, 3, 1]*F[2, 2, 6]*tci[1, 2], F[1, 3, 1]*F[2, 2, 7]*tci[1, 2], 
 F[1, 3, 1]*F[2, 2, 8]*tci[1, 2], F[1, 3, 1]*F[2, 2, 9]*tci[1, 2], 
 F[1, 3, 1]*tci[1, 1]*tci[1, 2]^2, F[1, 3, 1]*tci[1, 2], 
 F[1, 3, 1]^2*tci[1, 2]^2, F[1, 3, 3]*F[1, 3, 4]*tci[1, 2]^2, 
 F[1, 3, 3]*F[1, 3, 5]*tci[1, 2]^2, F[1, 3, 3]*F[2, 2, 1]*tci[1, 2], 
 F[1, 3, 3]*F[2, 2, 2]*tci[1, 2], F[1, 3, 3]*F[2, 2, 3]*tci[1, 2], 
 F[1, 3, 3]*F[2, 2, 4]*tci[1, 2], F[1, 3, 3]*F[2, 2, 5]*tci[1, 2], 
 F[1, 3, 3]*F[2, 2, 6]*tci[1, 2], F[1, 3, 3]*F[2, 2, 7]*tci[1, 2], 
 F[1, 3, 3]*F[2, 2, 8]*tci[1, 2], F[1, 3, 3]*F[2, 2, 9]*tci[1, 2], 
 F[1, 3, 3]*tci[1, 1]*tci[1, 2]^2, F[1, 3, 3]*tci[1, 2], 
 F[1, 3, 3]^2*tci[1, 2]^2, F[1, 3, 4]*F[1, 3, 5]*tci[1, 2]^2, 
 F[1, 3, 4]*F[2, 2, 1]*tci[1, 2], F[1, 3, 4]*F[2, 2, 2]*tci[1, 2], 
 F[1, 3, 4]*F[2, 2, 4]*tci[1, 2], F[1, 3, 4]*F[2, 2, 5]*tci[1, 2], 
 F[1, 3, 4]*F[2, 2, 6]*tci[1, 2], F[1, 3, 4]*F[2, 2, 7]*tci[1, 2], 
 F[1, 3, 4]*F[2, 2, 8]*tci[1, 2], F[1, 3, 4]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 3, 4]*tci[1, 2], F[1, 3, 4]^2*tci[1, 2]^2, 
 F[1, 3, 5]*F[2, 2, 1]*tci[1, 2], F[1, 3, 5]*F[2, 2, 2]*tci[1, 2], 
 F[1, 3, 5]*F[2, 2, 3]*tci[1, 2], F[1, 3, 5]*F[2, 2, 4]*tci[1, 2], 
 F[1, 3, 5]*F[2, 2, 5]*tci[1, 2], F[1, 3, 5]*F[2, 2, 6]*tci[1, 2], 
 F[1, 3, 5]*F[2, 2, 7]*tci[1, 2], F[1, 3, 5]*F[2, 2, 8]*tci[1, 2], 
 F[1, 3, 5]*F[2, 2, 9]*tci[1, 2], F[1, 3, 5]*tci[1, 1]*tci[1, 2]^2, 
 F[1, 3, 5]*tci[1, 2], F[1, 3, 5]^2*tci[1, 2]^2, F[2, 1, 1], 
 F[2, 1, 1]*tci[1, 2], F[2, 1, 1]*tci[1, 2]^2, F[2, 1, 1]^2, F[2, 1, 2], 
 F[2, 1, 2]*tci[1, 2], F[2, 1, 2]*tci[1, 2]^2, F[2, 1, 2]^2, F[2, 1, 3], 
 F[2, 1, 3]*tci[1, 2], F[2, 1, 3]*tci[1, 2]^2, F[2, 1, 3]^2, F[2, 1, 4], 
 F[2, 1, 4]*tci[1, 2], F[2, 1, 4]*tci[1, 2]^2, F[2, 1, 4]^2, F[2, 1, 5], 
 F[2, 1, 5]*tci[1, 2], F[2, 1, 5]*tci[1, 2]^2, F[2, 1, 5]^2, F[2, 1, 6], 
 F[2, 1, 6]*tci[1, 2], F[2, 1, 6]*tci[1, 2]^2, F[2, 1, 6]^2, F[2, 1, 7], 
 F[2, 1, 7]*tci[1, 2], F[2, 1, 7]*tci[1, 2]^2, F[2, 1, 7]^2, F[2, 1, 8], 
 F[2, 1, 8]*tci[1, 2], F[2, 1, 8]*tci[1, 2]^2, F[2, 1, 8]^2, F[2, 1, 9], 
 F[2, 1, 9]*tci[1, 2], F[2, 1, 9]*tci[1, 2]^2, F[2, 1, 9]^2, F[2, 1, 10], 
 F[2, 1, 10]*tci[1, 2], F[2, 1, 10]*tci[1, 2]^2, F[2, 1, 10]^2, F[2, 1, 11], 
 F[2, 1, 11]*tci[1, 2], F[2, 1, 11]*tci[1, 2]^2, F[2, 1, 11]^2, F[2, 1, 12], 
 F[2, 1, 12]*tci[1, 2], F[2, 1, 12]*tci[1, 2]^2, F[2, 1, 12]^2, F[2, 1, 13], 
 F[2, 1, 13]*tci[1, 2], F[2, 1, 13]*tci[1, 2]^2, F[2, 1, 13]^2, F[2, 1, 14], 
 F[2, 1, 14]*tci[1, 2], F[2, 1, 14]*tci[1, 2]^2, F[2, 1, 14]^2, F[2, 1, 15], 
 F[2, 1, 15]*tci[1, 2], F[2, 1, 15]*tci[1, 2]^2, F[2, 1, 15]^2, F[2, 2, 1], 
 F[2, 2, 1]*F[2, 2, 2], F[2, 2, 1]*F[2, 2, 3], F[2, 2, 1]*F[2, 2, 4], 
 F[2, 2, 1]*F[2, 2, 5], F[2, 2, 1]*F[2, 2, 6], F[2, 2, 1]*F[2, 2, 7], 
 F[2, 2, 1]*F[2, 2, 8], F[2, 2, 1]*F[2, 2, 9], 
 F[2, 2, 1]*tci[1, 1]*tci[1, 2], F[2, 2, 1]^2, F[2, 2, 2], 
 F[2, 2, 2]*F[2, 2, 3], F[2, 2, 2]*F[2, 2, 4], F[2, 2, 2]*F[2, 2, 5], 
 F[2, 2, 2]*F[2, 2, 6], F[2, 2, 2]*F[2, 2, 7], F[2, 2, 2]*F[2, 2, 8], 
 F[2, 2, 2]*F[2, 2, 9], F[2, 2, 2]*tci[1, 1]*tci[1, 2], F[2, 2, 2]^2, 
 F[2, 2, 3], F[2, 2, 3]*F[2, 2, 4], F[2, 2, 3]*F[2, 2, 5], 
 F[2, 2, 3]*F[2, 2, 6], F[2, 2, 3]*F[2, 2, 7], F[2, 2, 3]*F[2, 2, 8], 
 F[2, 2, 3]*F[2, 2, 9], F[2, 2, 3]*tci[1, 1]*tci[1, 2], F[2, 2, 3]^2, 
 F[2, 2, 4], F[2, 2, 4]*F[2, 2, 5], F[2, 2, 4]*F[2, 2, 6], 
 F[2, 2, 4]*F[2, 2, 7], F[2, 2, 4]*F[2, 2, 8], F[2, 2, 4]*F[2, 2, 9], 
 F[2, 2, 4]*tci[1, 1]*tci[1, 2], F[2, 2, 4]^2, F[2, 2, 5], 
 F[2, 2, 5]*F[2, 2, 6], F[2, 2, 5]*F[2, 2, 7], F[2, 2, 5]*F[2, 2, 8], 
 F[2, 2, 5]*F[2, 2, 9], F[2, 2, 5]*tci[1, 1]*tci[1, 2], F[2, 2, 5]^2, 
 F[2, 2, 6], F[2, 2, 6]*F[2, 2, 7], F[2, 2, 6]*F[2, 2, 8], 
 F[2, 2, 6]*F[2, 2, 9], F[2, 2, 6]*tci[1, 1]*tci[1, 2], F[2, 2, 6]^2, 
 F[2, 2, 7], F[2, 2, 7]*F[2, 2, 8], F[2, 2, 7]*F[2, 2, 9], 
 F[2, 2, 7]*tci[1, 1]*tci[1, 2], F[2, 2, 7]^2, F[2, 2, 8], 
 F[2, 2, 8]*F[2, 2, 9], F[2, 2, 8]*tci[1, 1]*tci[1, 2], F[2, 2, 8]^2, 
 F[2, 2, 9], F[2, 2, 9]*tci[1, 1]*tci[1, 2], F[2, 2, 9]^2, 
 tci[1, 1]*tci[1, 2], tci[1, 1]*tci[1, 2]*tci[2, 1], 
 tci[1, 1]*tci[1, 2]*tcr[1, 1]^2, tci[1, 1]*tci[1, 2]*tcr[1, 2]^2, 
 tci[1, 1]*tci[1, 2]^2, tci[1, 1]*tci[1, 2]^2*tcr[1, 1], 
 tci[1, 1]*tci[1, 2]^2*tcr[1, 2], tci[1, 1]*tci[1, 2]^3, 
 tci[1, 1]*tcr[1, 1]^2, tci[1, 1]*tcr[1, 1]^2*tcr[1, 2], 
 tci[1, 1]*tcr[1, 1]^3, tci[1, 1]*tcr[3, 3], tci[1, 2], tci[1, 2]*tci[2, 1], 
 tci[1, 2]*tci[2, 1]*tcr[1, 1], tci[1, 2]*tci[2, 1]*tcr[1, 2], 
 tci[1, 2]*tci[3, 1], tci[1, 2]*tci[3, 2], tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 tci[1, 2]*tcr[1, 1]*tcr[1, 2]^2, tci[1, 2]*tcr[1, 1]*tcr[2, 1], 
 tci[1, 2]*tcr[1, 1]^2, tci[1, 2]*tcr[1, 1]^2*tcr[1, 2], 
 tci[1, 2]*tcr[1, 1]^3, tci[1, 2]*tcr[1, 2]*tcr[2, 1], tci[1, 2]*tcr[1, 2]^2, 
 tci[1, 2]*tcr[1, 2]^3, tci[1, 2]*tcr[2, 1], tci[1, 2]*tcr[3, 1], 
 tci[1, 2]*tcr[3, 2], tci[1, 2]*tcr[3, 3], tci[1, 2]^2, 
 tci[1, 2]^2*tci[2, 1], tci[1, 2]^2*tcr[1, 1], 
 tci[1, 2]^2*tcr[1, 1]*tcr[1, 2], tci[1, 2]^2*tcr[1, 1]^2, 
 tci[1, 2]^2*tcr[1, 2], tci[1, 2]^2*tcr[1, 2]^2, tci[1, 2]^2*tcr[2, 1], 
 tci[1, 2]^3, tci[1, 2]^3*tcr[1, 1], tci[1, 2]^3*tcr[1, 2], tci[1, 2]^4, 
 tci[2, 1]*tcr[1, 1], tci[2, 1]*tcr[1, 1]^2, tci[2, 1]*tcr[1, 2]^2, 
 tci[2, 1]^2, tci[3, 1], tci[3, 1]*tcr[1, 1], tci[3, 2]*tcr[1, 1], tci[4, 1], 
 tci[4, 2], tci[4, 3], tcr[1, 1]*tcr[1, 2]^3, tcr[1, 1]*tcr[2, 1], 
 tcr[1, 1]*tcr[3, 1], tcr[1, 1]*tcr[3, 2], tcr[1, 1]*tcr[3, 3], 
 tcr[1, 1]^2*tcr[1, 2]^2, tcr[1, 1]^2*tcr[2, 1], tcr[1, 1]^3, 
 tcr[1, 1]^3*tcr[1, 2], tcr[1, 1]^4, tcr[1, 2]^3, tcr[1, 2]^4, tcr[2, 1]^2, 
 tcr[3, 1], tcr[3, 2], tcr[3, 3], tcr[4, 1], tcr[4, 2], tcr[4, 3], tcr[4, 4], 
 tcr[4, 5]}


==> anc/amplitudes/R21_pmmpp/Benchmark.m <==
{(46.61094532126373+74.97844120163155I), (198.81306200634077+144.63274657522743I), (43991.586215822834+48816.1554243205I), (-99.38802531883843+221.70053499969387I), (26704.187702303+21750.83925684838I), (88416.02018560698+77718.57757900447I), (-17165.21466684981-11668.228061693115I), (-2427.1439548353706-1225.7263208191112I), (-1577.0757283720382-950.3076613288058I), (38636.29259269754+35953.95467530786I), (-354.7095332761802-2.30010509299923I), (1690.2608123037678+847.8313672496594I), (-197748.08669643034-184239.52693548115I), (5.759958740849584+9.680786862424128I), (-1471.3904094933148-900.7652669379709I), (58.07886216502875-46.29310449994084I), (11074.988727835256+7014.610382192164I), (3.753619394327388-9.236376125722856I), (8046.397124568487+5388.329138306915I), (28.80595030931397+62.12144941732743I), (324.9019503569197+184.6006087965202I), (700.1766459900387+193.7528540720738I), (84.97275546982647-61.16691397877207I), (902.1854775372134+522.3128780312696I), (-10307.528583726305-6298.361593200538I), (-69.055067104708-20.542887528847885I), (-975.5413381304135-735.0557392486403I), (-7602.483394879932-5518.406667312588I), (437.2852709152645+329.3289480329068I), (-8266.269149643078-5297.953409133113I), (-49.540787886263935+145.83769928201087I), (-252.32684462479523-54.19635400079896I), (826.2577819754008+434.548874885045I), (-2247.809194636793-1257.5424613520343I), (-846.3105160819297+823.5806393505918I), (994.5725562956611+632.0282159318539I), (11052.334411495029+6961.222661700885I), (-9.148624493741508+36.554486572747265I), (9628.432160052233+9037.645594055071I), (-80.07598589298026+6.570619641024185I), (-6073.0473851813795-6859.001200465985I), (-15923.248784607411-14107.962062786924I), (-3992.7767843963816-2895.1039530652174I), (-992.9921423135652-456.7048515632264I), (246.42004687858764+170.6839548682193I), (-4908.668132550753-4892.148654266502I), (-23.69234039286797+3.293629941983636I), (-825.3401300387726-495.1979026370338I), (17276.53214228731+16821.46632346434I), (-101.13735312231877-10.82856008927672I), (-2631.2717791529467-1983.2134741611442I), (-4790.3955647897765-3332.490161699381I), (1211.0667512859727+918.4011797350155I), (-2148.5581647275785-1256.7334097475589I), (557.8487786298851+851.5512042430092I), (-816.4912816027856-300.62893592556287I), (2292.775660103191+1280.0885424976698I), (-6402.784938418863-3278.652981806621I), (-8405.576893762802-714.8279462722522I), (2932.5321277908984+1498.835971936585I), (9971.54813101342+5600.1986859803055I), (26.962478594178293+45.24238945729819I), (21083.181879890664+21114.564010581613I), (-127.03096178617443+0.3098898385729747I), (3653.5318355167924+2877.3512127550352I), (35755.62042589379+33851.102938605385I), (-5308.36348624448-3816.641516688679I), (-744.2650837967545-261.8930535798532I), (-375.6608576866195-215.35143701917113I), (9193.29906154997+8199.617717122626I), (-161.65996006611707-79.04404438702886I), (-1105.306662795398-675.1611598795654I), (-69685.63320285123-66042.63587906466I), (-1.2650746562455026+52.07921005611037I), (-1430.2795266371293-1096.8550869386897I), (-617.5127646094458-155.52919445999584I), (676.3006593710302+491.7007980309424I), (-62.5196955201135+75.10288695870389I), (-444.8522306778299-21.119091294273268I), (-413.93098030935147-140.24820203208992I), (1253.578196550091+678.4196273558711I), (-3544.543770047547-1797.5574065427513I), (-8199.234887260533-2467.8216074500765I), (1595.4601661516947+843.2008373585791I), (4361.04233283376+2327.608808491795I), (-204.96400659594948+13.786162518295782I), (-7600.42161295275-5760.266417164629I), (-20264.03297651394-12983.191455553802I), (3299.290936353611+2754.2192669010633I), (-263.3958830824327+197.39537456911427I), (-1947.0508477475387-82.44585693164757I), (-2478.449662903613-923.1085458057081I), (6685.629060476701+3651.730541386738I), (-18864.433852725575-9120.244916031455I), (-24755.22267710416-983.2793570784571I), (9027.78318407411+4003.3723477026906I), (23428.96041240715+11928.896691725913I), (-75.39187595177302-43.2319729956742I), (49200.20827198819+51771.02893957357I), (106.98673629485275+299.79891678945955I), (5719.018345099061+7847.748182350958I), (-2495.0363718972144-2033.1001418437124I), (5.272416679974491+50.729204250773364I), (2217.5297832704573+1531.9291966622438I), (-2061.408692363928-1429.10214608728I), (-34777.215569218555-30311.980636425204I), (-167.2321797681405-342.26005944199585I), (-66.6435389590675-75.0335572118877I), (-17646.97467597148-27273.696343655614I), (20.019893726451166+11.56467697734784I), (-427.2716189873236-201.503499812586I), (-17.299741304680076-36.33519199489331I), (-38.98827060320751-9.31203360415649I), (50.759736888372565+75.95827043517369I), (-0.9877628212570944-7.678439091668867I), (312.8775509508669+122.83772808783377I), (101.36096192120695+16.516905797425416I), (-618.3708152502265-239.94473979691656I), (-636.2811866202217-237.49358426671986I), (-45.84950441547707-14.91082735062891I), (1033.870967952385+374.8020027784853I), (184.3708338028082+115.8017952300955I), (-917.164702115575-724.7425897683281I), (5976.40895261022+3499.4145190167824I), (405.7052253526522+340.33269313539574I), (8237.654189673576+5425.576910182514I), (-5641.122556401172-3701.245804924219I), (-298.64284454691295-94.26638371852563I), (869.4480078129981+437.39689158857186I), (-2377.165492485111-1174.7098189353676I), (-5460.673937218632-1694.1281414416467I), (1053.2383938533571+508.8949730434151I), (-5349.029220425538-3866.4571946142146I), (-29.453560310607415-8.169051370645121I), (13674.433815814855+13189.366596830701I), (-2.068174218037771+98.21559165339941I), (1743.04382229862+1917.5973539076724I), (8220.984016758937+7713.578618661015I), (-1298.713497353758-918.3282370886906I), (473.05461374920554+439.83126903231437I), (-269.1076237647649-93.91675573934532I), (-8685.123354059104-9850.832861763834I), (-102.2923079610545-329.6929468444742I), (-316.957755778342-208.11412744299957I), (-14953.33830081331-12969.709707635551I), (177.55648969804784+87.68731806119752I), (272.75262116637816+172.75462636513677I), (3363.4405453199643+1918.1633846271923I), (-140.85392893675848-92.17172631046823I), (2027.4485095876314+1334.531902076634I), (-6782.486320325376-4436.566308146901I), (88.1416489620591+69.68725923609574I), (-196.35147686308068-149.40345565538132I), (551.5754888131812+317.1614896869828I), (264.70409415986245-216.56925619714266I), (-266.3471501387962-151.45372549248054I), (-2710.922690630432-1732.276291818286I), (-21.54341521539636-5.97779825080081I), (21505.686477438045+20563.29112612859I), (-78.16667280486485+4.607931309774967I), (-317.36624760632196-276.06867834624984I), (5461.960928568943+6899.351847524816I), (23.1446413385045+87.2652053182639I), (384.11982096193907+457.7919506998373I), (468.9974553303896+347.4104165173046I), (-648.0643434830582-2833.8675062927364I), (-97.92585974199933-455.54640047037157I), (-227.84117389216917-182.55912639230698I), (-26002.216814917607-24352.70678901442I), (50.56570796806867-4.799547889509526I), (12.454220211515876-9.010924348017127I), (-27.259641008776352-28.20574939103699I), (-17.605141424858743-16.22199032712085I), (-7.1668687669164415+8.282994270135838I), (-30.26310939427264-8.876134169743946I), (53.30395977800733+51.26798696089659I), (9.988440934263974-13.316335862572341I), (-10.160536533207129+10.870458331440226I), (-46.391148948959525-85.0339822863243I), (-15.58556776812072+2.793062702512023I), (22.47832651346648+6.079462073561903I), (383.9593357016838+272.3956980274438I), (69.23309162563785-76.27772178049622I), (17466.723689263647+10460.641370078114I), (7.910223812067306-18.64959298121901I), (117.44025933109516+223.0463176109639I), (-17339.02507292865-10485.095339556408I), (-52.78888742893065+34.33929723531166I), (39.449779342722856-19.881576394763766I), (-27.899894414850703-42.00475579146028I), (107.49622191570538-65.43834828890705I), (-90.52692466225643+95.25290652393194I), (-166.68368035394957-86.11424705778836I), (-168.76640322289057-87.09130626525864I), (-735.7593767663011-532.682206776344I), (-6258.674847447352-4127.989488249233I), (318.1029890395638+251.54855178022785I), (-10037.559325959846-6334.7708923209I), (7624.400903682138+5029.391448370311I), (-195.4231351376287-48.228202895117846I), (587.1602601699179+320.45359096196995I), (-1677.8723614869064-936.4758054813225I), (3144.402086326007+2951.162968879097I), (781.4251664166393+449.6298307702269I), (12133.088075173488+7552.38035279834I), (-0.28087158671448265+28.69472010325228I), (26642.45114426391+26107.769174111887I), (-73.03004450850158+88.942673351649I), (-2659.737119135743-3508.462077233638I), (30362.43148992708+29286.056130121695I), (-3979.6384851309303-2849.519743108531I), (-340.23823849966755+58.54640215434241I), (-46.09406799480462+23.184858313493937I), (-3593.7521865659687-5516.457687869471I), (-163.56353898434412-346.66851121920536I), (-825.765561053535-508.0816183536798I), (-50751.39332848926-46368.90553913047I), (1.0669739069107322-2.3112161560622297I), (979.1349386040562+572.8496970774572I), (-40.97345239157537+31.709437194934267I), (-7752.511817060537-4937.099051495045I), (-2.586028288173658-1.2993722157446066I), (-5723.389710685669-3866.393537442066I), (-20.40368531982748-33.05483438469246I), (-203.77218820531542-118.25136565631482I), (-460.08974376053135-127.09142213622961I), (-59.96383003930304+47.86140023413226I), (-602.7448877259313-329.75341421888595I), (7236.052650505186+4492.640148769561I), (17.137139959126777+11.928573601898558I), (-1.4326812150064105+0.24543553976755694I), (2051.719930262776+1318.82314212312I), (3256.686993397088+1944.022270547638I), (882.4160474904776+538.4677832592589I), (20.461785296271476+21.335941535987985I), (-4.162970520703921-3.6163926176349612I), (881.346639575726+541.8444794769558I), (-3.735207354803387-4.967071104713743I), (-3255.2543121820813-1944.267706087404I), (-19.114067852933463-0.5681467319547546I), (-1803.9325803949982-2631.5254958545183I), (-12.838312948722976-28.892838298135942I), (-3909.7902120194667-3833.524687211307I), (-28075.904868786645-25214.37537238401I), (-15.904403811360476+0.33093642329984085I), (21.929370499702507+13.331717679701256I), (352.82582289095956+200.01953472191042I), (-5992.193801775654-5388.3686916119705I), (43.61279270893392+48.12445333771164I), (-392.15512465081326-235.91565988187017I), (39781.82146297676+37067.7942470618I), (-123.03747442293736-31.202926838707626I), (13.038622743990741+20.804562410319367I), (52.41829826045697+13.656699872518553I), (-11.869330529781784-3.662240948403354I), (15.472208109645516-23.308610296453892I), (24.47045560338428-37.43908836160663I), (-96.45796155521643-109.03612772904297I), (22.818493051143395+23.602779777758975I), (-7.665949100144847-29.940512006658324I), (88.27867361360204+138.81440143672845I), (16.346943345600206+42.087905754722826I), (-8.97555122370971+36.10680084119621I), (12.301933029441233+14.425380451961077I), (-5.66987846338077-0.3820933520382259I), (5.586236842316655-5.952512940755502I), (-1.0948591111951034-0.3159826977960195I), (0.3939476507019197+0.5238707805752776I), (-2.423210675380791+1.5617492599136171I), (4.638284160385027-9.79903702928524I), (-2.0681670557407603+4.706746378637906I), (6.316227409835+1.5046742543724667I), (-1.4013571665219218+5.330401411554584I), (-4.277223591019253+2.8221839348211315I), (0.054562514038954735-1.3304689851135025I), (0.1872188274473956-10.943175915061815I), (948.5978741469162+706.2477372933649I), (301.14320896819225+125.67215949158056I), (-436.3203095541423-333.8836794551958I), (31.636347485360584-33.5481598871425I), (278.6084291271851+25.5810673374799I), (297.2124867970855+116.87046792305271I), (-839.0902451730578-472.18856532718667I), (2360.1776804237493+1172.4552213056932I), (5367.13781767865+1631.560139770269I), (-1087.7877087576023-509.7652786124497I), (-2904.0915925018835-1511.27111925672I), (-13.203935472216234-16.864873991794138I), (11.270057445019043-10.521650524310925I), (-7.277316523819529+3.4941042417906543I), (-10.662368675701105+10.930891186273996I), (0.7748479568726192+0.3238924542581657I), (7.519052162742172-0.1091948985416562I), (3.649009176822563-6.702820214827972I), (-12.550598065755294+6.07888199714839I), (-0.2534633008967956-2.247678756160409I), (0.19601389680693027-0.1600353101483266I), (7.334765927909395-1.0863901754819194I), (-1.1290734252937629+1.514545639939171I), (7.171075817177772+7.006248816569107I), (2.689899670592367+1.4599265349452515I), (0.44730784430449777-0.30446970524712136I), (-0.1870494010978868-0.352096750928774I), (2.242591826287869+1.764396240192374I), (-4.034849505888549-2.1898898024178792I), (-2.5878267560167947-3.464438712409483I), (-1.4470227498717558+1.2745489099916045I), (1.3449498352961835+0.7299632674726257I), (1.5319992363940702+1.0820600184014006I), (-3.2984193459105935-4.146774934200456I), (7.171075817177772+7.006248816569107I), (2.689899670592367+1.4599265349452515I), (0.6908796177477458-0.9829405388645455I), (-0.7561431321240084+0.29160837112705873I), (1.9990200528446205+2.4428670738097975I), (-1.3449498352961835-0.7299632674726257I), (-0.7105925898937986-0.6823362217909734I), (-0.6343572454023849-0.04762704568165338I), (-1.3449498352961835-0.7299632674726257I), (-0.5888067031721744-1.0215716385996851I), (-3.2984193459105935-4.146774934200456I), (-7.270357863794329-5.936078728845811I), (-0.9344513911909944+1.6614113724819686I), (-3.374875327084344-1.2542970351652767I), (5.062312990626518+1.8814455527479153I), (-2.440423935893349-2.915708407647244I), (-0.1783082590669856+1.3698030013549094I), (-1.5091294044751857-1.9969515189375475I), (-1.687437663542172-0.6271485175826383I), (1.3252368631501308-0.9353134931828904I), (3.7370761274763877+2.8167590459308056I), (7.270357863794329+5.936078728845811I), (0.6908796177477458-0.9829405388645455I), (3.374875327084344+1.2542970351652767I), (-1.687437663542172-0.6271485175826383I), (2.683995709336599+2.2372375740298227I), (-0.6343572454023849-0.04762704568165338I), (-1.053080418139787-0.5795214719009852I), (-1.687437663542172-0.6271485175826383I), (-0.7561431321240084+0.29160837112705873I), (-0.9312945314181632-0.9187568887096973I), (174.53019500561828-102.11368318255055I), (312.7893727844039+145.8771375507472I), (47.56254445205322+33.29215501804075I), (-18.85959553570188-66.04241588782904I), (5237.199323472881+2929.0844535413994I), (487.2118963110572+207.05753612931514I), (-12326.791197889132-8288.039658983267I), (3473.5525827155234+2845.5330068282074I), (6662.625379899898+4070.8540555688005I), (-137.58554697301935+236.51980589559676I), (-14136.055045509202-9501.523626624448I), (-12193.754480621483-7079.773230773116I), (306.8607144705225+425.94378375319036I), (860.3984598832428+388.4969266288835I), (84.80543323549946+94.49478930518761I), (-686.2750874582246-603.8206976624144I), (752.6658575702153-839.4012061171749I), (-805.4910286309732-688.4819671213086I), (-20731.857705269817-14393.008967734871I), (-9741.773050633605-4862.076206824416I), (1437.0517722078926+573.8847645969813I), (-111.50858330233748+430.3221449770189I), (-20932.356105349332-14390.87797216277I), (-2363.841002203126+480.84021255372437I), (165.67361606855548+214.74753313210664I), (652.1779620865531+380.4962359001105I), (142.61578523140736+158.71326161611785I), (-1469.6572482974618-1047.0692562132053I), (-2432.2933132578-2178.863025410029I), (35.3286610561125+142.23486605687472I), (-6026.25493180024-5420.530346168154I), (-15201.763010160337-10141.742177563023I), (953.5069214084277+123.22812361856384I), (-316.11025642175343+235.7461095201799I), (-7063.085321096115-4132.64847771168I), (2296.26567806028+2722.207922104561I), (818.4628717237415+1322.072022094947I), (2683.4101819896764+1092.182251202094I), (186.6395875249354+151.0268256824975I), (-753.2211584944341-685.181505880956I), (-14710.223359798796-14441.363690700735I), (-137.13711316395222-82.66983199888412I), (-80869.12867084598-54022.778719268426I), (-1246.1464029284841+2968.4329899376467I), (-2102.9465173250255-1834.2983522457837I), (101.59528320847562+1315.5457603904588I), (-48259.713434396974-33034.73889408747I), (14882.980853628582+15868.66129762539I), (8.857671210896683+9.01377551629048I), (60.19733725408259+82.50518921662305I), (-53.12071178351037-68.75174158732528I), (717.3053547830457+459.5036761623024I), (62.73092763774389+99.40031809804232I), (3.7828924902601075+2.41028083971265I), (158.86110866059997+226.85081446788405I), (393.03278080847235+216.64349168381452I), (-622.20449157215-341.51699201905336I), (-107.76256428300584-135.55930229353794I), (-449.8054679635563-277.2527518312618I), (-218.02912810272215-299.8921914579142I), (107.20176041807238+160.4510366765507I), (794.0108505304651+406.11066452592723I), (36.65878598077188-17.33503336164102I), (-358.2601395940412-250.91667249256471I), (-1558.5695064499134-1487.9867072312566I), (4335.663237441422+3735.2102305269977I), (-5825.543552519207-4088.4182022799737I), (-6795.642267777473-3562.369846580246I), (-7932.5828108965925-4972.735067755003I), (-43.24261275237672+230.79558489082007I), (-5196.561684038566-3628.7411415694896I), (9055.40160641008+6305.527782952899I), (28.95280347351585+16.55382888241656I), (233.0091110013401+123.90763345619338I), (0.437311969899417-7.212089295850449I), (-7.969870687825072+33.57291191511329I), (-1284.2290666851263-712.3613751845903I), (5277.40605752399+3768.294805074153I), (1746.8927688260037+1547.950871319088I), (2950.523490794467+1697.1714868661481I), (-737.8867008309493-638.1519652163976I), (-1.2473294451462826-21.049450146066963I), (3515.851504233796+2380.686055209319I), (1797.0765272025599+1193.03279502968I), (13.425571036366364+4.390113841688134I), (633.4956140193568+396.56719914742837I), (-4.691703323401521-29.20189771197118I), (6.35112838612798+2.187750474146937I), (4.330927426383787+11.10391445873717I), (-87.8156177505141-26.390612623836773I), (-96.51627092347624-121.00932404470946I), (-129.8798189980075-163.13915592171665I), (-709.5438642771728-195.69371759596245I), (-84.15642193213478+77.52386468768026I), (2.172182890043296+22.3594680833216I), (65.36619444530396-214.16514648434975I), (212.46284069243015+77.3858079778916I), (86.05367942851107-19.189511652111243I), (-63.026672810215146-107.22742109672662I), (-82.89938566277397-87.2981549479463I), (20.885976558980612-16.77886636474259I), (3891.8328942129187+2825.7980311821498I), (48.98465684392024-30.43404025223871I), (-3976.097645282311-3033.0709946060833I), (-159.78361050193078-144.56176539959756I), (108.30141014217236+167.98270057680782I), (-74.14342892981077+54.723765447405064I), (135.74334017721299+267.8282983643978I), (113.97739048508924+127.98992322593215I), (-96.27482382952637-97.21452712723344I), (39.037011517596206+64.82778615686216I), (9.548497318194693-23.14873840815619I), (3905.4265459518783+2181.241668418775I), (-3750.777712983953-3164.1353012607037I), (-10060.748618232572-6678.10593134902I), (33.460478402510795+130.57858054662697I), (6259.050212324779+3749.945475310602I), (-96.21916725377069+102.21442436724152I), (-10576.548969776177-7148.837297273177I), (-10077.750431765327-5810.823878193989I), (-20.012577800420715-2.859259730967822I), (-1.5018124768439662+2.624224206786955I), (1.3013380721497692+5.993205133705325I), (-763.3890934204913-366.2397332895214I), (-760.1429857538789-352.4663804956609I), (-1284.5204569655868-824.9053875396669I), (-3291.7371732723136-1344.4051060808238I), (-2.319246564484393-16.041145950297967I), (3293.238985749157+1341.7808818740368I), (12.878985623436835+1.3140548833011323I), (-1218.1469647007543-755.2700152684663I), (1.660597391470695+22.18003577048686I), (4.911905665241957+16.90091092727873I), (-14.148405176566985-21.4907963674993I), (14.708656508190378+32.721529627364276I), (174.77631075338726+190.83020093300516I), (230.25365487563408+278.5576301137625I), (1407.403437887414+393.4943424458422I), (146.8122132629389-196.73763028353272I), (1.0563829609263822-4.651971674219163I), (-180.01997367533397+366.3655582628448I), (-15.67218158318395-12.599544062315019I), (0.22653126877967344+0.5249317340316609I), (-7.99994979679909+9.464890696265643I), (0.5576635149531567-1.3962161298095066I), (-1.243630610827771-1.4493301403082617I), (3.002245297269783-1.6338390031254795I), (-7.033233423543129+9.906840770112284I), (5.372608983534912-8.2828227050819I), (-0.409052858302802-1.8381662036561495I), (11.713353674339556-8.011959263058374I), (-4.186536049404287+2.7156702446300844I), (0.8684886853977445+4.158780739742257I), (-93.67390897673187-144.78668380046253I), (45.190830830956955+65.8445503982497I), (-30.088695985517447-38.81995999731443I), (334.88734776233076+269.88763094123516I), (1586.7580437043662+1522.3601626894158I), (-7.561609051561289-49.21276029403285I), (4139.088936615321+3323.962026381119I), (4735.326716772971+2737.9856724405176I), (-409.1188909338805-48.825538156717364I), (67.28804937212539-195.7654050687332I), (5164.207219221807+3620.795031699244I), (-1557.7173313637736-1809.2668058721836I), (12.681552961735603+9.932631301323823I), (18.828801156423197-15.085265205752393I), (-17.716641313806853+8.915033705403085I), (-11.21006568844115+13.915403893026813I), (0.22736202986291118+0.6653937163797818I), (5.093248096171765-3.2683714248531284I), (-1.339521872479254+5.504837783969526I), (5.221444699446204-4.2554795954013676I), (-8.97517092313872+2.019013236284965I), (11.638157754895804-8.530035051529017I), (-1.767613938933908+0.11946894247172735I), (1.1290734252937629-1.514545639939171I), (1.288926110226231+2.176246430452657I), (-1.7974391872342674-5.144535405411663I), (-1.310053698748393-0.014196428663315216I), (-0.7091523264925048-2.105214875463348I), (4.006212479599796+7.730999536780811I), (2.696158780851403+7.716803108117494I), (-0.8987195936171337-2.5722677027058314I), (-2.211484544824515-4.119028416552544I), (0.4140453575902461-1.0255069888591188I), (-0.1895672671246298-0.4670528272424832I), (-1.9136663234632691+0.5442577329533207I), (-0.37471122781214916-1.5223098809798081I), (-1.7974391872342674-5.144535405411663I), (-0.6036126247148762+0.5584541616166356I), (1.5997974571464335+2.5465327341355524I), (1.5023322183320102+2.0138135410891955I), (0.8987195936171337+2.5722677027058314I), (0.8987195936171337+2.5722677027058314I), (-2.4064150224533627-5.184466802645257I), (0.6089758352190934+0.039931397233594235I), (-0.7010778635292996+0.025734968570279182I), (-1.9136663234632691+0.5442577329533207I), (0.4195186405401325+1.4137457798212802I), (2.6013455000822074+6.249905188737973I), (-1.2533741062728518-2.243345416843929I), (0.7554781900112277-4.3800811132754705I), (-0.2518260633370762+1.4600270377584894I), (1.0015480429357748+3.703372454602418I), (-3.9087472407853747-7.198280343734452I), (-0.5036521266741524+2.920054075516979I), (-3.10499762675636-3.329851113220991I), (4.6642254307966+2.8181992304589842I), (-0.03264860837289324-0.7644828987780394I), (-2.4064150224533627-5.184466802645257I), (-1.7541582816690866-0.5537865033307068I), (-0.2518260633370762+1.4600270377584894I), (-0.2518260633370762+1.4600270377584894I), (1.5023322183320102+2.0138135410891955I), (1.5997974571464335+2.5465327341355524I), (0.5036521266741524-2.920054075516979I), (2.9100671491275154+2.264412727128279I), (-1.851623520483509-1.0865056963770625I), (60.979798570471246+224.8599007900466I), (-476.955703332072-311.465713458947I), (-95.00499700758611-92.88919702086748I), (13431.898444352419+8993.130392159172I), (7666.071451577234+4790.452089172264I), (-26.441503006989908+18.252139324102508I), (-3396.4001918111535-1416.4363379749723I), (-11620.787839032955-7990.424450328199I), (-45.94290818329662-51.22800195892752I), (2063.0601101199036+1413.9540393310742I), (9802.140533080184+5821.019755604368I), (-20575.071284414276-13420.888765913556I), (57.548403364174085+140.03216759382573I), (-1261.4905979816974-830.1993094531906I), (-153.5955847425012-36.69791528709047I), (2438.735330305411+1648.926102296089I), (5736.473847735378+3564.358449502295I), (41.13482780752469-42.328101639539554I), (-8372.116185852836-4932.863480232296I), (-8643.075278152493-5965.485129872987I), (-35.28906218020324-109.47701177339485I), (1910.9077994627041+1558.9312103975763I), (3013.558672106977+1417.6253278263255I), (-6878.429517878892-4273.608230571801I), (21.189968628586993+75.49790271459938I), (-688.0874355694039-448.110016040404I), (-71.39245104191751-67.86479262511675I), (699.3194795288005+388.64430331405447I), (3388.997068982018+2284.7398043189573I), (8.179639463448353+36.251864173242446I), (-736.8689968990029+41.07351124142774I), (-5049.987712132087-3538.170650871534I), (81.51295596710249-75.32696917904919I), (-32.38653402551296+160.84390828245287I), (-2377.3345854078134-1264.5963828175297I), (-3481.742068908516-2149.94712241356I), (111.75591533518494+74.58300528418586I), (-4359.35345854474-2945.6335924617183I), (-438.93234527348164-434.00653883324753I), (4559.440306834924+3374.230392346031I), (8223.882276592727+5726.150862066231I), (-64.56543140171601-316.12860991139644I), (-35362.404479501805-21872.768154089237I), (-8817.061977448247-7258.872237697195I), (-514.4455784824981+418.3393264264612I), (779.931935942363-138.66582813388234I), (22801.592185943096+10754.187246447615I), (-7909.523546400415-6573.0869883770065I), (0.34947572389916104-56.29586048006139I), (-1270.685982097228-836.7260725898453I), (288.9569293724973-158.43632060054344I), (-11217.409279569987-7525.593801283041I), (21.698213515062474+24.623011931244697I), (-209.57318477950398-69.95388557815359I), (-24.811035684310905-244.75891416839085I), (-370.7070569417291-179.82533938819992I), (29.912011920747666+274.26567476245066I), (590.1584155511345-483.0338319520544I), (-14422.377722936491-10234.670341027339I), (12436.485036231405+8063.43118717919I), (3.4385301670845436-84.53466033966906I), (-438.7577621146796-306.2771297708241I), (256.5946210695703-82.60655081002557I), (-2105.509830984807-1394.8056197921596I), (-1872.677287945002-1134.6250283332163I), (-207.82499011793186-24.689743188656674I), (385.8164346863724-30.257408578540065I), (2635.888446625243+1870.1732835938517I), (12.35053196556089+203.41967834018476I), (6768.983568826725+3911.353907272301I), (-6949.446683559647-4830.803698712919I), (4404.5943490789305+2632.2880995560145I), (2.757044523483728-15.949310493116975I), (-1065.4961378007818-654.1958457077565I), (167.1625331351973-30.57116151449798I), (650.0346411877935+569.7720971996766I), (55.503561790410544+44.87093495450995I), (-329.51459988907175-80.12440630051081I), (526.1993002892398+216.5069594990447I), (-252.60216294903086-105.33287414493465I), (-94.14226021146925+49.86618565211685I), (601.999891590883+24.426177341639367I), (472.2374429094964+67.42835883218379I), (454.100195034047-10.313372098547077I), (43.59788463737539-41.429352747909704I), (451.286685981913+254.61128322054557I), (465.3517038992161-21.943865017258673I), (-479.02952337713293-527.2853616728859I), (-89.94121594156265+19.31370211163734I), (-131.0517526234818+120.42778539841018I), (1702.063129923271+796.1932568098798I), (-1432.6346196473598-626.5689083395052I), (835.6923534807473+214.68536960611885I), (27769.496542831548+16619.120017316367I), (-26400.374490491155-16684.3861777762I), (-718.0083001439647+38.67500673458386I), (53.59281927115088+171.65677971705463I), (22.810308519200543-0.3798117059418772I), (-373.27800821773485-37.660675111835324I), (14815.005610245811+9790.798804613307I), (5762.959924746676+3579.276750641126I), (157.6341177887609+43.7640177255738I), (-8187.74244967947-4591.584779973512I), (-8184.102785146276-5760.989658323254I), (-106.65592871040464-143.70043483863464I), (-5682.169950611975-3060.4515583507664I), (11966.749902576472+7848.716539364574I), (-20494.11991480128-13225.995308709855I), (-2.014445035949652-2.041190867488268I), (0.592037416596574-2.4727095192940536I), (2.4941816474465517+2.9579545760600547I), (-10489.636216862402-7163.179369601908I), (-6.090446128948157-6.556343139483014I), (-2101.612711429502-1407.9504447249576I), (-2106.8095907523634-1416.7428329100599I), (-2142.9278649630614-1319.5482266905137I), (10489.044179445806+7165.652079121202I), (-14.802176135674621+20.511471590965627I), (2308.936663435696+1421.385251839067I), (11.941180877607076+10.114707335688491I), (-1322.9145971070427-1094.6793584052175I), (0.007477669445369539-1.3248842375635346I), (718.2652232253474+134.69024523375933I), (-870.085545975377-445.78256741490696I), (3.813026693072825+13.135501844943326I), (3.2311247284398785+4.561345825884356I), (11.492132176656218+26.65152347909832I), (-935.3185782939207-451.49265124952177I), (-989.26066872654-329.94235502217043I), (-4.547673324680755+10.017366026735846I), (0.7108756662082122-1.2752498671315315I), (3.6538085309329844+2.970674744380822I), (-1.2240402450797334-0.68159392706341I), (-1.2606813964649444-1.0335585824602922I), (-2.136539532815152-0.9757363920408199I), (4.386373292137268+4.335038076104876I), (0.45658021497311263-2.216886449160067I), (-0.49147548387545104+0.6827694046606435I), (-0.14350836674878703+1.1719266156064667I), (-3.951392679267511-2.9773836228966863I), (2.265321459211918+2.3076329719945936I), (11.38122462827777-10.290482232320821I), (-0.5842274257692441+8.779214598144964I), (5.9507199652157645-3.582461162439163I), (-8.32859373931131-10.710566382315314I), (0.40417812208422377+0.2744078458664959I), (2.7359393899141082-4.374714765983063I), (-5.770670661530746-5.4711612815722965I), (-13.673191276420338+2.8490938924820575I), (8.563205557035289+0.32647495319034814I), (-10.43809788416151+6.768075263000742I), (21.14073795294376+5.14163703962523I), (-0.054562514038954735+1.3304689851135025I), (0.7698027888898844+1.4224893075154996I), (-11.895639575300162-13.472192398391277I), (-0.45302392082042187-2.2602051662271223I), (-0.09926679499121605+0.3478260896986003I), (18.296483283770673+22.46849376381403I), (-5.947819787650081-6.7360961991956385I), (0.006195865805289191-0.9841016581169864I), (-5.95401565345537-5.75199454107865I), (17.843459362950252+20.208288597586915I), (-11.796372780308953-13.820018488089877I), (-0.3475612600239164-3.59213291404271I), (-1.6826037753461518-0.37821540249881475I), (-11.895639575300162-13.472192398391277I), (0.10546266079650529-1.3319277478155875I), (0.33923545608087935+0.7347936421738903I), (5.842357126853576+8.068023947011223I), (5.947819787650081+6.7360961991956385I), (-0.11378846473954218-1.5254115240532322I), (6.061608252389622+8.26150772324887I), (5.947819787650081+6.7360961991956385I), (-12.23487503138104-14.206986040565166I), (-0.3475612600239164-3.59213291404271I), (1.9323207509617395+0.8157986707107897I), (12.673377282453142+14.593953593040453I), (-1.8144948993676424-0.7085903355432904I), (-3.0788290210613956-3.346242524543864I), (4.7972741306958735+5.623855534248297I), (-18.07723215823463-22.2750099875764I), (3.685409766147005+5.4034433848315I), (-14.391822392087613-16.871566602744895I), (6.611769030063513+6.332445869791585I), (9.594548261391747+11.247711068496594I), (-1.4324718155636795-0.24064707352607895I), (-12.23487503138104-14.206986040565166I), (-1.0450829961577055-2.44416841276293I), (2.6403267699893007+2.9592749720685743I), (4.7972741306958735+5.623855534248297I), (6.061608252389622+8.26150772324887I), (-1.2643341216937527-2.6376521890005735I), (4.7972741306958735+5.623855534248297I), (5.842357126853576+8.068023947011223I), (-9.594548261391747-11.247711068496594I), (-2.9598541024777756-3.168203022275856I), (-63.18315091317451-76.47789361670648I), (-47.80083864819013-58.99140568642575I), (633.4082656449687+401.27605481765323I), (1255.1553938656116+348.1943500206587I), (-15.53903315330495-23.55435036980906I), (-1505.2475575042479-657.0560551504074I), (1878.5011481051774+1375.1238431596257I), (-572.1915175273774-326.1567290179534I), (63.907033077521255+82.42640544640311I), (-2027.074145791763-1553.8329737212985I), (-1253.1889910700288-346.835782203652I), (-19.948073698950004-17.062321561763515I), (4.268711651258776+2.887705094093039I), (1.2745414460664513-1.2250427378297162I), (-1.7499955584047895-1.0244349979066079I), (-0.8432414191897155-0.6558242547576832I), (-0.07071805329545176-0.25247862635154306I), (0.8953285438420662+0.07374291454524318I), (-0.6664253269684028-1.0468101252709692I), (1.135330056968113+0.978635007763531I), (-2.516198624697144+0.6698371076509644I), (-1.727332715579902-0.4053293819362559I), (-2.810804730632385-2.1860808491922774I), (-14.639143590637877+8.720078404521585I), (-1.8426505597871703+6.715243669979115I), (12.072894901275598-4.417166334229417I), (14.467335078101963-10.228320189973063I), (-4.114795100067633-5.830748353553426I), (-9.16613950290817+6.972283901241633I), (-12.917607263999853+12.875994317261732I), (15.729473999776724-9.040944833668012I), (-13.425827988703325+4.025072150200838I), (-0.004557790901988629-0.27313570081762617I), (-0.7981257727861435-0.7982786264417735I), (4.915938570456168+5.318752723346536I), (4.5791191809391965+5.1952859702762355I), (-1.227511081037222-1.1395082748295617I), (-2.8114441229547036-4.227690668566693I), (1.6695785589733028+3.3459740502430093I), (-0.6631012169041213-3.3096986631201712I), (0.4420674779360815+2.206465775413447I), (-0.46245073225528255-0.8482413764813104I), (0.6834844712233239+1.9514742641880334I), (0.22103373896804074+1.1032328877067235I), (2.1483429060505834+0.9179920054465214I), (0.4583810927580787-1.0697576458643503I), (4.079886259237529+5.095341937618008I), (-1.3313587318581699-0.7976528296753661I), (-0.98609408774998-1.394499786054976I), (1.7734262097942501+3.0041186050888133I), (-0.22103373896804074-1.1032328877067235I), (0.4420674779360815+2.206465775413447I), (0.8169841741924135+0.12033917577115466I), (-1.0380179131604539-1.2235720634778782I), (-0.22103373896804074-1.1032328877067235I), (0.7650603487819398+0.2912668983482524I), (0.25068579111618305-0.38604675555595924I), (-0.5528969183992039-1.1536736994705374I), (-0.8774837020310131-1.2631285154228649I), (-1.0569640595022114-0.9670224664614481I), (-2.312690084710132-1.7189258999440378I), (0.6182222084867038+0.33545820875001664I), (1.4352063826791173+0.455797384521171I), (1.3162255530465183+1.894692773134297I), (3.412644633686629+2.9836125011579173I), (-2.0964190806401097-1.0889197280236194I), (-0.43874185101550656-0.6315642577114324I), (-0.04299048947428785-0.29766413475243125I), (0.7211617905484946+0.7834958536732357I), (0.8774837020310131+1.2631285154228649I), (-1.203802199797446-0.922831156059684I), (2.2088424338891848+2.060781345098232I), (0.7650603487819398+0.2912668983482524I), (-1.3313587318581699-0.7976528296753661I), (-0.43874185101550656-0.6315642577114324I), (-1.2557260252079199-0.7519034334825867I), (0.8169841741924135+0.12033917577115466I), (-0.43874185101550656-0.6315642577114324I), (0.25068579111618305-0.38604675555595924I), (70.27470003499971+50.35816371007479I), (-3.9656583655092223-17.2513474902051I), (32.4234295381507-39.57189228371938I), (3424.1061754449725+1632.5001264046653I), (-31.676688003462086-25.130847479240543I), (-2578.2462970821384-1378.9294400234685I), (-62.55152910180037-32.865803921758314I), (277.3329789177178+147.8391483060127I), (-0.5295042486216452+5.707573801190916I), (37.38151022760985+51.78808356167886I), (76.8962827288467+30.555596609745834I), (-3387.9343248273804-1595.825505236411I), (-0.40118899677766284+7.04103519330227I), (-9.496359011522317-1.1594692304324692I), (-11.197391222292998-1.9302852616370156I), (20.660862813066245-5.088859371589808I), (-3.652340328875708+4.399887265395569I), (-10.22118308992724+8.52063418589971I), (3.708769106575125-4.44706409414152I), (-0.17485649980476808+0.3464975890783585I), (6.848570701591949-3.08155685134235I), (3.4054998090843673+2.7395365291019353I), (0.11842772210535163-0.2993207603324076I), (-14.36073417426017+4.929998187969058I), (50.535096782666926+88.77391254833154I), (-70.01076636037104+215.35358990286662I), (244.74439688336724+562.2822032758811I), (159.7338111290685+1.6225282207949547I), (-116.83181990696812-281.7113825798176I), (26.958895186014356+51.31572874641983I), (952.8224818606869+414.00426897883244I), (-940.0410499526869-379.63982818427553I), (-7048.993164313885-1035.228231842048I), (1597.7022328124322+494.00559062214194I), (-2741.508456932888-883.6885482219238I), (7076.101939452156+1099.963496298204I), (3.32151927771235-1.884788516411139I), (-5.944446203831928+4.128032065386257I), (17.90776358718211-18.144063744238526I), (10.559118967010585-6.166126403381254I), (-5.436679410630086+2.197857313499794I), (-5.372384262332655+3.5395838906678883I), (-11.543150559819233+28.39026226344337I), (16.80497347064455-30.241621987864807I), (-18.535918002750844+38.549123413671985I), (1.385865914722729-21.90654922210633I), (0.17485649980476808-0.3464975890783585I), (19.35792465020227-38.708886389176755I), (22.105076578224125+15.11638116771561I), (-6.797125043891919+7.851021543351518I), (0.37893671643818533+1.1089895272996364I), (1.743190984457492-5.489612759134911I), (6.301373305019671-1.8575167004911686I), (-0.125215476496489-0.1885874547832902I), (-0.33790903729176125-8.43328180291955I), (-0.7843147317969958+8.117977173977403I), (0.31487124662648314+2.351879225476682I), (-6.35653045172825-1.2032255474717726I), (5.662722488663585-2.257643205304547I), (-1.562310492211729-2.855771309202118I), (13.47921733755819-23.927432282559938I), (12.914820040112165-2.6298150303385897I), (0.6736302034737063+0.4573464097774932I), (5.047509339281898-4.906880011168719I), (4.2393915218669465-3.8236750927127705I), (-19.229178103877445+5.659237026510484I), (-18.636198009621268+5.447328021540876I), (13.508038561121836-1.2097034251192564I), (-13.039270221655977+3.394597253633884I), (14.316156378536789-2.292908343575204I), (0.2051002907613419-0.09552680854819606I), (-9.162450679605035+7.965772880586192I), (-1.5422297077763742-0.8325970836926189I), (2.323389386751033+1.4202742029873943I), (1.5422297077763742+0.8325970836926189I), (-2.323389386751033-1.4202742029873943I), (2.5172596669359346+3.5590978149056802I), (-2.5172596669359346-3.5590978149056802I), (-3.2984193459105935-4.146774934200456I), (0.5853965460447397+1.1047259501692792I), (1.9318631208911947+2.4543718647364017I), (-0.5853965460447397-1.1047259501692792I), (-1.9318631208911947-2.4543718647364017I), (0.7811596789746589+0.5876771192947754I), (-0.7811596789746589-0.5876771192947754I), (-3.2984193459105935-4.146774934200456I), (1.5403368550313568+3.4884695264854098I), (0.37433914859556916+1.1065616403159095I), (-1.7898962874284021-4.226177286696015I), (3.087361948461422+4.148610624347086I), (-0.2495594323970458-0.7377077602106054I), (-2.713022799865854-3.042048984031177I), (-0.1247797161985229-0.3688538801053027I), (-1.0797200251851398-2.752597456421433I), (0.9549403089866171+2.38374357631613I), (-1.9318631208911947-2.4543718647364017I), (-0.1247797161985229-0.3688538801053027I), (2.1814225532882405+3.192079624947007I), (-0.7101762622432625-1.473579830274582I), (0.2495594323970458+0.7377077602106054I), (0.5853965460447397+1.1047259501692792I), (-0.1247797161985229-0.3688538801053027I), (-0.9059393951731816-0.9565309994000782I), (0.7811596789746589+0.5876771192947754I), (-1.4749106423642138-0.6626499978603588I), (-1.226752122613569-1.5304190986172603I), (-0.6133760613067845-0.7652095493086302I), (-0.4272189513095894-0.21500241049655333I), (3.062564007950713+2.820255736933372I), (-0.18615710999719548-0.5502071388120768I), (-1.2224358240303594-0.5246270890074827I), (0.4777921324162371-0.9538574682161298I), (-1.7045442550298064-0.5765616304011316I), (1.840128183920353+2.295628647925891I), (-1.886385066443792-0.12097675960343057I), (-3.5938238502817144+4.752959529896945I), (-1.226752122613569-1.5304190986172603I), (0.6133760613067845+0.7652095493086302I), (1.3042234534537802+0.9889375154471332I), (1.2773253037202168+0.3615592199045782I), (-0.6908473921469953-0.2237279661385027I), (-0.6639492424134324+0.40365032940405227I), (0.5315884318833637+0.30089912286898035I), (-1.7583405544969324-1.8313182214862405I), (0.6133760613067845+0.7652095493086302I), (-1.886385066443792-0.12097675960343057I), (1.2531794373282148-1.7497936815019783I), (1.812136853964059+3.0860748125713497I), (-3.0356658582171487-2.19287744139082I), (0.9583844507998809+2.456099236902008I), (-0.3194614835999603-0.8186997456340027I), (3.9940503090170307+4.648976678292827I), (-0.8273748841102393-2.9158370427582194I), (-2.4510598211639794-4.723474303839357I), (-0.6389229671999206-1.6373994912680054I), (0.5079134005102788+2.0971372971242177I), (1.6006886581348856-0.08375106436801971I), (-1.7583405544969324-1.8313182214862405I), (1.3042234534537802+0.9889375154471332I), (-0.3194614835999603-0.8186997456340027I), (-0.3194614835999603-0.8186997456340027I), (-1.6236849370537398-1.8076372610811342I), (-1.5967867873201769-1.1802589655385807I), (2.3972635216968534+3.468717712754246I), (0.6389229671999206+1.6373994912680054I), (1.2773253037202168+0.3615592199045782I), (-23.141200460487916-5.841825972933837I), (-0.6671088258308768-3.105817087600096I), (-0.3335544129154384-1.552908543800048I), (0.03845722604306978+0.24166219627579766I), (1.8099327620984706+6.36248097357668I), (-0.7055660518739459-3.3474792838758933I), (-0.8092695233521574-1.7037553421765377I), (1.0006632387463148+4.658725631400143I), (-0.2691831896398673-0.6634659881792588I), (-0.06437122327557132-0.8894425556207881I), (-0.9120979726707978-2.8348600940731243I), (-11.868145348283978-4.2310917860522474I), (-0.6671088258308768-3.105817087600096I), (0.3335544129154384+1.552908543800048I), (0.4837797913700344+0.4623211256119I), (0.43638286223407863+2.6840132956966345I), (-1.1508886172009105-3.5681382132119963I), (-0.10282844931864049-1.1311047518965869I), (0.3335544129154384+1.552908543800048I), (0.6590441448975608+2.794342760364686I), (-0.3254897319821228-1.2414342165646375I), (-0.9120979726707978-2.8348600940731243I), (-4.682701704654889-1.4652367846615135I), (1.5962111825278746+3.7887971425480966I), (-1.5872714794349896-6.2521515089086295I), (-2.794777446510488-3.8507986448332687I), (-0.5992831319913067-0.03100075114258523I), (-1.1985662639826133-0.06200150228517046I), (-1.536450169621621-1.0254551333259971I), (0.9371670376303143+0.9944543821834118I), (1.7978493959739201+0.09300225342775592I), (3.385120875408909+6.345153762336385I), (-3.6126759537602595+0.9279092980282734I), (-1.1508886172009105-3.5681382132119963I), (0.6590441448975608+2.794342760364686I), (2.3494548811835236+3.630139715497166I), (-0.5992831319913067-0.03100075114258523I), (1.1985662639826133+0.06200150228517046I), (-1.0356659942253847-2.715014046839219I), (0.43638286223407863+2.6840132956966345I), (-0.5992831319913067-0.03100075114258523I), (-1.258327276888867-2.825343511507269I), (-0.00536742806032722-0.22076842481341608I), (-0.5429393013413781-2.3154632755472395I), (-0.1505537465193767-0.7101140718727365I), (0.994600540899508+4.445805491165449I), (-0.6723080444799681-1.4065884403655937I), (-0.3011074930387534-1.420228143745473I), (0.5217542979605914+0.6964743684928574I), (0.4516612395581302+2.1303422156182092I), (0.002041880111794847-0.5330365219057638I), (-0.30314937315054824-0.8871916218397091I), (-0.9033224791162604-4.2606844312364185I), (0.00536742806032722+0.22076842481341608I), (-0.3691586713294198-0.5193968185258847I), (0.1505537465193767+0.7101140718727365I), (0.5197124178487966+1.2295108903986212I), (-0.5281353390502553-1.4138161781462393I), (-0.3011074930387534-1.420228143745473I), (0.6786890855696319+2.123930250018976I), (0.1505537465193767+0.7101140718727365I), (-0.3159114553298761-2.321875241146473I), (0.014803962291122741+0.9016470974010002I), (-0.3011074930387534-1.420228143745473I), (0.6044392799563978+0.4710722372589437I), (-0.6126797873907605-2.4917250533328I), (-0.8356238731786727-3.5513861315450943I), (-0.6575040821888454-0.5049413429645936I), (2.8081361197452086+5.066210160438875I), (0.6338647907715471+4.110713960387183I), (1.972512246566536+1.514824028893781I), (-0.04482429479808492+1.9867837103682067I), (-1.3150081643776907-1.0098826859291872I), (-1.948872955149238-5.12059664631637I), (1.3150081643776907+1.0098826859291872I), (-0.4507942139975165-0.2431402174841772I), (-1.1772165000376418-1.7344522333632146I), (0.6786890855696319+2.123930250018976I), (-0.6575040821888454-0.5049413429645936I), (-1.336193167758477-2.62887159298357I), (-0.3159114553298761-2.321875241146473I), (-0.6575040821888454-0.5049413429645936I), (0.5197124178487966+1.2295108903986212I), (1.3150081643776907+1.0098826859291872I), (1.6309196197075668+3.3317579270756603I), (1.3150081643776907+1.0098826859291872I), (-0.04174995616016543+0.09775881170573003I), (-1.4216091140877134+0.07557605343661478I), (-0.26263176713461317-0.3492471870501851I), (0.7878953014038395+1.0477415611505552I), (2.209504415491552+0.9721655077139402I), (0.013640628509738684-0.33261724627837563I), (-0.5252635342692263-0.6984943741003702I), (-0.538904162778965-0.36587712782199455I), (-1.0036801151350438-0.56242994086204I), (0.7410483480004305+0.21318275381185492I), (-1.575790602807679-2.0954831223011103I), (0.04174995616016543-0.09775881170573003I), (-0.4647759523560786-0.19655281304004546I), (0.26263176713461317+0.3492471870501851I), (0.26263176713461317+0.3492471870501851I), (0.7274077194906917+0.5458000000902304I), (-0.9835175878306612-0.39511608717526514I), (-0.5252635342692263-0.6984943741003702I), (0.4582540535614347-0.30337828692510505I), (-0.9633550605262786-0.22780223348849027I), (1.2259868276608916+0.5770494205386753I), (-0.5252635342692263-0.6984943741003702I), (0.7777277265513892+0.7156906830575076I), (-1.300115038083778-0.7463737353206246I), (-1.7109253073213526-0.9409160872654958I), (0.7546889765101691-0.11943449246652071I), (-0.545426061573609-0.8658082277871451I), (-1.090852123147218-1.7316164555742901I), (1.980675804171061+0.45761492807215465I), (-3.0715279273182787-2.1892313836464448I), (3.3472034920421794+3.538340770626931I), (1.6362781847208265+2.597424683361435I), (1.090852123147218+1.7316164555742901I), (-0.3463346705258693-0.45513350196560154I), (-1.2728337810643005-1.4116082278773756I), (1.2259868276608916+0.5770494205386753I), (0.7274077194906917+0.5458000000902304I), (-0.545426061573609-0.8658082277871451I), (1.090852123147218+1.7316164555742901I), (-0.9835175878306612-0.39511608717526514I), (2.0743697109778787+2.126732542749555I), (-1.7714128892345005-1.4428576483258206I), (-0.545426061573609-0.8658082277871451I), (1.090852123147218+1.7316164555742901I), (0.06954118385073366+0.36055875548170147I), (-0.04964102330827869+0.5350850438616481I), (0.03309401553885283-0.35672336257443227I), (-0.03309401553885283+0.35672336257443227I), (0.016547007769426414-0.17836168128721613I), (0.04964102330827869-0.5350850438616481I), (-0.016547007769426414+0.17836168128721613I), (0.47034360362363775-0.45796646310796374I), (-0.016547007769426414+0.17836168128721613I), (0.03309401553885283-0.35672336257443227I), (-0.03309401553885283+0.35672336257443227I), (-0.016547007769426414+0.17836168128721613I), (0.016547007769426414-0.17836168128721613I), (0.016547007769426414-0.17836168128721613I), (0.5121816823328975-1.9812339159531802I), (-0.016547007769426414+0.17836168128721613I), (-0.03309401553885283+0.35672336257443227I), (0.016547007769426414-0.17836168128721613I), (0.04964102330827869-0.5350850438616481I), (-0.04964102330827869+0.5350850438616481I), (0.03309401553885283-0.35672336257443227I), (-0.14484647096411377+1.0383010360800486I), (-0.016547007769426414+0.17836168128721613I), (0.03309401553885283-0.35672336257443227I), (0.016547007769426414-0.17836168128721613I), (-0.016547007769426414+0.17836168128721613I), (0.016547007769426414-0.17836168128721613I), (-0.03309401553885283+0.35672336257443227I), (25289.374969268858+26703.70591669334I), (3829.603478134974+2496.8447525040774I), (-541.9199416009823-383.76230120726797I), (-3847.9510333123812-5111.606533935644I), (14730.494514671353+9789.968803404587I), (-1134.3843807933356-1063.5982020555402I), (9755.513029299786+5890.744176377452I), (-43409.11441270287-26335.432309854034I), (51240.42255637102+57624.32429472697I), (-2833.0708566220883-930.0623643709451I), (2862.4740155705013+1718.5510176013076I), (-31312.247998049905-35044.81224861653I), (-156.71628283324515-125.44975240634194I), (-3431.5263506817414-3368.0911716006985I), (2283.0505544120847+1534.5989729363807I), (1690.945480688245+992.4914614779253I), (5610.375805022711+3646.1457472560555I), (-11755.824240466714-12274.545063277033I), (-2166.040728199425-1436.7245578493137I), (1287.7245727204117+769.3376769028272I), (-1515.6146875323552-977.601141324198I), (-1289.6905381649317-2052.592847283462I), (0.47782781306860267+0.6730846991730975I), (-6220.811347222291-4195.371454474598I), (-11.17247368463331+11.905025881511005I), (111.83464407598588+39.54738153638078I), (-115.8316434732965-63.15440745993001I), (-22.602811156150047+19.392442995565634I), (-5449.969524457121-3638.7326430101443I), (19787.165027100586+24668.377135290542I), (25291.62320982708+30027.717492807737I), (-3922.4159419625266-2217.1777833140864I), (1216.2207007635427+361.26666051448365I), (12133.386112624336+7981.499143760686I), (-12843.626037402686-8326.871296932899I), (-10409.677544982349-11463.921649480018I), (2.115962869168447+12.578045701463392I), (-6387.501785838282-4366.727048125846I), (-22.971231102533753+20.394682526671385I), (12.30343393244944+3.6965071940785386I), (-10.633569521854344+12.270903009332997I), (-4381.393302814463-3341.085236937137I), (-43.51584925665822+82.3406059784711I), (5663.7590315581665+5569.953817241947I), (0.11657099986984537-0.23099839271890554I), (-1917.0633191215643-1147.0791012347388I), (3804.4672946568717+2291.2611250675845I), (-10.614082905332271-10.570358709257707I), (1.649530063340943-5.203257513834561I), (-19.741142711146196-24.39241786908142I), (-2.8055326849648994+4.468824681030026I), (3.352076994970897+8.063815706439858I), (3.18758426611339+2.86912441036998I), (-500.4539044522595-300.9044496221736I), (493.5498541673189+304.34010623097686I), (892.713680065567+1036.653332763695I), (-1379.0563001530293-1351.3229726616562I), (-12.035826265521253-2.397455987792073I), (2.633257908589204+9.012362469425318I), (-0.7483265067945499+3.418287016297092I), (-462.94417361219206+30.6719464526573I), (-13599.910047769514-8845.715733187535I), (2704.4358477160854+654.1191964694234I), (10540.59364794382+7520.006874682803I), (-10295.460142745673-5156.775391480316I), (-1597.4702743972105-734.1552244308012I), (1394.0743959119536+739.5548523253505I), (-671.4709686970971-421.018316333269I), (-764.2030562696124-593.2871779564042I), (-4755.980220113938-3106.5482408484813I), (-1386.87337134445-578.4475689694626I), (511.8043493808647+451.951835234862I), (-902.0183224434392-1272.854022592796I), (14.457788103572769+4.18151972128503I), (-131.34599048047073-45.82990636509044I), (-12.86125149212942+12.189975120808146I), (-5914.727352093846-2334.6432653927595I), (6336.133657476089+2587.94334520759I), (-35.19185578817727+33.85320552270373I), (5052.110588157856+3290.4854273818887I), (-1874.3618085060468-1169.8415412094782I), (3421.7261351994835+1718.7959612445688I), (-9540.242564153908-6447.516791579765I), (9979.262968299729+6261.6681737159415I), (-268.50143864524534-159.80567486968206I), (-211.54104161232289+842.1209592162272I), (-17.024394276171886+18.226428871591974I), (-18.649116503069227-22.29475134093351I), (-12.86125149212942+12.189975120808146I), (-45.10284675729865-98.53806155149707I), (-1915.4600812822143-1473.1504581165532I), (-0.044908680231580414-0.030489760651832877I), (885.5616575808532+430.03704060907614I), (-2104.2920667437616-950.0991300664745I), (10.908551612066907+3.0525482609871335I), (6.412323261088309-5.644887711932745I), (250.14044136990637+176.39963631865865I), (-8.041136852061396+10.394298663792009I), (-24.19006893631271-23.21585770180131I), (-6.968508155694104-11.915798112176258I), (258.2345553036403+143.32174521529325I), (-425.5872838874099-190.11495979026708I), (235.41204680993434+132.66460158887827I), (-2.361697966766625+7.782113504905977I), (-1.8494419862587232+1.1705739433777278I), (-0.8219155082230438-1.227558370399647I), (1.9887799977852592+8.864311128866294I), (-1.6438310164460876-2.455116740799294I), (-3.2876620328921753-4.910233481598588I), (221.80279385768125+295.93727510340074I), (-23660.503027421324-15897.714475901I), (2271.5058342651087+1904.687699385516I), (29928.433138943125+19118.713813919687I), (-4229.090112533046-2720.8611206052688I), (2091.087677879434+1481.7657725089805I), (-954.8214642889719-181.96149899641716I), (-1460.5571546337003-1847.9938995748046I), (-4828.1903680438645-3085.3651400436715I), (-3957.841734514856-2608.762893091313I), (1058.5163021931196+808.881022806508I), (-3660.9611579758907-3333.9193834569487I), (39.96008229984159+15.884909119620529I), (1527.7786587814333+487.4563414777919I), (6.25154323022934+6.452884221144909I), (-4504.133740462547-2972.679834666559I), (4088.2615667367636+2690.5104925390624I), (2.4699839802346197-17.36355099348473I), (8040.790434007091+5359.149022490638I), (-360.21932202348916-177.30259194122195I), (-18382.352225360708-12316.95573261693I), (21384.984006151764+14370.018420742954I), (312.5606308611763+199.41596649608132I), (-1004.5019007710935-319.9013602050742I), (25.730199418325615+7.800862735031793I), (-165.11288357007243-110.40702420434519I), (6.25154323022934+6.452884221144909I), (-0.025262447762545687-0.07393263515330908I), (3029.525924084041+1963.670964738479I), (-5709.895274124738-3603.8074992148117I), (6.209181028955792+8.875853084617956I), (-1.8894797663675682-0.5145989498866186I), (-244.22422097450016-102.45721996752766I), (-4.820617352487306-0.4132638600876468I), (-166.4741663005799-111.48410326844622I), (-63.53115400658415-40.68004444169263I), (1266.3288587775485+875.5361363544392I), (-1159.6376381873272-767.636562585815I), (14.78656780098181+33.31078174031656I), (-21.28338953495534-16.886796765328743I), (-0.43384304289871484-0.0649594009350618I), (23.023525509650845+23.499932784046155I), (-0.8676860857974297-0.1299188018701236I), (-1.7353721715948593-0.2598376037402472I), (9587.773748148595+5702.365790236929I), (112.06176828390947-29.838083702399828I), (9950.917667797625+5830.331376263597I), (5089.309530325056+4249.196411813235I), (-2057.6976861093563-1391.8508805227302I), (2305.544823275347+1535.4560998754405I), (-6506.095336187203-4577.8419036049745I), (-1469.0192208399915-1147.8600682201534I), (-737.3064587560963-423.7297498830565I), (-8.091207570640702-4.494749986835164I), (-6231.22448925675-4120.277759204824I), (-8.775783014490056-7.738949671643295I), (34.388320040353854-8.697902312760132I), (-62.60667741350702-24.539980594444852I), (31.164231965928348-17.504971722550614I), (943.0417672965019+921.0823575891113I), (2367.4927364384544+2141.409770100949I), (-3966.9572274468815-2236.680111806907I), (-1221.294859219912-756.8180354414712I), (-268.53001060234027-177.70132563519388I), (42.154177895866965+49.023216302750704I), (-6492.492694080552-4417.7639266998485I), (37.764034921558455-9.291907055658395I), (27.861924627233893+56.273572991203054I), (-9.41516642708255-8.249515344593384I), (2025.7835329515697+1461.6930240031988I), (305.4837736039423+194.7458754806963I), (2782.4044555459814+1865.7773343656456I), (0.010556796585834742-0.005068635975309405I), (-7.385918152116832-0.842109473261881I), (1.865113407325858+0.3601936720169615I), (-50.10666567900061-57.92167673845188I), (5.913270467180211+2.1995962953163017I), (26.350208285264614+41.86164627636275I), (10.35695822107525+17.874644347957677I), (368.6791340642134+328.41293234704597I), (-1.005473259553403+0.022705582671429525I), (6.493094413932245+5.32521500795045I), (-1.8229422298269284-2.657018697567818I), (3.7933312554599334+3.1192432498954292I), (-3.645884459653857-5.314037395135636I), (-7.291768919307714-10.628074790271272I), (-219.39668935269464-194.9682255252655I), (870.2678791936983+177.88555662818203I), (10.112576698786567+3.1999771551483263I), (728.8785229333216+594.0077422220263I), (387.60687864572157+143.73493653450933I), (36.36859015631174-60.8440216379644I), (69.22716561640283-41.144504180943684I), (-1558.3376651987578-1209.385288324072I), (-14.248403941034713-44.240381632938295I), (-325.2043086011437-186.93159006619993I), (-38.105214322374906+16.26269588380645I), (277.54436400059444+136.69250812361588I), (9.843029157031577+8.806314882513792I), (626.3933891037972+468.371907714948I), (35.403551970274115-49.04251900440471I), (-475.73668193033467-277.89141482195737I), (-12.891922746790149-15.659604471902375I), (24.30763329359069+21.352115269610703I), (-18.151113988682162+0.04681792096594162I), (-128.90819048654066-160.74996962995647I), (-111.9831361559764-57.705494225798745I), (-12.502748464887112-39.85442410398876I), (8.651268510729748-2.85039145462303I), (543.3639395358132+368.6028726359514I), (23.85745121870942+19.533484895095288I), (6.274437040296066+0.13961726157887044I), (-117.54494541336315-54.43558035353298I), (3.4864608760757445+10.249260045765894I), (2.5812653865907995-5.606214333718993I), (0.5661040553433008+0.7120025602102764I), (1.1322081106866015+1.4240051204205528I), (2.264416221373203+2.8480102408411057I), (560.282150414645+249.98877624592276I), (4045.3421854822486+1465.5442039674185I), (-111.46239143510788-28.163095805331277I), (-684.5339887478771+51.44199639158138I), (168.0459651721437-28.113089410094286I), (327.81673117350357+89.18855284539623I), (1.1096279539905303-97.5693599557496I), (653.2569370019849-452.57595198335497I), (39.99636192274687-76.2190179435188I), (-331.55030902820454-194.87618424498612I), (2.679043744958508-11.009675567939052I), (-620.1166998005804-273.7472385340882I), (209.1030175851816+34.07992401746725I), (468.1263491644679+302.7352480755773I), (-14.903000037572882+5.125656295027623I), (323.8418988026954+194.18098690268795I), (-4.138385992888156+17.33492071587327I), (89.48539236148007+58.97083522354902I), (57.11082145987004-72.87819123305893I), (-6.803819816811759+12.724738593792063I), (-408.76096350013273-243.60365082680124I), (164.18811240423994+113.46793928564368I), (39.2727171985472+21.042645393145797I), (45.20132574648932+38.83998706780188I), (3.736118411442284-9.003298921512311I), (362.18822736391417+1109.236156977414I), (-27.46777804851828-32.047553132765366I), (492.3617480180192-197.77445464072775I), (106.7068846322139+22.38161239822582I), (216.91390568684295+277.4163728043644I), (-23.0453448503874-51.65077736797827I), (9.338874680790683+22.39635686080593I), (5.364175267657826-9.953447762647514I), (74.06567335156451-45.865210851951225I), (-6.5581620517053105+38.076863260540634I), (-543.5789760269018-66.8077635006188I), (-945.4448001677384-80.99179050097166I), (-178.66806215667643-78.28188611660347I), (37.52745950734597-55.56043577430448I), (-21.175571787803335-34.84416960134667I), (4.972056600197298-10.38587033683006I), (23.285511031748342-1.0044994535480551I), (0.3409722951046579-0.758731921110469I), (-4.018208103649526+6.282447564021335I), (185.39263039409516+93.13532577642991I), (-22.352114085938666-36.21920831528822I), (-9.106757487210151-12.472631736976018I), (-0.2940890005953946-0.3243169306369077I), (-4.15880093645122-3.177384338287997I), (-0.6488661283271699+1.8751297234034607I), (1.505725915573196+2.082995625031786I), (3.403570498606918+4.598413824246115I), (5.238666327371732+7.467137351762057I), (26.73322461159703+0.07814905126438498I), (-7.356547028098708+10.122276570030888I), (-0.07278637237376095-7.470823191025944I), (28.183317710847483-2.822651421270395I), (20.265182777541526-12.636018635072448I), (-2.9366387638786247-9.251963479050069I), (2.607653306163611-1.1374191130896842I), (0.17485649980476808-0.3464975890783585I), (-4.481998302967996-4.200298180738037I), (7.750637547967495-2.0879219172129355I), (-0.34971299960953617+0.692995178156717I), (-0.4662839994793815+0.9239935708756222I), (-80.20528841942092-117.64229844194485I), (63.883261321666225+80.47277553785437I), (-38.264836940597064-41.885291569744524I), (-58.25827742835243-68.26972454785684I), (-21.44772381484396-12.860698840253326I), (6.986970839005605+9.282967713196735I), (26.463931575581192+43.67166046582I), (-2.1490218225096163+0.36815330965133697I), (-11.856844375518625-28.591841422854515I), (0.6715693195342549-0.1150479092660428I), (-60.22820683380672-77.03916691227614I), (-0.22736202986291118-0.6653937163797818I), (0.15157468657527412+0.44359581091985456I), (0.6062987463010965+1.7743832436794182I), (127.28229399579276+10.469304812908987I), (10.028645928949913+4.334269308327607I), (-229.7659674992936-229.54070455426935I), (-11.101512850235327-18.721447619180314I), (1.5509722193306636+6.967077575488469I), (-10.037388941321453+13.086568149903306I), (-12.216560741573367-37.69279496646827I), (20.17360170492271-16.345257501999942I), (42.443008910794155-2.0077780005892194I), (115.915660557019+22.89789311096483I), (-4.485653500750024+9.280660039006964I), (-20.53401647493329+10.405167252582114I), (-35.80530184737671+12.45168178541503I), (-0.19907783132288187-0.36993465441469187I), (0.13271855421525458+0.24662310294312795I), (0.5308742168610183+0.9864924117725118I), (-0.17485649980476808+0.3464975890783585I), (0.34971299960953617-0.692995178156717I), (0.4662839994793815-0.9239935708756222I), (-0.40417812208422377-0.2744078458664959I), (0.2694520813894825+0.18293856391099728I), (1.07780832555793+0.7317542556439891I), (-0.11657099986984537+0.23099839271890554I), (0.6840659589059666-1.2341669363166279I), (0.6840659589059666-1.2341669363166279I), (2.108204188882528-3.598752161353043I), (3.429219715273467+6.88061842600004I), (4.362845106576481+6.384159249894014I), (-0.04377196118910219-0.05820786450836418I), (-2.559132563642209-6.821792156301164I), (0.9448987501233792-2.363965210865905I), (0.3753173783395911-6.186027563904778I), (0.6227735375094601+5.570304632826162I), (0.020898755370653943+0.5502860176854056I), (1.1594798142504303+3.148546842176712I), (0.041797510741307886+1.1005720353708113I), (0.08359502148261577+2.2011440707416225I), (-0.048784810789499075-0.0423796009879097I), (-0.7310925368869658-8.297907832957373I), (1.7739605737227642-1.0691632340473527I), (-1.630873946048788+3.0713158363355504I), (4.665743636070372-1.7493548950634334I), (1.8849258649766765-0.8582276093647474I), (4.370837386002478+1.9839377292804223I), (3.769851729953353-1.7164552187294948I), (7.539703459906706-3.4329104374589896I), (2.8059543533773716+3.3276988980675624I), (0.32676438542755193+10.38904750298072I), (-0.17485649980476808+0.3464975890783585I), (0.34971299960953617-0.692995178156717I), (0.4662839994793815-0.9239935708756222I), (-0.4390632971054917-0.38141640889118733I), (0.2927088647369945+0.2542776059274582I), (1.170835458947978+1.0171104237098327I), (0.17485649980476808-0.3464975890783585I), (-0.34971299960953617+0.692995178156717I), (-0.4662839994793815+0.9239935708756222I), (-0.3939476507019197-0.5238707805752776I), (0.26263176713461317+0.3492471870501851I), (1.0505270685384527+1.3969887482007404I), (0.104363759491364-0.2323001174620265I), (-0.7814161117186922-6.257672428616834I), (-1.0199291400755224-1.9171259767480089I), (0.40083839380927905+0.248856802591974I), (-1.542752404867588+3.335093407011373I), (2.504682760040981+3.8258576633692853I), (-0.2927088647369945-0.2542776059274582I), (0.6318229106597522+4.643750482292946I), (-0.7295904349037017-0.5013274740742708I), (-0.8824900480885525-1.0315658992711239I), (-0.04723185422657445+0.1359864009119528I), (-1.8989878705982512-3.4400253350808323I), (-0.7132481788033134-2.704250157246495I), (0.29287555809118704+0.6002179675803474I), (0.4724915129916243-1.9684749794121574I), (2.6802833544646356+3.494482331597025I), (-0.26263176713461317-0.3492471870501851I), (1.9670351756613225+0.7902321743505303I), (-0.5655885888779915-1.03312208147392I), (-0.9698769593209224-0.7277333334536408I), (-1.1372409457409418+3.6466917275622253I), (0.37893671643818533+1.1089895272996364I), (-0.15157468657527412-0.44359581091985456I), (-0.6062987463010965-1.7743832436794182I), (0.6736302034737063+0.4573464097774932I), (-0.2694520813894825-0.18293856391099728I), (-1.07780832555793-0.7317542556439891I), (-0.017050785637173438+0.4157715578479695I), (0.006820314254869342-0.16630862313918782I), (0.027281257019477367-0.6652344925567513I), (0.35283544540430084-0.4732955124809909I), (-0.14113417816172036+0.18931820499239638I), (-0.5645367126468814+0.7572728199695855I), (-0.03309401553885283+0.35672336257443227I), (-0.06618803107770566+0.7134467251488645I), (-0.1323760621554113+1.426893450297729I), (0.2503920876981178-0.8447794567566113I), (-0.2503920876981178+0.8447794567566113I), (-0.38470595160496884+0.8677890386098198I), (0.38470595160496884-0.8677890386098198I), (-0.19493047762884652-1.0654383860927132I), (0.19493047762884652+1.0654383860927132I), (0.05379629946712594+1.2547565910851097I), (-0.05379629946712594-1.2547565910851097I), (-0.43850225107209473-0.38696755247529013I), (0.43850225107209473+0.38696755247529013I), (0.44532256532696424+0.22065892933610198I), (-0.44532256532696424-0.22065892933610198I), (0.0806501092175303+0.6692554147470996I), (0.2883454108594255-0.014455475561291108I), (0.6062987463010965+1.7743832436794182I), (-0.6062987463010965-1.7743832436794182I), (1.07780832555793+0.7317542556439891I), (-1.07780832555793-0.7317542556439891I), (1.170835458947978+1.0171104237098327I), (1.0505270685384527+1.3969887482007404I), (39.362873595132676+67.37495412592033I), (67.99734971083629-2.113346480116718I), (-21.148951935918667-13.617385395807293I), (440.99425741336415+448.1132820515006I), (8.647109278238801+11.092177641904168I), (-6.327394862881512-2.8434101186175917I), (12.590525077791803-25.747135631063024I), (443.49150384276265+324.8649059374204I), (437.6063909739728+328.80059602823246I), (-3.859328889151535-7.5176068449445905I), (-789.092187709004-205.93045163259612I), (162.11168478667273-69.77832252259472I), (15.806506472416686+30.6220469064056I), (-1255.1597057937865-796.6498290464265I), (-256.81797868011864-118.71434095872613I), (878.9719572872839+531.2022671176599I), (-1626.0307801178903-494.0384300698152I), (-3245.761117520253-53.415099663562046I), (1095.5182227062894+519.6570705232364I), (1605.5866808824976+686.2291081540615I), (1919.1808561533358+1259.3194509961481I), (12.706724605279543-0.2547124607965916I), (-23.43920356057302-35.08177766721937I), (1.8440091902777738+1.9085646214713057I), (-276.62339250931785-33.60414005055047I), (-267.15477138009066-7.9327804490939515I), (-5.444764682667584+2.989201970037694I), (1257.2325049420135+701.9873650794183I), (959.0200450287788+736.2585212023799I), (-38.65515781273377-11.097691156645606I), (-22.13087975610556-38.50278038044783I), (-329.6385748181094-169.7800802836126I), (-140.7876498450548+82.5651013107276I), (1.1049176092022743+19.750276963078928I), (358.59191321299414+134.8282680786036I), (-78.73899701288917-134.4543041155119I), (-1.1963174742040859+4.5774213333920555I), (861.8498825287661+516.9109996837329I), (844.1248583705244+462.6250123219053I), (-838.8080710051449-441.84039057397575I), (-25.79103540862107-19.150474145337682I), (-95.04360472293979+1.4630723158035863I), (-6446.297067809463-1950.7854728565483I), (1095.1506209904317+517.3782216798352I), (4133.438328943032+2224.4830415133756I), (-1814.1562631806694-995.1329241357823I), (-53.07992002243738-34.97992503231859I), (1086.5678294029406+507.75256140425705I), (6345.107942882067+1910.1299387017607I), (-3281.9325353336358-9.90668728833101I), (0.7955631990256168+0.043058909346187446I), (-1054.373850130145-430.0640150548635I), (5.889356326161468+6.343884046938172I), (262.58216767137844+327.81506976424737I), (-2900.8008675855594-2156.5203304907564I), (10.291795276592314+8.631927852792I), (30.906367916289692+73.73166862991863I), (-163.6250192941089+245.34786168542598I), (50.51574242972515+236.22774313988384I), (-2900.8008675855594-2156.5203304907564I), (-1021.8896572614267-695.3722666600662I), (-10.291795276592314-8.631927852792I), (-262.58216767137844-327.81506976424737I), (2.1122304166963843-2.684597908399911I), (62.591842469894374+75.40610334816232I), (-50.39619149503349+247.40050599777118I), (-4193.501652901626-3364.850282758349I), (-30.906367916289692-73.73166862991863I), (-0.42185064318602117+5.32771099126235I), (0.6785014154124429+0.024899288298390942I), (-85.3580908355681-50.13276024015844I), (-2255.4522918892026-865.0966303101819I), (70.4196203264238+1.6057210967553317I), (-868.508739558736-649.5198727859791I), (-619.1653674308819-422.3916154989314I), (1023.1986028853235+434.49812561293203I), (675.7130173394772+274.48402537746836I), (-1690.5404646321772-944.6221675524405I), (3944.5977510148214+1906.5819908366798I), (9434.539785046078+2332.4779299544834I), (-2173.3462831510465-1029.252688925346I), (-3568.31234586585-1577.485222114423I), (-1256.6056482820802-1082.5665803761935I), (-15.322518275439002-5.872741666818278I), (64.17279961507145+27.057099561366613I), (44.564912627180746+84.68697039666696I), (664.2214424216392+661.828838064308I), (-943.9794460891184-561.0972367537481I), (-22165.1580415964-26940.121886626166I), (-679.0705873371642-944.5006382560684I), (12.922471947858767-5.0413346618143375I), (-125638.02705549203-115460.10624094769I), (94720.18540644352+87908.002427421I), (-11.39508258988458-4.830743940553402I), (-6.054159917196648-3.7974028016332793I), (-33.234376794890956-0.7325500228544151I), (7.7302318339270455-10.969978391477301I), (-1.5245197136016166+2.6957624549122303I), (-604.1292352659715-497.8467460742602I), (-14498.416769613874-10693.339039314566I), (-12330.761410071094-7786.250007058166I), (3.858226136978679-6.953929777472958I), (329.6624567007427+263.27712464529657I), (310.9146542056067+239.06370085412976I), (-388.08580440215036-281.7762379553426I), (1356.1242605267541+895.4452590731582I), (-1182.5870991657362+79.31498361046376I), (-671.3017697905113-530.9467453221798I), (-27.227086354012016-23.57907605216016I), (-325.7594411859967-240.32189239897698I), (5.493135328048907+16.101466399232976I), (0.3323718742038766+0.6597550909309993I), (1967.742662321348+1448.8436758337425I), (346.1661502674162+273.61018890851204I), (-21.260198866269697-26.241406123645817I), (-528.1238387064946-399.1034976979033I), (139.90695757521198+98.98579613593455I), (-59125.45397099967-62466.07602148011I), (21034.95604475245+20789.64342267662I), (10.474802334921023+43.59970687650466I), (-544.0294148503879-329.30821050448463I), (-746.1233084796814-885.4732259525778I), (882.2878930768067+634.0601542346432I), (-7.111203066124421+5.1604605697672286I), (-3718.4776795281477-2617.6457290474664I), (-227.68187133636238-98.51423229381281I), (-823.0677389013872-524.728585513123I), (-948.1212240664571-598.7062070703226I), (-2057.839906772974-1259.0948971956836I), (39.966546797805975+0.04890869262433384I), (62634.916486399015+61761.38599934465I), (2641.889937633463-703.431834972757I), (-18.20447712535097+15.621615655445593I), (2057.839906772974+1259.0948971956836I), (948.1212240664571+598.7062070703226I), (22.869968467494846+0.43703567567375945I), (-673.8322991690683-545.5424890183356I), (1624.3849999708036+1616.7314978931236I), (-880.8820854505962-670.5566754876724I), (-39.966546797805975-0.04890869262433384I), (823.0677389013872+524.728585513123I), (1085.282168374616+730.0500792920574I), (121.03990291041904+69.08434939075929I), (6.522947179343106+110.3443303885681I), (-91610.8582771077-88426.86669989905I), (-6.6500098914411865-71.00136219262214I), (-2672.6241026816347-3635.7756490105085I), (7969.974388865208+5728.5830086393125I), (154.51852575244413-357.9617087411952I), (-815.6848971153436-577.2776518981566I), (28655.6082761968+29657.54983821418I), (587.4112679055485+608.0164045830556I), (1304.939080052024+780.4246960140166I), (54885.620356280124+48402.16262267675I), (-3456.900199841792-2351.1253811678525I), (-40.89633685964617-4.917913015061089I), (-36.30572746825936-34.412393566915945I), (-0.4238228629449732-30.41924843327882I), (-1.3741516830895089+21.25028632169353I), (-5308.051001204569-3852.3680813048945I), (1798.7224321119606+1140.2601070594776I), (0.5606902789892796-2.4750753733506956I), (-10038.924470221642-7257.327134703591I), (-270.9780994268933-151.04806321488738I), (-96.72717316238328-173.8129699695839I), (2426.673079668435+996.6975550471911I), (435.9610097330755+1169.8492027283942I), (409.9938195094765-24.412107289537204I), (4629.840447556885+3209.8373431226605I), (-3895.0891974285605-3066.173917117832I), (1148.229185295039+524.2013516518136I), (92.99739484662658+162.21617394241144I), (-620.8311551180299-1062.1499023650993I), (-916.7455963960026-284.52538379321595I), (-5142.893980504942-3599.892384768526I), (4432.611848217758+4309.32016987138I), (-3794.4090892003956-1599.432179602401I), (110.27261749440481+50.28226886897532I), (1329.65343141074+406.8174484616557I), (-1185.5107952664516-773.4276467871211I), (-20921.158579646843-24134.401269594407I), (-28645.235641667052-27323.65774657351I), (20.49922099584253+3.7903466605103375I), (-1107.0053311121599-527.2209020085975I), (237.73014304377153+476.34454569163944I), (3665.8241446578095+421.32406461687253I), (8.930647884653395+18.71462743252214I), (-3632.1539439738717-2275.6702042642796I), (758.2096650428361+533.1441708618881I), (-112.49333438376853-124.93665656129157I), (-2905.09891123058-2155.7840238714552I), (-23.71368875103725-57.18368284570903I), (102533.57874307866+93851.45043410937I), (70169.80826882774+63767.59557127838I), (-2905.09891123058-2155.7840238714552I), (-10.478671487295685+17.198022445023955I), (112.49333438376853+124.93665656129157I), (-6.52445814719851-1.3966376171933792I), (-3894.443123048208-3390.34574534154I), (38708.50299022425+37474.08059442696I), (-1833.9459292709682-1498.8376926498215I), (23.71368875103725+57.18368284570903I), (1063.1545176816107+708.8311346617091I), (-39.59790219790666-54.709405507974616I), (-91.96090153508595+45.665685700425456I), (-33340.62119325997-29860.740006096647I), (43.38001598309384-26.391758552887495I), (5014.910965108321+3621.4599913592956I), (2034.576154419857+1455.3121649774914I), (-1716.4987329735993-1667.0156873034266I), (49521.136064926905+49642.38478937874I), (-1561.170968386633-1016.5788015465658I), (1329.946859721079+822.5815047548933I), (27244.37284814588+27522.028131223673I), (-7290.258977169384-8338.77508956863I), (-4.847926408688889-7.389824740771548I), (-4.8261195873253575-13.486352146784164I), (-7.329418188847992-45.851795735736125I), (153.57262222164627+90.17600727494606I), (8.656168606567784-4.07053713865967I), (-159.17406947336315-116.70465868716524I), (-51.678702020153466+37.846854090203976I), (59.18138852813031+37.24787662788941I), (308.4280853915839+181.2347624874137I), (2.1047222576924076+1.1384634455704976I), (-16.50858490728035-8.272121339074939I), (-278.2320800781601-142.4181096886303I), (-648.9954975403124-452.1222762250085I), (36.793996819801706+1.7421160400112008I), (271.9316495964841+27.835114160583835I), (8.817548594489182+5.933368790815881I), (-10081.599121654675-7256.276972917688I), (5034.947688933522+3623.168281016851I), (28.684303268711087+28.024995266276427I), (2.0942656141743594+0.8644209531994189I), (-1773.7851722063733-1106.7527497656586I), (-1025.6820108000084-573.411423557133I), (-16.117092001968793-8.555129341843864I), (-3358.4745602464463-2613.1027428534I), (-2413.0873843642903-1456.6847712417568I), (0.054562514038954735-1.3304689851135025I), (-2.491105048089646-4.153685440868253I), (-4.2980436450192325+0.7363066193026739I), (-2063.7278821507716-1266.535631009695I), (-4.505437430531899+7.872672620360866I), (-0.03309401553885283+0.35672336257443227I), (-16782.51381766981-12054.590575033873I), (-5284.012002327816-3886.589056549461I), (-4.2980436450192325+0.7363066193026739I), (-1045.229935450286-661.3472996182389I), (2063.7278821507716+1266.535631009695I), (2.491105048089646+4.153685440868253I), (973.8702649475971+573.1609702503449I), (9.186753544475039+83.71754597656528I), (-5255.177703760901-3723.3761333220127I), (-4.505437430531899+7.872672620360866I), (554.6004484817734+49.137193469623305I), (0.03309401553885283-0.35672336257443227I), (-0.054562514038954735+1.3304689851135025I), (-3.2322313148328883-4.86022165934932I), (-1.8201970353660861-0.8344234847522951I), (4.169407476694602+22.45087862585163I), (5267.461583607228+3864.9622677734196I), (-38.08694177378601-14.962310823924327I), (-108.69013639063458-110.31051859238137I), (-476.9872830867754-241.2504213680304I), (-922.6511442493605-320.8416869915369I), (-840.7089940220909-478.554283198305I), (-2957.932565601467-1912.4487399424306I), (8760.403712322528+5202.589062148829I), (-4005.243616808091-2848.8530551132453I), (16.80116481879961+16.487060347819217I), (-122.91393136070957-177.90700716899397I), (-757.4801489315005-1195.6877759820318I), (-482.40930763632855-451.4955295866936I), (5160.103245358578+3618.109697696734I), (-1991.4314340565024-975.6391577797569I), (10075.400985826323+6633.023340654753I), (-89.22006532220809-152.00707277446577I), (374.28737593436136-72.17512265804032I), (5150.510462668745+3601.561656235985I), (-2419.217970517507-1564.876324910265I), (427.95277807328705-35.16237701082827I), (-11.63522822985668-5.114271030023888I), (14.873715315446985+15.033577480187997I), (-370.0747671131553+307.0472157295697I), (155.7857638106717+138.77629049402594I), (-22.954123579485756+2.123525328614205I), (-6816.403133190645-4548.617291171005I), (-1388.8516423818799-986.7764784615114I), (-16.245196702434974-8.53990071964892I), (-1.0745109112548081+0.18407665482566848I), (-3.772770132887584-0.24195351920686115I), (-1.8241959453415957-5.669720188146249I), (-2296.7972924001833-908.8335979519982I), (-660.044514269446-198.80471846477107I), (-1.0745109112548081+0.18407665482566848I), (2.270417606698876+5.310630259746529I), (3.772770132887584+0.24195351920686115I), (16.245196702434974+8.53990071964892I), (-1.0444740348262087-1.407966643775395I), (-10184.41566280892-7377.79477462271I), (16.081338317351353+581.9262261062165I), (598.5574052491424+234.2039218025927I), (1.8241959453415957+5.669720188146249I), (2990.982405198535+1998.2894750343849I), (-2.018761128599202+1.3059166906942976I), (29.371387478004827+130.37282761228346I), (1424.4955561149745+1630.1987319337059I), (218.4467311358339+321.81989238873416I), (-4004.0349992832303-1494.1666513855034I), (4947.175444544791+3416.5311296082937I), (-69.44152510437523+374.6429931090151I), (-12262.92400621003-8489.91461841275I), (-1280.60686337714-66.6484288122603I), (-7787.5720750130795-5998.566901551494I), (23.380389124682324-8.647305705831513I), (46.7931222480612+155.33435315925487I), (-632.2831422424116-229.1547463246802I), (-5163.885054476715-3612.296298460031I), (1945.5631177640794+1720.8547774358206I), (1078.3276350572503+281.55315428482095I), (-32.6162152066753-18.341728875668128I), (-8.902289697969643-29.431691729353844I), (-234.1312460170565-271.0031241158183I), (277.8475544151093+303.6531087095931I), (5148.399658874111+3598.2878607575362I), (9.184788572156798+6.96912341103704I), (-1047.8528681731605-717.0573217387528I), (-6.386649081549319-9.816867783882863I), (630.7792832254452+260.4992787680237I), (-376.93023693428216-48.783129133553615I), (-1136.998609022803-557.643572330262I), (-404.1163394126654-148.17797703543022I), (-9.790160152907253-15.291395295761284I), (6.386649081549319+9.816867783882863I), (1047.8528681731605+717.0573217387528I), (971.055198539044+633.9398108463834I), (-10732.608385336345-5950.657548515931I), (-536.9885703691988-11.70839873348437I), (630.7792832254452+260.4992787680237I), (-1681.0228607056913-947.106475541537I), (376.93023693428216+48.783129133553615I), (10.994489207620214+5.192703909706254I), (0.21518519786850376+5.019026364340439I), (-94.02166053680759-172.438253538102I), (-1225.632700832316-1785.6379987525022I), (-86.28140971335938-158.1183760467697I), (-5414.590145577215-2759.5910475807227I), (-385.84788292768496-155.22329646200524I), (5172.916258455438+3633.602238434792I), (2395.3830587674356+1049.6797593758583I), (5917.665765415486+3024.082301878996I), (-47.92275483155361-28.94615490463611I), (46.70656937157118+19.493782188850304I), (-1163.7074715061674-552.1420922561281I), (-7644.748811786702-5302.524132758081I), (3856.547931122134+1162.1804729958692I), (-3.8718852786610274+2.8865719584687524I), (-4458.658900220939-2730.4736525496965I), (-0.5853037036179101+5.645103360562823I), (860.7945204817263+491.7773263295013I), (626.2575613889485+265.65021629747844I), (3257.910136698964+2157.453546689623I), (16817.966607066366+12996.97445585579I), (3814.7731000610042+829.2951885251229I), (-6.7989365701385225-8.723527312838845I), (-860.7945204817263-491.7773263295013I), (19.845640078127666+0.2867734900005461I), (100.55627308797408-231.90897365413986I), (36451.25808046656+33445.97861273523I), (626.2575613889485+265.65021629747844I), (2817.0628095854845+905.5273209201314I), (-3257.910136698964-2157.453546689623I), (-17.649594317737304-24.752481024594573I), (123.34003726796445+72.08401233925655I), (-60.15088800358566+146.23231604342703I), (-169071.66029201652-159519.6281533154I), (8.821608400468477-45.40973055982455I), (2067.2323466768394+1407.3085153143825I), (2257.7590969807848+1377.6483894679047I), (84553.5876424508+73082.43638628958I), (-2973.683761959119-27.816189165641216I), (-5.708881565784168+27.350353752924427I), (24.164215539422095-26.076591002083198I), (1668.8888960676609+881.6171688066147I), (1021.007081699123+617.0333323425521I), (1.7761122497897226-7.418128557882161I), (-3.483506425369047-1.954358826787259I), (-0.1323760621554113+1.426893450297729I), (-1.1290734252937629+1.514545639939171I), (3237.300321604668+2202.6825706624I), (-403.4284593407024-375.6564427663021I), (11.175321962834932-121.74988891800679I), (2.2762460217014846+2.251853531788858I), (0.1323760621554113-1.426893450297729I), (3.483506425369047+1.954358826787259I), (-0.845909941593092-3.5483068192219873I), (-141.2805300350061+380.72774708689525I), (857.7178870914793-425.8164222540218I), (-1.1290734252937629+1.514545639939171I), (4039.7257099321337-1781.7429063233822I), (-3237.300321604668-2202.6825706624I), (-1.7761122497897226+7.418128557882161I), (-30.388117842421515-35.23793466518345I), (-1493.029141533404-974.517093614855I), (-51.19402300508092-50.47920048414554I), (1559.5367834365288+490.86712784058943I), (4.88403209152635+11.99970189717402I), (1241.2860454727129+625.8237179635647I), (-919.7745128060778+1002.4400952898147I), (-5494.455668020353-2227.4401558675913I), (-10.45524832166086+12.760312387752492I), (-822.5070578607259-520.4548358813831I), (951.6047304918264+600.6605658971101I), (34.37440876747178+5.160631034234898I), (-45.301936002177996-11.283897651262148I), (-1874.1282126589426-1006.0986747433145I), (-719.9942936078489-434.0128958401709I), (1.886385066443792+0.12097675960343057I), (-34.37440876747178-5.160631034234898I), (-951.6047304918264-600.6605658971101I), (1.781290261307857+0.8826357173444079I), (-10321.335211894588-7226.05638287129I), (-1100.413427164655-709.1830701754741I), (-2181.8607832584376-1028.7552692506365I), (45.301936002177996+11.283897651262148I), (822.5070578607259+520.4548358813831I), (1981.0997367399764+1349.439296025816I), (-1510.0003849345703-932.7447646684913I), (-39.63241185415998-16.5739877199715I), (1037.3893468495185+238.3007103725739I), (3.7876855790141164-5.233925860480044I), (-2940.534755845017-1663.6315255976597I), (4108.996439099055+2648.194778396385I), (-15.488292475971612+21.003059229913788I), (828.1232630805616+509.126544765044I), (5.200869568896753+7.117831405349667I), (369.1008905816882+446.64368205788355I), (-81.99403459651619-15.240400912761835I), (2897.5773348517955+2157.0725604552345I), (-6.3046519460075245-2.414055998148825I), (2088.309169345403+1265.4404681610083I), (11.918498631736668-21.88089153060605I), (-634.1285065540752-249.60492663609128I), (-1.553569868365063-13.973774813500006I), (-3636.6976635941296-2211.5496726487477I), (70.6528568656835+117.21868209572881I), (-301694.8484734756-292769.38225206616I), (-102.8251838269762-3.1140464544183146I), (-104512.16362293652-96527.35143685687I), (-81.99403459651619-15.240400912761835I), (2897.5773348517955+2157.0725604552345I), (69.78389360847711+40.55897533528628I), (3.3598450014334365-27.694225382891425I), (6.3046519460075245+2.414055998148825I), (-2088.309169345403-1265.4404681610083I), (-5.200869568896753-7.117831405349667I), (-369.1008905816882-446.64368205788355I), (-71.84712138237195-21.453708616917872I), (-18.88697741136893-8.452975787828837I), (200.993784121641+327.81702291116153I), (3824.277675476821+3934.6363380648168I), (-41.675546035524405+12.787075764492698I), (-208090.93134628408-203039.35856627338I), (11.918498631736668-21.88089153060605I), (-634.1285065540752-249.60492663609128I), (40.05423962016862-23.71303905856061I), (-3916.1511138686496-1605.6763598953885I), (1.553569868365063+13.973774813500006I), (3636.6976635941296+2211.5496726487477I), (15.488292475971612-21.003059229913788I), (-828.1232630805616-509.126544765044I), (21.523642579202317+0.1042867513419381I), (-1099.164879429737-745.4764253141362I), (-8.31186701237932+6.0920712540398I), (-126.00393558970256-62.263013841484195I), (2.0554540528569474-0.03570863153512226I), (0.2957437071221176-1.5525104232787854I), (87.16684735818518+38.44724956177623I), (-60.72206491962829+28.39181719604015I), (-1865.0838535690507-879.0467228883005I), (100014.52882853798+96302.81035637308I), (-76.34437215728357-163.17051688256987I), (302999.566853716+303955.4282630339I), (13.990914279051822-70.93947846169807I), (-5243.98514876228-5688.316997006723I), (3042.7637312927145+4116.651672120966I), (-32944.347303921524-35591.0981404471I), (-5.91487414244234+31.050208465575686I), (-14.195697941861585+74.52050031738176I), (-125265.00630103059-125533.87201979238I), (-38791.87421246378-37184.06041152915I), (-20400.855949237222-22486.350605169937I), (13614.31773392441+14448.874151757895I), (15300.641961927917+16864.762953877453I), (97005.70558595836+94944.31999595457I), (8.487381304226403+0.6447800123698784I), (133.86908780926268+23.452713663259402I), (-214.95436919853037-218.06150958196372I), (-808.1975634627204-665.4869540104187I), (135.10076386393558+58.21905987817569I), (117.63327302968494+78.16274331376349I), (-457.3021469443482-290.2628702981766I), (323.25355288857315-69.38766886966603I), (1454.6719257368388-117.36498110494162I), (-566.2178323387119-299.7268351516316I), (-570.3191495538825-775.1515030392711I), (2006.094784713104+1449.6675250267056I), (-7.17129186163953+6.126848663596258I), (-17671.908143184497-12772.759611088384I), (284.9230835295418+215.16106501277702I), (-48.90663941675533-132.02107576365194I), (469.87633413300136+258.47381244958916I), (-9065.241588050127-5744.118761183984I), (388.4257312623047+509.51789392401196I), (871.9513694971416+739.0730401962304I), (133183.12450089186+132850.53741113484I), (-33808.49814229779-32793.36859283404I), (-87.22270855473725-38.66968421517099I), (2637.5398668152416+1893.1209741670473I), (-629.000183431716-833.7942764551019I), (806.5245435548768+682.5078327965363I), (248.71747149639873+3001.237713563148I), (1118.7562280406428+1048.2253030113457I), (596.6219086792405+404.157805153159I), (86640.78706935373+79133.0212159237I), (-74751.2120268122-69965.57671137809I), (3.368702880823836+7.525071420803264I), (6.039715015929236+30.372651323565666I), (4.458980297544274-33.60353085899169I), (2656.028803586906+1936.4608736088899I), (-147.6721948942349-32.019116954657704I), (1976.6127783194697+1553.7455977550978I), (13211.454891155481+9615.90407204933I), (2381.993470712411+1527.77534755788I), (76.35881243480388+101.20057245461959I), (-3.7119766905866403+455.6761270346506I), (409.13047318879563+115.97894776877217I), (-13.060311964266296+35.65812608667508I), (-2160.0360187808683-1579.113483630399I), (2498.9503361017455+691.6541578706422I), (-2071.747998336088-1671.568653562834I), (-15.23013441780244-49.82615299039896I), (-1702.4775580146083-599.1781892026552I), (889.397961376358+383.53362109727124I), (2579.0235021166704+1806.620533690045I), (-1324.0121657493012-1445.5281419277417I), (2918.3353712586563+1387.6170000653647I), (-22.475588778559903-32.739971427803724I), (-264.2728979379448+138.7552903515834I), (517.0232399763936+330.45131095816794I), (128202.2848000236+132629.14151263886I), (-35640.08344817893-34311.21352079272I), (-13.243284848627864-8.202317620859532I), (572.9266607005273+263.5270179812977I), (863.0125665923991+976.3409435365494I), (-3742.442728025336-1610.0023935685992I), (20.842426157146004-5.093836120393331I), (6311.933880465374+4359.721617265353I), (1205.2961329210812+611.678241834511I), (-2.527762089587197+7.801020374039485I), (-84.64042630659422-107.38907237788537I), (3.7607881893918274-0.6442682918898379I), (-15.23463128621439-3.1727854826628823I), (3.9354725825634422-8.022644830693373I), (181.26733442419695+55.61545005610515I), (59854.193318465776+62079.7856813781I), (13942.846158207163+16316.946256013074I), (3.7607881893918274-0.6442682918898379I), (16.061120090675857+1.7990572976303518I), (15.23463128621439+3.1727854826628823I), (84.64042630659422+107.38907237788537I), (-8.652086493527541+4.562902119673956I), (321.72073682624034+116.58043497459892I), (65653.39263781121+65251.28393060904I), (3.9354725825634422-8.022644830693373I), (1906.958159502364+1434.771703556376I), (-181.26733442419695-55.61545005610515I), (2.527762089587197-7.801020374039485I), (-515.8111061543759-334.3261538075179I), (-39.38905119538713-12.097971190278548I), (146.01924671303533-55.42923994384239I), (184978.55745054953+179937.90542660246I), (-9.716552506032798+40.23734897440727I), (422.1522470457229+576.2439679310697I), (-12937.072030561962-16250.516696028599I), (26789.822694088452+23559.014392245226I), (-6263.31554836239-4553.54899494601I), (-743.3913288140236+52.7274155264466I), (582.0511244978229+370.5824435716551I), (-16095.620373845397-20439.816291162886I), (-701.9738759858005-890.9464769411634I), (-2765.84346620605-1944.467924524302I), (-231322.1067977577-226358.75368117192I), (58391.24412701916+59872.51806902951I), (22.30324490670572+16.112557486552113I), (7.237333094815469-33.538907913298175I), (-34.86069440808345-32.95818663580429I), (442.9768903522513+347.4948886478973I), (8.214138837460357+8.823759330068416I), (-15.483109133523001-17.982167102202318I), (-271.4115897638611-469.6859281742733I), (-828.1369988492058-669.3456272525383I), (2.561630720973329+3.385586236622068I), (618.3094990189697+312.53935047593427I), (-1007.6892596572982-659.5545649380998I), (-17.17873058834444+4.250792951265552I), (1.4320509827234265+1.5674284502262283I), (30.383242807051882+87.36843475653619I), (-7.253072963673278-11.07468039222705I), (54.2895995336267-22.930131546790236I), (5.083257051283864+2.987896455376876I), (-553.1588172116525-209.298882302603I), (-422.1590614966056-415.13341067039715I), (-4.910664556597282-9.158416993071931I), (-14.206874777339387+10.714677860342123I), (590.919551470192-79.2609508672473I), (-287.2846867717338+159.14970150978812I), (371.76829488885863+165.76900781642027I), (-152.44748132041923-41.57398839937713I), (70.53099128357113+41.13032096350544I), (4.5070657403348715+0.9726305547051775I), (19.17857000277261+38.5230687211465I), (-10.728863320684155-10.03954267842421I), (3083.193566109562+2165.446862019245I), (-1587.4849734074962-1060.3467754062356I), (23.508176070903964+13.528423186736296I), (-451.38454691757437-338.8876768314414I), (59.19957563551202-36.79901042165901I), (669.2865014449901+175.57304163165705I), (-327.01363879663336-73.77018596369427I), (35.86299880026146+33.186870058220805I), (-111.22623204721238-69.16058224087911I), (1308.8354498840897+407.0167998057684I), (-1333.9111475608443-761.5537014178664I), (-11.315403829203241+5.175571773978479I), (-49.55319930039445-22.26355369156454I), (-2.1353985367490615-4.671578937804162I), (-400.837024634147+57.00096518316033I), (-1.4002529249424287-2.422068985293963I), (1351.9206802227313+1010.5729060454837I), (105.89019486189738-84.13764721967196I), (-0.03309401553885283+0.35672336257443227I), (-161.7663505681919+255.4044920771826I), (-77.49179821686816-102.89580341610903I), (1351.9206802227313+1010.5729060454837I), (491.0508776099186+366.8307008920326I), (-105.89019486189738+84.13764721967196I), (1.4002529249424287+2.422068985293963I), (-68.57321992196206-94.39168525846685I), (-4.521532518599317-3.7797072450422706I), (-4.396384545504954+23.08602784192047I), (2205.470399696567+1661.6505295461857I), (0.03309401553885283-0.35672336257443227I), (400.837024634147-57.00096518316033I), (-1.3095530776784208-6.3572573491245485I), (49.18934211204273-21.219716579947928I), (87.33103260100907+23.564845268396887I), (9009.595124229327+5958.13593594253I), (-38.351073929052205-12.163277548063444I), (-63.69874157212719+6.5325613202755735I), (3.6484181308994112-21.373903085256114I), (-184.89939103011562-85.03623410699292I), (-1527.0646654871493-1054.2558302545442I), (-93.58683392646553+57.50236785985616I), (-231.5662715742374+137.0845747276041I), (199.68358271410972+9.874388322328919I), (-8068.314618713326-5220.572784410885I), (2786.145113065832+1751.150953263286I), (24.349694805257954+5.725103329511242I), (-4.594442285112208+27.309536106316898I), (-269.7695151303722-64.6734652879786I), (835.654273570137+447.6741918657684I), (-1968.6073043930376-1212.6626722075187I), (19436.563246714373+13780.619202454349I), (1007.4380156612099+646.7716771287247I), (32220.15147924472+20149.676580598792I), (8294.160424729705+5802.6749287124785I), (-19.17106118210122+5.638904947233517I), (20.197506793089236+15.076438701108806I), (329.8303752855615+164.24625583573933I), (497.3803779715143+63.19589522078375I), (-64.99083189073843-59.59367498059932I), (-328.31307578812823-140.46211885684707I), (59.244976558278424+99.79633605375788I), (12.87201949050813+7.3357587432041775I), (-862.2824146821264-517.8433773379069I), (-1708.9027247539323-904.565345648119I), (12.098614252337715+9.626324580173112I), (1012.6601623024801+722.4399390326162I), (-92.70132046301939-101.9609100814776I), (19.05418793566653+2.3361397293986528I), (9836.695965160536+3830.3868339391015I), (-1163.3846711238662-561.5041305020338I), (-5222.372625776795-2903.4151762769716I), (2413.136113214668+1274.0171222514844I), (-130.78504914733816-83.33028880792418I), (-2087.918123545614-967.0950897332123I), (20282.956208365795+15790.374753531616I), (21301.624591697782+9572.424009640257I), (12.251891242702206-7.808042972005683I), (957.0841367989614+525.600200835919I), (84.1259648905089+82.82581971140254I), (-88.61737450752778-105.09062064958307I), (-6212.291185020333-3927.44721464021I), (4.363408492588872+6.9264658222971605I), (-18.453656093526487-53.14415210199229I), (-21.127517206477556-11.580269460869047I), (11.5351324964499+155.98000392602762I), (-6212.291185020333-3927.44721464021I), (-12063.80015128725-7734.982537999716I), (-4.363408492588872-6.9264658222971605I), (88.61737450752778+105.09062064958307I), (4.794265055930453+0.24800600914068183I), (-84.79985620133854-89.8065150442274I), (29.301807020572014+57.11866013258775I), (-12895.267173542903-7780.254481837385I), (18.453656093526487+53.14415210199229I), (118.80832416546976+115.28239907204028I), (-40.33975576088825-19.17179971543466I), (-268.1186448880841-113.6449659884016I), (26014.54839912015+16622.047358822932I), (257.57696410932454+94.5506815087985I), (-21980.874847096624-14027.633871781618I), (568.9801389724904+216.35651487477386I), (-1654.695084272445-960.489023896057I), (4634.262675407888+2484.504194877273I), (-7332.210012974022-8349.436873625973I), (-2084.900094718406-1109.7716479647825I), (-28717.068825324663-18097.290690678754I), (7517.148455867822+4931.084032689448I), (3.8472140981057166-1.1922653099305123I), (-24.37647429198224-19.84556231676314I), (-1.1600691606332099-3.2648473713663364I), (-45.39936705420695-110.69782642509898I), (15.223052555799098+23.43513001206513I), (-11.572340639878487-11.51939768817134I), (285.1573625451982+153.01469971178537I), (27.506136932929437+57.975292918222586I), (23.65348423783543+5.545725125015478I), (56.49028433086474+61.11343846971456I), (-4.718743282174092+16.637935932216656I), (7.574670806459006+5.867695173256145I), (-922.225585561916-599.8472391005439I), (-7.252368436838738+16.164698179833227I), (-30.699437661924662+9.057036732324015I), (259.7838756705882-13.78138709728037I), (-62.21073766579856+22.99458804777378I), (1915.333173872292+1203.0432049064004I), (171.4199018542253+33.0939910945815I), (-63.92988417733933-35.57281061509534I), (0.6242792460475102+9.456824437065027I), (-26051.5606646149-17743.92894951033I), (-16703.52431012885-11201.406294457032I), (6.5522143845204255-10.843412355409463I), (-933.6601482996173-660.842150287772I), (7.832164290190021-8.256318664182134I), (-5.611908706754743-6.655397796135125I), (31.140347093266033+38.2171511464163I), (12190.60418585105+8453.159030649744I), (107.1029629897912-88.81029962832405I), (0.9760035541123253+4.494903850278995I), (-5.689207714713806-11.889694445267818I), (-10.466441293603562+9.141450048120127I), (35.02688475719263+26.69811619355034I), (12190.60418585105+8453.159030649744I), (3779.1022306799173+2845.115495020324I), (-107.1029629897912+88.81029962832405I), (-31.140347093266033-38.2171511464163I), (-48.51385075553372-148.59004535602872I), (-17.613932739826176-9.517181577811755I), (-4.037267132550425-9.845731682524319I), (0.9760035541123253+4.494903850278995I), (7786.1460592283265+5881.807210535046I), (5.689207714713806+11.889694445267818I), (5.611908706754743+6.655397796135125I), (0.8539200188334259-0.23358215756066514I), (-50.549494437719744+9.444976836317466I), (54.45701264980231-31.62149591327278I), (-10881.144998746388-6649.109005737937I), (292.94251568977677+124.9214470025158I), (291.9278030259962+155.43737643582827I), (-781.2337207121637-460.8688076717886I), (2227.2622801964612+1273.4851467519256I), (-11942.920094345745-9003.985566371251I), (-1047.080143631398-605.5300697799344I), (-9762.759668237373-6613.994161276533I), (-9590.124489620257-6323.860023083148I), (-7.033335581189368-9.356669935812073I), (7.645642687084244+9.073801758675721I), (-10.314950409385844+49.79074520727153I), (-8.602839955710309-4.768458158590006I), (6.901877164197692+7.568358996830966I), (17.08851447815776-45.215964777953296I), (160.10242734210266+155.8598752497572I), (-6.4546694205566135-5.6935504245732185I), (300.0750030494349+119.96498752611849I), (71.09935830043631+43.92198331815045I), (-355.2290977168468-194.46463073096345I), (178.0718202567336+104.46871343433598I), (-23.409769150986335-4.212523709956146I), (-48.02792374967709-39.42095552000583I), (-1239.1830660977782-175.28912320477613I), (359.6086783641508+218.83233244063882I), (4.771291613202962-26.8780429909457I), (271.6670262045264-174.40419679602417I), (-185.4161576268687-182.09133642973785I), (-8.585290324999725+1.4541327729498628I), (-925.9029029436789-392.7557491054105I), (-3.8562568032061875-1.6768888138852858I), (-1.1063432640724207-8.938971689834997I), (98.65143208301868+211.27675143329478I), (-925.9029029436789-392.7557491054105I), (-338.2121531698821-174.79664512152831I), (3.8562568032061875+1.6768888138852858I), (8.585290324999725-1.4541327729498628I), (-1.6754768653020191+3.059902314813463I), (-169.11339593508893-175.97787015202383I), (-1431.7730469632768-495.136408458962I), (1.1063432640724207+8.938971689834997I), (704.5363429393834+251.4383252172999I), (40.95521864007506+31.635086895915595I), (25.75608328350795+31.90964331856716I), (-46.213097167107954+66.86638545047931I), (7.894019336374591+9.3048202486849I), (42.56870623475642+13.031108852152494I), (22.819558268509077+28.381082980758386I), (-315.9775479512502+15.548544362646776I), (57.43998729231491-179.60912822672523I), (185.73825485755862+86.2923835761163I), (366.26886126234695+156.64431128973922I), (0.04566864043681562+32.292872629867816I), (45.28479487241381+1.980449977543918I), (-829.4030234599927-437.0585286253464I), (-15.300133947437173-5.886515029088123I), (861.0561452067823+532.4525878058773I), (-474.37737550073996-328.2793324017218I), (11.338321214799382+3.503912556590452I), (7.809241572431076-5.730129890573549I), (1677.930330502965+853.9605047812508I), (-2054.742978925749-1146.9197985612548I), (2.9473123274916952+3.3388178847807835I), (13.930383015783619+6.299733127339217I), (-4.600725641488085-5.533072961743976I), (-177.99242474285498-212.76913975497243I), (2476.6382254041596+1418.6428203001462I), (-30.678716819865606-14.178529331596714I), (88.27213548204938+119.68649400215403I), (-5.624066828438143-0.11557375539799963I), (-11.139484421113828-10.747209822026337I), (-4.381082287806329-6.475599598054681I), (2476.6382254041596+1418.6428203001462I), (766.377987333626+478.64417780007034I), (30.678716819865606+14.178529331596714I), (177.99242474285498+212.76913975497243I), (-24.44852891460902-116.94543712262569I), (-156.9048008192409-180.57631276673933I), (0.6623918054660801+8.591434647359048I), (88.27213548204938+119.68649400215403I), (4133.514116823199+2278.9617608155113I), (5.624066828438143+0.11557375539799963I), (-1.316487413757244-2.7939317472591982I), (0.06618803107770566-0.7134467251488645I), (-30.845270310974854-16.502634500501685I), (-691.4330915604305-536.3842501924868I), (-75.12037731021428-25.404816725449507I), (-21.676961607219265-49.62982681470515I), (-8.542393817626841-26.355885323199768I), (-7.900461702659897-7.087822230912013I), (1644.065497240098+1115.469934140442I), (2565.9814785494086+1692.884571525131I), (-18.4577359658904-19.162858674695542I), (25.734949579124002+13.964870139614177I), (-1552.4681960757453-413.92551289364485I), (-13869.857524984-5710.921404597417I), (11656.827394062475+4763.156150818181I), (30.11051751766543+17.103547012404814I), (3073.7792194986487+2051.86601938235I), (-1365.9023385643409-527.693976182398I), (-2.168498260991356-0.9444761408580713I), (-6954.360427232047-3595.8144714936025I), (-0.1323760621554113+1.426893450297729I), (89.24813903616166+124.18139785243302I), (926.5069556895038+413.7785955003324I), (9.486684624057276+16.619711711964626I), (35.91072073248264+19.065185560320742I), (-6954.360427232047-3595.8144714936025I), (-2220.2014764494747-1252.5513013864695I), (0.1323760621554113-1.426893450297729I), (2.168498260991356+0.9444761408580713I), (-17.356631815013323-13.525963588924041I), (-57.96413567771895-68.08777344975944I), (-32.2405196741351+325.0965999019487I), (89.24813903616166+124.18139785243302I), (-12291.347885620322-6194.040552284921I), (-926.5069556895038-413.7785955003324I), (-11.84819336820493-8.974838736246177I), (367.3410723798901+41.30279937792317I), (1.9747544413616254+56.463582873358064I), (11349.871022356385+5851.366940829681I), (0.2567658752794131-24.432080117419897I), (4990.24842940683+1847.7273126976181I), (-1528.3865977835394-976.1163289640559I), (-10260.297489532353-5281.587633586577I), (3020.6081075351617+1554.231675311413I), (-19.68594014334304-13.602317676050511I), (15.069797029955296-19.90062077296199I), (2656.6405057173247+931.2527134778721I), (-259.6673740632173+57.74745749008469I), (1.8706362355849122+2.21846593204504I), (-92.22577420391345-108.86271475351442I), (-9975.492514189642-1288.673589319331I), (-5.658388178392789-3.9717071372745503I), (-2.928010662336984-13.484711550836977I), (950.3463157368401+474.7530949510745I), (-2.324697347474495-3.695290095999037I), (-31.92916517238052-30.181257704861807I), (-9975.492514189642-1288.673589319331I), (2915.692844414296+3293.0361059037023I), (5.658388178392789+3.9717071372745503I), (92.22577420391345+108.86271475351442I), (12.191801238766207+12.18920644822094I), (-2.872739388113473-4.792072867557166I), (18.63146747748454+67.81724901270695I), (-2.928010662336984-13.484711550836977I), (-26533.87075977021-8745.923583263568I), (-950.3463157368401-474.7530949510745I), (-1.8706362355849122-2.21846593204504I), (114.48755261243353+114.38230653855499I), (880.4989010327383-102.05698583713847I), (94.72303910134355+53.47088602514887I), (-6434.40629076746-5683.2182966541295I), (230.99612369448084+68.17322303979154I), (-2611.3945759628573-1376.9782475710158I), (-24401.761074419937-11159.347344062757I), (4862.825250575567-1337.4437457003025I), (21.231275480844488+21.59247819842858I), (-402.7076608697319+54.78249925111524I), (93.14861998527702+100.74138804943253I), (3187.673655865285+1635.3884841149243I), (-5.008182725426806-11.336691174227052I), (-7.971549433645642-18.708442210379914I), (9.074448001643182+6.203884166329597I), (-4.6448165997558455-5.611455265335017I), (3187.673655865285+1635.3884841149243I), (1082.8943766230748+608.0204461338446I), (5.008182725426806+11.336691174227052I), (-93.14861998527702-100.74138804943253I), (-0.06618803107770566+0.7134467251488645I), (0.17872274659485976+4.642145526571616I), (-16.918486171676115-15.614063143312844I), (5375.257701299789+2724.0540480332647I), (7.971549433645642+18.708442210379914I), (402.7076608697319-54.78249925111524I), (600.8070396502933+144.39726609461172I), (799.9697902200812-104.14432676289111I), (-11.872072946793157-45.8614028018944I), (-165.73711254655115-552.3261353852153I), (-17.241768654722833+15.477801612319585I), (1282.2245241585733+448.7838063546646I), (2532.706442897273+1028.82666526235I), (-9.781662572985168+7.287944773319809I), (400.837024634147-57.00096518316033I), (5.952849551109117+5.166620718432017I), (-170.39604197791675-219.35790398851236I), (-265.8409878510233-89.56944794904996I), (15929.29012867162+9644.778282129837I), (-1.3360009535756876-4.6191448286076255I), (-120.41302256892337+67.15236009428507I), (-73.18124335623006-18.772938130483226I), (-89.24813903616166-124.18139785243302I), (0.9891689846867249-9.027400055325622I), (-938.9265734967281-434.72283539083315I), (-2.256006844611691+1.5965181940167612I), (337.03220244472146-505.7917960137041I), (1.1889046478481236-9.806693866968008I), (-20.469797441789545-308.37712921012326I), (-265.8409878510233-89.56944794904996I), (15929.29012867162+9644.778282129837I), (-416.58393530428077-189.4039128947135I), (14814.840407388238+9316.075405154219I), (1.3360009535756876+4.6191448286076255I), (120.41302256892337-67.15236009428507I), (-5.952849551109117-5.166620718432017I), (170.39604197791675+219.35790398851236I), (31.300136219166042+3.9811757989648124I), (79.02335626434855+110.35424074665009I), (-0.15112687625011212-1.331644379380077I), (84.69368192776238+86.26789239086672I), (49.3843799671612+24.326015859638346I), (57.7312886941014-652.7017938742281I), (-73.18124335623006-18.772938130483226I), (-89.24813903616166-124.18139785243302I), (-262.6777210009967-35.76901630106727I), (27174.646312368277+15677.494787334463I), (-0.9891689846867249+9.027400055325622I), (938.9265734967281+434.72283539083315I), (9.781662572985168-7.287944773319809I), (-400.837024634147+57.00096518316033I), (2.2695780331937305+3.6671048295010875I), (-105.22872707640036-105.27801397793192I), (-10.546933125498352+5.9459438688675945I), (-376.86916014645675-0.9361823708389636I), (1.343260897269361-0.8725527375629747I), (0.08499504148456388-0.34433382665887247I), (8.914792937812507+48.18778855859601I), (-37.76962329250005+29.6421548518404I), (-184.27400572995884-240.16811959963806I), (-13.08717792857467+680.5712806444325I), (4468.261332039018+2747.379598853772I), (-83.53345563784954+1972.5056108538677I), (39.78058122798564-10.428617378157169I), (-53.926485242238684-40.56896563655397I), (-6671.1758910349745-4262.243218147003I), (-15371.27203382656-9245.286945814101I), (-1.699900829691277+6.886676533177452I), (-4.079761991259062+16.528023679625893I), (113.56433576121407-952.251048727863I), (94.33937277177382-221.10698209169513I), (-22.272635872754744-8.555964108640211I), (-39.66832471096011-239.79887983025367I), (16.704476904566054+6.416973081480156I), (-68932.60523076945-44139.181526546716I), (-39.765762069931945+9.67795591604186I), (-34.12354011155738-31.71199297092472I), (196.3880205628255+166.72921298113468I), (-236.3628442459522-176.49904801701615I), (1.578655738939733-14.031649494047828I), (1525.6167667486413+1020.2703759615857I), (197.3827542138532+193.7861769517471I), (372.17180566791984+336.6692529319706I), (-21.844361089311512+6.3242715346812615I), (-2538.0315041664235-1748.3572498295111I), (814.7039959600003+510.3980772295351I), (67.68974571622608+28.010376350804577I), (-9897.981275210946-7076.98403046671I), (-176.8920099052421-70.58884237658722I), (435.52022468068435+232.4467744659131I), (-937.2605212679192-420.24804651371113I), (-9283.052950532983-4331.738374542056I), (573.6618746937145+177.65686509611137I), (-21405.421256518017-13967.622901423809I), (14538.357152180863+9348.941022805511I), (33.79538646128371+6.204881601136016I), (142.2432221299517+42.50785925260866I), (-439.5282339449028-286.97675567341423I), (1025.099855075137+619.1800053117295I), (-1521.1045945727008-1600.2723852661984I), (-470.9744997976982-337.81167232664586I), (-4104.5585243546075-2253.354083090672I), (8110.701333734514+4984.205103472098I), (45.88628630383419+22.652185507180825I), (13.798982880302999+1.9614376706134455I), (-180.55870683893733-80.39378466981283I), (-329.7968039105565-150.50607255062897I), (-2.2850818622952462+5.4476263805183125I), (606.0619466094416+283.2860002683907I), (40.665108233566855+69.58334088391182I), (-49.94750264163483-28.856635106112396I), (411.7081098484739+224.65418188166143I), (847.0766816110477+431.2370943645122I), (5.322542444615632+7.894246212414866I), (-3160.4068673809506-1958.1343408322846I), (812.1162372657755+554.2781796841684I), (-13.189254282802038-44.28020694035551I), (-4756.771672973547-1813.4130638886077I), (1802.5511821322584+861.6183444500526I), (4179.011497615259+2216.3310498395385I), (-242.261400375082-216.46970011125413I), (96.80320331587919+60.33672740200036I), (1233.3666769558274+439.0581024508767I), (14208.605546982175+4764.677844863542I), (4873.062102005965+5388.833445939184I), (-30.591591742680194+19.884561755406285I), (-3368.6960684509004-1651.7352762704247I), (741.5319756713236+238.45381546396365I), (2.8059543533773716+3.3276988980675624I), (-98.9639946873986-126.90148051549866I), (-7221.925326940862-4749.32077550961I), (28.634842452371576+2.6649732799871266I), (1.464005331168492+6.742355775418488I), (55.1517464061991+132.3027006018565I), (7.42808753027435-0.45141714821217005I), (-46.36162639013429-97.85327752929682I), (-7221.925326940862-4749.32077550961I), (-19309.150707982757-11894.554320797275I), (-28.634842452371576-2.6649732799871266I), (98.9639946873986+126.90148051549866I), (30.60547311672963+45.046955240378594I), (10.190248927181733+5.385315896004146I), (0.830947010637967-25.47444441711441I), (1.464005331168492+6.742355775418488I), (-21610.968090065704-14241.168988117543I), (-55.1517464061991-132.3027006018565I), (-2.8059543533773716-3.3276988980675624I), (-50.88093777109877-52.072169643442976I), (-106.23882488451683-21.17993776185643I), (175.04441620273226+135.94555041276948I), (-1571.0628430843644-522.9011740307415I), (-315.4222880445803-91.02595043318328I), (396.498390128041+266.1851111841152I), (-5050.561493713275-3096.6398108084145I), (18683.852025032324+12752.19583397966I), (-495.3985606636656-126.63167149422807I), (983.0221690980749+541.423752536679I), (-4575.901040741168-2569.3618922798955I), (5171.254461445656+5760.8713109466535I), (1421.7871624139805+963.475402843405I), (17708.495119549345+11231.703947789996I), (-22757.58863670059-14425.126537019183I), (4.984149810727829-10.16706089978936I), (4.306469190717969-10.798964027409234I), (34.165675966470104+29.626101401536374I), (-0.5817628610656693-9.851706051215047I), (7.22785953344831+18.433866695296455I), (7926.816999208278+5686.136124451388I), (-722.2210038481546-507.0587809825155I), (-5.623706321871723-7.488257852471334I), (7695.505284572933+5649.582337294518I), (133.45415438496232+53.68724832567127I), (1.0524384196185999+16.11234677054488I), (-326.60118935754235-250.84784153195443I), (381.5996995956887-330.4767870915556I), (-11478.198298952455-7151.43525078189I), (501.9455469015666+363.05757960510635I), (-10672.965562541583-7101.987328265458I), (5675.90934014872+3618.868486756889I), (-0.9043344978260515-4.356457357198639I), (441.28603269454527+190.970357856492I), (-41.332832743637695-117.92635158893268I), (-2753.825243293344-1905.482220611793I), (1132.388291474332+779.8830960787762I), (-38.1936068200594-59.11926362779309I), (727.7013121056892+961.6347820901448I), (1635.5478406415882+1012.4889305318382I), (73318.80565626554+67724.64438483035I), (26199.52775313235+28466.523417216144I), (0.6950184416133415+3.3320852342679173I), (7674.56306362402+4795.93294470905I), (-5304.781727072124-3506.691408731097I), (2676.9966190128957+1765.953357153947I), (-2.2010627516025565-16.601735944048404I), (3163.874347377617+1953.0568713911607I), (-738.506088675566-469.1948461873402I), (7609.15113568038+4698.983477835511I), (1001.3720480249088+798.4779404507391I), (1351.9206802227313+1010.5729060454837I), (-2.803710082682633-42.657600167834154I), (104007.5346185349+94586.08017840855I), (-75713.0489421603-68261.24057294322I), (1351.9206802227313+1010.5729060454837I), (11.140790591415884-21.463920282824162I), (2.803710082682633+42.657600167834154I), (-1001.3720480249088-798.4779404507391I), (1.7301930912680583+1.1486316080526975I), (685.6552318284861+560.6549597934247I), (-2187.2282479675473-2526.1009721497685I), (884.8264618015961+676.1346746318922I), (-7609.15113568038-4698.983477835511I), (-1104.877628752245-744.1347601669211I), (1.21970915233966+9.71856123398825I), (25.409506158052153-35.73713434923599I), (-10869.434523531681-9448.094560977486I), (-11.678273664120852+20.291490439969067I), (-3838.3404127200106-2795.7953558997674I), (-423.11732980159786-124.97992247371367I), (435.8173698745504+366.5304819335545I), (-69431.6438242041-66449.13473086702I), (751.5025619316177+581.272531691757I), (-1082.1441903808793-635.1159838759626I), (31728.674912186743+27279.727063437487I), (-10462.400793664137-8455.80778655994I), (1.5984787713707527+0.5892950482835522I), (3.963006637271968+7.840594556228051I), (-5.434792318606472+28.7463165758749I), (-0.7570266843072915+149.53705225235254I), (-318.1983912398323-89.87854285972755I), (211.74161573076304+78.3536125328768I), (-137.90081831500018-152.75835009317632I), (49.998779597543496-60.61935116716748I), (-50.2207747479527-26.155565354658066I), (-0.5758060378554006-77.81524993766972I), (4.425556565084828+2.5599971431086397I), (15.692507475062335-16.73186835226198I), (-554.6503852825311-314.36248724159236I), (-20.56682783622182-13.436103001228128I), (-7.221878533405501-0.6073667393652977I), (19.136213460402693+17.215715295904715I), (-8.78445457895032-6.290092153390312I), (6547.131900291386+5389.926284392926I), (-3954.7397945365383-2876.971454028562I), (-26.050736097500668-37.24694816734214I), (-31.922740478354484+13.307686368404056I), (134.98008579055332+563.8419127985588I), (490.4684245391159+285.3623077287333I), (19.933229983212378+2.7301674225772494I), (-710.9486470298779-281.5818624332414I), (172.7413907770781+100.96489314060976I), (242.3987659544863-23.425449243898438I), (1.4002529249424287+2.422068985293963I), (19268.703970113216+12414.119926648213I), (0.03309401553885283-0.35672336257443227I), (-16797.47120919692-12059.91813126I), (-17.99251216384298+9.702905154918842I), (487.18511454065845+351.61429830458974I), (-19268.703970113216-12414.119926648213I), (-1.4002529249424287-2.422068985293963I), (-29.719102701625992+81.56182701628444I), (-11.839822838137007-75.41496459674053I), (-14.085545555928528-6.615782610594073I), (-60.003727713193086+12.420142093373153I), (-0.03309401553885283+0.35672336257443227I), (-242.3987659544863+23.425449243898438I), (15.298590979488962+70.81963064295297I), (-39.247835914500484+21.644757989916535I), (-36.64931833441642-21.043183680919128I), (6381.416552078069+3337.1999363003297I), (41.24511659523904+11.28066720830472I), (50.02121264054532+7.473556957638639I), (351.34433477839065+218.1443983123621I), (688.7380550196484+148.91103476487274I), (420.2788463432681+213.5574772689304I), (1063.172241475143+670.3985088628501I), (-16829.98224220998-10793.333735153812I), (-2944.555633710704-1588.6504184863743I), (6.03321822012699+25.39992138128895I), (1.5230752072081808-0.14440055164953147I), (21.052416014917988-37.2633736086471I), (16892.105758898484+11735.628984137124I), (387.36993093194525+295.4822131461417I), (17058.404536894726+11788.935436902366I), (-1319.1513569945935-984.1562004421321I), (-1.038672497893216+0.06436489328075945I), (126.20854977684293+509.60634174739I), (-84.33951744534947-337.7401408612669I), (1445.9111095178077+762.2840555751227I), (-693.0714617180902-282.46383295209694I), (-78.1865277525231-349.04131213220796I), (-42510.26354231431-26133.141394948347I), (69459.78496980909+44375.7140804443I), (13296.678283693704+7705.2741606602485I), (36.875942291093736+36.43940092805941I), (-36579.908885305376-23044.44472708556I), (22061.466111621095+15307.220775731921I), (-2453.094486250702-678.7547374788834I), (50.66872808140375+195.77805205339664I), (74.18713817249868+75.76406944748051I), (-2872.611906873899-1184.8470802831127I), (-518.158294658539-326.5847896735012I), (-9.056917287222383-17.165788665030423I), (-74.18713817249868-75.76406944748051I), (-50.66872808140375-195.77805205339664I), (2.521646798150229-39.5336929125965I), (438.1150311966036+647.1722860660791I), (78.33600557473349+87.9987760426174I), (-3.94437635099992-5.577999144219904I), (2453.094486250702+678.7547374788834I), (-19755.53496572673-13273.059148426604I), (457.51006743934136+99.97268934016851I), (-123.17419641533003-289.40447311425413I), (32496.854622440704+20947.423030099762I), (32.939651600858554+136.32801398843375I), (-8834.024526674868-6169.724860311742I), (-31.082210831052052-142.06993976491432I), (19645.72887525332+11917.20411223767I), (434.18823901818706-46.153325491663374I), (-10592.740466004183-8012.043079778396I), (-11736.943663592798-7113.827509082528I), (-2.1138755263897147+1.2673666375521775I), (-0.6368325185328327-7.9587161733544765I), (-5.559323359126615-15.388019674084127I), (10.234807764221435+6.722841911882334I), (-1299.2262792327272-555.41249792427I), (273.0001609725444+391.66415224699045I), (1.0797695749487428-0.19481541525252466I), (-11615.863140261628-7983.858674253204I), (5133.03018746569+3962.1195245958374I), (-2638.088215302887-1876.2418783045327I), (0.02440492146077633+2.7414520758224947I), (43.37184990483689+96.5589953889779I), (-15.927880714429119-23.078168439304925I), (-11278.963724777737-7835.658413466838I), (1898.8245440099624+1201.406095467665I), (603.1596466595413+382.73744107370817I), (-678.3052167703999-637.3936095775277I), (-0.03309401553885283+0.35672336257443227I), (-1114.4633172618862-565.7757953804079I), (1068.516166684901+627.2692256505624I), (-32.1603904868323+3.9554424225828306I), (-603.1596466595413-382.73744107370817I), (-1898.8245440099624-1201.406095467665I), (-24.864977111087313+63.54483038603394I), (723.4969282803181+774.7090575471965I), (2.814428742467777-18.055339867264625I), (-678.3052167703999-637.3936095775277I), (0.03309401553885283-0.35672336257443227I), (11278.963724777737+7835.658413466838I), (-18.772386595894687-81.99682986166269I), (-9.833299744603814-16.795637872813025I), (-2.4386695821575586+5.994967406473876I), (5390.831039586171+3499.5831681177574I), (7.660789432082453+12.108671282768093I), (-15.280371411714453+59.4845566883228I), (-6.650352887113176-15.917057875749254I), (9.510076706994335+17.57415964024212I), (-2736.4549341293005-1883.4838509628655I), (681.315496337241+423.5103234924882I), (12.430312114021817+14.450158819351358I), (-20.982083479295156-42.871714001651256I), (16.537956242012033-45.241268274791686I), (1174.1825536534889+1751.846948862086I), (-488.6653432522089-568.9650061311994I), (8.446790131238513-5.341625243307791I), (3013.064568938196+2049.9313596129314I), (-1.4595562433855984+52.80957442828667I), (-47.63959414576417-312.89669011357967I), (1380.2097339669263+372.48342524673507I), (-678.3052167703999-637.3936095775277I), (-1310.1923446870712-1007.296025632328I), (27842.968462054127+23077.614700476275I), (-32814.92945891695-29865.676040141094I), (6.7989365701385225+8.723527312838845I), (-1380.2097339669263-372.48342524673507I), (-21.56402262746344-2.0139556459889034I), (673.8322991690683+545.5424890183356I), (4491.961469444278+5602.333735341476I), (-678.3052167703999-637.3936095775277I), (880.8820854505962+670.5566754876724I), (1310.1923446870712+1007.296025632328I), (47.63959414576417+312.89669011357967I), (17.649594317737304+24.752481024594573I), (-126.27296471074015-61.24737423081226I), (-63.95614169853799-104.4496311304924I), (123963.10123687974+114363.78087415303I), (31.13103163159895+54.152467628576574I), (113.81853165746658-123.43169023389112I), (-1568.68997296678-1064.7886549888374I), (-61324.28930454025-54370.51856793476I), (2759.78535066617+1164.4648761078492I), (-122.50979764763042+138.54116559463182I), (29.906099408878156+220.15021145925587I), (-26293.34820554921-17431.15317717074I), (17456.625562310557+10925.660772630277I), (-30019.886183878738-19616.4150687279I), (202.6370079671574-112.10743032804815I), (-1270.2588919048046-1006.8903935771287I), (-412.4974252765303-375.4614465886874I), (129.30142370188824+140.570840079035I), (-25.833173081710164+23.749625782971492I), (-202.6370079671574+112.10743032804815I), (9.286896304595551+18.340994547687316I), (-34.869909802467944-54.70993314485944I), (3030.2931337849705+2350.2053462714516I), (1270.2588919048046+1006.8903935771287I), (30019.886183878738+19616.4150687279I), (-2000.7441732500997-1216.203451923083I), (-16759.353719182804-10955.178560363021I), (-1.055095613843477-168.37940222964178I), (9160.52533237153+4572.70022761291I), (-9.278732231732924+95.32642098026439I), (9399.708248505083+6813.906147699036I), (14194.93995496579+8771.01055411022I), (-14597.549672394678-9077.44637797936I), (-1.6913154942604933-21.935380938883327I), (-1237.3779388409216-1463.4916910473437I), (-948.1212240664571-598.7062070703226I), (926.7813232044174+597.8502485084981I), (39.966546797805975+0.04890869262433384I), (-1292.239900798867-718.0714756643723I), (-591.7645512814419-357.0679458470543I), (18.188392816199105-26.294113059410048I), (-926.7813232044174-597.8502485084981I), (948.1212240664571+598.7062070703226I), (-10.752597262807909+17.67868436066952I), (-23.662755497555214-90.52743537182971I), (-27.79859441329987-31.703748261819705I), (-56.05935136219313+17.998141237593074I), (-39.966546797805975-0.04890869262433384I), (1237.3779388409216+1463.4916910473437I), (-18699.15068963771-12526.267765096367I), (-16695.96796339143-10887.843595869164I), (5.279364856546113+50.45115664230787I), (-50982.688989326125-34009.29844115407I), (-7.255720734629476-2.523504135201471I), (32288.466658002355+21584.175157427388I), (-9292.87099963609-6367.962026727211I), (63.055897511554576+204.86327038630048I), (15648.458864424116+11544.490507472194I), (-2.052958829810008-4.845846530702161I), (-1001.3720480249088-798.4779404507391I), (32.99024905675439+31.140058727893095I), (-1351.9206802227313-1010.5729060454837I), (-12.50230160386701-1.3043368478493278I), (-22907.130522478077-13804.197548432143I), (26.141003666753196+33.492013473792845I), (678.3052167703999+637.3936095775277I), (-1.7192713784669162-10.87454283234869I), (1310.1923446870712+1007.296025632328I), (108.7507607511454+150.87313420125588I), (-217532.87253856583-194664.16403049053I), (-42.66237438889092-5.752365321774523I), (102294.26031222181+96430.94078159827I), (32.99024905675439+31.140058727893095I), (-1351.9206802227313-1010.5729060454837I), (-75.36520895948578-47.673272972979895I), (-36.99546984540557-20.33114138015328I), (12.50230160386701+1.3043368478493278I), (22907.130522478077+13804.197548432143I), (2.052958829810008+4.845846530702161I), (1001.3720480249088+798.4779404507391I), (38.66561074871136+19.304398670384913I), (-46.38595018305857-53.54211741657029I), (-0.7263713787920629-0.9382042850552139I), (-702.0165871852232-639.8496316352075I), (63.98321490290371+16.145754237814558I), (-8848.665252252114-11003.360384793094I), (26.141003666753196+33.492013473792845I), (678.3052167703999+637.3936095775277I), (-29.90737177110233-20.008989948825352I), (-944.830189514789-663.7145325385189I), (1.7192713784669162+10.87454283234869I), (-1310.1923446870712-1007.296025632328I), (-63.055897511554576-204.86327038630048I), (-15648.458864424116-11544.490507472194I), (-43.317457777262916-2.1649514762821926I), (-884.1114529225108-411.319428135979I), (5.577800848049512-6.50681188303238I), (533.7420218466187+161.7387047605943I), (-1.9046029443093935+0.07094856900230949I), (0.4904333855343268+1.409371859401822I), (-0.8617269285977855+2.312434686258573I), (42.75995635191384-26.814514212494547I), (3795.6778756634967+2766.422454286273I), (-6704.09777803673-12537.87967404289I), (-23548.803195614568-15929.534176236888I), (7320.537321997433+780.5417849705252I), (-125.39089167950044-31.954916290669857I), (-11739.327655875308-7656.496524037521I), (16703.79189472864+12132.410087574675I), (-7603.661239503495-8120.782853489011I), (-9.808667710686542-28.18743718803642I), (-23.540802505647704-67.64984925128742I), (11160.085193204739+15959.8354257481I), (6059.942282564655+8758.212624205416I), (-18975.46739229371-19514.20002966829I), (23204.184603090976+30530.49353387347I), (14231.600544220286+14635.650022251215I), (-65390.677145336325-67861.6226056665I), (55.01584777633343-54.050956467348556I), (-12.989596397506261+16.03108203321358I), (-3989.419197039432-2889.5248482182433I), (5208.418263888044+3410.890569585565I), (248.14830284570317+175.55221850608982I), (17655.292263737174+17590.350064548802I), (1876.5729392201833+1163.506100756754I), (-4651.606183274632-2893.75691962942I), (15386.779872172317+14885.909153056662I), (-13315.693080729345-12084.824670381166I), (0.4222493146037891+3.3929566375363365I), (43.8586019839058-22.964164120350798I), (-16.68378894469783-9.814531620868287I), (-3976.154997090412-2842.3515588650844I), (182.76986774704412+14.261550151646787I), (60.48883549325929+95.43528280814432I), (-11024.180459979945-6954.548211885679I), (10884.597704232814+6881.789027636103I), (40.51612756968905+153.82561581625478I), (-8533.75358929687-5878.361356390186I), (-376.14126994146187-52.97165171675129I), (-20976.840005079364-13445.450066834286I), (20213.232038304974+12460.249490548633I), (-26545.62715215376-17117.56367607449I), (-1923.1722835045678-636.0236201055211I), (-2.9745240001294064-6.296307499464618I), (658.0188382825141+229.23630709386373I), (-2571.600616098584-1986.397684079446I), (5622.479918618727+3916.2238356267044I), (-7928.000323920175-5434.583109578829I), (938.1143769604582+684.9364832221479I), (28.902523819784896+56.82976778138229I), (-165.63528726248393-529.5987828795594I), (-821.6669989056622-360.2039441661857I), (-67192.05519956164-60745.15957719908I), (3560.3208996720205+1314.126562675375I), (28.82536921481948+63.35857373484885I), (13639.265265452246+8601.594120363274I), (-7865.11607511394-3921.9342824123537I), (-10205.50918900833-6350.572088508522I), (-29.905970878547862-133.073396076142I), (53303.615179175795+35234.16842150691I), (-19832.651057073996-13161.44385412317I), (-6532.250505513346-4295.9114260420265I), (474.06061203322855+299.3531035351613I), (12509.484525758306+7732.147801970693I), (-19.983273398902988-0.02445434631216692I), (11523.72648578885+7619.541576130541I), (1795.9140756110032+1199.703833229386I), (18.630109904601053+8.724959347346497I), (-12509.484525758306-7732.147801970693I), (-474.06061203322855-299.3531035351613I), (21.67490562587954+26.985202889416378I), (8.18067767836816+39.59733592089141I), (2459.7735154022894+3155.1980618541324I), (30.001863856596543-6.2100710466865765I), (19.983273398902988+0.02445434631216692I), (6532.250505513346+4295.9114260420265I), (443.0286594912018+200.32581399312383I), (-264.86433459931857-89.6471205772648I), (132.71974622948915+100.08788487729049I), (-18823.287248692082-13384.582637912868I), (-64.17875322267169-101.83543534590592I), (-3939.4899698000295-3208.8377363451514I), (-2830.4408236077065-1810.9509556915386I), (7979.246326844312+4906.865711659425I), (6171.107386008502+4353.331069423388I), (4149.308664620442+3603.1480894328383I), (11794.672110387433+7469.511019669345I), (-16274.894820470337-10631.663603728835I), (14963.928866149363+9413.099274245982I), (-4423.520345343236-2723.1301555236214I), (-4.408708898690214-8.328940135274939I), (-23.941424523351543-9.067577847820758I), (10.06888316154856+4.997066829786732I), (16.093862260719938+57.79700140688427I), (-7817.716743861091-4327.800042477128I), (406.41017404791836+141.77635407610606I), (4.744844840212189+10.350687892521387I), (8025.548564329515+4601.984084126402I), (3877.82884383799+2057.7849915742013I), (-10.761552502600301-5.907333833717937I), (5227.395791271663+2897.054781145912I), (-1202.646745199092-716.3693811905604I), (18.167737561904612+89.1913070277344I), (-5546.839432670685-3022.7125051980775I), (-53.73296058576845-115.4668094305506I), (2.140051501789258+4.786292165379574I), (3068.8111236447435+1836.0395381434025I), (1135.9893650558995+1016.0540675639963I), (-19.09133916608036-196.40060231634163I), (327.86225414144144+126.23144424884666I), (-1547.7576513150675-951.5774363911221I), (-43890.74524239749-29304.45643687984I), (-7969.697719104631-6880.924887451772I), (-2.248124794154517-2.3416483700462183I), (-520.0325257499411-210.7534884424077I), (-6.716817093796667-39.660226867533744I), (-70.2085931769926-214.04694028516883I), (14491.247987689847+9529.191624424078I), (-12.76822981444919-52.187092891846085I), (23.704906948134216+3.9822246555708074I), (-5299.917870760743-3861.4401687647796I), (14491.247987689847+9529.191624424078I), (-12093.069597527443-7797.139844941304I), (12.76822981444919+52.187092891846085I), (70.2085931769926+214.04694028516883I), (-5185.564480700891-2900.6021055999367I), (9.826453587018463-66.02930123628559I), (10.580399142714091+17.880287468002997I), (-437.505174630251+0.8113961771792919I), (7.578208062322183+7.536992185789335I), (323.32184850251116+152.31865845749712I), (-7875.487231087041-5439.581534547895I), (-161.63390592816418-76.77049017758179I), (3850.4310960396097+2163.7537111607135I), (-2437.6603541633813-1332.6117350197017I), (745.0585666688609+403.684197697668I), (-16832.677284093206-10762.066287204403I), (272.69132584837+157.3845462441093I), (-9672.152689425127-6034.045969647777I), (3262.0517117290956+2376.9550373460866I), (4.7941112163713555+7.733574958222391I), (159.5353813245054+164.35940524367336I), (-503.83292262986936+484.38331983347234I), (-66.4892829395864+191.99177244015326I), (-8575.8694811757-4854.3891987939I), (-13729.734513007348-9600.489490071073I), (-5968.456381956006-3810.9093523436727I), (95.67473474276463+157.70062319903906I), (-410.46232412585823+27.17190095891405I), (-5122.932889165998-3563.9817813210443I), (-2710.2764413961977+46.59670624925698I), (2755.065393963166+886.7425656163347I), (9.102178020552655-10.635971777020256I), (37.08486947385851+27.929519916603915I), (11996.430895049909+7438.273167152183I), (5313.983893652553+3503.228624197616I), (58.54893628631233+158.58456355688497I), (-13369.416822451236-7975.356750855152I), (6531.411163185262+3843.695118448804I), (6212.610000988502+5715.104925624554I), (-882.2884472747561-348.06071787273106I), (5.873824269964489+3.035931015608342I), (3.0286259174966097+11.350632763128141I), (-593.637554260613-323.41222702961613I), (-730.9401330702505-321.06507243027113I), (-882.2884472747561-348.06071787273106I), (16.35681485684803+0.7356743501984417I), (-5.873824269964489-3.035931015608342I), (-6212.610000988502-5715.104925624554I), (-2.0146085066966095+11.680216302067915I), (7463.204276362752+10939.957646376355I), (475.91002334184185+300.91681950132664I), (-614.5975605581215-223.67870559266643I), (-3.0286259174966097-11.350632763128141I), (-17823.634897821692-11510.094492125052I), (-4.517254584120941+19.269446593479707I), (207.11627524450802+308.01922896843416I), (4666.429398263002+2123.116059535013I), (-210.9809519031038-314.9825647596397I), (1043.3894099272275-1937.4970419218841I), (-477.7084647388694-941.4371343274988I), (5981.712057004005+3315.4399609024213I), (11956.354939713989+7900.423783176589I), (-13742.252729153937-10243.836939733339I), (-5172.818410392207-763.1226344234196I), (33.1023523340011+22.936448304026683I), (-92.09306034880052-157.85971658521282I), (909.3304355327871+281.6823822784078I), (5346.321475177718+3439.0134368099466I), (5330.677522207368+1500.1790060941762I), (-4342.778618200832-1568.7029952957912I), (-2.1104669879078286-1.4284249094862418I), (-210.34964962531342+154.54306926744079I), (-3382.5293749351613-1528.6545640322552I), (1459.48231540812+811.888864176744I), (-11.768268546278309-11.467696905670298I), (-20026.082643289825-11085.86820056166I), (-3519.247803954629-1898.2164894719597I), (21166.58018689874+12597.359009814765I), (2473.5159975136316+1415.9305258369197I), (-10.23723276255336-9.962396837905503I), (2036.8949242553426-127.03983093258354I), (-3.0286259174966097-11.350632763128141I), (16.66102647453124+30.257863707279707I), (138.54362480687266+187.67575337855746I), (2473.5159975136316+1415.9305258369197I), (-17.90596090814146-8.753258340798517I), (10.23723276255336+9.962396837905503I), (-21166.58018689874-12597.359009814765I), (-5187.594315358155-2901.766237583559I), (6521.959492327446+6743.306847012316I), (-528.8437663003928-358.98874611757003I), (2036.8949242553426-127.03983093258354I), (1680.4696803511995+955.1208398385284I), (3.0286259174966097+11.350632763128141I), (-3553.654228934158-2465.997352301807I), (152.9038781631848+147.8465694839918I), (-1576.5930432152074-50.42990311857913I), (-76.22585545713594-72.83417040269622I), (1546.8243338411808+1157.5480116517708I), (240.9326011077175-44.81190391729724I), (-6671.4689885828475-4927.042174321369I), (-20349.127352267893-12956.668557211795I), (14276.43393656779+10125.598876087246I), (36.5898676689278+15.716877042469669I), (-21.19423943745576-7.122431894778217I), (1109.6914849987527+531.3244647069621I), (11136.764901535578+6446.116606020634I), (-9400.367879484655-3803.191639304579I), (-6.729585133050838-2.1128914884737373I), (639.776672689686+112.82050839231151I), (-90.07627836130165+69.406685329233I), (-1272.1188998834518-200.41252593253247I), (-6954.360427232047-3595.8144714936025I), (2036.8949242553426-127.03983093258354I), (61.18908533135008-112.18581409935365I), (-5052.894950219899-4838.800270773743I), (3270.9701249301615+466.76904057581487I), (-6954.360427232047-3595.8144714936025I), (2.636176579590243+11.177371041458745I), (1272.1188998834518+200.41252593253247I), (8.539066653895125-10.283578684874538I), (3150.647987744774+3384.967453987452I), (38027.82976891622+36839.77415006069I), (2036.8949242553426-127.03983093258354I), (-4791.33035238064-2263.478345141044I), (-61.18908533135008+112.18581409935365I), (28.499549956354066+30.776488719998326I), (37.04221032910695+48.159807542902605I), (66.55139537703243-9.928551351187863I), (61140.05572573946+55310.17332305803I), (-36.0395053371718+4.418497379409338I), (-2469.1725268670907-1462.8807870425283I), (-193.37091665959247-99.47939555935623I), (-24552.54375996851-19103.04185517025I), (255.62927774428454-1223.932099478576I), (-0.40827028190551573+3.342474518310496I), (-10.003766448547688+10.149691342051899I), (-11435.098060885279-6471.990943051808I), (24.346031106275206-170.52118047203783I), (553.0585822109789-135.9361904841918I), (-11289.108257004917-2090.264398549159I), (29.515490046399858-184.50718978042536I), (-2.044728088391299+16.495871180221727I), (98.66913189843541-23.646472582945922I), (-11289.108257004917-2090.264398549159I), (-54.86749569726779-27.073205247337444I), (-553.0585822109789+135.9361904841918I), (137.13313437431182-390.9332141523317I), (-17.87614101450717-52.695637653395174I), (-23103.181266149615-10772.082788915903I), (-29.515490046399858+184.50718978042536I), (-110.92902478704337-114.57914479896998I), (-7651.146739882393-4726.866178876961I), (197.7849292672513+41.94932527853146I), (-22438.99085147001-13857.234965589996I), (-98.5386024970519-21.45057772046131I), (-2002.6687848408078-1447.9927297429163I), (22203.422599729394+8004.692636774599I), (-9790.665664139608-3241.9546198028324I), (34.17183706354379+86.87363861345925I), (7609.15113568038+4698.983477835511I), (12320.162513639885+7548.868272541705I), (3184.872250349183+1631.66318078639I), (-5.873824269964489-3.035931015608342I), (-8.288658575007371-15.390163506844887I), (576.4438661328163+284.25653694741305I), (-1231.9555365298816-699.6164052466929I), (3184.872250349183+1631.66318078639I), (4.9039473106435665+2.308197682154701I), (5.873824269964489+3.035931015608342I), (-12320.162513639885-7548.868272541705I), (11057.64770159471+7595.785738716137I), (30.927677809771872+35.768616669047894I), (2191.927213137553+1006.1647981602853I), (8.288658575007371+15.390163506844887I), (-7609.15113568038-4698.983477835511I), (-16660.92828179933-10691.23326088177I), (-7645.453233323616-4749.713938612169I), (43.18670535794228+152.61683687110803I), (-9545.239811341658-4810.9604761050105I), (-19.910956395708407-75.7801955634356I), (-3784.866931683648-2769.587833068141I), (2251.6550347162442+1361.8609064990744I), (-7609.15113568038-4698.983477835511I), (-201.60342938281764-304.2413176617671I), (2430.261361326559-51.52154132179108I), (-252.9881328816786-80.62301774762511I), (7090.5655375903025+4091.305324670222I), (2.803710082682633+42.657600167834154I), (-2036.8949242553426+127.03983093258354I), (-61.18908533135008+112.18581409935365I), (16.112808920046717-10.665524769573473I), (-208060.00349332936-189214.53477360416I), (-148.41432225917745-6.1455717269691945I), (17306.426947913493+16813.94800771574I), (-252.9881328816786-80.62301774762511I), (7090.5655375903025+4091.305324670222I), (-97.95583959294092-67.8553015754106I), (-14.00905752959191+39.66401094517582I), (-2.803710082682633-42.657600167834154I), (201.60342938281764+304.2413176617671I), (-2430.261361326559+51.52154132179108I), (-3.7448015979646714+10.531584694015217I), (-197.61666253007684-311.49193422504084I), (-7617.336364428944-7489.751543026215I), (-91.10475338098355-27.170643670647785I), (-76157.44143149967-73837.71899083369I), (-2036.8949242553426+127.03983093258354I), (-67.56696338620606-15.87699016991391I), (5995.7968000074725+3036.3507848253535I), (61.18908533135008-112.18581409935365I), (7609.15113568038+4698.983477835511I), (-12.959328460923022-5.780243085621162I), (-674.7543395631122-501.13508345671397I), (-41.55946491322791-28.890360949422902I), (-0.01915890613430618+0.033557858489278905I), (-0.05747671840291855+0.1006735754678367I), (1.532712490744494-2.6846286791423117I), (205.19183675155045+391.9043904379953I), (45021.8582396007+45253.89586175676I), (9233.995296263134+4952.203337501227I), (260347.53390398115+242025.7723185053I), (21.80634436661022+59.08427080834329I), (-6745.714652759818-6618.362408233145I), (11048.830924009497+7903.234774868644I), (-8509.001426372562-1614.212605601447I), (1.149534368058371-2.0134715093567346I), (2.7588824833400905-4.832331622456161I), (-176738.62794094443-161457.1613523964I), (-44249.7701190796-42125.05184646543I), (-25210.93484404543-23643.189409915034I), (-9623.068781115544-4977.308324974879I), (18908.201133034072+17732.39205743627I), (-142954.25076658578-173472.95233982557I), (-36.03415030695692-58.77183093785451I), (-160.19052718365245-74.5333715417598I), (-76.80781101141919-27.868999475015887I), (166.95649702628552+65.18600730469606I), (-1858.286342363724-1228.510453038902I), (19885.086896970242+13434.355795743424I), (259.7943787490177+104.36349862664456I), (4808.6923323375395+3349.8631424130203I), (4533.636131778745+2864.6086723855283I), (-1.619344524558958-0.4990341248565233I), (64.17627462907208-344.11865014948063I), (-1603.1366561271705-1479.0148484072881I), (-487.2484927567747-7.172232516762131I), (-2.9070816988380432-157.49040548883366I), (6716.524664961053+4695.083424701607I), (-859.0796321771427+296.15885398808757I), (-74.10964001357007-77.53496850830119I), (1178.16928519017+1566.7449267130423I), (1595.5092094233396+638.2098252514719I), (12870.30707361078+7883.496103151975I), (5973.6070232921875+3091.9545232441365I), (8136.4759946297645+5276.394200288405I), (-31.701742318972762+6.100268112917739I), (-4143.729289812609-2352.6222744239085I), (-346.3073639548194-68.29418068530688I), (-59234.59773162018-54631.90144835821I), (13300.285995089935+10995.02348011372I), (-97.3864369256737-20.017309967038287I), (1928.9096279095525+892.8477653973496I), (19619.86986603761+11825.541561142134I), (-9602.50821341268-3230.231363687124I), (-25.072730153279732-74.08665619772583I), (10429.762981501974+5556.990235518935I), (720.6746211849545+401.18021329754816I), (-3206.160448180449-1098.5827294114433I), (708.486560324797+324.8601323246773I), (11.856844375518625+28.591841422854515I), (3285.8925409677945+2807.9022159299707I), (-7517.078199755544-6393.536023313359I), (708.486560324797+324.8601323246773I), (5.3553809229407285-23.287742074417174I), (3206.160448180449+1098.5827294114433I), (3837.7381339519484+3467.2374372934396I), (804.1684601633556+1024.9826092479007I), (-127.67349007873001+24.915289166810567I), (-11.856844375518625-28.591841422854515I), (343.98895033869695+252.83111012096327I), (21.44772381484396+12.860698840253326I), (-84.66323915696242-142.95896119368848I), (7905.377872346295-3818.5046570566224I), (95.42222284659334+149.06675961848515I), (-1352.2559830617113-910.9901281828265I), (-4312.485611480218-3420.501914807549I), (-9012.558377427353-5318.524418134026I), (17934.931852075144+16540.14170470958I), (-5073.176917326986-2967.225608793074I), (-7550.473600175749-4408.3432827514225I), (-2248.556134100144+6114.3854777633105I), (1318.1111252597434-1190.3403942332202I), (-25.156235174069003-14.250561525228033I), (3.927920778864973+45.64549508186974I), (-20.370193638535728-34.45516284991312I), (-15352.85840990607-11690.826020860351I), (2.3321507177910568+0.3404066598988842I), (-1.24508046639337-92.2494464704706I), (21050.601151306895+14293.632352330775I), (-2170.6666512259085-965.0223828782374I), (-197.01165290829553-219.75971802442209I), (142.82201564321866-257.1373290332749I), (21166.615273073417+14268.152053437609I), (43226.83897211261+26615.410406791467I), (-17779.68573347205-11261.733115708743I), (14.307591130433677+14.848495486976406I), (4.191285920548469-0.1760762564788565I), (-231.03379845130496+205.23951781689652I), (-53.43559690993728-33.99624255355676I), (2.5886868136837404+6.935368571670008I), (-21391.75790225094-14352.785816724338I), (-14.322557625084894-31.353692992333283I), (-53.210612721575075-178.17508821474337I), (52.01867221723061+55.87094121828528I), (57.576563809758255+62.79873493437372I), (-5701.072393154091-2643.4978537174584I), (-2.5663568447547105-3.857192424151505I), (9.372270939714195+14.653556807342806I), (-5.075996425114791-9.457655175856829I), (52.01867221723061+55.87094121828528I), (-317.9130404419828-185.18462209675775I), (-57.576563809758255-62.79873493437372I), (53.210612721575075+178.17508821474337I), (11775.28310825713+8143.215810043397I), (3934.7037601145203+3624.6818689046727I), (-14.1596612735899-21.67247893012293I), (-5701.072393154091-2643.4978537174584I), (1.2284064003288597+1.2423331617580633I), (2.5663568447547105+3.857192424151505I), (-167.66990928211754+77.09445405133673I), (0.06618803107770566-0.7134467251488645I), (187.80588269680013+220.40840878519086I), (-24768.31498162894-15205.56063065462I), (107.22756361252934+125.39167593550663I), (3940.1953186399296+2861.149582181308I), (24691.710283962773+16047.499871719501I), (85.98027250763353+175.46163536544594I), (-10702.137114801146-7211.154085536984I), (-28567.859205378147-18082.51236621674I), (-8109.481699954348-4849.809684081294I), (1.4273273213184439-30.41323717283558I), (160.00793465264758+177.6509071538711I), (-144.24563356296608+240.14290577253539I), (-14129.00720829755-9501.312280208593I), (-19468.72549068634-11725.625815115143I), (13803.805997152343+8074.469375790433I), (-11.803510525912596-2.397369062238861I), (6.351496651754315+16.217477504839792I), (1344.391828970397+507.1667411294033I), (600.1492797177145+340.3592056404671I), (-2.066134243631304-5.635948925991414I), (14111.655548167873+9437.124962872203I), (2.1525507963026094+6.867929818672057I), (-20.32306050391135-44.398443574217495I), (-3.122227890527941-2.712294463226221I), (614.6002864712249+394.1054837485566I), (-8797.22269604268-6407.741890436399I), (2.5663568447547105+3.857192424151505I), (22.670356477719313+7.398487796732582I), (3.8774301611321804+9.395653673571662I), (-3.122227890527941-2.712294463226221I), (759.4757090379484+493.48940451213133I), (-614.6002864712249-394.1054837485566I), (20.32306050391135+44.398443574217495I), (8721.523520000956+6317.052546750585I), (3890.6538895513354+3586.8481516613206I), (0.34891858165793543+16.256646890975137I), (-8797.22269604268-6407.741890436399I), (-9.062415232024623-42.1882044918428I), (-2.5663568447547105-3.857192424151505I), (-1.2436281319645328+58.347525673080895I), (-0.06618803107770566+0.7134467251488645I), (-108.55829523649051-124.77610681196757I), (5196.3677813073755+3155.072933937154I), (-11.70399297543662-12.106729406148133I), (7831.853836343166+6313.7231289778765I), (55.815855444877705-114.1172353020923I), (15.068755282602861-28.25441318222573I), (1688.6641456618113+675.0439501153106I), (-4322.371374699592-3050.8796757856676I), (-38.64490894603273-643.7362948603507I), (-2.771765913664151-9.129744606696875I), (2.431015384464006+9.067987886826927I), (-3900.263965658443-1936.8963074594456I), (-1383.028491028005-876.9252934231248I), (0.1552845388811125+2.2673383845739314I), (6238.143480744984+4642.082700657059I), (34.01764342040152-8.157844532590701I), (1380.0773579047718+373.91031869703244I), (-13676.700931088502-7427.644422585525I), (846.1351849717055+102.49039960047944I), (-26.604667511610852-20.65138874224869I), (4.48377625887946+15.569985634332394I), (-2212.6934729954637-1245.2835784750512I), (-1380.0773579047718-373.91031869703244I), (-7768.842510774045-4610.217208056425I), (1427.147438576855+539.4057378198754I), (-5253.88858511819-3711.8636224554625I), (-13676.700931088502-7427.644422585525I), (-545.5380332497485-6.948988977780582I), (-846.1351849717055-102.49039960047944I), (11.235470492141538+12.913227878747927I), (40.76626948985299-30.067372992956507I), (4945.9459992066495+3752.389200484975I), (-35.437345014758115+8.01532977535259I), (-158.31510137380266-34.42092752627827I), (-3123.232616667765-2328.558070400664I), (-2033.655525947146-2594.120518745533I), (42.13459524817921+647.2779648243685I), (20.094210425243553+10.259843157747632I), (-4.981926699299457+9.618302695203155I), (1575.1551107947842+928.3373411826916I), (351.3580087328967+52.01635970609233I), (-12.659429680089733-13.013631622313927I), (-24.741103451546685-33.49601882736917I), (6568.078714076406+4007.954046149141I), (216.74891849680168-92.20407824783979I), (-4.029729031116194-34.638726300056945I), (857.015181704419+124.64779491211229I), (3.602543281874337+6.9700890785350476I), (-26.286391224622317-40.52018397161207I), (6568.078714076406+4007.954046149141I), (2888.1802191504216+3305.536692152211I), (-216.74891849680168+92.20407824783979I), (24.741103451546685+33.49601882736917I), (58.54772296870426+34.317071310026165I), (5.502755716868854+6.81183823941554I), (6.43439966051565+9.969734687094657I), (-4.029729031116194-34.638726300056945I), (7299.3833472914375+5861.195746302136I), (-857.015181704419-124.64779491211229I), (12.659429680089733+13.013631622313927I), (1.3277842274610094+3.696815068709248I), (-703.902668164767-90.31759374420167I), (-327.7240553989885-107.87974674108386I), (23277.81474160517+15539.397996179461I), (-131.5264265352002-46.79140021478874I), (819.2014789381188+426.8549173145852I), (9887.939796393524+8045.8992967032955I), (759.6515276574162+1782.1440441340476I), (-0.10695445693375838+3.8705906079948367I), (255.46630738238795-10.520798672753749I), (5.506784294788238+11.989824414940578I), (-11.20562206441016-14.90121331414123I), (953.0420648277646+612.8571915698283I), (8.288658575007371+15.390163506844887I), (893.9321599237828+460.34313586402396I), (-11.20562206441016-14.90121331414123I), (1100.1599102402529+581.6160129489998I), (-953.0420648277646-612.8571915698283I), (-5.506784294788238-11.989824414940578I), (14055.698185762172+9553.161886289852I), (13.980857766799407+67.99147768494156I), (58.77532131286421-13.662475255131216I), (-8.288658575007371-15.390163506844887I), (-255.46630738238795+10.520798672753749I), (-189.25463656002896-8.158867223194076I), (-677.6908157986045-128.17328172834144I), (-1.7232977259701885+5.899271904738898I), (-3083.8617050044104-2223.9963667261254I), (-0.8017935973231721+2.1308970961853015I), (2213.045167260609+1403.5379495012714I), (609.4897819008906+555.5194058319578I), (18.7483912179259-9.06168039500097I), (-242.45332846852529+24.755918229011936I), (-2.9407941352062554-3.251915373977421I), (71.29944530013987+215.77855674074317I), (-14.691126719700389-8.741157415836062I), (-14486.949944044827-9529.927931043378I), (1.5077136441001926-0.8690399207680741I), (-18572.28521605278-11469.307521443703I), (-49.648700693735044-58.0597777814168I), (13681.206368519031+7419.771749965168I), (-1.6037492485222502+8.115671976226555I), (-846.1351849717055-102.49039960047944I), (36.974136358514016+25.514081929043144I), (33582.88478743021+24131.177870380536I), (-5.085300405731234+6.642110761436124I), (10597.438608993525+7722.756334524989I), (-14.691126719700389-8.741157415836062I), (-14486.949944044827-9529.927931043378I), (-506.958725451281-251.63025631164092I), (14863.807891432534+9352.156424730005I), (-1.5077136441001926+0.8690399207680741I), (18572.28521605278+11469.307521443703I), (2.9407941352062554+3.251915373977421I), (-71.29944530013987-215.77855674074317I), (-76.30626126194022-100.23522438275376I), (12010.255829228972+6856.096516389738I), (7.441247358593639+11.08855504872732I), (-1434.320822870211-481.6790179634142I), (-23.62504733265476-5.634961571596456I), (10512.5714352923+7423.975250920067I), (-49.648700693735044-58.0597777814168I), (13681.206368519031+7419.771749965168I), (16.325961737218645+19.323530799487646I), (488.4464871114195-55.4197427623952I), (1.6037492485222502-8.115671976226555I), (846.1351849717055+102.49039960047944I), (-18.7483912179259+9.06168039500097I), (242.45332846852529-24.755918229011936I), (-1.7255738636303515-1.2896109811138956I), (-19.644567726978238-73.49640116939298I), (0.7346704227375676-1.8858657597462631I), (29.832562457725007-33.72356238391217I), (0.13617141325177684-0.6109224372147897I), (-1.272373896195024+0.3435390110669867I), (65.83578110670283+659.6044024006607I), (18.80197734164745+10.425716609282548I), (331.86688915750506+682.033577686349I), (-11205.704153021425-8682.801340940912I), (881.5240910299684+692.4546479185055I), (-54100.015932630886-39532.311556342815I), (-203.91498872851432-67.93285762304266I), (-6504.29717090735-4609.434429902685I), (9278.921971832251+5591.2958086001445I), (5041.541035768733+3023.0661489865706I), (25.44747792390048-6.870780221339734I), (61.07394701736115-16.489872531215376I), (26413.392250255925+19195.94633273579I), (5284.399411157332+3949.381627967593I), (283.0486532139945+158.46909361621385I), (-877.1536584122039-462.6823079732068I), (-212.28648991049587-118.85182021216038I), (54501.95984764109+32613.22421011853I), (18.32303147005649+315.716988017904I), (114.12147646542871+126.13443175646323I), (8727.843375699153+5490.041107597488I), (7458.246791932353+5838.964509757643I), (-285.59610551291286+44.7992067071875I), (-10585.822471719788-7133.620123824737I), (-11250.008964221874-7899.881259283619I), (-12940.925407442262-9147.71519764451I), (-98.15596892550693-76.06764162588159I), (-4072.393732166941-3312.6140184065935I), (641.365404090923+195.5654519121036I), (7072.986247295137+4736.320957826227I), (5499.381142089015+4156.704576109284I), (-1124.6244689324965-939.2200535981103I), (20.40851616624004-3.6295376391196683I), (-1678.3983214571165-928.3213036690659I), (-3518.8205793956945-2383.241524933216I), (8290.63362987524+5136.487986430773I), (-4400.889553657192-2684.120765950888I), (-131.22589898469-45.83598713379675I), (779.0218988537231+454.0953347342598I), (18931.505753229136+11955.384396802843I), (7831.612600075794+6126.426762977647I), (-3.0445789113234287+2.4644610588481735I), (5140.889577673647+3467.907209768687I), (946.424150558374+634.2542626173226I), (10.870268179736506+12.089307658325971I), (-2.65419575928606-1.494757931736423I), (-1295.524020220965-783.2910247198528I), (6558.485766231104+4601.318096190905I), (1136.3158925496912+511.62720037267735I), (-458.3807063026406-245.46996182749587I), (-3.7709636342938526+6.942034640173443I), (-1295.524020220965-783.2910247198528I), (22123.140821910256+14118.135702169071I), (-6558.485766231104-4601.318096190905I), (2.65419575928606+1.494757931736423I), (10818.498830676892+8540.397647306243I), (-705.8459214897467-271.26885154463093I), (5.706805081983372+2.6459145172887264I), (1136.3158925496912+511.62720037267735I), (-24.628768653316794-10.711430205045597I), (-10.870268179736506-12.089307658325971I), (-7.124031955475252-34.71132094737611I), (20.53401647493329-10.405167252582114I), (138.06721494047162+84.081671432322I), (1826.0619023786812+1019.2089388462595I), (-18.46411188075399-34.56498719108967I), (4124.6844038926665+2453.800733021334I), (-1348.8012649480856-891.9386265220585I), (-8689.007527587208-5581.2242242170405I), (5703.687692785792+3789.07580378631I), (7060.553537993119+4854.191288397767I), (12376.75506637691+7641.772660470579I), (1122.5093060116649+1323.8462683747707I), (18.677842326038938+27.83492135761705I), (-14.138540358658307+16.6757735000116I), (-20.911284850025396-5.878414297364216I), (338.04339987668226+166.89273639821633I), (-248.85238814368927+100.00519254493422I), (-15793.701372029398-11838.552750333432I), (18496.308477759114+13683.719732992991I), (3.7193182010168377+1.9892847178028044I), (277.25523201389063-105.4478976021377I), (-16681.250568199248-11643.017963388796I), (-8348.69049863838-5841.8368664442205I), (16.612485511161964+19.282710286272966I), (3277.2486930288655+840.7920954060911I), (-11664.513734716884-8686.980763181376I), (12005.142996068182+9058.493757021326I), (9.366683671583823+8.136883389678662I), (-15.011041659107349-7.378633626690064I), (-21338.535995465005-15412.260268310461I), (239.66658889181812+103.24181167161493I), (-8.873152074920105-13.178141286921598I), (-516.0543217328118-267.0327693728869I), (9.366683671583823+8.136883389678662I), (11.252410060894988-4.131761425621045I), (15.011041659107349+7.378633626690064I), (-12005.142996068182-9058.493757021326I), (11764.426919980113+8146.711702916135I), (52436.11514303133+33052.89251472582I), (526.9247272627715+353.8594585119013I), (-21338.535995465005-15412.260268310461I), (0.5531803544911276-8.014364296991285I), (-239.66658889181812-103.24181167161493I), (27979.550615789612+20149.730475814227I), (-341.92968437594607-131.6453198796934I), (-54.1455729168665-11.033650745544989I), (-9626.084119546798-5596.844968457557I), (296.2641766716695+412.0550818870578I), (9583.56101187862+5211.417174390361I), (-175.29463638569158+402.27184514230834I), (-18372.136718583122-12111.506144009043I), (8967.181736710665+8362.88530605116I), (260.1461266700536+954.3707241056676I), (14.079270269628555-7.2874474682029025I), (8.203483275898087+3.593922443874397I), (-164.80356239004846-7.348665053099931I), (686.4273711651232-620.6792115318777I), (-195.66139321096094-228.89466299319585I), (0.6815472699688748+1.2723395359350809I), (32109.433253195828+22169.375959637608I), (135.5892995836664+54.76572004480219I), (-414.1703695220548+287.2248109326841I), (-20198.321516834185-14883.56069756697I), (-239.12658466969674-190.27286568551457I), (16.82470205731006+44.447913657659015I), (464.36995721591455+232.84404265085388I), (-0.7090668838742618+1.4558044014203104I), (414.1703695220548-287.2248109326841I), (-45.41331982731235-60.91721646971355I), (2538.598824141837+3821.259363192789I), (569.8282483691328+969.3664061297393I), (-20198.321516834185-14883.56069756697I), (-601.8350572025445-239.86107906989204I), (239.12658466969674+190.27286568551457I), (185.37083981987902+213.27006095053042I), (307.4442934175134+80.14831642475262I), (-434.6422883487653-572.5898410051219I), (19102.42269222068+9147.25935792974I), (214.61314571305115+283.4159628436341I), (-387.32387888188356+124.1692806076948I), (-16145.233331910169-10987.892289383417I), (-14631.111378899413-7266.734832958274I), (4126.763751083583+2295.9637809967935I), (25.586218396249023-24.274638344581945I), (-21.517421514171588+37.612992302928674I), (42623.10851991503+26097.526962604632I), (-1885.8164420825144-993.5108888677184I), (-15762.095335721262-10559.628335437179I), (456.7328940324795-275.2532450061515I), (-8.404216548307621-11.175909985605923I), (-3.934070351322645-1.5804643487010606I), (-1.8132149867017002-92.26246973177605I), (-8.819642183577477-15.610448928236627I), (-14.87828782834751-18.49656582509961I), (-8.404216548307621-11.175909985605923I), (3.4380296388213245+2.2786307145707423I), (3.934070351322645+1.5804643487010606I), (-456.7328940324795+275.2532450061515I), (-0.06618803107770566+0.7134467251488645I), (305.83395198730705-1348.8612668520914I), (22.56693028136754+29.7060754438976I), (-2045.0783019102225-715.0079078904383I), (1.8132149867017002+92.26246973177605I), (15762.095335721262+10559.628335437179I), (4299.485034764996+1995.614618752589I), (10031.48905970231+5338.202280366355I), (72.51609468592979+361.1976324953779I), (-36646.63698244986-22071.015484099957I), (48.54093069613034+169.53859119677918I), (21667.950018332598+13808.702385534347I), (-18570.78654794598-11118.384412358699I), (-1150.169762991456-632.7315473430626I), (-14.203243439592491-67.25431874133479I), (-5605.513553394952-2790.680404566318I), (13366.377880556467+8281.4244204261I), (8.404216548307621+11.175909985605923I), (-14.771927892555833-6.136547262380088I), (237.79535456711116+106.56888507554868I), (-578.2424854615834-278.78135635601376I), (645.1176998184728+419.7279209757687I), (8.404216548307621+11.175909985605923I), (0.9228591990214778+0.11032012543484737I), (14.771927892555833+6.136547262380088I), (-13366.377880556467-8281.4244204261I), (2.2791006397523152+25.488094214341636I), (56632.32226156993+38228.53517197633I), (-22.81648971376459-30.443783204108215I), (-19.530619616115036-1.0923227191485068I), (-237.79535456711116-106.56888507554868I), (5605.513553394952+2790.680404566318I), (-8686.333931583758-4740.22237474823I), (9592.01972675315+5127.342077056429I), (-73.15230226788961-198.41982934949345I), (-197.23054777593856-2027.692327269416I), (41.52856574889769+103.55814127649062I), (-27339.61493200815-18218.90513576402I), (9579.370620205207+4867.726411816535I), (38.26994921724783-27.469540404608246I), (2453.094486250702+678.7547374788834I), (-203.87758619539005-307.02116071872103I), (-5832.863162845419-6189.567887890983I), (43.43546968848093-11.598889691509925I), (883.362958186011+347.8766412179058I), (-76.28819230957559-78.55804694388199I), (36.91233259588874+30.604067519878644I), (20198.321516834185+14883.56069756697I), (237.92215469754177+184.59195311053273I), (6.052406188370814+17.431795133213303I), (5746.222051477384+2372.6449916070665I), (10.564160478750034+8.479608790280613I), (1444.7729847823211+613.6105379176892I), (43.43546968848093-11.598889691509925I), (883.362958186011+347.8766412179058I), (21.276502906190835+22.814500111658667I), (-8.86124829245026+9.663679653665145I), (76.28819230957559+78.55804694388199I), (203.87758619539005+307.02116071872103I), (5832.863162845419+6189.567887890983I), (1.547480128668957+2.5970515241729633I), (45.95075557068495+90.1786597240175I), (-795.603259168019-1126.6516343749026I), (-255.5024688922788-8030.5945210125155I), (19.121409053392565+7.9920027734096415I), (-1140.15561560306-1940.2082277798995I), (36.91233259588874+30.604067519878644I), (20198.321516834185+14883.56069756697I), (23.339689056700813+31.56433411485474I), (621.8195888625232+234.91386200418495I), (-237.92215469754177-184.59195311053273I), (-38.26994921724783+27.469540404608246I), (-2453.094486250702-678.7547374788834I), (-181.29562464617808-419.56290216926584I), (34402.81661853+22571.594104566742I), (1.9993957415922403+2.300606388738843I), (-758.4183451441347-200.6963690490951I), (-2.1480955258847287+2.41824414984714I), (1.6840030488294362+0.2307979557077163I), (-41.70776452492652-42.33310921912765I), (28.24785866956765-69.37002259670908I), (1734.3396564106456+1027.6272185312296I), (-3484.952208760195-1027.6457758590407I), (-8854.824812063309-4960.115123602434I), (-7868.7592924940745-1847.2435728646549I), (375.7669077864598+584.4929821964371I), (8.136700425831206+66.04683045291908I), (-25380.338069290327-16270.452653164459I), (-17918.674652233352-9235.028199095794I), (-33.68006097658871-4.615959114154329I), (-80.8321463438129-11.078301873970346I), (2822.848971802148+259.9287031523717I), (901.9616721863114+44.829759727245786I), (185.6519223842325+95.98118388142765I), (-473.3755517259111-514.3744990557159I), (-139.23894178817437-71.98588791107072I), (39209.032825548464+28349.747483939333I), (-17.923392160304754-1.8843753896388478I), (176.73730283298835+336.0672063362937I), (-6593.066677852864-3734.715302221555I), (-8279.284265382084-5350.222048284575I), (-8364.198603559718-6233.052950839719I), (14967.093357991287+11750.005143610211I), (-22000.098027984546-14431.045107460619I), (101.65344236802113+105.63820163790822I), (-269.0073223015044-176.87175997355817I), (-10554.79375519666-6919.922510201049I), (18689.3907685644+14461.43754068819I), (-11504.311603264832-8370.964415146429I), (48.933887246020866+154.45095876318538I), (18517.621375587914+11627.482821634429I), (-25288.99208485143-15430.415306275549I), (-10614.959636247926-5597.166172569106I), (-1.8966188397085055-106.46977052313643I), (10427.174582674514+7555.56667092887I), (-14892.854424781986-10018.829810133459I), (9457.25720143276+6335.77700126231I), (9113.981932803334+6449.886527675963I), (-36.616311351037695-38.4415100957435I), (8.302472053400786+2.4615170573398357I), (3420.643435892454+1586.0987122304748I), (-119.15233100960914-52.53276591122258I), (293.28150439018356+146.45819488191458I), (-103.88026295760888-168.00884101761I), (-36.616311351037695-38.4415100957435I), (-4.253517671222615+7.754655384978211I), (-8.302472053400786-2.4615170573398357I), (-9113.981932803334-6449.886527675963I), (23.12974488008027+12.221712935965275I), (81463.62970174501+54260.37228609255I), (-256.2577532783922-165.72463591078386I), (3420.643435892454+1586.0987122304748I), (12.75217252298882+6.578788799786594I), (119.15233100960914+52.53276591122258I), (-9457.25720143276-6335.77700126231I), (39595.480318632+22808.753928003516I), (-54.55527769087638+5.905356990249834I), (-142.05887320160994-248.80354325543615I), (-13044.755363030983-9557.82031084165I), (-433.02143104459753-686.4521077824446I), (-6328.701673675288-4317.430314883665I), (-12494.428244313229-8201.46630104209I), (-3250.8519379855993-2452.513099952121I), (-1861.3702860462186+984.1030513904938I), (37191.762393311314+22076.983346099532I), (53330.24443411657+34003.14374349569I), (-30.777936464537238-44.475550872800156I), (23.41324209372374+649.2301631327239I), (-6.7075472272136905+13.486095659895291I), (177.58161869117384+41.969593863099824I), (833.3732527875547+572.311289219872I), (-1265.9873938078556-657.2187864291261I), (1.317848471623365+1.028266852803763I), (-13901.725244506877-9208.014694039575I), (-211.82674257698733-76.64665989900827I), (-855.7800321004063-486.69286072435796I), (-14366.337998245537-7799.544756261976I), (-1760.3419832340958-899.3793715916661I), (3.8596567796887316-26.70987045535803I), (-524.8488982120147-297.2556033876082I), (0.7090668838742618-1.4558044014203104I), (855.7800321004063+486.69286072435796I), (-7742.345456197061-4611.28797270752I), (2755.92235542613+1910.2166410242623I), (-1064.57526205053-384.24272927171324I), (-14366.337998245537-7799.544756261976I), (1671.9604454736664+904.9182710496941I), (1760.3419832340958+899.3793715916661I), (101.09238195343248-132.51451257807767I), (-351.8291721516274-147.72751102735745I), (158.13514668388723+168.75599862078306I), (-25766.546282731204-14224.715429754535I), (-180.8961324807052-303.26809558271316I), (498.46201544507807-30.20618225832834I), (19194.860795493758+13120.736318633388I), (22186.264464152213+12995.30336510533I), (-4889.630007347976-3464.4098532896437I), (3.1940284861514674-2.6289284655738645I), (-2.223431476944533-1.4725878874156288I), (11657.533460893737+7816.777702852018I), (587.0609262783838+259.33949081617544I), (198.92611695169765+255.07791504412052I), (10.23723276255336+9.962396837905503I), (-107.47779675508029+467.8791949275601I), (-1989.869616074951-982.3879906615308I), (2.885484240230728+4.342168967708709I), (-10.23723276255336-9.962396837905503I), (-198.92611695169765-255.07791504412052I), (25.875715440979825-19.14407798246945I), (381.72717286547214-956.7164563653066I), (-772.298776869025-559.4075592783919I), (-107.47779675508029+467.8791949275601I), (5804.921381942376+3191.8943961621976I), (1989.869616074951+982.3879906615308I), (-90.75436901943623+153.76504460421242I), (10192.46447718123+7347.349823886017I), (1.2103409321038563-4.048014142346662I), (-546.4478278326575-1268.1383953378004I), (-0.2873352287759845-3.27283421777219I), (6071.906134109348+4133.006356798849I), (2162.4269031359463+1389.3257420545403I), (5984.704630803996+4093.3370032256744I), (-12.581521415431052-21.73906599965062I), (-11278.963724777737-7835.658413466838I), (-5876.626165860875-4402.31870619478I), (21.397690740656675+17.19550141057293I), (-24448.20760958312-16771.56402737209I), (-232.45996536273933-95.33389611691098I), (9.880456328268412+7.3380331358876365I), (-29.16310096259627-31.339916772091513I), (-0.9228591990214778-0.11032012543484737I), (-21.397690740656675-17.19550141057293I), (5876.626165860875+4402.31870619478I), (14066.516971056051+9534.76975520403I), (43122.99766921676+28695.732771494444I), (3.627393190981106+7.948361067115014I), (-24448.20760958312-16771.56402737209I), (-0.5531803544911276+8.014364296991285I), (232.45996536273933+95.33389611691098I), (11278.963724777737+7835.658413466838I), (28090.392007658338+20073.235217516074I), (10544.227461301783+7495.790781638523I), (10.426015153194163+7.697977977044044I), (15969.11477490616+9528.445946107668I), (-0.447908148544661-1.0435409815295844I), (3737.81763867389+1990.9721943992365I), (6173.338050985432+4582.75808782987I), (11278.963724777737+7835.658413466838I), (-4.684598136044664+7.223367532610574I), (-21161.771830635134-12595.01492281932I), (-23.46497450508407-19.74837838666068I), (-2473.5159975136316-1415.9305258369197I), (11.014967286033663+8.99988370137596I), (-586.5357648154387-362.95817645191977I), (259.77478043215285+402.7611428402872I), (13473.501363786247+7884.538828609424I), (4.876590495354229+16.73264566962214I), (2140.333940101413+959.1564101257738I), (-7.027831005390276+0.03409819471657349I), (2230.941243030469+1119.8713744587485I), (-0.9696317145718379-5.885423154754719I), (-278.0945538670938-369.51139860608083I), (-23.46497450508407-19.74837838666068I), (-2473.5159975136316-1415.9305258369197I), (-15.00958118751393-14.553070443947853I), (59.147444664006755+21.545015615397276I), (-11.014967286033663-8.99988370137596I), (586.5357648154387+362.95817645191977I), (4.684598136044664-7.223367532610574I), (21161.771830635134+12595.01492281932I), (-114.36182269758922-119.71096121521276I), (11983.749550127262+6815.569569058669I), (-592.0076231817494-788.4326409613866I), (731.2296093024487-3477.574997067846I), (24.674833927231052+25.17080143179485I), (2127.5931699776534+772.9952139900323I), (259.77478043215285+402.7611428402872I), (13473.501363786247+7884.538828609424I), (17.754444743220947+8.711154262956802I), (-1671.4072651191752-912.9326353466845I), (-4.876590495354229-16.73264566962214I), (-2140.333940101413-959.1564101257738I), (-11278.963724777737-7835.658413466838I), (-13.3609243591482-2.0696368494171447I), (3460.339744369+2675.315990831841I), (361.4472866983628+159.50412253583016I), (0.1053861420072163-2.266351140732085I), (2.446103821731928-0.24107728504720735I), (-15.606060741001528+7.21102649726167I), (-46.05992668479224+65.45051283560026I), (708.3312265388383+155.71079225531568I), (-1138.0900812723114-158.92220805669902I), (73.19898133869079+247.71098939951048I), (-6114.180724530956-2575.0386202017203I), (-99.82875218740341-58.22271324044004I), (424.031920016152+296.03114765118517I), (-5092.616084192692-1516.2219397633894I), (7002.303617910289+3216.666688417945I), (-48.922076434638555+4.821545700944147I), (-117.41298344313255+11.57170968226596I), (2581.7752694098067+1074.3027476053946I), (187.5484897950571-63.94084391923507I), (789.5858975256098+499.6738009845699I), (-309.3997400292008-155.51481330063976I), (-592.189423144207-374.7553507384278I), (157825.95833762662+89588.67347015474I), (-27.864535349913808-329.48704343015015I), (-62.527090794676546-51.713151737270906I), (-42.64791436518629-104.72159509826834I), (7088.276074070493+4774.4424054904875I), (15557.500064703736+8711.163301467981I), (1311.502305562087+327.30045840772596I), (19.718778344751183+2.2312778206569437I), (-27.395719769984268-6.769817959518974I), (301.69134582734705-147.20534157424018I), (336.16840694667786+116.17337138328384I), (-0.9388113716099289-2.8885409498194363I), (18848.97418893305+13272.987398127942I), (6490.797853321701+4391.075568667279I), (3154.4769026379035+2192.9210594394294I), (-4.683341835791912-4.068441694839331I), (75.25732664874934+38.02665242048623I), (-14206.498789069612-6970.436419969834I), (68.87950556537244-23.660982780829418I), (-6.269088154976895+4.594415088163858I), (272.86053741104115+147.7263160347308I), (-4.683341835791912-4.068441694839331I), (17.36963277045917+7.972661679873999I), (-75.25732664874934-38.02665242048623I), (-3154.4769026379035-2192.9210594394294I), (816.6023431552964+250.63820703391272I), (11569.642041348816+5872.3355992672605I), (121.92437931388079+89.31458131549608I), (-14206.498789069612-6970.436419969834I), (4.531207616012312+21.0941022459214I), (-68.87950556537244+23.660982780829418I), (4044.022255479873+3026.0395771117924I), (175.8069934768796+71.35424233150852I), (-42.401213899064736-132.20411593631883I), (8605.885016009082+5736.7225939304735I), (-99.97155856447455-206.2557895533347I), (-1181.5570171400498-751.8395210814066I), (-81.62485862672348-228.78849028586836I), (7587.5527271697865+5231.083394983515I), (-5487.359392110856-5850.915560407494I), (1368.7922958269046+382.1300488441091I), (4.849668463479302+9.610194199440697I), (1.5093700875136253-25.449571344394876I), (-20.105344799865254+31.717325539651284I), (1735.4758631228628+1159.290735610996I), (78.88493102535202-217.6194048099345I), (2.168498260991356+0.9444761408580713I), (0.1323760621554113-1.426893450297729I), (-111.91563753400847+433.34944967867233I), (11220.104735588018+4672.7697958615845I), (-9.579929716236459-22.850472967678606I), (-40.52976783188787-39.192624761438125I), (4.871826874422538-3.9096481300402095I), (-0.1323760621554113+1.426893450297729I), (-2.168498260991356-0.9444761408580713I), (21.412509512284053+31.243647721057116I), (21.49237604926138-259.574729544793I), (854.7189924458519-483.4144479652301I), (-111.91563753400847+433.34944967867233I), (-27143.214309858868-11504.373294993633I), (-11220.104735588018-4672.7697958615845I), (111.94233759204913-126.49050488267392I), (440.3573867806991+577.9985062627541I), (26.78334625525028+53.590085759953695I), (-4854.393387624082-1954.1141042925874I), (-3.6252802714765124-8.236546947778436I), (-1377.694643987911-608.0252076090844I), (-5264.515124645665-1262.9558113042465I), (2328.0009865650727+693.4030936060598I), (-2.7449170246639465-8.574944770088868I), (-47.63959414576417-312.89669011357967I), (-2.168498260991356-0.9444761408580713I), (-0.1323760621554113+1.426893450297729I), (-24448.20760958312-16771.56402737209I), (-3243.2735195898863-1594.8718324480697I), (6.013553766791238+9.144106795661683I), (60.61421183662567+68.96901430353934I), (0.1323760621554113-1.426893450297729I), (2.168498260991356+0.9444761408580713I), (-13.097885933637928-7.095963128523231I), (10448.135974636649+7122.684581331432I), (-1135.6625368137506-750.1090460422321I), (-24448.20760958312-16771.56402737209I), (2299.1508821614602+1082.6763323039208I), (3243.2735195898863+1594.8718324480697I), (47.63959414576417+312.89669011357967I), (57.73998248841658+320.7017003056816I), (158.09454414407165+449.3910682778984I), (23.774454002713867+8.39721974892025I), (-1347.4411566244935+692.5870705948004I), (-4.132539924177756-14.218503791762004I), (473.9366085063341-30.948953780019817I), (489.42897090239813+149.31550530893233I), (10.441475814268259-19.18666537687995I), (47.63959414576417+312.89669011357967I), (-3.1479107390867442-2.271984874647506I), (1272.1188998834518+200.41252593253247I), (49.0037855397618-15.89965781513126I), (6954.360427232047+3595.8144714936025I), (-5.379367953703358-2.092961728757905I), (-1380.2097339669263-372.48342524673507I), (244.71729840144116+431.5316264743328I), (3546.3160045324175+2113.2007139741536I), (-11.700447439983662-20.015660252468336I), (-6794.601528373588-4853.221567146942I), (11.984455727265647+36.58818103135705I), (-55666.51200767252-46124.497949050965I), (-2.9267640433112745+2.7208400492228417I), (-6534.574315358147-949.8039382830577I), (49.0037855397618-15.89965781513126I), (6954.360427232047+3595.8144714936025I), (-4.653232613325453-6.771913702101985I), (-2.636176579590243-11.177371041458745I), (5.379367953703358+2.092961728757905I), (1380.2097339669263+372.48342524673507I), (3.1479107390867442+2.271984874647506I), (-1272.1188998834518-200.41252593253247I), (68.41826683920844+20.688522945176764I), (-19.62675839244013-30.813273864688647I), (-216.15885772489804-343.4395783253077I), (-1763.9921370814163-3181.731857168624I), (-65.05280240325959+6.7519962034401715I), (-28613.170741385587-21128.313538556566I), (244.71729840144116+431.5316264743328I), (3546.3160045324175+2113.2007139741536I), (-41.81828311976036+29.66790054051185I), (10643.952232252646+5366.970566005682I), (11.700447439983662+20.015660252468336I), (6794.601528373588+4853.221567146942I), (-10.441475814268259+19.18666537687995I), (-47.63959414576417-312.89669011357967I), (-2.9747517066763294-2.022536638824807I), (71.59459426749017-166.24183233891844I), (18.124129715140107-10.152149363161131I), (157.05785768834244-34.87594292126272I), (-1.340693519236714+2.610796767012212I), (-1.105110839501486+0.7965826901944291I), (-0.5458485977296665-0.13549967564980225I), (55.72234985058419-84.56447356943131I), (-3902.0297577763727-1534.7132610461604I), (-29205.93476986925-38356.378172942255I), (-6505.517816042119-3256.8468261589996I), (-37587.94483642683-55640.43694491029I), (-28.056906841067306+77.03937654229986I), (-2505.4956650822423-1472.292357706614I), (4621.509319812744+7263.779722512701I), (21501.15951119212+19167.353841876477I), (22.10221679002972-15.931653803888585I), (53.04532029607134-38.23596912933262I), (49838.83545701524+59375.11663082763I), (17229.782579147442+21509.357927045563I), (-31411.05879398621-31343.08499975808I), (82557.69070239241+82839.70664670729I), (23558.294095489666+23507.313749818564I), (-240285.26893884724-263306.92864336335I), (9.874127267163018+26.88003651391182I), (-12.959359808788765-8.77852088518317I), (912.2405385402144+305.1054574641843I), (1707.1842746179045-161.39700017927157I), (526.4234167561573+734.6243150592187I), (-12.836448371504758-13.245044359702014I), (2156.7905979245265+344.3320817593702I), (80.3341483322084+33.777155653322694I), (-430.39726024086315-245.88866316475065I), (-2765.5816367031557-807.208744880759I), (1524.2038327492105+1751.9487675637242I), (8029.235944385962+7444.354531746323I), (16131.880274641975+14759.70787466162I), (430.39726024086315+245.88866316475065I), (6.403037143940384+21.41201735277578I), (-1080.5222114601993-258.4345560915128I), (-25178.939288720732-27379.88647979042I), (-2765.5816367031557-807.208744880759I), (-4775.283387454046-2339.7881086362186I), (-1524.2038327492105-1751.9487675637242I), (-50.04707211192215+67.73267180946004I), (-95.58357028733683-12.060251365042102I), (7.152751935614461-131.55905987534487I), (-46210.01298257461-38227.895979291905I), (0.21152026982429106+46.13782855988372I), (-4213.055787224376-1444.1229445734245I), (196.9282381036488+345.7198039229963I), (31637.018928466114+24120.464054937544I), (-8300.738406916662-6446.282352491224I), (3.0876671970171645-14.822063464433436I), (-17.534272336240974-10.983535626233788I), (-8136.700398892951-4200.836112636519I), (-99.97041244444294-113.7410951503023I), (8.404216548307621+11.175909985605923I), (4.446468522005162+7.41758315092868I), (-3522.4789099378872-1703.4427547154087I), (-5.530554400780439+3.059693167195271I), (14.239364861147582+16.859166333831602I), (8.404216548307621+11.175909985605923I), (12.361586306534058-28.71263086699958I), (-4.446468522005162-7.41758315092868I), (99.97041244444294+113.7410951503023I), (0.06618803107770566-0.7134467251488645I), (-117.29758775789506+121.26561370017019I), (10.940001787592328+8.727542333338056I), (7630.7467265097675+3728.1865638884224I), (3522.4789099378872+1703.4427547154087I), (8136.700398892951+4200.836112636519I), (4496.50386234857+1967.544429428269I), (-20330.95739226153-15262.36138120942I), (-23.961203699888387-235.94063733887648I), (24218.53951080975+14996.472835402634I), (15.01512171144131+15.318497113702996I), (-18580.863606141313-11154.553519690859I), (14545.611696842885+9630.347266600129I), (-47.86314968798444+37.79699206607512I), (30018.11007162895+19623.83319728577I), (-3.012055415902861-1.9147053444545963I), (-551.7435740466013+136.94607317012105I), (27.543981689045474+17.687587617259982I), (11289.108257004917+2090.264398549159I), (1.0797695749487428-0.19481541525252466I), (-202.6370079671574+112.10743032804815I), (39.1441189147442+10.526887682858268I), (113.04471095930224-434.8639953186115I), (-5.394873092492105-5.532680282007135I), (-13216.661655334276-5684.054783166429I), (-15.942275061960423-27.131778159686448I), (827.5505424218609+757.4724911424466I), (3.8963957578831123+3.164583105531877I), (-198.61610973127057+44.018146183355896I), (27.543981689045474+17.687587617259982I), (11289.108257004917+2090.264398549159I), (7.581049445941211+5.628958158482856I), (73.55259588285391+4.981374062617324I), (-1.0797695749487428+0.19481541525252466I), (202.6370079671574-112.10743032804815I), (3.012055415902861+1.9147053444545963I), (551.7435740466013-136.94607317012105I), (1.881374414494551-1.831865852431855I), (-29.85349587528652-46.03633544952245I), (-0.2875732470582464-0.4689361316533178I), (-17.34498038856696+269.78019661022944I), (-39.79943563701378-26.221358399897156I), (-1659.6908287203562+1016.6364410175066I), (39.1441189147442+10.526887682858268I), (113.04471095930224-434.8639953186115I), (-313.9187226499916-32.32247567149352I), (43176.3767322914+21707.99364396146I), (5.394873092492105+5.532680282007135I), (13216.661655334276+5684.054783166429I), (47.86314968798444-37.79699206607512I), (-30018.11007162895-19623.83319728577I), (10.620432177024668-10.403079572173185I), (2030.118978287515+1492.5110362699093I), (-23.76448275595331-302.4008215470999I), (25463.17221381791+16078.56332659209I), (0.8443925709671248-1.8110898145225196I), (0.8622022534640118-0.06237877141620051I), (127.11757940780808-143.78442252147084I), (-38.03083922730991+50.00144995379423I), (-1722.1925632148686-724.9335883242305I), (1863.4617157840748-264.41703906029977I), (-3060.10606632362-1999.8902946985443I), (1867.3866706785623-1738.1835220808905I), (-105.6160908147651+77.4385587427027I), (-728.2633857696759-311.7384325332474I), (-3313.1614811760664-149.71579432421123I), (4166.546223547853+1181.0030603690336I), (-17.244045069280237+1.2475754283240104I), (-41.38570816627257+2.994181027977635I), (855.4005689994586+1840.8095300722637I), (70.48720205964139+598.7787984597616I), (-545.6829775624718-334.77903909837465I), (1788.662907556949+1201.7931978075703I), (409.2622331718541+251.08427932378098I), (41225.3889314247+18011.610318742973I), (57.73166728985598-51.277422783412675I), (-26.94666937831056-114.87345307100485I), (-7260.630865149079-5383.711928310606I), (-7904.184276874943-4509.9201836640705I), (3145.71545329873+2102.0036770505403I), (59.14094290991892+71.68430813340639I), (-3940.8472284458444-2404.7724276894833I), (-0.25619908534125724-2.9185594011138094I), (4.318836151568263+28.592949792782342I), (10244.15358274808+3003.683353625719I), (6.536175324979041+4.637978389252676I), (29.427239682101387+36.169420583870924I), (-3940.8472284458444-2404.7724276894833I), (15.959903427894192+27.582499999008835I), (0.25619908534125724+2.9185594011138094I), (-59.14094290991892-71.68430813340639I), (-10.28329978534548-13.847670450917562I), (58.579068828494755-61.58639145698033I), (358.98478480089705+221.44995300472948I), (4.318836151568263+28.592949792782342I), (-16084.25805852712+1880.5922081681767I), (-10244.15358274808-3003.683353625719I), (-3145.71545329873-2102.0036770505403I), (903.2381974190512+628.2462022181973I), (31229.078535129538+17823.229270920816I), (106.55858290873167-77.63899820919757I), (-25644.982136110448-11933.956825376663I), (-18.713777458509803-144.2140806227741I), (-26427.68824166944-17322.35286366042I), (27554.670017989574+13853.438060043738I), (10387.841966952457+6839.122543393852I), (-30.396405154016605-25.12924402301909I), (44.79380226227522+227.77670298540463I), (-5501.62654483297-2402.140260793207I), (6.958754948617206-4.443524475656456I), (-12321.477521804261-7549.878155227631I), (-19.97049518339686+31.347268078170604I), (-3184.872250349183-1631.66318078639I), (10.604250324762141+4.701833142159255I), (-955.1495316397693-601.4018419774225I), (24448.20760958312+16771.56402737209I), (4.053123020769358+22.660813743796446I), (3256.8975673692653+1621.4969849135532I), (6.291850400810375+15.807206468633296I), (2583.9106935582026+1430.7695066646131I), (-9.594528764178197-2.5941856355258954I), (2483.100169582546+1421.7282326303791I), (-19.97049518339686+31.347268078170604I), (-3184.872250349183-1631.66318078639I), (3.967626245657199+5.624781672084797I), (-24.97872519328647+23.86493861765191I), (-10.604250324762141-4.701833142159255I), (955.1495316397693+601.4018419774225I), (-6.958754948617206+4.443524475656456I), (12321.477521804261+7549.878155227631I), (22.06919293513797-11.465356949490692I), (-9.997841421756117-24.983074765172717I), (-11160.785708839208-7401.8865018044535I), (-1.6792084437992094-6.6530381314879445I), (2232.9468805819342+1455.2272478104776I), (24448.20760958312+16771.56402737209I), (-9.422718529227367-26.221359910938226I), (-2253.157960678383-1078.0840024511624I), (-4.053123020769358-22.660813743796446I), (-3256.8975673692653-1621.4969849135532I), (-44.79380226227522-227.77670298540463I), (5501.62654483297+2402.140260793207I), (-145.68486304425326-410.26589810590485I), (33321.239252208645+21547.360029646654I), (-42.38425641763584-288.84150346505976I), (25693.327037505547+16120.91123087194I), (0.9278858192127158+0.4630774172165474I), (-3.428519804066954-0.6806647854377219I), (-19.28035622295627-69.12362529223951I), (35.517599419772864-0.4780123887803338I), (-55.24081669997043-204.43862886420808I), (-2051.763150701723-1228.2413320142236I), (-7212.1657430264-5115.751637718714I), (-5967.5984998010545-3467.456868093508I), (-40.5886096328191-164.80562446754502I), (-1960.5736811889276-1054.0103853785627I), (-2602.371227876143-3354.0754323947326I), (21865.40465965599+13944.862460986958I), (68.57039608133908+13.613295708754464I), (164.56895059521383+32.67190970101068I), (2926.0968415253606+1805.273978208873I), (1106.7666450301608+715.9973781548629I), (-686.1524461624637-402.1671903262141I), (-115.39917820669983+130.31563078631694I), (514.6143346218477+301.62539274466036I), (147140.80365535442+97749.7730916276I), (1.9571799721882956+2.695113134263419I), (8353.504346933349+5256.028369550545I), (2413.8903913077693+1833.8713964692631I), (-4.202108274153811-5.5879549928029615I), (-9.0213745324006-2.4163146787364376I), (-542.4837668624459-164.4667206447079I), (-162.51110035264534-98.46231093813016I), (-312.77457355863436-199.8178576360869I), (-4.202108274153811-5.5879549928029615I), (-10.037388941321453+13.086568149903306I), (9.0213745324006+2.4163146787364376I), (-2413.8903913077693-1833.8713964692631I), (4.485653500750024-9.280660039006964I), (-210.28438992714686-305.48290392461905I), (12.583790453433638+14.690971473483982I), (-20.225912525087022-35.8284900203171I), (542.4837668624459+164.4667206447079I), (-8353.504346933349-5256.028369550545I), (-19972.073552382288-11626.033968957867I), (-27048.277975373247-18066.950131504083I), (27.511531475501954+97.75612935087926I), (-4238.444745625543-3009.1733818782877I), (-14.688710533557405-29.37916679584906I), (2442.7905549183915+2208.590836522818I), (-5378.125175060716-2222.1017699829476I), (9322.401656030655+6814.0258575969465I), (-116.03561663711855+144.88422208047518I), (-58.00908084985133-206.67966423933427I), (-2926.794858795713-2620.624840450756I), (-4661.200828015328-3407.0129287984732I), (-4365.299721276652-1775.55824218776I), (72.06830061391383+117.54366187570902I), (201.60342938281764+304.2413176617671I), (-2885.779664297166-358.80751290066473I), (2182.649860638326+887.77912109388I), (-1213.7583290564073-975.5691715507544I), (-90.04143458283178+0.902221180003707I), (252.9881328816786+80.62301774762511I), (-6937.869050943532-3855.4740037423994I), (-606.8791645282037-487.7845857753772I), (1431.4046461498083+730.8289833924629I), (5.451384983748071-36.87319695715887I), (24.18632150357763+5.811354574756507I), (11542.89760885817+6662.317437083585I), (-715.7023230749041-365.41449169623144I), (-1096.532356251099+418.9400893946386I), (-62.17604728501374-671.9976988657361I), (-282.7768006999308-443.1427484175189I), (-1165.2857855877307-1648.8797211494266I), (-548.2661781255495+209.4700446973193I), (-1737.2869855319195-311.3523250615517I), (-20.299830887992428-54.845454309359184I), (14.973288686815039+44.863977898316875I), (3982.1665048602226+2870.1047570819023I), (868.6434927659598+155.67616253077585I), (10.520065315021526+8.079061487433497I), (12.928925259331553+19.44088663739728I), (2.408859944310027+11.361825149963783I), (8.421034637162782+13.963270056547163I), (1.8241959453415957+5.669720188146249I), (-1.8241959453415957-5.669720188146249I), (1.8241959453415957+5.669720188146249I), (7.084228602852359+9.709250931862998I), (8.288658575007371+15.390163506844887I), (2.5332628292158565+4.213915786725938I), (-8.421034637162782-13.963270056547163I), (-1.1290734252937629+1.514545639939171I), (-15.632660382902053-18.34663208322052I), (-4.672668031195534+3.1432984858157096I), (-5.260032657510763-4.039530743716749I), (-12.928925259331553-19.44088663739728I), (-2.408859944310027-11.361825149963783I), (-8.421034637162782-13.963270056547163I), (-1.8241959453415957-5.669720188146249I), (1.8241959453415957+5.669720188146249I), (-1.8241959453415957-5.669720188146249I), (-7.084228602852359-9.709250931862998I), (-8.288658575007371-15.390163506844887I), (-2.5332628292158565-4.213915786725938I), (8.421034637162782+13.963270056547163I), (1.1290734252937629-1.514545639939171I), (15.632660382902053+18.34663208322052I), (4.672668031195534-3.1432984858157096I), (-5.260032657510763-4.039530743716749I), (4.202108274153811+5.5879549928029615I), (-6.596838691821187-8.293549868400913I), (3.772770132887584+0.24195351920686115I), (3.8273326469265383-1.0885154659066414I), (-6.464462629665777-9.72044331869864I), (-4.363408492588872-6.9264658222971605I), (-0.29367628059047135+0.08838262080352921I), (6.596838691821187+8.293549868400913I), (14.437161496339531+22.195878854661068I), (3.9653187242719548-3.5211995496339465I), (-4.363408492588872-6.9264658222971605I), (1.8241959453415957+5.669720188146249I), (5.596966078229179+5.91167370735311I), (-1.8241959453415957-5.669720188146249I), (5.651528592268134+4.581204722239606I), (0.6197659731865819-0.011192386835642325I), (3.9252500824185006+8.463697684547729I), (2.239586548625386+4.3022984075294675I), (-1.8241959453415957-5.669720188146249I), (-1.1290734252937629+1.514545639939171I), (-1.1954988865625218+3.8492467714405487I), (-0.7073493069235792-0.37790106381823685I), (3.3054841092319194+8.474890071383372I), (21.54265324442028-9.444198035982321I), (-207.50088226414158-294.0144725587652I), (391432.65364699095+361307.9558463699I), (2633.6680392102694+4336.986485938393I), (-39.28564080265829-10.932913378165694I), (296.8286445183549+12.291143453938389I), (-6652.710987360053-10059.575011968598I), (-12302.422732584077-10060.609075416534I), (-90.04143458283178+0.902221180003707I), (252.9881328816786+80.62301774762511I), (-6937.869050943532-3855.4740037423994I), (-606.8791645282037-487.7845857753772I), (-10.425211481729995+4.405505100344776I), (108.19038755727505+81.74151291520621I), (-235.47893238143925-150.66128096879746I), (-4350.339822817212-2627.579237736944I), (-5.451384983748071+36.87319695715887I), (-24.18632150357763-5.811354574756507I), (-11542.89760885817-6662.317437083585I), (-715.7023230749041-365.41449169623144I), (-72.06830061391383-117.54366187570902I), (-201.60342938281764-304.2413176617671I), (2885.779664297166+358.80751290066473I), (2182.649860638326+887.77912109388I), (36.64606294011298+631.433976035808I), (-35.23675620554785-18.539212998643805I), (-223.2190349609107-89.21235228652833I), (971.2733040054767+706.7980163542177I), (-9.6181259134053-43.16458655007758I), (213.5081075121259+328.052693924242I), (3148.0711806213494+3725.942616683728I), (9838.490569821353+6086.644733095177I), (19.560786519959624-0.8885660550229186I), (133.84988691686226-8.514182535100645I), (161066.0118473992+154656.72516983753I), (11233.406091708872+11173.833789943015I), (-62.17604728501374-671.9976988657361I), (-282.7768006999308-443.1427484175189I), (-1165.2857855877307-1648.8797211494266I), (-548.2661781255495+209.4700446973193I), (20.935121924681887+14.048185551713281I), (99.23837865690038+29.931118636787033I), (-6101.30680188479-3220.144219438384I), (-4505.51867570482-3000.753653548748I), (20.299830887992428+54.845454309359184I), (-14.973288686815039-44.863977898316875I), (-3982.1665048602226-2870.1047570819023I), (868.6434927659598+155.67616253077585I), (116.03561663711855-144.88422208047518I), (58.00908084985133+206.67966423933427I), (2926.794858795713+2620.624840450756I), (-4661.200828015328-3407.0129287984732I), (-21.43644142339737+44.652536508658756I), (37.72789536565995+9.863444449386234I), (-125.02423130841622-12.204509105712958I), (7580.223356711317+4340.218022069409I), (115.46333457971195-102.55484556682535I), (-15.390063550810297+10.566889992153712I), (-687.9092902264226-348.37977116053685I), (6663.290564479702+4071.3703838732044I), (-6.487683482789857+6.5094543809207535I), (1.8213611985482476+4.8546925079653445I), (2.853181514300626+1.5414330516069032I), (-8.934434321262207-6.4222501668073075I), (-7.063698832882017-8.523068079880483I), (-6.151600860211219-5.6882079858073595I), (-3.7902019935681937+1.0586881935231254I), (2.42025068058424-0.6474291939631724I), (7.521552173195172+5.276948986247405I), (9.747163428345157+17.691666850560836I), (-6.711794265896504-4.450392689012806I), (15.617374761182898+1.8360951580270175I), (-1.3342176516617537-6.211634175200192I), (-0.07866449640528028+5.066332994640289I), (0.42211967899095537+3.3767740811270652I), (3.2206027181055434+6.332610934803622I), (1.3342176516617537+6.211634175200192I), (-1.3342176516617537-6.211634175200192I), (-2.4511908148956048-8.068189012023263I), (-1.2990494583639918+3.6185111126262584I), (1.8938609484444457+4.6362361862173564I), (5.011414680994507-7.829717257983217I), (3.8100146760322606+1.2693041851302431I), (3.3092305006360245+2.9588630986434654I), (2.3971325279652267+0.12400300457034091I), (-1.4004056827394575-5.498187450051327I), (1.4004056827394575+5.498187450051327I), (-2.3971325279652267-0.12400300457034091I), (-1.2161306302277304-3.7798134587641656I), (-1.1985662639826133-0.06200150228517046I), (-3.145796866897669+6.662597395187664I), (-4.7221126487030585-4.104164279203368I), (-1.896348352568991-1.8135619180835638I), (-4.680847124222123+0.6173703348509221I), (-0.9443566964040587-4.080757403014764I), (8.412197303849107+5.718266844919614I), (-1.335424467723295+4.5054904360352594I), (-3.1151005387237998+1.712751392671906I), (-2.6750806653967403+6.258068015075362I), (-6.541461815468914-7.819084757992786I), (0.13377426813153015+3.391229556688357I), (2.810111635841934+1.4834475782222545I), (2.961669240612108-0.6332698153992448I), (9.032460821678757+12.953129500374425I), (-3.425672401031102-3.906744282287482I), (-3.0287553188585297+6.069117483166243I), (1.2535675424442232+5.542378760453092I), (1.8980136631711346-1.3514125158508707I), (2.3971325279652267+0.12400300457034091I), (8.434711378397497+14.877752886094703I), (-2.2894183871298313-1.7936179578594609I), (-3.0456359522475607+4.0015006086035765I), (-1.3342176516617537-6.211634175200192I), (3.2679649761550915-1.7626715154108221I), (1.6198739488933973+5.60414234454373I), (-0.210374876200136+1.8426885721772304I), (3.4641345454551176-6.7899557049509625I), (1.5741863127514155+7.294253907072681I), (-9.747163428345157-17.691666850560836I), (0.6671088258308768+3.105817087600096I), (2.963551315909144-6.204950819785793I), (-0.7527156168625084+1.0096970932927802I), (8.39598199740913+11.185709566211418I), (0.4304627051792327+0.2839524781707546I), (44.899638905711626+52.41309978675015I), (-0.7076576125771787+0.3144497646194665I), (-16.066742056741848+11.084192472057861I), (-2.3017754722946835-8.483236300949772I), (-0.9946849111670277-0.23020407868514048I), (-1.6181144246807373+0.823594330911476I), (3.7672236078024572-2.373424030455711I), (3.7930705093618498+7.413027806645074I), (-3.6073560109854963+1.8360864441420972I), (0.22174558853287102+1.071460778411243I), (8.68437558200212-4.4202081062680145I), (-44.787982970649594-58.48914729029672I), (-4.8629745801029145+98.08388887491428I), (76.63944979829509-39.131573270417356I), (-53.555806855806175+36.94730824019285I), (33.96756540370458-15.093588701734364I), (64.26696822696739-44.336769888231444I), (204.76747906085137+40.58909113463697I), (81.0672901283616+140.05545984743483I), (311293.32285670517+288352.32575399964I), (-204.43749907598237+88.89024186920958I), (1735.5794550539392+919.7988281490084I), (131311.0890969854+130056.96369745448I), (-45.968442183365504+18.736100232238975I), (-36.33513394031117-27.931963304829587I), (35.22971133180495+28.46550214792564I), (-375.7759166618869+301.8798042270887I), (-36.22796342003199-91.13695042341446I), (-26.230176723754738-21.37471182755641I), (62.313109489283434+124.4810046235167I), (12.405636546501281-25.45123287146961I), (5.705482533722318-11.50481666488605I), (-50.21492034682082+6.041013677260105I), (-4926.970120444218-5990.110627769218I), (-179736.4298568655-174242.1321861155I), (-175.55141786662733+217.64101937455146I), (3465.7496454825746+2987.677293677829I), (-545851.173220055-505914.76657639793I), (-25.086514869599952-31.756004296814663I), (33153.20547817593+35741.71272202566I), (-1413.9142060301954-640.4842308826675I), (-1458.6926004112422-982.5010820150928I), (-75.861410187237-148.26055613290143I), (3.58143492042144-25.509407666318403I), (-24.04904007323664+12.24057629428065I), (-13.911827768108665-37.74898286213774I), (-182.06738444936875-355.82533471896346I), (8.595443809011488-61.222578399164135I), (28.85884808788397-14.688691553136778I), (54.36292139254431-30.541856992770573I), (-57.71769617576794+29.377383106273555I), (-9.619616029294656+4.896230517712259I), (20450.81482546962+22568.798390417694I), (-1.9048750051833605-198.1691238551075I), (-13609.564406205916-14437.068317554626I), (-15305.790079213619-16878.41634028819I), (-96965.94615920524-94886.68665114015I), (-32.32103988859228-48.18245252508299I), (-14181.963083501561-18120.843585455583I), (-8.446753518759271-57.65271487999581I), (14.422052306621527+20.595115217368917I), (-19603.219893551577-22696.906854802386I), (4.871592921004348-6.280270641887994I), (-32.888722213341225-48.24379800281858I), (-1564.3224785277039-5463.377351424358I), (-118.27840785726362-109.34004191438893I), (-3.6536946907532863+4.710202981415997I), (-72.88485560701204-121.11324351419813I), (-21.89023406254458-27.205786254047588I), (7.600340412623964+72.49991992947535I), (-17.48706470720853-28.714489474737082I), (-91.07519155189428-126.95167096480536I), (-32.32103988859228-48.18245252508299I)}

==> anc/amplitudes/R21_pmppp/BasisCoefficients.m <==
{(4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])) - 
  (4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (-2*(Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[3], Sp[2]])^2*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]) + 
  (2*(Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[3], Sp[2]])^2*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) + (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[3], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]) - 
  (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) - (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]) + 
  (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (Spaa[Sp[1], Sp[2]]*(18*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[3], Sp[1]] - 12*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[1]] + 6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]] - 6*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]] + 
     12*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[3]] + 12*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]] - 6*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]] + 
     6*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[3]] + 
     6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]), 
 (-2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] - 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
    (2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] + 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[2]] + 4*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]) + 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]) - 
  (Spbb[Sp[4], Sp[3]]*(-6*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]] - 
     2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]]))/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]) - 
  ((-6*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]] - 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[4], Sp[2]])*Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]) + 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]) + 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]] - 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]) - 
  (Spbb[Sp[2], Sp[1]]*(-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] - 
     6*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] - 6*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[2]])*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) + (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
     4*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2 - 2*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]] + 2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]] - 4*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
     2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
     4*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2 + 2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]] - 4*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*(2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[3]] - 2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] + 4*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] + 
     2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]] + 4*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]), {1, 2, 4, 5, 3}, 
 (-4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    (-4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]] - 4*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    (-4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] - 
     8*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
     8*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
    (4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
     8*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
     8*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) - 
  (4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]) + 
  (4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
    (-4*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]] - 4*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[3]] - 4*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]] - 
     4*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    (-4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]] + 4*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]*
    (4*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]] + 4*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]] + 
     4*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*(-4*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
     8*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]), 
 {1, 2, 4, 5, 3}, 
 -((Spbb[Sp[3], Sp[1]]*(-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] - 
      4*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] - 4*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]])) - 
  (Spbb[Sp[4], Sp[1]]*(6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + 
     4*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) + 
  (4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]) + 
  (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]) - 
  (4*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[3], Sp[1]]*
    (2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]] - 2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
     2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
     4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (4*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[4], Sp[1]]*
    (-2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]] + 2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[4]]) + (-4*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
    4*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
     2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]] - 
     4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 -((16*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]] + 12*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]])/(Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spaa[Sp[4], Sp[5]])) - (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]] - 2*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] - 4*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]] - 
     2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]] - 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]] - 2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] - 2*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[2], Sp[1]]) - (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]) - 
  ((-2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] + 2*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]] - 4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[2], Sp[3]]*(-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]]^2 + 2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] - 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]] - 
     2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]] - 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]] - 
     2*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) + 
  (-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
    4*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
    12*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2 - 2*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/(Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) + 
  (-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
    2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]] + 
    16*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
    6*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[2]]) + (-2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]]^2 - 8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[2]] - 6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] - 
    12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[1]] - 4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]] + 4*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]] - 2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]^2*
     Spbb[Sp[5], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]) - (4*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]] - 6*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
     2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]] - 
     4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]) + 
  (Spbb[Sp[5], Sp[3]]*(2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]] + 2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]] - 4*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
     2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 -((Spbb[Sp[3], Sp[1]]*(-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] - 
      4*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] - 4*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]])) - 
  (4*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/(Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]) + (4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]] + 4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[4], Sp[1]]^2 + 4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 2*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spbb[Sp[4], Sp[1]]*(4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] - 
     4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]]) - 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]] + 10*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[2], Sp[1]] - 4*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]] + 20*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]] + 
    4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[5], Sp[1]] + 4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) - 
  (Spbb[Sp[5], Sp[1]]*(6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + 
     4*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]] + 4*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[5], Sp[1]]))/(Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*(-8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] - 12*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]^2 - 4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]] - 16*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] - 
     4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2 + 4*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
    (-4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]] - 
     2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
     4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    (4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
     2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
     4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (4*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[1], Sp[2]]*(-4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - 4*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
    (-2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]] - 2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[3]])*Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[3]]^3*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]^2*(-2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]] - 
     2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]^3*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spbb[Sp[4], Sp[1]]*(4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] + 
     4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]] + 4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) + 
  (4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2 + 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]] + 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]] - 4*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]) + 
  (24*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[3], Sp[5]]) - (48*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^2) + 
  (4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]) + 
  (24*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[4], Sp[5]]) - (48*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spaa[Sp[4], Sp[5]]) + 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[2], Sp[4]]*(-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] + 
     26*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])) + 
  (Spaa[Sp[2], Sp[3]]*(6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]] + 
     26*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])) + 
  (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[3], Sp[4]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])^2) + 
  (2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[3], Sp[4]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])^2), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (-4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[4], Sp[5]]) - (-8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]] - 16*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]] - 
    16*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[2]] - 8*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]) + 
  (8*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]^2 + 24*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 
    16*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2 + 
    8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[2]] + 16*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] + 
    24*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] + 16*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*
    (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]] + 8*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[1]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]) - 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[3], Sp[5]]) - (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]^3*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]) - 
  (8*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]) + 
  (8*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    (8*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (-4*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) - (4*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]) - 
  (10*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[2], Sp[1]] - 14*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]] + 16*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]] - 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]] - 16*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]] + 
    16*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[2]] + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]] - 
    4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[2]] - 16*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (-4*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]^2 - 4*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]] - 
    16*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] + 4*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    24*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] + 16*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]) - 
  (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]^3*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[3]]) - (8*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]) - 
  (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]^3*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[4]]) + (2*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) - 
  (2*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) - 
  (Spaa[Sp[1], Sp[2]]*(2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]] + 4*Spaa[Sp[2], Sp[3]]^2*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]] + 8*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]] - 2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]] + 
     12*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[3]] + 4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]])*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[4]]) + (Spaa[Sp[1], Sp[2]]^2*
    (-4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
     4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[3]] - 4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[4]]) - 
  (Spaa[Sp[1], Sp[2]]*(2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]] - 8*Spaa[Sp[2], Sp[3]]^2*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]] - 4*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]] - 2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]] - 
     12*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[3]] - 4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) + (8*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]) + 
  (8*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] + 8*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[4]])/(Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[2]]) + (Spaa[Sp[1], Sp[2]]^2*
    (4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
     4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[4]] + 4*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (-8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) - (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]] - 8*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]] - 
    8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[3], Sp[2]] + 4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]] + 4*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]] + 
    4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]^2*(2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2 + 4*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] - 2*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[1]]) + (4*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]) - 
  ((6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]] + 
     4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]] - 
     4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] + 
     4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] + 
     4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  ((2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]] + 
     4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] - 4*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] + 4*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]] + 4*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]*
    (2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]] - 2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (-2*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[2]] + 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]] + 4*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]] + 4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[5], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[2], Sp[4]]*(-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] - 
     4*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    (-2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]] - 2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*(4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]] + 2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[3]] + 2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]^2 + 2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[4]] - 2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] + 
     2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] + 2*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] - 
     2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*(-2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]] - 
     2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[3]]^2 - 2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] - 
     4*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[4]] + 2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] - 
     2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] + 2*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]] + 
     2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2))/(Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[3]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[3], Sp[2]]) + 
  (-48*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 
    36*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[3]] + 112*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (56*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*(48*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2 + 112*Spaa[Sp[1], Sp[2]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[3], Sp[2]] - 48*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]] + 108*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[3], Sp[2]]^2 + 112*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[1]] + 4*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] + 176*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]] - 4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]] + 60*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[3]] + 116*Spaa[Sp[2], Sp[4]]^3*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (128*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 
    24*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]^2 - 
    24*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[1]] + 168*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 116*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]^2)/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) - (48*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^3*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
    (-20*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]] - 24*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[4]]) + 
  (Spaa[Sp[1], Sp[2]]*(56*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]] + 60*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] + 64*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
     112*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]] - 64*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]] + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] - 64*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
     12*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]^2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]]) - 
  (12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[4]]) + 
  (4*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]*
    Spbb[Sp[5], Sp[4]]) - 
  (Spaa[Sp[2], Sp[3]]*(44*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] - 
     40*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]]) - 
  ((-12*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] - 8*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[2]])*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) - 
  (44*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[3]] + 44*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[3]] + 48*Spaa[Sp[2], Sp[3]]^2*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[3]] + 20*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] + 
    28*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[3]]^2 - 24*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]^2*
     Spbb[Sp[5], Sp[4]] - 24*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
    24*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] - 16*Spaa[Sp[2], Sp[3]]^2*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]*
     Spbb[Sp[5], Sp[4]] + 20*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]*
     Spbb[Sp[5], Sp[4]] - 8*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]*
     Spbb[Sp[5], Sp[4]] - 8*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]*
     Spbb[Sp[5], Sp[4]] - 12*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*
     Spbb[Sp[5], Sp[3]]^2*Spbb[Sp[5], Sp[4]] - 4*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[4]]^2 + 4*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]^2 + 120*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[4]]^2 + 4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2 - 
    12*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[3]]*
     Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (-8*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2)/(9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
    ((-64*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/9 - 
     (16*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/3))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[1]])/(3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (8*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[1]]^2)/(9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
    ((-64*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/9 - 
     (16*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) + 
  (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[1]])/(3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]) - 
  (8*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[1]]^2)/(9*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]) - 
  (Spaa[Sp[1], Sp[2]]*((16*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[3], Sp[2]])/9 + (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/9 - 
     (8*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]])/3 - 
     (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]]^2)/9 - (16*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2)/3 - 
     (8*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^3)/3 + 
     (56*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]^2*
       Spbb[Sp[4], Sp[1]])/9 - (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/3 - 
     (8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/3 + 
     (80*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/9 - 
     (8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[3]]^2)/3 + (8*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*
       Spbb[Sp[4], Sp[3]]^2)/3))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (8*Spaa[Sp[1], Sp[2]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[5], Sp[2]])*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[1]])/
   (3*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
    ((-64*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/9 - 
     (16*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]])/3))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]) - 
  (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]) - 
  (8*Spaa[Sp[1], Sp[2]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[4], Sp[2]])*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]])/
   (3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*((32*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]])/9 - 
     (40*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]])/9 - 
     (136*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]])/9 + 
     (152*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
       Spbb[Sp[4], Sp[1]])/9 - (40*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]])/3 - 
     (8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
       Spbb[Sp[4], Sp[3]])/3 - (160*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]])/9 - 
     (16*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
       Spbb[Sp[5], Sp[1]])/9 - 16*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*
      Spbb[Sp[5], Sp[3]] + (40*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
       Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]])/3))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (Spaa[Sp[1], Sp[2]]*((-16*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[5], Sp[2]])/9 - (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/9 + 
     (8*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/3 + 
     (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[2]]^2)/9 + (56*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/9 + 
     (16*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[2]]^2)/3 + (8*Spaa[Sp[2], Sp[5]]^2*
       Spbb[Sp[5], Sp[2]]^3)/3 - (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[3]])/3 - 
     (8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/3 - 
     (80*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]])/9 - 
     (8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[3]]^2)/3 - (8*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[3]]^2)/3))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]) + 
  (8*Spaa[Sp[1], Sp[2]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (3*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*((16*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[4], Sp[2]])/9 + (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/9 - 
     (8*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/3 - 
     (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]]^2)/9 - (16*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/3 - 
     (8*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^3)/3 + 
     (56*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]^2*
       Spbb[Sp[5], Sp[1]])/9 - (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
       Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/3 - 
     (8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/3 + 
     (80*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/9 - 
     (8*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[4]]^2)/3 + (8*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[5], Sp[4]]^2)/3))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]), 
 (-24*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]])/(Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2) - (24*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]])/
   (Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^2) - 
  (48*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spaa[Sp[4], Sp[5]]) + 
  (48*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    (6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] - 26*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])) - 
  (-18*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]] - 24*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    (-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]] + 26*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])) - 
  (18*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]] + 24*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) + ((8*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]] + 
     8*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])) + 
  (Spbb[Sp[4], Sp[1]]*(2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[3]] - 2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[3], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]])^2) + 
  (Spbb[Sp[5], Sp[1]]*(-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[1]] + 2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[3]] + 2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[3], Sp[4]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])^2), 
 {1, 2, 4, 5, 3}, (16*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]) - 
  (12*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) - (8*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (Spaa[Sp[1], Sp[2]]*(4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]] + 
     8*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]])*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]) + 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) - 
  (8*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[2]]) - 
  (Spbb[Sp[4], Sp[3]]*(8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]] + 12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]] + 8*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]] + 8*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[4], Sp[3]]*
    (-4*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2 - 
     4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]] + 4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[4], Sp[3]] + 8*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] - 4*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    (-12*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[2]] + 4*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[3], Sp[2]] - 12*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[2]] + 4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]] - 12*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]] + 
     12*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[3]] - 4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]] + 8*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[2]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[4]]) + (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]^3*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]]), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 -((Spaa[Sp[2], Sp[4]]*(34*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]] - 13*Spaa[Sp[1], Sp[2]]^2*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]] + 48*Spaa[Sp[1], Sp[3]]^2*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
     Spaa[Sp[3], Sp[5]])) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    ((49*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 - 
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]))/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) - 
  (Spaa[Sp[2], Sp[3]]*(34*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]] - 13*Spaa[Sp[1], Sp[2]]^2*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]] + 48*Spaa[Sp[1], Sp[4]]^2*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[4], Sp[5]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    ((-49*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) - (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]] - 16*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]] + 
    (43*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]])/2 - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[1]] - (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]])/2 - 
    (45*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]])/2 - (43*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
    (43*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]])/2 + (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]])/2 - 17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]*(4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]^2 + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]] + 12*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] + 
     8*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]^2 + 12*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) - 
  ((-79*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 - 
    (25*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
    (25*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) - 
  ((25*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 + 
    (79*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
    (25*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (-12*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
     12*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
     12*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^3*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*(-12*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]] + 12*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]] - 12*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^3*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) + (Spaa[Sp[1], Sp[2]]^2*
    ((-29*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]])/2 + 
     (25*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]^2*((-25*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]])/2 + 
     (29*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) + (4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]) - 
  (4*Spaa[Sp[2], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]) + 
  (4*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) + (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[3], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]) - 
  (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) - (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]) + 
  (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[4], Sp[3]])) + (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    (Spab[Sp[3], Sp[1], Sp[3]] + Spab[Sp[3], Sp[5], Sp[3]])) - 
  (Spaa[Sp[1], Sp[2]]*(51*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[3], Sp[1]] - 34*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[1]] + 17*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]] - 17*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]] + 
     34*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[3]] + 34*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]] - 17*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]] + 
     17*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[3]] + 
     17*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) - (2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])) + 
  (2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])) - (2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])) - 
  (2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])), 
 (Spaa[Sp[1], Sp[2]]*(22*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 20*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]^2 + 12*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] - 6*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
     12*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]] - 8*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2 + 
     12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) + (Spaa[Sp[1], Sp[2]]^2*
    (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
     2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
     8*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
     4*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]]^2))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (2*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]] + 
    12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]] - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
    12*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*(6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 8*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]^2 - 22*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] - 12*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
     12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[1]] - 20*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^2 - 
     12*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*(20*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]] - 10*Spaa[Sp[1], Sp[3]]^2*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]] - 4*Spaa[Sp[1], Sp[4]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]] + 2*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]] + 
     18*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[3]] - 12*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]] + 8*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]] - 
     22*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[5], Sp[1]] + 6*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*
      Spbb[Sp[5], Sp[3]] - 18*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]^2*(-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[1]] + 8*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[3]] - 4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]] + 2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[3]] - 4*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]^2))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[3]]) - 
  (2*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[4]]) + 
  (Spaa[Sp[1], Sp[2]]*(22*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] + 20*Spaa[Sp[1], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]^2 + 12*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 6*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
     12*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]] - 8*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^2 + 
     12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[4]]) + (2*Spaa[Sp[1], Sp[2]]^3*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) - 
  (8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]] + 12*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[2]]^2 + 2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[3]] + 4*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 12*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]*
    Spbb[Sp[5], Sp[4]]) - (8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]] + 
    12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[4]] - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]] - 
    12*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]]) + 
  (Spaa[Sp[1], Sp[2]]^2*(-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]] - 2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[4]] - 8*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]] + 4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]] + 4*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]^2))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]])}


==> anc/amplitudes/R21_pmppp/BasisPentagons.m <==
{1, F[1, 1, 1], F[1, 1, 1]*F[1, 1, 2], F[1, 1, 1]*F[1, 1, 3], 
 F[1, 1, 1]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 10], F[1, 1, 1]*tci[1, 2], F[1, 1, 1]^2, F[1, 1, 2], 
 F[1, 1, 2]*F[1, 1, 3], F[1, 1, 2]*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 6], F[1, 1, 2]*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 10], F[1, 1, 2]*tci[1, 2], 
 F[1, 1, 2]^2, F[1, 1, 3], F[1, 1, 3]*F[1, 1, 4], F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 3]*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 7], F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 10], F[1, 1, 3]^2, F[1, 1, 4], 
 F[1, 1, 4]*F[1, 1, 5], F[1, 1, 4]*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 4]^2, F[1, 1, 5], F[1, 1, 5]*F[1, 1, 6], F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 5]*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 9], F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 5]*tci[1, 2], F[1, 1, 5]^2, F[1, 1, 6], F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 6]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 6]*tci[1, 2], F[1, 1, 6]^2, F[1, 1, 7], F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 7]*F[1, 1, 9], F[1, 1, 7]*F[1, 1, 10], F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 7]^2, F[1, 1, 8], F[1, 1, 8]*F[1, 1, 9], F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 8]^2, F[1, 1, 9], F[1, 1, 9]*F[1, 1, 10], F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 9]^2, F[1, 1, 10], F[1, 1, 10]*tci[1, 2], F[1, 2, 2]*tci[1, 2], 
 F[1, 2, 3]*tci[1, 2], F[1, 2, 6]*tci[1, 2], F[1, 2, 7]*tci[1, 2], 
 F[1, 2, 8]*tci[1, 2], F[1, 2, 9]*tci[1, 2], F[1, 3, 1]*tci[1, 2], 
 F[1, 3, 3]*tci[1, 2], F[1, 3, 4]*tci[1, 2], F[1, 3, 5]*tci[1, 2], 
 F[2, 1, 1], F[2, 1, 2], F[2, 1, 3], F[2, 1, 4], F[2, 1, 5], F[2, 1, 6], 
 F[2, 1, 7], F[2, 1, 8], F[2, 1, 9], F[2, 1, 10], F[2, 1, 11], F[2, 1, 12], 
 F[2, 1, 13], F[2, 1, 14], F[2, 1, 15], F[2, 2, 1], F[2, 2, 2], F[2, 2, 3], 
 F[2, 2, 4], F[2, 2, 5], F[2, 2, 6], F[2, 2, 7], F[2, 2, 8], F[2, 2, 9], 
 tci[1, 1]*tci[1, 2], tci[1, 2], tci[1, 2]^2}


==> anc/amplitudes/R21_pmppp/Benchmark.m <==
{(-312.1633934459913-95.33121121893188I), (-100.74341870389199-31.205703786259782I), (742.0483093729243+1775.6844916545851I), (2.5213307742457722+86.53437931628787I), (184.5562763889444+349.13582183530536I), (-47.18555385729793-5.173496757262926I), (-46.72314552784281-38.5108648066544I), (-279.52405128966416-236.26188580403647I), (194.50895012641865+258.13330630012285I), (-84.4090434308074-5.614587727750936I), (-20.969009045984983-87.50325914042146I), (263.23750622132707+1402.6203974184589I), (-322.412031755468-1048.2119524350874I), (-104.7781971141326+96.12474432102815I), (-50.64879198947558-25.81479437755097I), (-211.65203219603586-295.7300466303699I), (-172.18681510266882-208.73637014169736I), (41.39312052374055+18.81413283702053I), (267.89388546481626+202.15854275283078I), (-20.411473892148003+39.32030390929441I), (33.48373807566452-110.26369424049939I), (-21.733663146583837+77.33687340206728I), (112.45338640536414+5.308623305277095I), (-304.0931385551172-736.3847195828404I), (11.001569230308064-30.960742625922983I), (3.7156714816142244-88.7684474257352I), (14.717118545699108+8.631034053760501I), (1.8839221608840653-7.351666160760596I), (-0.558794920254158-4.077346820764493I), (-6.237002255859997+2.2340681094473336I), (-541.8333112994333+545.1711458357211I), (-11.499426265613849+90.96079643691904I), (293.9696418840968-303.75958448366214I), (1.5224771871892295+7.549078933752279I), (208.66129268718464+197.10136126578394I), (5.330025004102261+19.696731969633873I), (10.623568002403285+4.365185049102791I), (-188.27194787055865-260.3673744095702I), (2.990739508851207+98.62868536458588I), (15.225428598683916-27.210838947603012I), (-15.589510802594734+1.5744609644331735I), (66.85036949499468-89.67582900214538I), (-14.940319560977997+26.72295980419203I), (-267.335090544562-198.08119593206635I), (-522.7850216626096-3055.1308466175087I), (-36.474477584515796+11.635008875913421I), (32.468435311598824-3.4575372964975752I), (346.5921642870238+2854.571948055227I), (402.5302158840749+1613.2445413726912I), (-121.11682160349699+22.451641487650857I), (-2.306211990728599-17.513296627990023I), (0.3270088011334673+10.953460667643254I), (-23.32966839405431-86.7528588331308I), (-6.908072587009116+14.062727368715635I), (39.18218956172301+15.212338330137873I), (22.636670785376197+29.93933689066575I), (75.66538250326332+41.117218861918985I), (522.458012861476+3044.1773859498653I), (-6.699276699411385+5.447206983650231I), (-8.317356011674718+13.148111578887317I), (-16.764049781560512+5.159368755311935I), (-118.11734243620029-1406.6813535647395I), (36.30020928595492+63.2768372406092I), (91.10832013021879+0.16738074410070514I), (-46.29801827251469+18.52193712939395I), (-12.19941398277805-29.004810891394527I), (24.343202872742808-82.35237121945259I), (68.03168141909853-95.85881053146126I), (532.1432950911708-638.3526242166566I), (248.56564913719444-181.27973823556437I), (110.95522684706853+3.6751257888213065I), (63.5410249854296+5.231364521711487I), (-551.4488154041632+628.7802761118792I), (31.17902160518947-3.148921928866347I), (-571.7893977006291-1498.7685778612358I), (-36.49046836403063-21.261107144554963I), (-236.23468487240058-2813.362707129479I), (24.3988279655561+58.009621782789054I), (3.253823976975511-39.54732710644532I), (-3.253823976975511+39.54732710644532I), (11.30730375008941+25.419156314752904I), (14.561127727064921-14.128170791692419I), (65.63323212903714+6.142376581396515I), (-879.881440234026-2086.309448683236I), (-571.7893977006291-1498.7685778612358I), (-45.05827837267242+32.39262176641738I), (36.49046836403063+21.261107144554963I), (-31.17902160518947+3.148921928866347I), (805.0604317681498+3226.4890827453823I), (16.919522750572526-20.163123843845497I), (169.4241445940529-16.256832768335435I), (-236.23468487240058-2813.362707129479I), (8.661398963067484-6.393483070861947I), (-24.3988279655561-58.009621782789054I), (551.4488154041632-628.7802761118792I), (28.3538188201793+80.0417976251758I), (497.1312982743889-362.55947647112873I), (450.7817872616683+89.69053277416423I), (507.6219854375011+157.35056643923534I), (-445.59695049630744-67.15593105928373I), (444.6932107882854+84.71428288568944I), (443.97003850781965+86.92959461250639I), (451.2506023713521+79.86550921666017I), (442.8182459397482+93.7508594135498I), (-444.05414543203216-86.96105101376672I), (-445.69459428795653-76.10379464104821I), (-6.972730891246537+38.52367284424139I), (51.919163000439774-8.65946976217871I), (73.81931458435157-350.87366246871403I)}

==> anc/amplitudes/R21_pmppp/Matrix.m <==
{{1, 25} -> 1, {1, 57} -> -1, {1, 108} -> -1, {2, 57} -> -1, {2, 63} -> 1, 
 {2, 108} -> -1, {3, 34} -> 1, {3, 57} -> -1, {3, 108} -> -1, {4, 17} -> 2, 
 {4, 19} -> -32, {4, 21} -> 2, {4, 24} -> 14, {4, 40} -> -2, {4, 41} -> 1, 
 {4, 44} -> 32, {4, 46} -> -2, {4, 49} -> -16, {4, 51} -> -2, {4, 53} -> 32, 
 {4, 56} -> -15, {4, 60} -> 2, {4, 70} -> -16, {4, 72} -> 2, {4, 74} -> -2, 
 {4, 86} -> 30, {4, 88} -> 2, {4, 89} -> -32, {4, 90} -> 2, {4, 93} -> -2, 
 {4, 96} -> -32, {4, 97} -> -32, {4, 109} -> 1/3, {5, 19} -> 2, 
 {5, 22} -> -32, {5, 24} -> 15, {5, 29} -> -2, {5, 33} -> 1, {5, 43} -> 32, 
 {5, 49} -> -16, {5, 53} -> -2, {5, 56} -> -15, {5, 61} -> 2, {5, 68} -> 32, 
 {5, 70} -> -15, {5, 76} -> -2, {5, 86} -> -2, {5, 87} -> 2, {5, 89} -> -32, 
 {5, 90} -> -32, {5, 93} -> 32, {5, 96} -> 2, {5, 97} -> -30, 
 {5, 109} -> 1/3, {6, 17} -> -32, {6, 20} -> -2, {6, 21} -> -32, 
 {6, 22} -> 2, {6, 23} -> 2, {6, 24} -> 32, {6, 43} -> -2, {6, 46} -> 32, 
 {6, 49} -> 1, {6, 51} -> 32, {6, 54} -> 32, {6, 56} -> -31, {6, 60} -> -32, 
 {6, 66} -> 1, {6, 68} -> -2, {6, 70} -> 1, {6, 78} -> -2, {6, 86} -> 32, 
 {6, 89} -> 2, {6, 90} -> -30, {6, 93} -> 32, {6, 94} -> 2, {6, 96} -> -32, 
 {6, 97} -> 2, {6, 109} -> 1/3, {7, 2} -> 1, {7, 16} -> -2/3, 
 {7, 17} -> -53/3, {7, 19} -> -3/2, {7, 20} -> -2/3, {7, 21} -> -55/3, 
 {7, 22} -> -11/2, {7, 23} -> 2/3, {7, 24} -> 133/6, {7, 39} -> 2/3, 
 {7, 43} -> 31/3, {7, 44} -> 3/2, {7, 46} -> 53/3, {7, 49} -> -71/12, 
 {7, 51} -> 77/6, {7, 52} -> -2/3, {7, 53} -> 19/3, {7, 54} -> 77/6, 
 {7, 55} -> 2/3, {7, 56} -> -125/6, {7, 57} -> -1, {7, 58} -> 2/3, 
 {7, 59} -> -2/3, {7, 60} -> -77/6, {7, 61} -> -2/3, {7, 64} -> 2/3, 
 {7, 68} -> 11/2, {7, 69} -> -4/3, {7, 70} -> -71/12, {7, 75} -> 2/3, 
 {7, 85} -> 2/3, {7, 86} -> 115/6, {7, 89} -> -71/6, {7, 90} -> -45/2, 
 {7, 93} -> 49/2, {7, 96} -> -115/6, {7, 97} -> -71/6, {7, 99} -> -2/3, 
 {7, 101} -> -2/3, {7, 104} -> 1, {7, 108} -> -1, {7, 109} -> 25/12, 
 {8, 16} -> -2, {8, 17} -> -12, {8, 18} -> 1, {8, 19} -> 17, {8, 20} -> -1, 
 {8, 21} -> -12, {8, 22} -> -6, {8, 23} -> 2, {8, 24} -> 15/2, {8, 28} -> -1, 
 {8, 33} -> 1/2, {8, 35} -> 1, {8, 36} -> -1, {8, 39} -> 1, {8, 40} -> 1, 
 {8, 43} -> 6, {8, 44} -> -17, {8, 46} -> 11, {8, 48} -> -1, {8, 49} -> 11/2, 
 {8, 51} -> 11, {8, 52} -> -1, {8, 53} -> -17, {8, 54} -> 10, {8, 55} -> 3, 
 {8, 56} -> -4, {8, 58} -> 1, {8, 59} -> -1, {8, 60} -> -11, {8, 61} -> -1, 
 {8, 64} -> 1, {8, 68} -> 6, {8, 69} -> -2, {8, 70} -> 11/2, {8, 72} -> -1, 
 {8, 73} -> -1, {8, 75} -> 1, {8, 85} -> 1, {8, 86} -> -5, {8, 89} -> 11, 
 {8, 90} -> -16, {8, 93} -> 19, {8, 95} -> 1, {8, 96} -> 8, {8, 97} -> 11, 
 {8, 98} -> 1, {8, 99} -> -1, {8, 101} -> -1, {8, 105} -> -1, 
 {8, 109} -> 1/6, {9, 16} -> -1, {9, 17} -> -17, {9, 19} -> 6, {9, 20} -> -1, 
 {9, 21} -> -18, {9, 22} -> 11, {9, 23} -> 1, {9, 24} -> 10, {9, 27} -> -1, 
 {9, 29} -> 1, {9, 31} -> 1, {9, 32} -> -1, {9, 39} -> 1, {9, 43} -> -11, 
 {9, 44} -> -7, {9, 45} -> -1, {9, 46} -> 17, {9, 47} -> 1, {9, 48} -> 2, 
 {9, 49} -> 19/2, {9, 51} -> 17, {9, 52} -> -1, {9, 53} -> -6, {9, 54} -> 17, 
 {9, 55} -> 1, {9, 56} -> -8, {9, 58} -> 2, {9, 59} -> -1, {9, 60} -> -17, 
 {9, 61} -> -2, {9, 62} -> -1/2, {9, 64} -> 1, {9, 68} -> -11, {9, 69} -> -3, 
 {9, 70} -> 8, {9, 72} -> 1, {9, 75} -> 1, {9, 77} -> -1, {9, 85} -> 1, 
 {9, 86} -> 11, {9, 89} -> 19, {9, 90} -> -5, {9, 92} -> -1, {9, 93} -> 8, 
 {9, 96} -> -11, {9, 97} -> 16, {9, 98} -> -1, {9, 99} -> -2, {9, 100} -> 1, 
 {9, 101} -> -2, {9, 102} -> -1, {9, 103} -> -1, {9, 104} -> -1, 
 {9, 105} -> 1, {10, 16} -> 1/2, {10, 17} -> -1/6, {10, 19} -> -2/3, 
 {10, 21} -> 1/3, {10, 22} -> 5/6, {10, 24} -> -5/12, {10, 31} -> -1/2, 
 {10, 33} -> 1/4, {10, 39} -> -1/2, {10, 43} -> -5/6, {10, 44} -> 2/3, 
 {10, 45} -> 1/2, {10, 46} -> 1/6, {10, 48} -> -1/2, {10, 49} -> -1/6, 
 {10, 51} -> 1/6, {10, 52} -> 1/2, {10, 53} -> 2/3, {10, 54} -> 1/6, 
 {10, 55} -> -1/2, {10, 56} -> -1/3, {10, 58} -> -1, {10, 60} -> -1/6, 
 {10, 62} -> 1/2, {10, 68} -> -5/6, {10, 69} -> 1, {10, 70} -> 1/3, 
 {10, 73} -> -1/2, {10, 75} -> -1/2, {10, 77} -> 1, {10, 79} -> 1, 
 {10, 80} -> -1, {10, 81} -> -1, {10, 85} -> -1/2, {10, 86} -> 5/6, 
 {10, 89} -> -1/3, {10, 90} -> 1/6, {10, 92} -> 1, {10, 93} -> -7/6, 
 {10, 95} -> 1/2, {10, 96} -> -5/6, {10, 97} -> 2/3, {10, 99} -> 1/2, 
 {10, 100} -> -1/2, {10, 101} -> 1/2, {10, 104} -> 1/6, {10, 109} -> 1/12, 
 {11, 16} -> -1/2, {11, 17} -> 1/6, {11, 19} -> -5/6, {11, 21} -> 2/3, 
 {11, 22} -> 1/6, {11, 24} -> 1/6, {11, 28} -> -1/2, {11, 31} -> -1/2, 
 {11, 33} -> 1/2, {11, 35} -> 1/2, {11, 43} -> -1/6, {11, 44} -> 5/6, 
 {11, 45} -> 1/2, {11, 46} -> -2/3, {11, 48} -> -1, {11, 49} -> -7/12, 
 {11, 51} -> -2/3, {11, 53} -> 5/6, {11, 54} -> -2/3, {11, 55} -> 1/2, 
 {11, 56} -> 7/12, {11, 58} -> -1/2, {11, 60} -> 2/3, {11, 62} -> 1/4, 
 {11, 68} -> -1/6, {11, 69} -> 1/2, {11, 70} -> -1/12, {11, 73} -> -1, 
 {11, 75} -> 1/2, {11, 77} -> 1/2, {11, 81} -> -1, {11, 82} -> -1, 
 {11, 85} -> 1/2, {11, 86} -> 2/3, {11, 89} -> -7/6, {11, 90} -> 5/6, 
 {11, 92} -> 1/2, {11, 93} -> -5/6, {11, 95} -> 1, {11, 96} -> 1/3, 
 {11, 97} -> -1/6, {11, 98} -> 1/2, {11, 99} -> 1/2, {11, 100} -> -1/2, 
 {11, 101} -> 1/2, {11, 102} -> 1/2, {11, 104} -> 1/3, {11, 105} -> -1/2, 
 {11, 109} -> 1/6, {12, 6} -> 1, {12, 11} -> -1, {12, 17} -> 12, 
 {12, 19} -> -1, {12, 21} -> 12, {12, 22} -> 16, {12, 24} -> -39/2, 
 {12, 27} -> -1, {12, 29} -> 1, {12, 32} -> 1, {12, 33} -> -1/2, 
 {12, 43} -> -16, {12, 46} -> -12, {12, 49} -> 8, {12, 51} -> -12, 
 {12, 52} -> 1, {12, 53} -> 1, {12, 54} -> -12, {12, 55} -> -1, 
 {12, 56} -> 19, {12, 58} -> -1, {12, 60} -> 12, {12, 61} -> -1, 
 {12, 62} -> 1/2, {12, 68} -> -16, {12, 70} -> 15/2, {12, 73} -> 1, 
 {12, 77} -> 1, {12, 86} -> -11, {12, 89} -> 16, {12, 90} -> 27, 
 {12, 92} -> 1, {12, 93} -> -28, {12, 95} -> -1, {12, 96} -> 11, 
 {12, 97} -> 15, {12, 109} -> -1/6, {13, 8} -> -1, {13, 10} -> 1, 
 {13, 16} -> -1, {13, 17} -> 15, {13, 19} -> 12, {13, 20} -> 1, 
 {13, 21} -> 16, {13, 22} -> -1, {13, 23} -> -1, {13, 24} -> -21, 
 {13, 35} -> 1, {13, 43} -> 1, {13, 44} -> -12, {13, 46} -> -16, 
 {13, 48} -> -1, {13, 49} -> 11/2, {13, 51} -> -16, {13, 53} -> -12, 
 {13, 54} -> -16, {13, 56} -> 43/2, {13, 60} -> 16, {13, 62} -> 1/2, 
 {13, 64} -> -1, {13, 68} -> 1, {13, 70} -> 11/2, {13, 75} -> 1, 
 {13, 77} -> 1, {13, 85} -> 1, {13, 86} -> -27, {13, 89} -> 11, 
 {13, 90} -> 15, {13, 92} -> 1, {13, 93} -> -16, {13, 96} -> 28, 
 {13, 97} -> 11, {14, 3} -> -1, {14, 7} -> 1, {14, 17} -> -1, {14, 19} -> 16, 
 {14, 21} -> -1, {14, 22} -> 12, {14, 24} -> -25/2, {14, 31} -> 1, 
 {14, 33} -> -1/2, {14, 36} -> -1, {14, 40} -> 1, {14, 43} -> -12, 
 {14, 44} -> -16, {14, 46} -> 1, {14, 49} -> 14, {14, 51} -> 1, 
 {14, 53} -> -16, {14, 56} -> 27/2, {14, 60} -> -1, {14, 68} -> -12, 
 {14, 69} -> -1, {14, 70} -> 27/2, {14, 72} -> -1, {14, 73} -> 1, 
 {14, 75} -> 1, {14, 85} -> 1, {14, 86} -> -15, {14, 89} -> 28, 
 {14, 90} -> 11, {14, 93} -> -11, {14, 95} -> -1, {14, 96} -> 16, 
 {14, 97} -> 27, {14, 109} -> -1/6, {15, 15} -> 1, {15, 16} -> -1, 
 {15, 17} -> 4, {15, 19} -> 13, {15, 21} -> 5, {15, 22} -> -17, 
 {15, 23} -> -1, {15, 24} -> -5/2, {15, 28} -> -1, {15, 29} -> -1, 
 {15, 33} -> 1/2, {15, 35} -> 1, {15, 43} -> 17, {15, 44} -> -12, 
 {15, 46} -> -5, {15, 48} -> -1, {15, 49} -> -5/2, {15, 51} -> -5, 
 {15, 53} -> -13, {15, 54} -> -5, {15, 55} -> 1, {15, 56} -> 7/2, 
 {15, 60} -> 5, {15, 61} -> 1, {15, 68} -> 17, {15, 70} -> -2, 
 {15, 73} -> -1, {15, 75} -> 1, {15, 85} -> 1, {15, 86} -> -18, 
 {15, 89} -> -5, {15, 90} -> -12, {15, 93} -> 12, {15, 95} -> 1, 
 {15, 96} -> 19, {15, 97} -> -4, {15, 98} -> 1, {15, 105} -> -1, 
 {15, 109} -> 1/6, {16, 17} -> -17, {16, 19} -> 5, {16, 20} -> -1, 
 {16, 21} -> -17, {16, 22} -> 13, {16, 23} -> 1, {16, 24} -> 17/2, 
 {16, 31} -> 1, {16, 33} -> -1/2, {16, 43} -> -13, {16, 44} -> -5, 
 {16, 45} -> -1, {16, 46} -> 17, {16, 48} -> 1, {16, 49} -> 19/2, 
 {16, 51} -> 17, {16, 53} -> -5, {16, 54} -> 17, {16, 56} -> -8, 
 {16, 58} -> 1, {16, 60} -> -17, {16, 62} -> -1/2, {16, 65} -> 1, 
 {16, 68} -> -14, {16, 69} -> -1, {16, 70} -> 9, {16, 72} -> -1, 
 {16, 73} -> 1, {16, 77} -> -1, {16, 86} -> 12, {16, 89} -> 19, 
 {16, 90} -> -4, {16, 92} -> -1, {16, 93} -> 5, {16, 95} -> -1, 
 {16, 96} -> -12, {16, 97} -> 18, {16, 98} -> -1, {16, 99} -> -1, 
 {16, 100} -> 1, {16, 101} -> -1, {16, 102} -> -1, {16, 103} -> -1, 
 {16, 104} -> -1, {16, 105} -> 1, {16, 109} -> -1/6, {17, 16} -> 1, 
 {17, 17} -> 13, {17, 19} -> -17, {17, 21} -> 14, {17, 22} -> 5, 
 {17, 24} -> -8, {17, 37} -> 1, {17, 39} -> -1, {17, 40} -> -1, 
 {17, 43} -> -5, {17, 44} -> 17, {17, 46} -> -13, {17, 49} -> -6, 
 {17, 51} -> -14, {17, 52} -> 1, {17, 53} -> 17, {17, 54} -> -12, 
 {17, 55} -> -1, {17, 56} -> 13/2, {17, 58} -> -1, {17, 60} -> 13, 
 {17, 61} -> -1, {17, 62} -> 1/2, {17, 68} -> -5, {17, 69} -> 1, 
 {17, 70} -> -6, {17, 72} -> 1, {17, 75} -> -1, {17, 77} -> 1, 
 {17, 85} -> -1, {17, 86} -> 4, {17, 89} -> -12, {17, 90} -> 18, 
 {17, 92} -> 1, {17, 93} -> -19, {17, 96} -> -5, {17, 97} -> -12, 
 {17, 99} -> 1, {17, 101} -> 1, {18, 3} -> 1, {18, 4} -> -1, {18, 5} -> -1, 
 {18, 11} -> 1, {18, 12} -> 2, {18, 16} -> 1, {18, 21} -> 1, {18, 22} -> -1, 
 {18, 24} -> -1, {18, 26} -> 1, {18, 31} -> -1, {18, 32} -> -1, 
 {18, 33} -> 1, {18, 39} -> -1, {18, 68} -> 1, {18, 69} -> 2, {18, 73} -> -2, 
 {18, 75} -> -2, {18, 85} -> -2, {18, 95} -> 2, {19, 4} -> -1, {19, 8} -> 1, 
 {19, 9} -> -1, {19, 11} -> 1, {19, 12} -> 2, {19, 28} -> -1, {19, 30} -> 1, 
 {19, 32} -> -1, {19, 33} -> 1, {19, 51} -> 1, {19, 52} -> -1, {19, 54} -> 1, 
 {19, 55} -> 2, {19, 58} -> 1, {19, 60} -> -1, {19, 62} -> -1, 
 {19, 73} -> -2, {19, 77} -> -2, {19, 92} -> -2, {19, 95} -> 2, {20, 3} -> 1, 
 {20, 5} -> -1, {20, 8} -> 1, {20, 9} -> -1, {20, 12} -> 2, {20, 16} -> 1, 
 {20, 17} -> 1, {20, 19} -> -1, {20, 24} -> -1, {20, 35} -> -1, 
 {20, 38} -> 1, {20, 44} -> 1, {20, 45} -> -1, {20, 48} -> 2, {20, 58} -> 1, 
 {20, 62} -> -1, {20, 75} -> -2, {20, 77} -> -2, {20, 85} -> -2, 
 {20, 92} -> -2, {20, 109} -> -1/3, {21, 42} -> 1, {21, 57} -> -1, 
 {22, 57} -> -1, {22, 67} -> 1, {23, 50} -> 1, {23, 57} -> -1, {24, 16} -> 1, 
 {24, 17} -> 1, {24, 24} -> -1, {24, 35} -> -1, {24, 48} -> 1, 
 {24, 75} -> -1, {24, 85} -> -1, {24, 86} -> -1, {25, 31} -> -1, 
 {25, 33} -> 1/2, {25, 69} -> 1, {25, 70} -> 1/2, {25, 73} -> -1, 
 {25, 95} -> 1, {25, 97} -> 1, {25, 109} -> 1/6, {26, 52} -> -1, 
 {26, 55} -> 1, {26, 56} -> 1/2, {26, 58} -> 1, {26, 62} -> -1/2, 
 {26, 77} -> -1, {26, 90} -> 1, {26, 92} -> -1, {27, 11} -> -1, 
 {27, 12} -> -1, {27, 13} -> 1/2, {27, 32} -> 1, {27, 33} -> -1/2, 
 {27, 52} -> 1, {27, 55} -> -1, {27, 56} -> -1/2, {27, 58} -> -1, 
 {27, 62} -> 1/2, {27, 73} -> 1, {27, 77} -> 1, {27, 83} -> 1, 
 {27, 90} -> -1, {27, 92} -> 1, {27, 95} -> -1, {28, 8} -> -1, 
 {28, 12} -> -1, {28, 13} -> 1/2, {28, 16} -> -1, {28, 17} -> -1, 
 {28, 24} -> 1, {28, 35} -> 1, {28, 48} -> -1, {28, 62} -> 1/2, 
 {28, 75} -> 1, {28, 77} -> 1, {28, 85} -> 1, {28, 86} -> 1, {28, 91} -> 1, 
 {28, 92} -> 1, {28, 109} -> 1/6, {29, 3} -> -1, {29, 12} -> -1, 
 {29, 13} -> 1/2, {29, 24} -> 1/2, {29, 31} -> 1, {29, 33} -> -1/2, 
 {29, 69} -> -1, {29, 70} -> -1/2, {29, 73} -> 1, {29, 75} -> 1, 
 {29, 84} -> 1, {29, 85} -> 1, {29, 95} -> -1, {29, 97} -> -1, 
 {30, 98} -> -1, {30, 99} -> -1, {30, 100} -> 1, {30, 101} -> -1, 
 {30, 102} -> -1, {30, 103} -> -1, {30, 104} -> -1, {30, 105} -> 1, 
 {30, 106} -> 1, {31, 99} -> 1, {32, 105} -> -1, {33, 22} -> -1, 
 {33, 24} -> 1/2, {33, 43} -> 1, {33, 49} -> -1/2, {33, 56} -> -1/2, 
 {33, 68} -> 1, {33, 70} -> -1/2, {33, 89} -> -1, {33, 90} -> -1, 
 {33, 93} -> 1, {33, 97} -> -1, {34, 17} -> -1, {34, 21} -> -1, 
 {34, 24} -> 1, {34, 46} -> 1, {34, 51} -> 1, {34, 54} -> 1, {34, 56} -> -1, 
 {34, 60} -> -1, {34, 86} -> 1, {34, 90} -> -1, {34, 93} -> 1, 
 {34, 96} -> -1, {35, 19} -> -1, {35, 24} -> 1/2, {35, 44} -> 1, 
 {35, 49} -> -1/2, {35, 53} -> 1, {35, 56} -> -1/2, {35, 70} -> -1/2, 
 {35, 86} -> 1, {35, 89} -> -1, {35, 96} -> -1, {35, 97} -> -1, 
 {36, 17} -> -1/4, {36, 19} -> -1/4, {36, 21} -> -1/4, {36, 22} -> -1/4, 
 {36, 24} -> 1/2, {36, 43} -> 1/4, {36, 44} -> 1/4, {36, 46} -> 1/4, 
 {36, 49} -> -1/4, {36, 51} -> 1/4, {36, 53} -> 1/4, {36, 54} -> 1/4, 
 {36, 56} -> -1/2, {36, 60} -> -1/4, {36, 68} -> 1/4, {36, 70} -> -1/4, 
 {36, 86} -> 1/2, {36, 89} -> -1/2, {36, 90} -> -1/2, {36, 93} -> 1/2, 
 {36, 96} -> -1/2, {36, 97} -> -1/2, {36, 104} -> 1/4, {36, 107} -> 1, 
 {37, 14} -> 1, {37, 57} -> -1, {38, 57} -> -1, {38, 71} -> 1, {39, 16} -> 1, 
 {39, 17} -> 1, {39, 24} -> -1, {39, 28} -> 1, {39, 33} -> -1/2, 
 {39, 35} -> -1, {39, 48} -> 1, {39, 55} -> -1, {39, 56} -> -1/2, 
 {39, 73} -> 1, {39, 75} -> -1, {39, 85} -> -1, {39, 86} -> -1, 
 {39, 95} -> -1, {39, 96} -> -1, {39, 109} -> -1/6, {40, 31} -> -1, 
 {40, 33} -> 1/2, {40, 45} -> 1, {40, 48} -> -1, {40, 49} -> -1/2, 
 {40, 58} -> -1, {40, 62} -> 1/2, {40, 69} -> 1, {40, 70} -> 1/2, 
 {40, 73} -> -1, {40, 77} -> 1, {40, 89} -> -1, {40, 92} -> 1, {40, 95} -> 1, 
 {40, 97} -> 1, {40, 109} -> 1/6, {41, 16} -> -1, {41, 21} -> -1, 
 {41, 24} -> 1, {41, 39} -> 1, {41, 52} -> -1, {41, 55} -> 1, 
 {41, 56} -> 1/2, {41, 58} -> 1, {41, 62} -> -1/2, {41, 69} -> -1, 
 {41, 75} -> 1, {41, 77} -> -1, {41, 85} -> 1, {41, 90} -> 1, {41, 92} -> -1, 
 {41, 93} -> 1, {42, 19} -> 2, {42, 24} -> -1, {42, 44} -> -2, {42, 49} -> 1, 
 {42, 86} -> -2, {42, 89} -> 2, {42, 109} -> 1/3, {43, 22} -> 2, 
 {43, 24} -> -1, {43, 68} -> -2, {43, 70} -> 1, {43, 93} -> -2, 
 {43, 97} -> 2, {43, 109} -> 1/3, {44, 51} -> -2, {44, 54} -> -2, 
 {44, 56} -> 2, {44, 60} -> 2, {44, 90} -> 2, {44, 96} -> 2, 
 {44, 109} -> 1/3, {45, 17} -> -1, {45, 19} -> 2, {45, 21} -> -1, 
 {45, 31} -> 1, {45, 33} -> -1/2, {45, 44} -> -2, {45, 45} -> -1, 
 {45, 46} -> 1, {45, 48} -> 1, {45, 49} -> 3/2, {45, 51} -> 1, 
 {45, 53} -> -2, {45, 54} -> 1, {45, 58} -> 1, {45, 60} -> -1, 
 {45, 62} -> -1/2, {45, 69} -> -1, {45, 70} -> 1/2, {45, 73} -> 1, 
 {45, 77} -> -1, {45, 86} -> -1, {45, 89} -> 3, {45, 90} -> -1, 
 {45, 92} -> -1, {45, 93} -> 1, {45, 95} -> -1, {45, 96} -> 1, {45, 97} -> 1, 
 {45, 98} -> -1, {45, 99} -> -1, {45, 100} -> 1, {45, 101} -> -1, 
 {45, 102} -> -1, {45, 103} -> -1, {45, 104} -> -1, {45, 105} -> 1, 
 {45, 109} -> -1/6, {46, 16} -> 1, {46, 19} -> -1, {46, 21} -> 1, 
 {46, 22} -> 2, {46, 24} -> -3/2, {46, 39} -> -1, {46, 43} -> -2, 
 {46, 44} -> 1, {46, 49} -> 1/2, {46, 52} -> 1, {46, 53} -> 1, 
 {46, 55} -> -1, {46, 58} -> -1, {46, 62} -> 1/2, {46, 68} -> -2, 
 {46, 69} -> 1, {46, 70} -> 1/2, {46, 75} -> -1, {46, 77} -> 1, 
 {46, 85} -> -1, {46, 86} -> 1, {46, 89} -> 1, {46, 90} -> 1, {46, 92} -> 1, 
 {46, 93} -> -3, {46, 96} -> -1, {46, 97} -> 1, {46, 99} -> 1, 
 {46, 101} -> 1, {47, 16} -> -1, {47, 17} -> 1, {47, 21} -> 2, 
 {47, 22} -> -1, {47, 24} -> -1/2, {47, 28} -> -1, {47, 33} -> 1/2, 
 {47, 35} -> 1, {47, 43} -> 1, {47, 46} -> -2, {47, 48} -> -1, 
 {47, 49} -> -1/2, {47, 51} -> -2, {47, 54} -> -2, {47, 55} -> 1, 
 {47, 56} -> 2, {47, 60} -> 2, {47, 68} -> 1, {47, 70} -> -1/2, 
 {47, 73} -> -1, {47, 75} -> 1, {47, 85} -> 1, {47, 86} -> -1, 
 {47, 89} -> -1, {47, 90} -> 1, {47, 93} -> -1, {47, 95} -> 1, {47, 96} -> 3, 
 {47, 97} -> -1, {47, 98} -> 1, {47, 105} -> -1, {47, 109} -> 1/6, 
 {48, 1} -> 1, {49, 17} -> 1, {49, 19} -> 1, {49, 21} -> 1, {49, 22} -> 1, 
 {49, 24} -> -2, {49, 43} -> -1, {49, 44} -> -1, {49, 46} -> -1, 
 {49, 49} -> 1, {49, 51} -> -1, {49, 53} -> -1, {49, 54} -> -1, 
 {49, 56} -> 2, {49, 60} -> 1, {49, 68} -> -1, {49, 70} -> 1, {49, 86} -> -2, 
 {49, 89} -> 2, {49, 90} -> 2, {49, 93} -> -2, {49, 96} -> 2, {49, 97} -> 2, 
 {49, 104} -> 1, {_, _} -> 0}


==> anc/amplitudes/R2Nf_pmmpp/BasisCoefficients.m <==
{(17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2)/(27*Spaa[Sp[1], Sp[4]]*
   Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]), 
 (-19*Spaa[Sp[2], Sp[3]]^2)/(9*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
   Spaa[Sp[4], Sp[5]]), (-2*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[3], Sp[4]]^2)/
  (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^3), 
 {1, 2, 3, 5, 4}, (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]^2)/
  (9*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]), 
 {1, 2, 3, 5, 4}, (-2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]^2)/
  (9*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
   Spaa[Sp[4], Sp[5]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[3], Sp[5]]*((20*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/9 - 
     4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]))/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]^2)), {1, 2, 3, 5, 4}, 
 -1/3*(Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/
    (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[1]]^2) - 
  (Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]), {1, 2, 3, 5, 4}, 
 ((Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[5], Sp[2]])*Spbb[Sp[2], Sp[1]])/
   (3*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2) - 
  (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[5], Sp[2]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]), {1, 2, 3, 5, 4}, 
 -((-1/3*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]) + 
    (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[4]])/3 + (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[4]])/3 + (2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/3 + 
    (Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/3 + 
    (Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/3)/
   (Spaa[Sp[1], Sp[5]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[5], Sp[3]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])), 
 {1, 2, 3, 5, 4}, Spaa[Sp[2], Sp[3]]^2/(3*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]) - 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (3*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]) - 
  (19*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]^2)/
   (9*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]), 
 {1, 2, 3, 5, 4}, (-16*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2)/
   (9*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]^2) + 
  (10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2)/
   (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2) + (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*
    Spbb[Sp[4], Sp[1]])/(3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[2], Sp[4]])), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    ((16*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/9 - 
     (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/3))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + (19*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/
   (9*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (16*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (9*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])) + (16*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[2]])/
   (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]])/(3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])) - 
  (Spaa[Sp[1], Sp[3]]*(-1/6*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]) + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/6 + 
     (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/6 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[3]])/6))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2) + 
  (Spaa[Sp[3], Sp[4]]*(-1/6*(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]) + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])), {1, 2, 3, 5, 4}, 
 (4085*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2)/(648*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    ((19*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/18 + 
     (19*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/18))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    ((-19*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]])/18 - 
     (19*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[3]])/18))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  ((-19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/18 + (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]^2)/18 + (19*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/18 - (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/18)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    ((-19*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[2]])/18 - 
     (19*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[3]])/18))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) + 
  ((19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[1]])/18 - (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]^2)/18 - (19*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/18 + (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/18)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]), 
 (19*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]) + 
  (20*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/(9*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]) - (10*Spaa[Sp[2], Sp[3]]^2)/
   (9*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]) - 
  (16*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]])/(9*Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    ((2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/3 + 
     (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]^2) + 
  ((-19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/9 - 
    (2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/3 + 
    (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/9 - 
    (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/3 - 
    (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/3)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]) + (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[1]]^2)/(3*Spaa[Sp[1], Sp[4]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])*Spbb[Sp[3], Sp[1]]^2) + 
  (Spaa[Sp[2], Sp[4]]*((-2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[2], Sp[1]])/3 + (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[1]])/3))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
    ((13*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]])/9 + 
     (19*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]])/9 - 
     (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]])/3 - 
     (25*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]])/9 + 
     (19*Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]])/9))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]), {1, 2, 3, 5, 4}, 
 (-7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/
   (18*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]) - 
  (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/
   (18*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    ((19*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]])/9 + 
     (7*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/18))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    ((-19*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]])/9 - 
     (7*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/18))/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])) + 
  (19*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(18*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], 
       Sp[4]])^2) + (19*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (18*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2), 
 (-16*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])) + (5*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]])/
   (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/(3*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[5]]*((-16*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/9 + 
     (7*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/18))/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[1]])/(3*Spaa[Sp[1], Sp[5]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[5], Sp[3]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[2]]*
    ((19*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]])/9 + 
     (7*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/18))/
   (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]) - 
  (19*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(18*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], 
       Sp[5]])^2) - (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[3], Sp[1]])}


==> anc/amplitudes/R2Nf_pmmpp/BasisPentagons.m <==
{1, F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], F[3, 7], F[3, 8], 
 F[3, 9], F[3, 10], F[3, 11], F[3, 12], F[3, 13], F[3, 14], F[3, 17], 
 F[3, 18], F[3, 19], F[3, 24], F[3, 31], F[3, 32], F[3, 36], F[3, 37], 
 F[3, 40], F[3, 41], F[3, 42], F[3, 43], F[3, 51], F[3, 52], F[3, 55], 
 F[3, 56], F[3, 59], F[3, 60], F[3, 61], F[3, 62], F[1, 1, 1], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]^2, F[1, 1, 1]*F[1, 1, 3], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]^2, 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]^2, 
 F[1, 1, 1]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 9]^2, 
 F[1, 1, 1]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]^2, F[1, 1, 1]*F[2, 1, 1], F[1, 1, 1]*F[2, 1, 2], 
 F[1, 1, 1]*F[2, 1, 9], F[1, 1, 1]*F[2, 1, 11], F[1, 1, 1]*tci[1, 2], 
 F[1, 1, 1]*tci[1, 2]^2, F[1, 1, 1]^2, F[1, 1, 1]^2*F[1, 1, 2], 
 F[1, 1, 1]^2*F[1, 1, 3], F[1, 1, 1]^2*F[1, 1, 4], F[1, 1, 1]^2*F[1, 1, 5], 
 F[1, 1, 1]^2*F[1, 1, 8], F[1, 1, 1]^2*tci[1, 2], F[1, 1, 1]^3, 
 F[1, 1, 2]*F[1, 1, 3], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*tci[1, 2], F[1, 1, 2]*F[1, 1, 4]^2, 
 F[1, 1, 2]*F[1, 1, 5]*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]^2, 
 F[1, 1, 2]*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 8]*tci[1, 2], F[1, 1, 2]*F[1, 1, 8]^2, 
 F[1, 1, 2]*F[1, 1, 9]*tci[1, 2], F[1, 1, 2]*F[1, 1, 9]^2, 
 F[1, 1, 2]*F[1, 2, 6]*tci[1, 2], F[1, 1, 2]*F[2, 1, 3], 
 F[1, 1, 2]*F[2, 1, 4], F[1, 1, 2]*F[2, 1, 11], F[1, 1, 2]*tci[1, 2], 
 F[1, 1, 2]*tci[1, 2]^2, F[1, 1, 2]^2, F[1, 1, 2]^2*F[1, 1, 3], 
 F[1, 1, 2]^2*F[1, 1, 4], F[1, 1, 2]^2*F[1, 1, 5], F[1, 1, 2]^2*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 9], F[1, 1, 2]^2*tci[1, 2], F[1, 1, 2]^3, F[1, 1, 3], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]^2, 
 F[1, 1, 3]*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]^2, 
 F[1, 1, 3]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], F[1, 1, 3]*F[1, 1, 9]^2, 
 F[1, 1, 3]*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]*F[2, 1, 1], 
 F[1, 1, 3]*F[2, 1, 5], F[1, 1, 3]*F[2, 1, 13], F[1, 1, 3]*tci[1, 2]^2, 
 F[1, 1, 3]^2, F[1, 1, 3]^2*F[1, 1, 4], F[1, 1, 3]^2*F[1, 1, 5], 
 F[1, 1, 3]^2*F[1, 1, 6], F[1, 1, 3]^2*F[1, 1, 7], F[1, 1, 3]^2*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 10], F[1, 1, 3]^2*tci[1, 2], 
 F[1, 1, 3]^3, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], F[1, 1, 4]*F[1, 1, 5]^2, 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 2], F[1, 1, 4]*F[2, 1, 3], F[1, 1, 4]*F[2, 1, 11], 
 F[1, 1, 4]*tci[1, 2]^2, F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 5], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], F[1, 1, 5]*F[1, 1, 6]^2, 
 F[1, 1, 5]*F[1, 1, 7], F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 7]^2, 
 F[1, 1, 5]*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], F[1, 1, 5]*F[2, 1, 1], 
 F[1, 1, 5]*F[2, 1, 4], F[1, 1, 5]*F[2, 1, 5], F[1, 1, 5]*F[2, 1, 7], 
 F[1, 1, 5]*F[2, 1, 10], F[1, 1, 5]*tci[1, 2], F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 5]^2, F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 5]^2*F[1, 1, 8], F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 5]^2*tci[1, 2], 
 F[1, 1, 5]^3, F[1, 1, 6], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], F[1, 1, 6]*F[1, 1, 8]^2, 
 F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], F[1, 1, 6]*F[1, 1, 9]^2, 
 F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 6]*F[2, 1, 14], F[1, 1, 6]*tci[1, 2], F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 6]^2, F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 6]^3, F[1, 1, 7], F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], F[1, 1, 7]*F[1, 1, 8]^2, 
 F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 7]*F[2, 1, 8], F[1, 1, 7]*F[2, 1, 9], F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 7]*tci[1, 2], F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 7]^2, 
 F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 7]^2*tci[1, 2], F[1, 1, 7]^3, F[1, 1, 8], 
 F[1, 1, 8]*F[1, 1, 9], F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]^2, 
 F[1, 1, 8]*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 8]*F[2, 1, 10], F[1, 1, 8]*F[2, 1, 11], F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 8]^2, F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 8]^2*tci[1, 2], F[1, 1, 8]^3, F[1, 1, 9], F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 9], F[1, 1, 9]*F[2, 1, 11], F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 9]*F[2, 1, 13], F[1, 1, 9]*F[2, 1, 15], F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 9]^2, F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 9]^2*tci[1, 2], F[1, 1, 9]^3, F[1, 1, 10], 
 F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], F[1, 1, 10]*F[2, 1, 1], 
 F[1, 1, 10]*F[2, 1, 13], F[1, 1, 10]*F[2, 1, 14], F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 10]*tci[1, 2], F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 10]^2, 
 F[1, 1, 10]^2*tci[1, 2], F[1, 1, 10]^3, F[1, 2, 2]*tci[1, 2], 
 F[1, 2, 2]*tci[1, 2]^2, F[1, 2, 6]*tci[1, 2]^2, F[1, 2, 7]*tci[1, 2], 
 F[1, 2, 7]*tci[1, 2]^2, F[1, 2, 8]*tci[1, 2], F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 2, 9]*tci[1, 2], F[1, 2, 9]*tci[1, 2]^2, F[2, 1, 1], 
 F[2, 1, 1]*tci[1, 2], F[2, 1, 2]*tci[1, 2], F[2, 1, 3]*tci[1, 2], 
 F[2, 1, 4], F[2, 1, 5], F[2, 1, 5]*tci[1, 2], F[2, 1, 7], F[2, 1, 8], 
 F[2, 1, 9], F[2, 1, 9]*tci[1, 2], F[2, 1, 10], F[2, 1, 10]*tci[1, 2], 
 F[2, 1, 11], F[2, 1, 11]*tci[1, 2], F[2, 1, 12], F[2, 1, 12]*tci[1, 2], 
 F[2, 1, 13], F[2, 1, 13]*tci[1, 2], F[2, 1, 14], F[2, 1, 15], 
 tci[1, 1]*tci[1, 2]^2, tci[1, 1]*tcr[1, 1]^2, tci[1, 2], 
 tci[1, 2]*tci[2, 1], tci[1, 2]*tcr[1, 1]*tcr[1, 2], tci[1, 2]*tcr[1, 1]^2, 
 tci[1, 2]*tcr[1, 2]^2, tci[1, 2]*tcr[2, 1], tci[1, 2]^2, 
 tci[1, 2]^2*tcr[1, 1], tci[1, 2]^2*tcr[1, 2], tci[1, 2]^3, 
 tci[2, 1]*tcr[1, 1], tci[3, 1], tcr[1, 1]*tcr[2, 1], tcr[1, 1]^3, 
 tcr[1, 2]^3, tcr[3, 1], tcr[3, 2], tcr[3, 3]}


==> anc/amplitudes/R2Nf_pmmpp/Benchmark.m <==
{(39.3345921133147+60.788424912059455I), (9.388592483797346+11.319658363114073I), (-0.5334612912022305+0.280729127635675I), (0.18395086522958548+2.6688564139535833I), (3.231110854391246+3.189866330432067I), (-0.33248659725216156+4.347508095307606I), (3.2478579458340233+3.409343833032583I), (-0.5324720305570846+1.6374402960244825I), (-2.8398508296377845+8.733014912130573I), (9.809339385789857+7.453936904073715I), (-0.17749067685236153+0.5458134320081608I), (-1.3130331986451051+0.44117863677722025I), (3.197616671505691+2.7509113252310344I), (-0.7645266000126831-1.1550502739177217I), (3.1808695800629136+2.531433822630518I), (0.8565020326274757+2.4894784808945136I), (4.7774202903709+4.931214391846568I), (0.26673064560111526-0.1403645638178375I), (0.35498135370472306-1.0916268640163216I), (0.7715994799874974+0.641242704758982I), (0.7799538464851434+0.5772686124396564I), (0.0024125045873675255+0.4032200134675956I), (-0.25958253139715315-0.12521953523528614I), (0.7787475941914597+0.37565860570585846I), (-0.0024125045873675255-0.4032200134675956I), (-0.26673064560111526+0.1403645638178375I), (0.26673064560111526-0.1403645638178375I), (0.9425915938202583+0.6159748271461473I), (0.6138034793793072+1.0477843108798353I), (0.34619159858531146-0.46583391498403315I), (-0.1469025600288838-0.42690042279061724I), (0.4407076800866514+1.2807012683718517I), (-0.34619159858531146+0.46583391498403315I), (0.35498135370472306-1.0916268640163216I), (-0.35498135370472306+1.0916268640163216I), (4.241454847644957+6.311753701999695I), (-0.35498135370472306+1.0916268640163216I), (-0.35498135370472306+1.0916268640163216I), (-0.35498135370472306+1.0916268640163216I), (0.35498135370472306-1.0916268640163216I), (0.7099627074094461-2.183253728032643I), (0.29416902701202596-3.1708743339949472I), (3.1808695800629136+2.531433822630518I), (0.26673064560111526-0.1403645638178375I), (0.26673064560111526-0.1403645638178375I), (0.0882507081036078-0.9512623001984841I), (-0.35498135370472306+1.0916268640163216I), (-0.35498135370472306+1.0916268640163216I), (16.01706228952429+16.24216144455727I), (-8.008531144762145-8.121080722278634I), (3.2478579458340233+3.409343833032583I), (0.35498135370472306-1.0916268640163216I), (12.857455051793876+11.881555311326203I), (-6.428727525896938-5.940777655663101I), (5.9894521760020085+5.031240479803747I), (-0.26673064560111526+0.1403645638178375I), (0.26673064560111526-0.1403645638178375I), (-0.26673064560111526+0.1403645638178375I), (-0.9036164762083427-1.256401468494327I), (5.684810687004127+1.797847339922506I), (0.26673064560111526-0.1403645638178375I), (-0.5334612912022305+0.280729127635675I), (-1.422320487141836-0.5190844832199389I), (0.29416902701202596-3.1708743339949472I), (-0.35498135370472306+1.0916268640163216I), (15.95007392375318+15.364251434155204I), (-7.97503696187659-7.682125717077602I), (3.916886069765953+8.624359665067448I), (0.35498135370472306-1.0916268640163216I), (-1.3408703589585476-0.72840402888141I), (2.308983527741261+10.0533087716599I), (0.7099627074094461-2.183253728032643I), (-0.7992623380866807-2.3649645409735673I), (12.924443417564984+12.759465321728268I), (6.428727525896938+5.940777655663101I), (12.790466686022764+11.003645300924138I), (0.7099627074094461-2.183253728032643I), (24.63656074794946+35.53130625374723I), (4.1960584725439265+6.344976464783523I), (-12.612449400986755-14.594778792878671I), (0.17749067685236153-0.5458134320081608I), (-1.634560144083261-0.7900857612160169I), (-3.214363762948469-2.9703888278315507I), (-0.13336532280055763+0.07018228190891874I), (-1.6680543269688157-1.2290407664170497I), (-26.523383939226356-27.704465480604902I), (11.013454057742301+10.897993612023173I), (9.101492526933631+6.1792581587714634I), (0.18395086522958548+2.6688564139535833I), (0.35498135370472306-1.0916268640163216I), (1.6680145523498284-1.532805500793542I), (1.1420027101699677+3.3193046411926845I), (-0.7870213564652446-4.410931505209007I), (-0.18395086522958548-2.6688564139535833I), (-1.6210286326401588-3.644528754812235I), (5.11985607987593+14.983680724403985I), (0.35498135370472306-1.0916268640163216I), (-0.35498135370472306+1.0916268640163216I), (0.17749067685236153-0.5458134320081608I), (-1.6680145523498284+1.532805500793542I), (-0.8789967890800373-5.745359712185798I), (0.43204000276052157+5.502558369225328I), (0.43204000276052157+5.502558369225328I), (3.0581064000507325+4.620201095670887I), (0.7999417332196923+10.840271197132495I), (-14.221348606809562-21.16293888317545I), (-0.630164914035771-1.4777145099269555I), (-7.110674303404781-10.581469441587725I), (-1.4370777674105732-0.9756723408586521I), (-0.9259827087897069-0.5680254565800208I), (-0.09197543261479274-1.3344282069767917I), (-0.9858890052538244-1.8200308928977318I), (-0.8340072761749142+0.766402750396771I), (2.206946771284137+0.04442404914372I), (3.0916610112280676+7.570510360304164I), (1.3288876285046998-2.53241463928737I), (-9.643091288845405-8.91116648349465I), (-6.462221708782492-6.379732660864134I), (3.231110854391246+3.189866330432067I), (-5.9894521760020085-5.031240479803747I), (0.26673064560111526-0.1403645638178375I), (-0.26673064560111526+0.1403645638178375I), (1.066922582404461-0.56145825527135I), (0.9036164762083427+1.256401468494327I), (5.803390452762371+5.164541397010005I), (-0.8814153601733028-2.5614025367437034I), (-0.34619159858531146+0.46583391498403315I), (-1.2276069587586145-2.0955686217596705I), (-0.7868992786719629-0.8148673533878185I), (0.7043099995222062+0.3386213742400206I), (-0.26673064560111526+0.1403645638178375I), (0.5334612912022305-0.280729127635675I), (-0.13336532280055763+0.07018228190891874I), (-0.29416902701202596+3.1708743339949472I), (0.35498135370472306-1.0916268640163216I), (0.35498135370472306-1.0916268640163216I), (-9.5548405807418-9.862428783693137I), (4.7774202903709+4.931214391846568I), (1.2524881424088696-2.433190636326808I), (0.24141864153022374+2.173435606146502I), (0.3985780771128554-1.7854686755493008I), (-0.1992890385564277+0.8927343377746504I), (-2.308983527741261-10.0533087716599I), (0.34619159858531146-0.46583391498403315I), (0.5352237615879913+3.027236451727737I), (0.24141864153022374+2.173435606146502I), (-0.8001919368033458+0.4210936914535125I), (12.924443417564984+12.759465321728268I), (0.8001919368033458-0.4210936914535125I), (-0.24141864153022374-2.173435606146502I), (0.38579192362264547+1.0410326643235086I), (-4.547025760074207+3.377061148694567I), (3.231110854391246+3.189866330432067I), (-0.13336532280055763+0.07018228190891874I), (0.6138034793793072+1.0477843108798353I), (-0.26673064560111526+0.1403645638178375I), (4.7774202903709+4.931214391846568I), (0.3199983593215396+0.19398346529860067I), (-0.03416142111878401-1.2031762818192595I), (0.600266242150981+0.5507016061802992I), (-0.013830982292619615-1.0484103012601045I), (-1.7130040652549514-4.978956961789027I), (-1.5290532000253663-2.3101005478354435I), (0.7645266000126831+1.1550502739177217I), (-0.35498135370472306+1.0916268640163216I), (-6.395233343011382-5.501822650462069I), (3.197616671505691+2.7509113252310344I), (-0.044989512905122986-6.511762462582569I), (0.022494756452561493+3.2558812312912844I), (0.43204000276052157+5.502558369225328I), (6.428727525896938+5.940777655663101I), (0.43204000276052157+5.502558369225328I), (-0.7099627074094461+2.183253728032643I), (0.49972396026136795+0.03651827386981438I), (0.7645266000126831+1.1550502739177217I), (3.197616671505691+2.7509113252310344I), (0.022494756452561493+3.2558812312912844I), (0.06240974806530418-0.07030328212340631I), (-1.5574951883829193-0.7513172114117169I), (1.5574951883829193+0.7513172114117169I), (0.7787475941914597+0.37565860570585846I), (-0.7043099995222062-0.3386213742400206I), (1.043155134763348+1.3073181678763361I), (-1.035917621001245-0.09765812747354896I), (-0.0024125045873675255-0.4032200134675956I), (0.5606407078100908+5.672610997497831I), (-0.5143400536195715+0.5560009564646192I), (0.25717002680978573-0.2780004782323096I), (1.7130040652549514+4.978956961789027I), (0.8565020326274757+2.4894784808945136I), (-0.8001919368033458+0.4210936914535125I), (-0.0072375137621025765-1.209660040402787I), (2.340694243618916+2.232073809352979I), (3.0581064000507325+4.620201095670887I), (0.8001919368033458-0.4210936914535125I), (-1.0383301255886126-0.5008781409411446I), (-0.0072375137621025765-1.209660040402787I), (-0.5606407078100908-5.672610997497831I), (1.431156293035324+1.5039269323047195I), (0.0718346458560577-2.6669948116289053I), (0.7787475941914597+0.37565860570585846I), (-0.5167525582069389+0.15278094299702338I), (0.25717002680978573-0.2780004782323096I), (0.8565020326274757+2.4894784808945136I), (-1.021696626822469-0.8770497956854122I), (-0.25323858538898036-0.525210305444275I), (13.165238112831274+14.875613739990587I), (-0.0024125045873675255-0.4032200134675956I), (0.0024125045873675255+0.4032200134675956I), (5.445911308100212+5.301709823276535I), (-1.5599076929702869-1.1545372248793129I), (0.7799538464851434+0.5772686124396564I), (0.8814153601733028+2.5614025367437034I), (0.4407076800866514+1.2807012683718517I), (0.34619159858531146-0.46583391498403315I), (0.0024125045873675255+0.4032200134675956I), (0.34619159858531146-0.46583391498403315I), (-11.249301760862583-10.46625122028654I), (0.8710708667141873+1.0938042657990672I), (-8.237491329522197-7.8775636513477I), (0.0012062522936837627+0.2016100067337978I), (-0.7811600987788272-0.778878619173454I), (0.4407076800866514+1.2807012683718517I), (0.17309579929265573-0.23291695749201657I), (1.5680593774507903+1.5937459725612726I), (0.1743020515863395-0.031306950758218766I), (-15.730750527894859-39.815212515383884I), (-6.289204517120733-12.481153479655159I), (1.0383301255886126+0.5008781409411446I), (-1.037123873294929-0.29926813420734677I), (1.0322988641201944-0.5071718927278445I), (-1.0383301255886126-0.5008781409411446I), (0.0024125045873675255+0.4032200134675956I), (2.577910328682557+1.1785335302577153I), (1.0322988641201944-0.5071718927278445I), (-0.7043099995222062-0.3386213742400206I), (-0.08971438339616092-0.08761848321658605I), (3.4098375945292787+11.52978221628118I), (1.0407426301759803+0.9040981544087403I), (-0.5173556843537809+0.051975939630124424I), (0.5163504741090442-0.21998427857495606I), (-0.17438749085513383+3.110839364817792I), (-3.916886069765953-8.624359665067448I), (-0.35498135370472306+1.0916268640163216I), (-1.0649440611141692+3.274880592048965I), (1.3408703589585476+0.72840402888141I), (0.3126126324090728+1.495787180733088I), (-0.7099627074094461+2.183253728032643I), (0.17749067685236153-0.5458134320081608I), (1.035917621001245+0.09765812747354896I), (1.0649440611141692-3.274880592048965I), (12.790466686022764+11.003645300924138I), (1.035917621001245+0.09765812747354896I), (-0.7099627074094461+2.183253728032643I), (-1.0649440611141692+3.274880592048965I), (1.5104094495839662-0.9974213738819976I), (-0.5730904594889716-3.6248476107828966I), (0.35498135370472306-1.0916268640163216I), (-0.175078172264994+0.9490334454757565I), (-0.296621962949725+0.7752823821910695I), (1.1192670119480344-0.97822692873043I), (-0.3126126324090728-1.495787180733088I), (-0.24141864153022374-2.173435606146502I), (0.17309579929265573-0.23291695749201657I), (-1.0385747957559346+1.3975017449520992I), (1.0649440611141692-3.274880592048965I), (2.326759364212372+2.5484349217791418I), (0.08997902581024597+13.023524925165137I), (-1.0649440611141692+3.274880592048965I), (1.0385747957559346-1.3975017449520992I), (-0.5876102401155352-1.707601691162469I), (-1.2524881424088696+2.433190636326808I), (0.19554882957324932+5.0534938565299194I), (-0.4699377549998984+1.964488908529948I), (0.05238647852754391-1.3196347605652674I), (0.17679428210386622-4.148615569065934I), (-0.6458565553893535+0.029228368757657552I), (-17.868179199170935-2.233252020148406I), (-0.27786875634774333+2.872186478622552I), (1.9535060298780844+3.638302217930813I), (0.27786875634774333-2.872186478622552I), (0.34619159858531146-0.46583391498403315I), (-0.5876102401155352-1.707601691162469I), (-0.3126126324090728-1.495787180733088I), (0.049241377764427774-0.6872953961145214I), (3.095442353304947+1.4598920438147913I), (0.08654789964632786-0.11645847874600829I), (0.028849299882109294-0.038819492915336096I), (5.507806217679507-8.14943011656107I), (-0.24141864153022374-2.173435606146502I), (-0.43204000276052157-5.502558369225328I), (3.5862453024689063+1.3953078191719368I), (0.8001919368033458-0.4210936914535125I), (0.6043938301166056+10.683306139732654I), (-1.035917621001245-0.09765812747354896I), (1.1461809189779433+7.249695221565793I), (-1.0649440611141692+3.274880592048965I), (-8.592604730755296-11.9136749174687I), (-25.848886835129967-25.518930643456535I), (-12.857455051793876-11.881555311326203I), (-0.43204000276052157-5.502558369225328I), (-9.101492526933631-6.1792581587714634I), (-3.5862453024689063-1.3953078191719368I), (-0.8001919368033458+0.4210936914535125I), (0.1436692917121154-5.333989623257811I), (-5.445911308100212-5.301709823276535I), (-9.895865783782106-7.251332670995007I), (-25.58093337204553-22.007290601848275I), (0.6043938301166056+10.683306139732654I), (-1.035917621001245-0.09765812747354896I), (-5.11985607987593-14.983680724403985I), (0.7099627074094461-2.183253728032643I), (-1.1461809189779433-7.249695221565793I), (1.0649440611141692-3.274880592048965I), (-5.507806217679507+8.14943011656107I), (0.24141864153022374+2.173435606146502I), (-5.803390452762371-5.164541397010005I), (-0.9398755099997969+3.928977817059896I), (0.02532900737912675-0.050192243356206485I), (-0.06217119993058383+0.12319914278341591I), (-5.395954985294523-6.890178427530117I), (0.4144746662038922-0.821327618556106I), (-0.1765014162072156+1.9025246003969682I), (22.188701080341218+20.052006340349124I), (-0.7843592321385278+0.14088127841198395I), (64.46377667517658+57.505251956234034I), (-8.36843561946667-9.09307991202588I), (-0.6566501678972153-1.359220171703687I), (2.395724908373281+4.53233712964444I), (-0.612101026078533-1.6758472491029497I), (1.2434239986116766-2.463982855668318I), (2.9842175966680236-5.913558853603964I), (-31.96713621327747-31.60641287871247I), (-9.450892160642443-9.61552363220256I), (-0.11766761080481042+1.2683497335979785I), (-8.845867133977498-13.402393680114585I), (0.0882507081036078-0.9512623001984841I), (8.535334863888046+14.237147366515227I)}

==> anc/amplitudes/R2Nf_pmmpp/Matrix.m <==
{{1, 4} -> -6/17, {1, 5} -> -3/17, {1, 6} -> -9/34, {1, 10} -> -36/17, 
 {1, 13} -> -9/17, {1, 14} -> 3/34, {1, 15} -> -12/17, {1, 16} -> -9/34, 
 {1, 17} -> -9/17, {1, 36} -> -1, {1, 43} -> -12/17, {1, 49} -> -24/17, 
 {1, 50} -> 12/17, {1, 53} -> -24/17, {1, 54} -> 12/17, {1, 66} -> -36/17, 
 {1, 67} -> 18/17, {1, 70} -> 9/17, {1, 74} -> -12/17, {1, 75} -> -12/17, 
 {1, 76} -> -36/17, {1, 78} -> -27/17, {1, 79} -> -41/68, {1, 80} -> 27/34, 
 {1, 82} -> 6/17, {1, 83} -> 6/17, {1, 86} -> 3, {1, 87} -> -21/17, 
 {1, 89} -> -6/17, {1, 92} -> -6/17, {1, 93} -> 6/17, {1, 94} -> 6/17, 
 {1, 95} -> 6/17, {1, 96} -> -57/17, {1, 101} -> 9/17, {1, 102} -> -6/17, 
 {1, 103} -> -6/17, {1, 104} -> -6/17, {1, 105} -> -18/17, {1, 106} -> 57/17, 
 {1, 107} -> 3/17, {1, 108} -> 57/34, {1, 110} -> 3/17, {1, 111} -> 3/17, 
 {1, 112} -> 9/17, {1, 114} -> -6/17, {1, 115} -> -15/17, {1, 117} -> 18/17, 
 {1, 118} -> 6/17, {1, 119} -> -3/17, {1, 137} -> 18/17, {1, 138} -> -9/17, 
 {1, 148} -> -12/17, {1, 151} -> -1/17, {1, 153} -> -3/17, {1, 157} -> -9/17, 
 {1, 162} -> 9/17, {1, 163} -> 3/17, {1, 164} -> -3/34, {1, 166} -> 18/17, 
 {1, 167} -> -9/17, {1, 168} -> 9/17, {1, 169} -> -9/34, {1, 170} -> -6/17, 
 {1, 171} -> -12/17, {1, 172} -> -6/17, {1, 174} -> -1/34, {1, 175} -> -3/34, 
 {1, 176} -> -9/17, {1, 177} -> -9/34, {1, 189} -> -9/17, {1, 190} -> -9/34, 
 {1, 194} -> -6/17, {1, 199} -> -2/17, {1, 204} -> -9/34, {1, 205} -> 3/34, 
 {1, 220} -> 27/34, {1, 246} -> -9/17, {1, 247} -> 3/17, {1, 252} -> -36/17, 
 {1, 256} -> -3/17, {1, 262} -> -3/17, {1, 267} -> -18/17, 
 {1, 268} -> -18/17, {1, 273} -> -6/17, {1, 274} -> 3/34, {1, 276} -> 9/34, 
 {1, 278} -> 91/68, {1, 284} -> -3/17, {1, 291} -> 6/17, {1, 299} -> 24/17, 
 {1, 300} -> 24/17, {1, 301} -> 6/17, {1, 308} -> 72/17, {1, 311} -> 57/17, 
 {1, 318} -> 3/17, {1, 321} -> 1, {1, 324} -> -42/17, {1, 326} -> -120/17, 
 {1, 327} -> 21/68, {1, 328} -> 2/17, {1, 329} -> -6/17, {1, 330} -> 11/68, 
 {1, 333} -> 60/17, {1, 334} -> 18/17, {1, 336} -> 18/17, {1, 338} -> -33/34, 
 {2, 2} -> 12/19, {2, 4} -> -2/19, {2, 5} -> 2/19, {2, 6} -> -1/19, 
 {2, 7} -> 4/19, {2, 10} -> -12/19, {2, 12} -> -2/19, {2, 13} -> -2/19, 
 {2, 14} -> -1/19, {2, 15} -> -4/19, {2, 43} -> -4/19, {2, 49} -> 4/19, 
 {2, 50} -> -2/19, {2, 51} -> 4/19, {2, 59} -> -3/19, {2, 66} -> -4/19, 
 {2, 67} -> 2/19, {2, 70} -> 3/19, {2, 74} -> 8/19, {2, 76} -> -8/19, 
 {2, 82} -> 2/19, {2, 85} -> -2/19, {2, 88} -> 1, {2, 89} -> -2/19, 
 {2, 91} -> 2/19, {2, 94} -> 2/19, {2, 95} -> -1/19, {2, 96} -> -1, 
 {2, 100} -> -2/19, {2, 101} -> 1/19, {2, 104} -> 4/19, {2, 105} -> -4/19, 
 {2, 109} -> -3/19, {2, 111} -> 1/19, {2, 112} -> 3/19, {2, 113} -> -1/19, 
 {2, 118} -> -4/19, {2, 119} -> 2/19, {2, 124} -> 3/19, {2, 130} -> -1/19, 
 {2, 148} -> 8/19, {2, 151} -> 2/57, {2, 153} -> 2/19, {2, 163} -> -2/19, 
 {2, 164} -> 1/19, {2, 166} -> 4/19, {2, 167} -> -2/19, {2, 168} -> 2/19, 
 {2, 169} -> -1/19, {2, 175} -> 1/19, {2, 176} -> -2/19, {2, 177} -> -1/19, 
 {2, 182} -> 1/19, {2, 193} -> 6/19, {2, 194} -> 4/19, {2, 199} -> 4/57, 
 {2, 200} -> -1/38, {2, 205} -> -1/19, {2, 236} -> 1/19, {2, 246} -> -3/19, 
 {2, 247} -> 1/19, {2, 252} -> -8/19, {2, 256} -> -2/57, {2, 262} -> -1/19, 
 {2, 267} -> -6/19, {2, 268} -> -4/19, {2, 273} -> -4/57, {2, 274} -> 1/38, 
 {2, 276} -> 1/19, {2, 284} -> -1/19, {2, 299} -> -16/19, {2, 302} -> -1, 
 {2, 305} -> -1/19, {2, 308} -> 16/19, {2, 311} -> 1, {2, 318} -> 1/19, 
 {3, 2} -> -1/2, {3, 3} -> -1, {3, 5} -> -1/3, {3, 7} -> -1/6, {3, 10} -> -2, 
 {3, 13} -> -2/3, {3, 15} -> -5/6, {3, 17} -> -1/2, {3, 18} -> 1/2, 
 {3, 20} -> -1/2, {3, 26} -> -1/2, {3, 27} -> 1/2, {3, 42} -> -5/3, 
 {3, 43} -> -5/6, {3, 44} -> 1/2, {3, 45} -> 1/2, {3, 46} -> -1/2, 
 {3, 49} -> -5/3, {3, 50} -> 5/6, {3, 51} -> -1/6, {3, 53} -> -2, 
 {3, 54} -> 1, {3, 55} -> 5/3, {3, 56} -> -1/2, {3, 57} -> 1/2, 
 {3, 58} -> -1/2, {3, 59} -> 1, {3, 61} -> 1/2, {3, 62} -> -1, 
 {3, 63} -> 1/4, {3, 64} -> -5/3, {3, 66} -> -7/3, {3, 67} -> 7/6, 
 {3, 68} -> 5/3, {3, 74} -> -4/3, {3, 75} -> -1, {3, 76} -> -8/3, 
 {3, 78} -> 10/3, {3, 79} -> -1, {3, 82} -> 2/3, {3, 83} -> 1/2, 
 {3, 84} -> -1/4, {3, 85} -> 1/3, {3, 86} -> 17/4, {3, 87} -> -23/12, 
 {3, 117} -> 3/2, {3, 118} -> 2/3, {3, 119} -> -1/3, {3, 120} -> -5/3, 
 {3, 121} -> 1/2, {3, 122} -> -1/2, {3, 123} -> 2, {3, 124} -> -1, 
 {3, 130} -> -4/3, {3, 131} -> -1/2, {3, 132} -> 1, {3, 133} -> -1/4, 
 {3, 134} -> 5/3, {3, 137} -> 1, {3, 138} -> -1/2, {3, 147} -> -3/2, 
 {3, 148} -> -4/3, {3, 149} -> 3/2, {3, 151} -> -31/36, {3, 153} -> -1/3, 
 {3, 154} -> -1/4, {3, 156} -> -1/2, {3, 157} -> -1/2, {3, 160} -> 1/4, 
 {3, 161} -> 5/12, {3, 166} -> 4/3, {3, 167} -> -2/3, {3, 171} -> -1, 
 {3, 174} -> -1/12, {3, 176} -> -2/3, {3, 182} -> 4/3, {3, 191} -> -3/2, 
 {3, 193} -> -1, {3, 195} -> 3/2, {3, 199} -> 1/8, {3, 200} -> -2/3, 
 {3, 206} -> 1/2, {3, 220} -> 3, {3, 234} -> -1, {3, 236} -> 4/3, 
 {3, 237} -> -1/6, {3, 243} -> -5/3, {3, 247} -> -4/3, {3, 252} -> -8/3, 
 {3, 256} -> -2/9, {3, 262} -> 4/3, {3, 274} -> -2/3, {3, 284} -> 4/3, 
 {3, 293} -> 3/2, {3, 299} -> 8/3, {3, 300} -> 2, {3, 304} -> -3/2, 
 {3, 305} -> -4/3, {3, 308} -> 16/3, {3, 318} -> -4/3, {3, 319} -> 11/540, 
 {3, 320} -> -1/20, {3, 322} -> 1/3, {3, 323} -> 1, {3, 324} -> -19/4, 
 {3, 326} -> -11, {3, 327} -> -23/18, {3, 328} -> 5/6, {3, 329} -> -5/3, 
 {3, 330} -> -7/24, {3, 331} -> 1, {3, 332} -> 12/5, {3, 333} -> 4, 
 {3, 334} -> 17/12, {3, 335} -> 2/3, {3, 337} -> -1/2, {3, 338} -> 3/4, 
 {4, 2} -> -2, {4, 4} -> 1/2, {4, 5} -> -19/24, {4, 6} -> 11/8, 
 {4, 7} -> -5/6, {4, 8} -> 3/4, {4, 9} -> 4, {4, 10} -> -2, {4, 11} -> 1/4, 
 {4, 12} -> 1/2, {4, 13} -> -17/24, {4, 14} -> -1/8, {4, 15} -> -2/3, 
 {4, 16} -> 3/8, {4, 17} -> -7/8, {4, 19} -> -1/2, {4, 28} -> -1/2, 
 {4, 34} -> -1/2, {4, 35} -> 1/2, {4, 37} -> 1/2, {4, 38} -> 1/2, 
 {4, 39} -> 1/2, {4, 40} -> -1/2, {4, 41} -> -1, {4, 42} -> -5/3, 
 {4, 43} -> -2/3, {4, 46} -> -1/2, {4, 47} -> 1/2, {4, 48} -> 1/2, 
 {4, 49} -> -10/3, {4, 50} -> 5/3, {4, 51} -> -5/6, {4, 52} -> -1/2, 
 {4, 53} -> -3, {4, 54} -> 3/2, {4, 55} -> 5/3, {4, 64} -> -5/3, 
 {4, 65} -> 1/2, {4, 66} -> -19/6, {4, 67} -> 19/12, {4, 68} -> 5/3, 
 {4, 69} -> -1/2, {4, 70} -> 3/4, {4, 72} -> -1, {4, 73} -> 1/4, 
 {4, 74} -> -19/6, {4, 75} -> -3/2, {4, 76} -> -17/6, {4, 77} -> -1, 
 {4, 78} -> 10/3, {4, 79} -> -1/3, {4, 81} -> -1/4, {4, 82} -> 7/12, 
 {4, 83} -> 3/4, {4, 85} -> 2/3, {4, 86} -> 21/4, {4, 87} -> -29/12, 
 {4, 89} -> 1/2, {4, 90} -> -1/2, {4, 91} -> -1, {4, 92} -> 1/2, 
 {4, 93} -> -1, {4, 94} -> -1/2, {4, 95} -> -1/2, {4, 97} -> -1/2, 
 {4, 98} -> 1/2, {4, 99} -> -1/4, {4, 100} -> 1, {4, 101} -> -5/4, 
 {4, 102} -> 3/2, {4, 103} -> 3/2, {4, 104} -> 1/2, {4, 105} -> 5/2, 
 {4, 107} -> -1/6, {4, 110} -> 1/4, {4, 111} -> -1/4, {4, 112} -> 1/4, 
 {4, 113} -> 1/2, {4, 114} -> -1, {4, 115} -> 11/12, {4, 117} -> 9/4, 
 {4, 118} -> 19/12, {4, 119} -> -19/24, {4, 120} -> -5/3, {4, 130} -> -4/3, 
 {4, 134} -> 5/3, {4, 135} -> -1/2, {4, 136} -> -1/2, {4, 137} -> 7/4, 
 {4, 138} -> -7/8, {4, 148} -> -19/6, {4, 151} -> -19/72, {4, 153} -> -19/24, 
 {4, 157} -> -7/8, {4, 162} -> -3/4, {4, 163} -> -1/4, {4, 164} -> 1/8, 
 {4, 165} -> 1/2, {4, 166} -> 17/12, {4, 167} -> -17/24, {4, 168} -> -7/4, 
 {4, 169} -> 7/8, {4, 170} -> 3/2, {4, 171} -> -3/2, {4, 172} -> 3/2, 
 {4, 173} -> 1, {4, 174} -> -1/4, {4, 175} -> 1/8, {4, 176} -> -17/24, 
 {4, 177} -> 7/8, {4, 182} -> 4/3, {4, 189} -> 3/4, {4, 190} -> 3/8, 
 {4, 194} -> 1/2, {4, 199} -> 1/6, {4, 200} -> -2/3, {4, 204} -> 3/8, 
 {4, 205} -> -1/8, {4, 220} -> 3, {4, 236} -> 4/3, {4, 243} -> -5/3, 
 {4, 244} -> 1/2, {4, 245} -> 3/2, {4, 246} -> -3/4, {4, 247} -> -4/3, 
 {4, 248} -> 1, {4, 249} -> -1/4, {4, 251} -> -3/2, {4, 252} -> -17/6, 
 {4, 254} -> 1, {4, 255} -> 3/2, {4, 256} -> -71/72, {4, 258} -> -1/2, 
 {4, 259} -> 1/4, {4, 260} -> 5/12, {4, 262} -> 4/3, {4, 266} -> -3/2, 
 {4, 267} -> -1, {4, 268} -> 7/2, {4, 269} -> 3/2, {4, 273} -> 5/4, 
 {4, 274} -> -2/3, {4, 276} -> -7/8, {4, 277} -> 1/3, {4, 280} -> -1, 
 {4, 284} -> 4/3, {4, 285} -> -1/6, {4, 291} -> -3/2, {4, 297} -> 3/2, 
 {4, 299} -> 19/3, {4, 300} -> 3, {4, 301} -> -3/2, {4, 305} -> -4/3, 
 {4, 308} -> 17/3, {4, 312} -> -1, {4, 314} -> -3/2, {4, 318} -> -4/3, 
 {4, 319} -> -11/540, {4, 320} -> 1/20, {4, 322} -> -1/3, {4, 323} -> 1, 
 {4, 324} -> -23/4, {4, 326} -> -16, {4, 327} -> -23/18, {4, 328} -> 1/6, 
 {4, 329} -> -1/6, {4, 330} -> -5/12, {4, 331} -> -1, {4, 332} -> -12/5, 
 {4, 333} -> 13/2, {4, 334} -> 23/12, {4, 335} -> 2/3, {4, 337} -> -1/2, 
 {4, 338} -> 3/4, {5, 20} -> -1/3, {5, 21} -> -7/12, {5, 22} -> -2/3, 
 {5, 23} -> 1/12, {5, 24} -> -1/4, {5, 25} -> 2/3, {5, 179} -> 1/2, 
 {5, 180} -> -1/2, {5, 181} -> -1/4, {5, 183} -> -5/3, {5, 184} -> -1/3, 
 {5, 185} -> 2/3, {5, 187} -> -7/6, {5, 188} -> 7/12, {5, 192} -> 2, 
 {5, 196} -> 1/3, {5, 197} -> 2, {5, 199} -> 1/6, {5, 201} -> -1/4, 
 {5, 202} -> -1/2, {5, 203} -> 7/12, {5, 205} -> -7/12, {5, 206} -> 7/18, 
 {5, 208} -> 2/3, {5, 209} -> -2/3, {5, 211} -> 7/6, {5, 212} -> -7/12, 
 {5, 216} -> -2/3, {5, 219} -> -5/18, {5, 221} -> -1/3, {5, 222} -> 11/12, 
 {5, 225} -> -11/12, {5, 226} -> -1/3, {5, 229} -> -1/3, {5, 231} -> 4/3, 
 {5, 232} -> 1/3, {5, 233} -> -2/3, {5, 235} -> 4/3, {5, 237} -> 2/9, 
 {5, 239} -> -1, {5, 240} -> -1/3, {5, 241} -> 11/18, {5, 250} -> 1/3, 
 {5, 253} -> 1/3, {5, 256} -> 5/12, {5, 259} -> -2/3, {5, 260} -> 2/9, 
 {5, 295} -> -1/3, {5, 310} -> -1/3, {5, 325} -> 3/2, {5, 329} -> -5/12, 
 {5, 330} -> -1/36, {5, 338} -> -3/8, {6, 28} -> -1/3, {6, 29} -> -7/12, 
 {6, 30} -> -2/3, {6, 31} -> 1/12, {6, 32} -> -1/4, {6, 33} -> 2/3, 
 {6, 126} -> 1/2, {6, 127} -> 2/3, {6, 128} -> 7/6, {6, 129} -> 11/12, 
 {6, 140} -> 1/3, {6, 141} -> -7/6, {6, 142} -> 7/12, {6, 144} -> -2/3, 
 {6, 145} -> 1/6, {6, 146} -> 1/3, {6, 150} -> -1/3, {6, 151} -> 13/36, 
 {6, 155} -> -7/12, {6, 158} -> -5/12, {6, 159} -> -1/3, {6, 160} -> -1/2, 
 {6, 161} -> 1/18, {6, 213} -> -1/2, {6, 214} -> -1/4, {6, 215} -> -2/3, 
 {6, 217} -> -2/3, {6, 219} -> -5/18, {6, 223} -> -1/4, {6, 224} -> -1/3, 
 {6, 225} -> -11/12, {6, 226} -> -1/3, {6, 263} -> -1/3, {6, 264} -> -1/3, 
 {6, 265} -> 2, {6, 270} -> -2, {6, 271} -> 1/3, {6, 273} -> -1/6, 
 {6, 275} -> -1/2, {6, 276} -> -7/12, {6, 277} -> 7/18, {6, 279} -> 4/3, 
 {6, 281} -> -4/3, {6, 282} -> -2/3, {6, 283} -> 1/3, {6, 287} -> -1/6, 
 {6, 288} -> -1/18, {6, 290} -> -1/3, {6, 316} -> 1/3, {6, 325} -> 3/2, 
 {6, 329} -> -5/12, {6, 330} -> 1/36, {6, 338} -> -3/8, {7, 5} -> 1/2, 
 {7, 10} -> 6, {7, 13} -> 3/2, {7, 15} -> 2, {7, 17} -> 3/2, {7, 20} -> 2/3, 
 {7, 21} -> 1/6, {7, 22} -> -2/3, {7, 23} -> -1/6, {7, 24} -> 1/2, 
 {7, 25} -> 2/3, {7, 43} -> 2, {7, 49} -> 4, {7, 50} -> -2, {7, 53} -> 4, 
 {7, 54} -> -2, {7, 63} -> -3/2, {7, 66} -> 6, {7, 67} -> -3, {7, 74} -> 2, 
 {7, 75} -> 2, {7, 76} -> 6, {7, 79} -> 4/3, {7, 82} -> -1, {7, 83} -> -1, 
 {7, 86} -> -17/2, {7, 87} -> 7/2, {7, 117} -> -3, {7, 118} -> -1, 
 {7, 119} -> 1/2, {7, 137} -> -3, {7, 138} -> 3/2, {7, 148} -> 2, 
 {7, 151} -> 1/6, {7, 153} -> 1/2, {7, 157} -> 3/2, {7, 166} -> -3, 
 {7, 167} -> 3/2, {7, 171} -> 2, {7, 174} -> 1/6, {7, 176} -> 3/2, 
 {7, 179} -> -1, {7, 180} -> 1, {7, 181} -> 1/2, {7, 183} -> -2/3, 
 {7, 184} -> -4/3, {7, 185} -> 2/3, {7, 187} -> -5/3, {7, 188} -> 5/6, 
 {7, 192} -> 2, {7, 196} -> -2/3, {7, 197} -> 2, {7, 199} -> 1/2, 
 {7, 201} -> 1/2, {7, 202} -> -1, {7, 203} -> 5/6, {7, 205} -> -5/6, 
 {7, 206} -> -1/9, {7, 208} -> 2/3, {7, 209} -> -2/3, {7, 211} -> -1/3, 
 {7, 212} -> 1/6, {7, 216} -> -2/3, {7, 219} -> 2/9, {7, 220} -> -2, 
 {7, 221} -> -1/3, {7, 222} -> 1/6, {7, 225} -> -1/6, {7, 226} -> -1/3, 
 {7, 229} -> 2/3, {7, 230} -> -1, {7, 231} -> 7/3, {7, 232} -> -2/3, 
 {7, 233} -> -2/3, {7, 234} -> 3, {7, 235} -> 7/3, {7, 237} -> 2/9, 
 {7, 240} -> -5/6, {7, 241} -> 10/9, {7, 247} -> 4, {7, 250} -> 4/3, 
 {7, 252} -> 6, {7, 253} -> 4/3, {7, 256} -> 5/6, {7, 259} -> -2/3, 
 {7, 260} -> 2/9, {7, 262} -> -4, {7, 274} -> 2, {7, 284} -> -4, 
 {7, 295} -> -4/3, {7, 299} -> -4, {7, 300} -> -4, {7, 308} -> -12, 
 {7, 310} -> -4/3, {7, 318} -> 4, {7, 324} -> 7, {7, 325} -> 3/2, 
 {7, 326} -> 20, {7, 327} -> 2/3, {7, 328} -> -1/3, {7, 329} -> 7/12, 
 {7, 330} -> -1/9, {7, 333} -> -10, {7, 334} -> -3, {7, 336} -> -3, 
 {7, 338} -> 21/8, {8, 2} -> 6, {8, 5} -> 3/2, {8, 7} -> 2, {8, 13} -> 1/2, 
 {8, 17} -> 3/2, {8, 28} -> 2/3, {8, 29} -> 1/6, {8, 30} -> -2/3, 
 {8, 31} -> -1/6, {8, 32} -> 1/2, {8, 33} -> 2/3, {8, 49} -> 6, 
 {8, 50} -> -3, {8, 51} -> 2, {8, 53} -> 4, {8, 54} -> -2, {8, 66} -> 4, 
 {8, 67} -> -2, {8, 73} -> -3/2, {8, 74} -> 6, {8, 75} -> 2, {8, 76} -> 2, 
 {8, 79} -> 4/3, {8, 83} -> -1, {8, 85} -> -1, {8, 86} -> -17/2, 
 {8, 87} -> 7/2, {8, 117} -> -3, {8, 118} -> -3, {8, 119} -> 3/2, 
 {8, 126} -> -1, {8, 127} -> 2/3, {8, 128} -> -1/3, {8, 129} -> 1/6, 
 {8, 130} -> 4, {8, 137} -> -3, {8, 138} -> 3/2, {8, 140} -> 4/3, 
 {8, 141} -> -5/3, {8, 142} -> 5/6, {8, 144} -> -2/3, {8, 145} -> 5/3, 
 {8, 146} -> 4/3, {8, 148} -> 6, {8, 150} -> -4/3, {8, 151} -> 11/18, 
 {8, 153} -> 3/2, {8, 155} -> 1/6, {8, 157} -> 3/2, {8, 158} -> -1/6, 
 {8, 159} -> -5/6, {8, 161} -> -4/9, {8, 166} -> -1, {8, 167} -> 1/2, 
 {8, 171} -> 2, {8, 174} -> 1/6, {8, 176} -> 1/2, {8, 182} -> -4, 
 {8, 200} -> 2, {8, 213} -> 1, {8, 214} -> 1/2, {8, 215} -> -2/3, 
 {8, 217} -> -2/3, {8, 219} -> 2/9, {8, 220} -> -2, {8, 223} -> 1/2, 
 {8, 224} -> -1/3, {8, 225} -> -1/6, {8, 226} -> -1/3, {8, 236} -> -4, 
 {8, 252} -> 2, {8, 256} -> 1/6, {8, 263} -> -4/3, {8, 264} -> -1/3, 
 {8, 265} -> 2, {8, 270} -> -2, {8, 271} -> -2/3, {8, 273} -> 1/6, 
 {8, 275} -> -1, {8, 276} -> -5/6, {8, 277} -> -1/9, {8, 279} -> 7/3, 
 {8, 280} -> 3, {8, 281} -> -7/3, {8, 282} -> -2/3, {8, 283} -> -2/3, 
 {8, 285} -> -1/6, {8, 287} -> -1/6, {8, 288} -> -1/18, {8, 290} -> -4/3, 
 {8, 299} -> -12, {8, 300} -> -4, {8, 305} -> 4, {8, 308} -> -4, 
 {8, 316} -> 4/3, {8, 324} -> 7, {8, 325} -> 3/2, {8, 326} -> 20, 
 {8, 327} -> 2/3, {8, 328} -> -1/3, {8, 329} -> 7/12, {8, 330} -> 1/9, 
 {8, 333} -> -10, {8, 334} -> -3, {8, 336} -> -3, {8, 338} -> 21/8, 
 {9, 55} -> 1, {9, 78} -> 1, {9, 80} -> -1/2, {9, 120} -> -1, 
 {9, 130} -> -1/2, {9, 182} -> 1/2, {9, 200} -> -1/4, {9, 220} -> 3/4, 
 {9, 236} -> 1/2, {9, 298} -> -1, {9, 305} -> -1/2, {9, 327} -> -5/12, 
 {10, 68} -> 1, {10, 78} -> 1, {10, 80} -> -1/2, {10, 220} -> 3/4, 
 {10, 243} -> -1, {10, 247} -> -1/2, {10, 262} -> 1/2, {10, 274} -> -1/4, 
 {10, 284} -> 1/2, {10, 307} -> -1, {10, 318} -> -1/2, {10, 327} -> -5/12, 
 {11, 186} -> 1, {11, 198} -> -1, {11, 200} -> -1/2, {11, 220} -> -1/2, 
 {11, 305} -> -1, {11, 327} -> 1/6, {12, 139} -> 1, {12, 220} -> -1/2, 
 {12, 272} -> -1, {12, 274} -> -1/2, {12, 318} -> -1, {12, 327} -> 1/6, 
 {13, 130} -> 1, {13, 152} -> -1/2, {13, 182} -> -1, {13, 200} -> 1/2, 
 {13, 236} -> -1, {13, 292} -> 1, {13, 303} -> -1, {13, 305} -> 1, 
 {13, 327} -> -1/6, {14, 247} -> 1, {14, 257} -> -1/2, {14, 262} -> -1, 
 {14, 274} -> 1/2, {14, 284} -> -1, {14, 296} -> 1, {14, 313} -> -1, 
 {14, 318} -> 1, {14, 327} -> -1/6, {15, 178} -> -1, {15, 278} -> 1, 
 {16, 261} -> -1, {16, 278} -> 1, {17, 210} -> 1, {17, 218} -> -1, 
 {17, 220} -> -1, {17, 306} -> -1, {17, 327} -> 1/6, {18, 125} -> 1, 
 {18, 218} -> -1, {18, 220} -> -1, {18, 317} -> -1, {18, 327} -> 1/6, 
 {19, 60} -> -1, {19, 68} -> 1, {19, 228} -> 1, {19, 243} -> -1, 
 {20, 55} -> 1, {20, 71} -> -1, {20, 120} -> -1, {20, 143} -> 1, 
 {21, 116} -> -1, {21, 278} -> 1, {21, 321} -> 1, {22, 242} -> -1, 
 {22, 278} -> 1, {22, 321} -> 1, {23, 220} -> 1, {23, 286} -> -1, 
 {24, 220} -> 1, {24, 238} -> -1, {25, 1} -> -1, {25, 278} -> 6/19, 
 {26, 220} -> -1/2, {26, 228} -> 1, {26, 238} -> -1/2, {26, 294} -> -1, 
 {26, 309} -> -1, {26, 327} -> 1/6, {27, 152} -> 1/2, {27, 220} -> -1/2, 
 {27, 289} -> -1, {27, 315} -> 1, {27, 327} -> 1/3, {28, 207} -> -1, 
 {28, 278} -> 1, {29, 227} -> -1, {29, 278} -> 1, {_, _} -> 0}


==> anc/amplitudes/R2Nf_pmppp/BasisCoefficients.m <==
{(-8*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]])/(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])) + (8*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]])/(3*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (-8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]])/
   (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]) - 
  (8*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (3*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])) - (8*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}}


==> anc/amplitudes/R2Nf_pmppp/BasisPentagons.m <==
{1, F[1, 1, 2], F[1, 1, 5], F[1, 1, 6], F[1, 1, 7], F[1, 1, 9], F[1, 1, 10]}


==> anc/amplitudes/R2Nf_pmppp/Benchmark.m <==
{(-141.78703373140348-43.919138662143446I), (20.827606192498788-8.876163854366187I), (-14.413753694929843-1.60663191882396I), (37.00535130831664+20.593386284949332I), (-5.607531085971202-6.401733145470606I), (15.1710035503592-6.974351420588636I), (-8.20782351298827+17.134695737082197I)}

==> anc/amplitudes/R2Nf_pmppp/Matrix.m <==
{{1, 1} -> -19/6, {1, 2} -> 1, {2, 1} -> -19/6, {2, 7} -> 1, {3, 1} -> -19/6, 
 {3, 5} -> 1, {4, 1} -> -19/6, {4, 4} -> 1, {5, 1} -> -19/6, {5, 3} -> 1, 
 {6, 1} -> -19/6, {6, 6} -> 1, {_, _} -> 0}


==> anc/amplitudes/R2Nftilde_pmmpp/BasisCoefficients.m <==
{(-4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3) + 
  (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2), {1, 2, 3, 5, 4}, 
 (4*Spaa[Sp[2], Sp[4]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[3]]^2) + 
  (4*Spaa[Sp[1], Sp[2]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]^2) - 
  (8*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-6*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])) + (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]), 
 {1, 2, 3, 5, 4}, (-16*Spaa[Sp[2], Sp[3]]^2*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[5], Sp[2]]))/(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]) - 
  (8*Spaa[Sp[2], Sp[3]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[5], Sp[2]])*Spbb[Sp[4], Sp[2]])/
   (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[3], Sp[2]]^2) - (16*Spaa[Sp[2], Sp[4]]*
    (Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[5], Sp[2]])*
    Spbb[Sp[4], Sp[2]]^2)/(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]^3), {1, 2, 3, 5, 4}, 
 (3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]^2)/
   (2*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[4], Sp[5]]^4) - 
  (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]])/
   (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[4], Sp[5]]^3) + 
  (3*Spaa[Sp[2], Sp[3]]^2)/(4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^2), 
 (2*Spaa[Sp[1], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])*Spbb[Sp[4], Sp[1]]^2)/
   (Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]^2) - 
  (Spaa[Sp[3], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])*
    (4*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]] + 8*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]), {1, 2, 3, 5, 4}, 
 (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2) + (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]^2)/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]^2) + 
  (4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[3]]^2), 
 {1, 2, 3, 5, 4}, (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]^2) + (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) + (3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/
   (2*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[3]]^2) + 
  (3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/(2*Spaa[Sp[1], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]^2), 
 (6*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]) - 
  (3*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]*(4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]] - 
     7*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*(-6*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
     4*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-4*Spaa[Sp[1], Sp[2]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (3*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (3*(Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]]), 
 (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]) + 
  (8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]) + 
  (56203*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2)/
   (360*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3) - 
  (Spaa[Sp[3], Sp[4]]*((-54889*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/720 + 
     (56203*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/720))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2) - 
  (73*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/(80*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]), {1, 2, 3, 5, 4}, 
 (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[2]])/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]^2) + 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) - (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]), {1, 2, 3, 5, 4}, 
 (2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  ((2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
     2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
     4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
     4*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (3*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]), {1, 2, 3, 5, 4}, 
 (4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/
   (3*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[3]]^3) - 
  (2*Spaa[Sp[2], Sp[3]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[1]])/
   (3*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]^2) + 
  (2*Spaa[Sp[1], Sp[4]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[1]]^2)/
   (3*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) - 
  (4*Spaa[Sp[2], Sp[3]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]]))/(3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[3], Sp[4]]*(Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]])*
    ((16*Spaa[Sp[1], Sp[4]]*Spbb[Sp[5], Sp[1]])/3 + 
     8*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]^2)/
   (2*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]^2)/(2*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]^2) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/(2*Spaa[Sp[1], Sp[4]]^2*
    Spbb[Sp[4], Sp[3]]^2), 
 (-4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) - (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    (-6*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] + 4*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/
   (3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]]) - (3*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) - 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/(3*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
    ((2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/3 - 
     (2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spbb[Sp[4], Sp[2]]*((-7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]])/3 + 4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]] - (23*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[3]])/3))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
     (8*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/3 - 
     (20*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/3 + 
     6*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[4], Sp[5]]^4*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) + 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/(Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    (-6*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[4], Sp[5]]^4*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2)/
   (Spaa[Sp[4], Sp[5]]^4*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/(Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) + 
  (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    (3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2 + 6*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 
     3*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2 + 4*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
     4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]] - 8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 6*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]^2 + 8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[2]]*
    Spaa[Sp[4], Sp[5]]^4*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]] + 6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2 - 2*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
    12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] + 2*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2 - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] + 4*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] - 4*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*(11*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[3]] + 6*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[4]] - 6*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]) + 
  (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[2], Sp[3]]*(-3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]] + 
     3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] - 
     (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/3 + 
     3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (Spaa[Sp[2], Sp[3]]*(-6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] - 
     3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]), {1, 2, 3, 5, 4}, 
 (3*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[2]]) - 
  (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]])*Spbb[Sp[3], Sp[2]]) - 
  (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[3], Sp[1]]) + ((3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + 
     6*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]) - (3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]), 
 (16*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (27*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]) - 
  (16*Spaa[Sp[2], Sp[3]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]]))/(27*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    ((-28*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/27 - 
     (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]) - (((-8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/27 - 
     (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/27)*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) + 
  (16*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]])/
   (27*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^3), 
 {1, 2, 3, 5, 4}, (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
    Spbb[Sp[4], Sp[1]])/(3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]^3*((10*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]])/3 - 
     (4*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]])/3))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]^2*((-7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/3 + 
     (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^2)/3 + 
     (2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/3 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/3 + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/3))/
   (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/3 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/3 + 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/3 - (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/3 + 
     (8*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/3 - 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/3))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]])/(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*(-1/3*(Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[1]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]])/3 - 
     (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/3 + (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/3 - 
     (8*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]])/3 + 
     (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[3]])/3))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*(6*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
     3*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[4], Sp[3]]) - 
  (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[5], Sp[3]]) - (6*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[1]] - 2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[4]] + 2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), 
 (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]) - 
  (4*Spaa[Sp[2], Sp[3]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]]))/(9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[4], Sp[1]])) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    ((20*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/9 + 
     2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]) - 
  (((-2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/9 + 
     (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/9)*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) + 
  (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]])/
   (9*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^3), 
 {1, 2, 3, 5, 4}, (4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]])/(3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]^2) + 
  (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]^2)/(3*Spaa[Sp[1], Sp[4]]^3*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (4*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[2]]^2)/(3*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]^3) + (8*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/(3*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]^2) + (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/(3*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) + 
  (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*((-4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]])/3 - 
     (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]])/3)*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) - 
  (4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[2]])/(3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*((4*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/3 + 
     (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]) + 
  (8*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]), 
 {1, 2, 3, 5, 4}, (-2*Spaa[Sp[2], Sp[3]]^2)/(3*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (2*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]])/(3*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[1]]^3)/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2) + 
  (-2*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[1]] - 
    2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]^2 - 
    2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[1]]^2 - 3*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^3 + 
    2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]] + 2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
    4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 4*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[3]])/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (-(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[1]]^2) - 7*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] - 5*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[2]] - 5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
     Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]] - 6*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 - 
    7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[2]]^2 + 2*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 3*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[3]] - 
    2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] - 3*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) + 
  (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]^2) + 
  (2*Spaa[Sp[1], Sp[4]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]^2*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (2*Spaa[Sp[2], Sp[3]]^3)/(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[1]]^3)/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) + 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]^2 - 2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2 + 3*Spaa[Sp[1], Sp[4]]^2*
     Spbb[Sp[4], Sp[1]]^3 + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    12*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[4], Sp[2]] + 8*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^2 - 4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/(Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[1]]^2 + 11*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 7*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]] + 9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]] + 4*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 + 
    11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^2 - 4*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] + Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[3]] + 
    7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
    (-4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
     2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
     2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2 + 2*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[4]]*(2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]] - 
     2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]])*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (6*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[2], Sp[5]])*
    Spbb[Sp[2], Sp[1]]) + (4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) - 
  (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[4]])/
   (3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*((2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/3 + 
     2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] + 
     (2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/3 - 
     (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/3)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + ((-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]] + 
     (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/3)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/
   (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) + 
  (2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[4], Sp[3]]^2), {1, 2, 3, 5, 4}, 
 (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[1]]^2)/
   (3*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[5], Sp[3]]^3) - 
  (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[4], Sp[5]])*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^4*
    Spbb[Sp[5], Sp[3]]^2) + 
  (((-2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/3 - 
     (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/3)*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]])*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]^2) - 
  (4*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]]))/
   (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^4*
    Spbb[Sp[5], Sp[3]]) + (4*Spaa[Sp[2], Sp[3]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]]))/
   (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  ((Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]])*
    (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]] + 6*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]] - 6*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[1]] + 6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]] + 6*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]] + 10*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]))/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  ((Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[4], Sp[5]])*
    (6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[5], Sp[1]] - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[2]] + 4*Spaa[Sp[1], Sp[2]]^2*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[2]] - 6*Spaa[Sp[1], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[2]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/
   (3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]) + 
  (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2)/(3*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]) + 
  (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (3*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]^2) + (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
    3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2 + 
    Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[2]] - 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 5*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
    Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
    Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[3]] - 2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[5]]^2*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[2]] - Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[2]] + 3*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]] - Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) + 
  (3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]])/
   (3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[2]])/(3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2) + 
  (12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]] - 6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[4], Sp[1]]^2 - 6*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[4], Sp[3]]) - 
  (6*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/(Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) + 
  (6*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[3]] + 
    12*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]] - 2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  ((-4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]])/3 - 
    12*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]] + 
    2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] - 
    (4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/3)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]) - 
  ((-4*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/3 + 
    (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[4]])/3 - (10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/3 + 
    (4*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/3)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[3]]) - (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]^2)/(Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) + 
  ((3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + 3*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[3], Sp[2]] - Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) + 
  (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]) - 
  (Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]) + (6*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], 
       Sp[4]])^2*Spbb[Sp[5], Sp[2]]) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[4]]*(3*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
     6*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]) - (Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[1]]*(3*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] - 
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]] + 
     3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[4], Sp[3]]) - 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    (-2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]] + 
     3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[5], Sp[3]]) - 
  (6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[4], Sp[3]]) + (6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2*
    Spbb[Sp[4], Sp[3]]) + (3*Spaa[Sp[1], Sp[2]]*(Spab[Sp[3], Sp[1], Sp[3]] + 
     Spab[Sp[3], Sp[2], Sp[3]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])*
    Spbb[Sp[5], Sp[3]]) + (6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2*
    Spbb[Sp[5], Sp[3]]), 
 (-4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]])/
   (3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]^2) - 
  (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]^2)/(3*Spaa[Sp[1], Sp[4]]^3*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]) - 
  (4*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[2]]^2)/(3*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]^3) - (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[4], Sp[1]]^2)/(Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^4*
    Spbb[Sp[4], Sp[3]]^2) + (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[1]]^2)/(3*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]^2) + 
  (Spbb[Sp[4], Sp[1]]*((-5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[1]])/3 - (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[2]])/3))/(Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]^2) - (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*((4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]])/3 + 
     (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]])/3)*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[4], Sp[5]]^4*
    Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*((-2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/3 + 
     (10*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[3], Sp[4]]*
    (-2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]] - 6*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^4*
    Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*((-20*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]])/3 + 
     (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]])/3 - 
     4*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]] - 
     6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[5], Sp[1]] + (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]])/3 - 6*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]] + 
     (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[5], Sp[2]])/3))/(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]) - 
  (4*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]) + 
  (4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) - 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]), 
 {1, 2, 3, 5, 4}, 
 -1/6*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]])/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]) - 
  (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]])/
   (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^3*Spaa[Sp[2], Sp[4]]) - 
  Spaa[Sp[2], Sp[3]]^2/(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[2], Sp[3]]*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]] - 
     (2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) - 
  ((3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/2 + 3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] - 3*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]^2 - 
    (3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/2 - (3*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2)/(Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]) - (3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(2*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) - 
  (3*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]]^2)/
   ((Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[2], Sp[4]])^2*
    Spbb[Sp[4], Sp[3]]^2) + 
  (Spbb[Sp[4], Sp[1]]*(3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[5], Sp[1]] - 2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[5], Sp[3]] - 2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]]), {1, 2, 3, 5, 4}, 
 -((Spaa[Sp[1], Sp[2]]*((7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]])/3 - 
      3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]])*Spbb[Sp[4], Sp[1]]^2)/
    (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]^2)) + 
  (3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^3)/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]^2) + 
  (6*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^3)/
   (Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[4], Sp[1]]*
    ((16*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/3 + 
     (4*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/3 + 
     (16*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/3 + 
     (16*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/3))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    ((28*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]])/3 - 
     (8*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])*
    Spbb[Sp[4], Sp[3]]) + (6*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2*
    Spbb[Sp[3], Sp[1]]) - (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/(3*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]) - (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*
    Spbb[Sp[5], Sp[1]]^2)/(3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  (3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]]*
    (6*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]] - 3*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  ((-25*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^3*Spbb[Sp[4], Sp[1]])/3 - 
    (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]]^2)/3 - 
    (55*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]]^2)/3 - 
    (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^3)/3 - 
    (35*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^3)/3 - 
    (2*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]^4)/3 - (5*Spaa[Sp[1], Sp[4]]^4*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^4)/3 - 
    5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]] - (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]])/3 + 
    9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[4], Sp[2]] - (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[4], Sp[2]])/3 + 
    14*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[4], Sp[2]] - 
    (10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^3*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2)/3 + 9*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^3*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]^2 - 
    (20*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^4*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^3)/3 - 
    (7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/3 + 
    (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]])/3 + 
    (11*Spaa[Sp[1], Sp[4]]^4*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]^3*
      Spbb[Sp[5], Sp[1]])/3 + (10*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]])/3 + 
    (56*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]])/3 + 
    (83*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]])/3 - 
    (10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[1]])/3 - (22*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[1]])/3 - (20*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^3*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[1]])/3 + 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^3*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]^2)/3 - 
    3*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]^2 - 8*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[4], Sp[2]]^2*
     Spbb[Sp[5], Sp[1]]^2 + 9*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
    (77*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/3 + (103*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/3 - 
    (167*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/3 + (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
      Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[2]])/3 + 
    31*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[2]] - 
    (109*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[2]])/3 + 
    6*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]] + 
    (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^3*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/3 + 
    (128*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/3 + 
    (7*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^3*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]])/3 + (169*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]])/3 - (16*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^4*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[5], Sp[2]])/3 + 38*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^3*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*
     Spbb[Sp[5], Sp[2]] - 6*Spaa[Sp[2], Sp[4]]^4*Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[2]] - 
    (20*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^3*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/3 + (2*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]^3*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/3 + 
    12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
    (146*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^3*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/3 - 10*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[2]] + (11*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^4*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/3 + 
    (44*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2)/3 - (85*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/3 - 
    (43*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^2)/3 + 
    67*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^2 - 
    (179*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^3*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^2)/3 + 
    12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^3*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2 - 
    (35*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^3*Spaa[Sp[2], Sp[5]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2)/3 + 
    (173*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^3*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2)/3 - 
    (19*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^4*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/3 + 
    (26*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^4*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2)/3 + 
    (17*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^3*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^3)/3 - 
    11*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^4*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^3 + 6*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]^4*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^3 - 
    (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[4]])/3 - 
    (19*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[4]])/3 + 
    (53*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/3 + (22*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]^2*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]])/3 + 19*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] - 
    (11*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]])/3 - (5*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^3*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]^2*
      Spbb[Sp[5], Sp[4]])/3 + (2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]^3*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/3 + (80*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/3 - 
    39*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]] + (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^3*
      Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/3 + 
    52*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
    (8*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^3*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/3 + (29*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]^3*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/3 + 
    (35*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2*
      Spbb[Sp[5], Sp[4]])/3 - (67*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[2], Sp[5]]^3*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/3 + 
    12*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^3*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]] - 
    2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^4*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]] - 
    (23*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]]^2)/3 + 
    (11*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/3 + (11*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
      Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]]^2)/3 + 3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]^2 + 6*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2 - 
    (43*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
      Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2)/3 + 6*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
     Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]]^2 - 2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^3*
     Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]]^2 - 3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[4]]^3)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, 
 (Spaa[Sp[1], Sp[2]]*((-4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[3], Sp[2]])/3 - (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[2]])/3))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]) + 
  (3*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]) - 
  (Spaa[Sp[3], Sp[5]]^2*(-12*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] - 
     6*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]] - 6*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[2], Sp[5]])*Spbb[Sp[2], Sp[1]]) + 
  (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]^2*
    Spbb[Sp[4], Sp[2]])/(3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[3]]) + 
  (6*Spaa[Sp[1], Sp[2]]^4*Spbb[Sp[2], Sp[1]]^3 - 3*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]] - 
    9*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]^2 + 6*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[2]] - 9*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] + 3*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]] - 
    6*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
    6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]] + 3*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2 + 
    12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2 + 15*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[2]] - 
    9*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    6*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] - 3*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[4], Sp[2]] + 13*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[2]] + Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]] + 4*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]^2*
     Spbb[Sp[4], Sp[2]] - 3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]] + 6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]] + 
    (52*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2)/3 + (22*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/3 - 
    2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 + 13*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[2]]^2 + (11*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2)/3 + 
    (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^3)/3 + 
    3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]] - 12*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] - 3*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
    6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[3]] + 6*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[3]] + 12*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[3]] + 
    6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
    3*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] + 4*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] - 6*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] + 
    (25*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^2*
      Spbb[Sp[4], Sp[3]])/3 - 3*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spbb[Sp[4], Sp[2]]*((7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/3 + 3*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
     3*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]] - 
     3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]^2 + 
     (4*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/3 + 
     3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[3]]) + 
  (-6*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[4], Sp[1]] + 6*Spaa[Sp[1], Sp[4]]^3*Spbb[Sp[4], Sp[1]]^3 - 
    12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
    (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2)/3 - 6*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 - 6*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]] - 6*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]^2 - 
    6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[4]] - 12*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] - 6*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-3*Spaa[Sp[2], Sp[3]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]) - 
  ((Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])*Spbb[Sp[4], Sp[1]]*
    ((-14*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/3 - 
     (16*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/3 - 
     3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^2) - 
  (2*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^4*Spbb[Sp[4], Sp[3]]) + 
  (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])*Spbb[Sp[3], Sp[2]]) - 
  (2*Spaa[Sp[1], Sp[2]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]])/
   (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^2) - 
  ((Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])*
    (6*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[4], Sp[1]] + (53*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/3 + 4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]] + 
     6*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]^2 + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2 - 
     9*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]] - 11*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]] - 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]] - 
     6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 - 4*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^3 - 
     (35*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/3 - 
     4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]] - 2*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]] + (10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/3 - 4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^3*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[4], Sp[3]] + 2*Spaa[Sp[1], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]^2))/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])*(-(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[5], Sp[1]]) + 2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2 + 
     2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 
     4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]]))/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (7*(Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^2) - 
  (3*Spaa[Sp[1], Sp[2]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[5], Sp[4]])*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) + 
  ((Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[5], Sp[4]])*
    (2*Spaa[Sp[1], Sp[2]]^4*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]] + (8*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]])/3 - 
     3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^3*
      Spbb[Sp[5], Sp[2]] + 7*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]] + 2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]] + 5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]] + 
     2*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
     5*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
     Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 - 12*Spaa[Sp[1], Sp[2]]^2*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]]^2 + 2*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^2 + 
     (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]^2)/3 - 
     3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 - 
     3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^3 - Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]] + 
     (14*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/3 + 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^3*Spbb[Sp[4], Sp[1]]^3*
      Spbb[Sp[5], Sp[4]] - Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] + 6*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] + 4*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[4]] - Spaa[Sp[1], Sp[2]]^2*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] - 
     6*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] + 
     3*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] + 4*Spaa[Sp[1], Sp[2]]^2*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
     9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
     3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]] + (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
       Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/3 + 
     3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]] - 3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
     3*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]] - 3*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[2]]^2*Spbb[Sp[5], Sp[4]] - Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]^2 - 2*Spaa[Sp[1], Sp[4]]^3*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]]^2 + 
     2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]^2 + 
     3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]]^2 + 3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2))/(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[4], Sp[1]]^2)/(3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) - 
  ((-10*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/3 - 
    3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[2]] + 3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] + 6*Spaa[Sp[1], Sp[4]]^2*
     Spbb[Sp[4], Sp[1]]^2 - 3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] - 
    (17*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/3)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]) - 
  (-1/3*(Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]^2) + 
    12*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 9*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]^2 + 
    (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/3 - 
    (8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/3 - 
    (8*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/3 + 
    (37*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/3 - 
    (8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]]^2)/3 - (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]^2)/3 - 
    (26*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/3 - 8*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2)/3)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*(-1/3*(Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]) - 
     3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) + 
  (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[1]])/(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    ((-47*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]])/3 + 
     (38*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/3))/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])) - (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])) + (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (17*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[3]]*
    ((-8*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]])/3 - 
     (Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/3))/
   (Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + (6*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]] - 3*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]] - 3*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (3*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]] + 3*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]] + 
    3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]] + 3*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]^2 - 
    (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/3 - 
    (44*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/3 + 3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] + 
    6*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] - 
    (17*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
      Spbb[Sp[5], Sp[4]])/3 - (28*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/3)/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (-3*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[3]] + (26*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])/3 + 
    3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[3]]^2 + 2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] + 
    11*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]*
     Spbb[Sp[5], Sp[4]] + 9*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[4]] - 3*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]*
     Spbb[Sp[5], Sp[4]] - (19*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])/3 + 
    6*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[4]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 -((((-4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]])/3 - 4*Spaa[Sp[1], Sp[2]]*
       Spaa[Sp[3], Sp[4]])*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/
    (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[1]]^2)) + (4*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]^2*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])*Spbb[Sp[3], Sp[1]]^2) + 
  (6*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])) + (2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]^2*
    Spaa[Sp[4], Sp[5]]*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])) - (6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2*
    Spbb[Sp[4], Sp[3]]) - (6*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[2], Sp[5]])*
    Spbb[Sp[4], Sp[3]]) + (2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[5]]*(2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[2]] + 
     6*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[3]])*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    ((20*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[3]])/3 - 
     (2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/3))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[3], Sp[5]]*(6*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 2*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[4]] + 2*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]] + 
     2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, 
 -1/2*(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
     Spaa[Sp[3], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) - 
  (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[4], Sp[2]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]^2) - (Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[2]]^2)/(3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^3*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
    ((-7*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]])/6 - 
     3*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]*
    ((-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/2 - 
     (3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 - 
     Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]] + 
     (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/2 + 
     2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[4], Sp[2]])/(3*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]])/(2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (11*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]]^2)/
   (6*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[3]]^3*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])*Spbb[Sp[5], Sp[2]])/
   (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[2]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[3]]^2*(-1/2*(Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[2], Sp[1]]) - (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[3], Sp[1]])/2 - (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[5], Sp[1]])/6)*Spbb[Sp[5], Sp[2]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[2]]^2)/
   (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^3*
    Spbb[Sp[5], Sp[3]]^2) - 
  ((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[4], Sp[2]] + 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
    (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/3 + (7*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/6 + (11*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/6 - 3*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[5], Sp[2]])/(3*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) - (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) - (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/(6*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^4*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (((11*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]])/2 - 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[3]])/2)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]^2*
    (-2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]] - 
     (Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*((-7*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/2 - Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]] - 4*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[4]] - 4*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]] - (11*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 (Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]])/(2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[4], Sp[2]])/(2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]^2)/
   (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]^2) + (Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
    (-1/3*(Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]) - 
     (7*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]])/6))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]^2) + (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]*
    ((Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/3 + 
     (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/3 + 
     (5*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/6 + 
     (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/3 + 
     2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[3]]*((-11*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/6 + 
     (Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/2)*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    ((29*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/6 + 
     (29*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/6 + 
     (5*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]) - (Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[4], Sp[2]])/
   (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]) + (2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^3*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])) - 
  (Spaa[Sp[2], Sp[4]]*((19*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]])/6 - 
     (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]])/3)*Spbb[Sp[5], Sp[1]]^2)/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[3]]^3*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])*Spbb[Sp[5], Sp[2]])/
   (2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/
   (2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[3]]^2*((Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[2], Sp[1]])/2 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[3], Sp[1]])/2 - (7*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[5], Sp[1]])/6)*Spbb[Sp[5], Sp[2]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[2]]^2)/
   (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^3*
    Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[3]]^2*((8*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/3 + 
     (8*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/3 + 
     (4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/3 + 
     (4*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/3))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/(2*Spaa[Sp[4], Sp[5]]^3*
    Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[4]]*((-3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/2 - 
     (3*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2)/2 + 
     2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]] + Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] + 2*Spaa[Sp[1], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]^2 + 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] + 3*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
     2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2)/3 - 
    (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]])/3 + (41*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/6 + 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] + 
    (2*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]^2)/3 - 
    (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/2 - 
    (19*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/6 - 
    (23*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/6 - 
    (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/6 - (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
    (23*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]])/6 - (23*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/6 - 
    (9*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[2]]^2)/2 - 
    (31*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/6 + 9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
    (3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[3]])/2 + (13*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]])/6 + 
    (13*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/6 - 3*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] + 
    (3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]^2)/2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[5], Sp[2]])/(3*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[3]]) - 
  (23*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (6*Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]) + (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[4]])/(3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[2]]*
    Spbb[Sp[5], Sp[4]])/(6*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^4*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[2], Sp[3]]^2*(-(Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-4*Spaa[Sp[2], Sp[3]]^2)/(9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^2) + 
  (8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[2], Sp[1]])/(9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^3*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])) - 
  (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])) - 
  (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]]^2)/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])^2) - 
  (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
    ((-8*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/9 - 
     4*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[1], Sp[2]]^2*
    Spaa[Sp[4], Sp[5]]^3*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[3], Sp[1]])), 
 (-8*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[5], Sp[3]]^2) + 
  (4*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])*Spbb[Sp[5], Sp[3]]) - 
  ((-4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]] + 7*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[4], Sp[5]])*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[4], Sp[5]]*(Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], 
       Sp[5]])^2*Spbb[Sp[5], Sp[3]]^2) - 
  (6*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[4]]^3)/
   ((Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^3*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (-4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[2]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]) + 
  (2*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]])) - (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^3*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]])*Spbb[Sp[3], Sp[1]]) - 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    ((443*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]])/60 + 
     (443*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]])/60 + 
     (443*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/60 + 
     2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]] + 
     3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[4], Sp[1], Sp[4]] + 
     Spab[Sp[4], Sp[3], Sp[4]])) - 
  (Spaa[Sp[1], Sp[2]]*((-647*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2)/40 - 
     (567*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[3], Sp[1]])/20 - (487*Spaa[Sp[1], Sp[3]]^2*
       Spbb[Sp[3], Sp[1]]^2)/40 - (647*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/40 - 
     (487*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/40 - (647*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/40 - 
     (1741*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/120))/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]) + 
  (21*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]^2)/
   (5*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[1], Sp[2]]*((-853*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/120 - 
     (399*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2)/40 - 
     (399*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/40 + (647*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]])/40 + 
     (457*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/24))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]) - 
  ((11647*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/120 - (77*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/24 + 
    (11863*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/120 + (2899*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[2]])/60 + 
    (2061*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]])/40 + (4853*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/60 + 
    (3331*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[4], Sp[2]]^2)/30 - (8711*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/120 - 
    2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((535*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[4], Sp[1]]^2)/12 + 
    (6379*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/30 - (478*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/15)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spbb[Sp[4], Sp[1]]*((427*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]])/6 + 
     (427*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/6 + 
     (505*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/6 - (567*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]])/20 + 
     (460*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/3 + 
     (481*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/6 + 
     (1729*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/20 + 4*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]] + (53*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/3 + 
     (451*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/6))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[5]]*((-385*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]])/6 + 
     (361*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/10 - 
     (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*
       Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]])/3 - 
     (367*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]]^2)/6 - (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]^2)/3 + 
     3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^3*Spbb[Sp[4], Sp[1]]^3 - 
     (481*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*
       Spbb[Sp[4], Sp[2]])/6 - (421*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*
       Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/3 + 5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]] - 
     (457*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]]^2)/6 + 2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]^2 - 
     (501*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[3]])/10 + 
     (376*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]])/15 - 
     (23*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[4], Sp[3]])/3 + 2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[3]] - 
     (403*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]])/6 + 
     2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] + 
     4*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[3]]^2))/(Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (2*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^4*
    Spbb[Sp[5], Sp[3]]) - (6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])^2*
    Spbb[Sp[4], Sp[3]]) + (7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/
   (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) + 
  (739*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (15*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (21*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[4]]^2)/(5*Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    (-4*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[3]] + 2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[3]] + 2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]] - 2*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[4]] - 8*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]] - 
     4*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[4]] - 2*Spaa[Sp[1], Sp[5]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[2]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 3, 5, 4}, 
 (4*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]])/(Spaa[Sp[1], Sp[2]]^2*
    Spaa[Sp[4], Sp[5]]^3*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[3], Sp[2]])) + 
  (2*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/
   (Spaa[Sp[1], Sp[2]]*Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[2], Sp[1], Sp[2]] + Spab[Sp[2], Sp[3], Sp[2]])^2), 
 (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*
    (-2*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] - 
     (8*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/3 + 
     (5*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/3)*Spbb[Sp[5], Sp[1]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) - 
  (Spaa[Sp[2], Sp[3]]^3*(Spab[Sp[1], Sp[2], Sp[1]] + 
     Spab[Sp[1], Sp[5], Sp[1]])*Spbb[Sp[5], Sp[2]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]^2) - 
  (5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*
    Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/(3*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) + 
  (2*Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[2]]^2)/
   (3*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^3*
    Spbb[Sp[5], Sp[3]]^2) - (Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[2]]*
    ((-17*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[2], Sp[1]]^2)/6 - (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
       Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/3 + 
     (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/3 - 
     (13*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
       Spbb[Sp[3], Sp[1]]^2)/3 + (7*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]^2)/2 - 
     (31*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/6 - 
     (16*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[3], Sp[2]])/3 + (7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
       Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/6 - 
     (10*Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2)/3 - 
     (17*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/6 - 
     (5*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
       Spbb[Sp[5], Sp[1]])/6 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]])/2 - 
     (49*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
       Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]])/6 + 7*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[5], Sp[2]] + (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^3*
       Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/3 + 
     (10*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]^3*Spbb[Sp[5], Sp[2]]^2)/3))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) - 
  (39*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]])/(2*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    ((73*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]])/6 - 
     (49*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]])/2 - 
     (121*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/6 - 
     (89*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/6 + 
     3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]))/
   (Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  ((37*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[4], Sp[1]])/6 + 10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
    (31*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]])/6 - (35*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^2)/6 + 
    (55*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]])/3 - (43*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/2 - 
    4*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] + 
    (143*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]])/6)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - (80*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[5], Sp[1]])/
   (3*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[5], Sp[3]]) - (5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/(3*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (2*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[5], Sp[2]])/(3*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[5], Sp[3]]) - 
  ((8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]]^2)/3 - 2*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]^2 + 
    (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/3 + 
    (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]])/3 + 
    (10*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2)/3 - 
    (4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^3*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]])/3 - 9*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[2]] - (10*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/3 + 
    (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]])/3 - 
    2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^4*Spbb[Sp[3], Sp[2]]^2 - 
    2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[3], Sp[2]]^2 + (8*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[3], Sp[5]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/3 + 
    (2*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/3 + 
    (23*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]])/3 - 
    (49*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]])/6 - 
    (31*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]])/6 + 
    7*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[5]]^2*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 3*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[3], Sp[5]]*
     Spbb[Sp[5], Sp[2]]^2)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (-26*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[5], Sp[1]] - 
    (79*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/3 - 
    (Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[1]])/3 - 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[1]]^2 + (7*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]^2)/3 + 
    2*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^3 - 
    5*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 2*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[2]] + 
    14*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]] + 14*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
    5*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/(Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/(Spaa[Sp[4], Sp[5]]^2*
    (Spab[Sp[4], Sp[1], Sp[4]] + Spab[Sp[4], Sp[3], Sp[4]])*
    Spbb[Sp[4], Sp[3]]) + (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2) + 
  (9*Spaa[Sp[1], Sp[2]]*(Spab[Sp[2], Sp[1], Sp[2]] + 
     Spab[Sp[2], Sp[5], Sp[2]])*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/
   (2*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]^2) - (25*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[4]])/(6*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[3]]) + (11*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (3*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]^2*
    Spbb[Sp[5], Sp[3]]) + (31*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/
   (3*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    ((20*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]])/3 + 
     (8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]])/3 + 
     (8*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]])/3 + 
     (11*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]])/3 + 
     (20*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]])/3)*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
    ((-20*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]])/3 + 
     9*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]] - 
     (11*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]])/3)*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[3]]) - 
  (5*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[4]]^2)/
   (2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[3]]^2*
    Spbb[Sp[5], Sp[3]]) - (Spaa[Sp[1], Sp[2]]^2*
    ((-7*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]])/3 - 
     (4*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]])/3 - 
     (5*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/3 - 
     (23*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]^2)/6))/
   (Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  ((3*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2*
      Spbb[Sp[5], Sp[2]])/2 + (53*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]])/6 + 
    5*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
    (Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[4]])/3 - 
    (16*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/3 - 
    (8*Spaa[Sp[1], Sp[5]]^2*Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]])/3 - 
    (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]])/3 + 
    (3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
      Spbb[Sp[5], Sp[4]]^2)/2 + (35*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/2)/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}, (1631*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[4], Sp[1]])/(486*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]^2*((-2225*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/486 - 
     (1099*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]])/243 - 
     (1099*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/243 - 
     (2225*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/486))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spbb[Sp[4], Sp[1]]*((-2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*
       Spbb[Sp[2], Sp[1]])/9 + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
       Spaa[Sp[3], Sp[4]]*Spbb[Sp[2], Sp[1]])/6 - 
     (4*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]])/9 - 
     (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[1]])/18 - 
     (4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
       Spbb[Sp[4], Sp[2]])/9 - (4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*
       Spbb[Sp[4], Sp[3]])/9))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2) - 
  (9*Spaa[Sp[1], Sp[3]]*Spbb[Sp[5], Sp[1]]^2)/(2*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  ((25*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/9 - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/3 - 
    (23*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/9 - 
    (37*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]])/108 + 
    (Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]])/2 + 
    (43*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]])/9 + 
    (25*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[2]])/9 + 
    (701*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]])/108 + 
    (9*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 - 
    (7*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/3 - 
    (4189*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/972)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  ((Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]])/3 + 
    (191*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2)/18 - 
    (2*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[2]])/3 + (13*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]])/18 - 
    (169*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]]*
      Spbb[Sp[5], Sp[3]])/18 + (197*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/18 + 
    (35*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/18 - (4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[3]]^2)/3)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[2], Sp[4]]*((-34*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]])/9 - 
     (68*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]])/9 - 
     (68*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]])/9)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (((11*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]])/2 + 
     (586*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[3]])/243)*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) - 
  ((9*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[2]])/2 + (9*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]])/2 + 
    (2749*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[3]])/972 + (22*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
      Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]])/9 - 
    (7*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]^2*Spbb[Sp[4], Sp[3]]*
      Spbb[Sp[5], Sp[3]])/3 - (4*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]^2)/3 + 
    (31*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]])/6 + 
    (43*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]])/9 + (23*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]^2*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]])/9)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]) - 
  ((-20*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[2]])/9 - Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]^2 - Spaa[Sp[2], Sp[3]]^2*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
    2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]] - 2*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]^2 - 
    Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]] - (2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
      Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[4]])/9 + 
    Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[4]] + 2*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
     Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]] - 
    Spaa[Sp[2], Sp[5]]^2*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[4], Sp[3]]), 
 -(((-188*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[1]])/3 + 32*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - 
     (188*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2)/3 - 
     (188*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
       Spbb[Sp[4], Sp[2]])/3 - (376*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
       Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]])/3 - 
     (188*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]^2)/3 - 
     (4735*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]])/72 + 16*Spaa[Sp[1], Sp[3]]^2*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
     (2431*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
       Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]])/72 - 
     (5887*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
       Spbb[Sp[4], Sp[3]])/72)/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]])) - 
  (8*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*(Spab[Sp[5], Sp[1], Sp[5]] + 
     Spab[Sp[5], Sp[3], Sp[5]])) + (4*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^2) + 
  (607*Spaa[Sp[2], Sp[3]]*Spbb[Sp[5], Sp[4]])/(144*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (6*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]]^2*
    Spbb[Sp[5], Sp[4]]^2)/
   ((Spab[Sp[5], Sp[1], Sp[5]] + Spab[Sp[5], Sp[3], Sp[5]])^3*
    Spbb[Sp[5], Sp[2]]) - 
  (Spaa[Sp[1], Sp[2]]*((-607*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
       Spbb[Sp[5], Sp[2]])/144 + 16*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]] + (188*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]*
       Spbb[Sp[5], Sp[4]])/3 + (10721*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[2]]*
       Spbb[Sp[5], Sp[4]])/144 + (236*Spaa[Sp[4], Sp[5]]*
       Spbb[Sp[5], Sp[4]]^2)/3))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]), 
 {1, 2, 3, 5, 4}}


==> anc/amplitudes/R2Nftilde_pmmpp/BasisPentagons.m <==
{F[3, 1], F[3, 1]*F[1, 1, 1], F[3, 1]*F[1, 1, 2], F[3, 1]*F[1, 1, 3], 
 F[3, 1]*F[1, 1, 4], F[3, 1]*F[1, 1, 5], F[3, 1]*F[1, 1, 6], 
 F[3, 1]*F[1, 1, 7], F[3, 1]*F[1, 1, 8], F[3, 1]*F[1, 1, 9], 
 F[3, 1]*F[1, 1, 10], F[3, 1]*tci[1, 2], F[3, 2], F[3, 2]*F[1, 1, 1], 
 F[3, 2]*F[1, 1, 2], F[3, 2]*F[1, 1, 3], F[3, 2]*F[1, 1, 4], 
 F[3, 2]*F[1, 1, 5], F[3, 2]*F[1, 1, 6], F[3, 2]*F[1, 1, 7], 
 F[3, 2]*F[1, 1, 8], F[3, 2]*F[1, 1, 9], F[3, 2]*F[1, 1, 10], 
 F[3, 2]*tci[1, 2], F[3, 3], F[3, 3]*F[1, 1, 1], F[3, 3]*F[1, 1, 2], 
 F[3, 3]*F[1, 1, 3], F[3, 3]*F[1, 1, 4], F[3, 3]*F[1, 1, 5], 
 F[3, 3]*F[1, 1, 6], F[3, 3]*F[1, 1, 7], F[3, 3]*F[1, 1, 8], 
 F[3, 3]*F[1, 1, 9], F[3, 3]*F[1, 1, 10], F[3, 3]*tci[1, 2], F[3, 4], 
 F[3, 4]*F[1, 1, 1], F[3, 4]*F[1, 1, 2], F[3, 4]*F[1, 1, 3], 
 F[3, 4]*F[1, 1, 4], F[3, 4]*F[1, 1, 5], F[3, 4]*F[1, 1, 6], 
 F[3, 4]*F[1, 1, 7], F[3, 4]*F[1, 1, 8], F[3, 4]*F[1, 1, 9], 
 F[3, 4]*F[1, 1, 10], F[3, 4]*tci[1, 2], F[3, 5], F[3, 5]*F[1, 1, 1], 
 F[3, 5]*F[1, 1, 2], F[3, 5]*F[1, 1, 3], F[3, 5]*F[1, 1, 4], 
 F[3, 5]*F[1, 1, 5], F[3, 5]*F[1, 1, 6], F[3, 5]*F[1, 1, 7], 
 F[3, 5]*F[1, 1, 8], F[3, 5]*F[1, 1, 9], F[3, 5]*F[1, 1, 10], 
 F[3, 5]*tci[1, 2], F[3, 6], F[3, 6]*F[1, 1, 1], F[3, 6]*F[1, 1, 2], 
 F[3, 6]*F[1, 1, 3], F[3, 6]*F[1, 1, 4], F[3, 6]*F[1, 1, 5], 
 F[3, 6]*F[1, 1, 6], F[3, 6]*F[1, 1, 7], F[3, 6]*F[1, 1, 8], 
 F[3, 6]*F[1, 1, 9], F[3, 6]*F[1, 1, 10], F[3, 6]*tci[1, 2], F[3, 7], 
 F[3, 7]*F[1, 1, 1], F[3, 7]*F[1, 1, 2], F[3, 7]*F[1, 1, 3], 
 F[3, 7]*F[1, 1, 4], F[3, 7]*F[1, 1, 5], F[3, 7]*F[1, 1, 6], 
 F[3, 7]*F[1, 1, 7], F[3, 7]*F[1, 1, 8], F[3, 7]*F[1, 1, 9], 
 F[3, 7]*F[1, 1, 10], F[3, 7]*tci[1, 2], F[3, 8], F[3, 8]*F[1, 1, 1], 
 F[3, 8]*F[1, 1, 2], F[3, 8]*F[1, 1, 3], F[3, 8]*F[1, 1, 4], 
 F[3, 8]*F[1, 1, 5], F[3, 8]*F[1, 1, 6], F[3, 8]*F[1, 1, 7], 
 F[3, 8]*F[1, 1, 8], F[3, 8]*F[1, 1, 9], F[3, 8]*F[1, 1, 10], 
 F[3, 8]*tci[1, 2], F[3, 9]*F[1, 1, 1], F[3, 9]*F[1, 1, 2], 
 F[3, 9]*F[1, 1, 3], F[3, 9]*F[1, 1, 4], F[3, 9]*F[1, 1, 5], 
 F[3, 9]*F[1, 1, 6], F[3, 9]*F[1, 1, 7], F[3, 9]*F[1, 1, 8], 
 F[3, 9]*F[1, 1, 9], F[3, 9]*F[1, 1, 10], F[3, 9]*tci[1, 2], F[3, 10], 
 F[3, 10]*F[1, 1, 1], F[3, 10]*F[1, 1, 2], F[3, 10]*F[1, 1, 3], 
 F[3, 10]*F[1, 1, 4], F[3, 10]*F[1, 1, 5], F[3, 10]*F[1, 1, 6], 
 F[3, 10]*F[1, 1, 7], F[3, 10]*F[1, 1, 8], F[3, 10]*F[1, 1, 9], 
 F[3, 10]*F[1, 1, 10], F[3, 10]*tci[1, 2], F[3, 11], F[3, 11]*F[1, 1, 1], 
 F[3, 11]*F[1, 1, 2], F[3, 11]*F[1, 1, 3], F[3, 11]*F[1, 1, 4], 
 F[3, 11]*F[1, 1, 5], F[3, 11]*F[1, 1, 6], F[3, 11]*F[1, 1, 7], 
 F[3, 11]*F[1, 1, 8], F[3, 11]*F[1, 1, 9], F[3, 11]*F[1, 1, 10], 
 F[3, 11]*tci[1, 2], F[3, 12], F[3, 12]*F[1, 1, 1], F[3, 12]*F[1, 1, 2], 
 F[3, 12]*F[1, 1, 3], F[3, 12]*F[1, 1, 4], F[3, 12]*F[1, 1, 5], 
 F[3, 12]*F[1, 1, 6], F[3, 12]*F[1, 1, 7], F[3, 12]*F[1, 1, 8], 
 F[3, 12]*F[1, 1, 9], F[3, 12]*F[1, 1, 10], F[3, 12]*tci[1, 2], F[3, 13], 
 F[3, 13]*F[1, 1, 1], F[3, 13]*F[1, 1, 2], F[3, 13]*F[1, 1, 3], 
 F[3, 13]*F[1, 1, 4], F[3, 13]*F[1, 1, 5], F[3, 13]*F[1, 1, 6], 
 F[3, 13]*F[1, 1, 7], F[3, 13]*F[1, 1, 8], F[3, 13]*F[1, 1, 9], 
 F[3, 13]*F[1, 1, 10], F[3, 13]*tci[1, 2], F[3, 14], F[3, 14]*F[1, 1, 1], 
 F[3, 14]*F[1, 1, 2], F[3, 14]*F[1, 1, 3], F[3, 14]*F[1, 1, 4], 
 F[3, 14]*F[1, 1, 5], F[3, 14]*F[1, 1, 6], F[3, 14]*F[1, 1, 7], 
 F[3, 14]*F[1, 1, 8], F[3, 14]*F[1, 1, 9], F[3, 14]*F[1, 1, 10], 
 F[3, 14]*tci[1, 2], F[3, 15], F[3, 15]*F[1, 1, 1], F[3, 15]*F[1, 1, 2], 
 F[3, 15]*F[1, 1, 3], F[3, 15]*F[1, 1, 4], F[3, 15]*F[1, 1, 5], 
 F[3, 15]*F[1, 1, 7], F[3, 15]*F[1, 1, 8], F[3, 15]*F[1, 1, 9], 
 F[3, 15]*F[1, 1, 10], F[3, 15]*tci[1, 2], F[3, 16], F[3, 16]*F[1, 1, 1], 
 F[3, 16]*F[1, 1, 2], F[3, 16]*F[1, 1, 3], F[3, 16]*F[1, 1, 4], 
 F[3, 16]*F[1, 1, 5], F[3, 16]*F[1, 1, 6], F[3, 16]*F[1, 1, 7], 
 F[3, 16]*F[1, 1, 8], F[3, 16]*F[1, 1, 9], F[3, 16]*F[1, 1, 10], 
 F[3, 16]*tci[1, 2], F[3, 17], F[3, 17]*F[1, 1, 1], F[3, 17]*F[1, 1, 2], 
 F[3, 17]*F[1, 1, 3], F[3, 17]*F[1, 1, 4], F[3, 17]*F[1, 1, 5], 
 F[3, 17]*F[1, 1, 6], F[3, 17]*F[1, 1, 7], F[3, 17]*F[1, 1, 8], 
 F[3, 17]*F[1, 1, 9], F[3, 17]*F[1, 1, 10], F[3, 17]*tci[1, 2], F[3, 18], 
 F[3, 18]*F[1, 1, 1], F[3, 18]*F[1, 1, 2], F[3, 18]*F[1, 1, 3], 
 F[3, 18]*F[1, 1, 4], F[3, 18]*F[1, 1, 5], F[3, 18]*F[1, 1, 6], 
 F[3, 18]*F[1, 1, 7], F[3, 18]*F[1, 1, 8], F[3, 18]*F[1, 1, 9], 
 F[3, 18]*F[1, 1, 10], F[3, 18]*tci[1, 2], F[3, 19], F[3, 19]*F[1, 1, 1], 
 F[3, 19]*F[1, 1, 2], F[3, 19]*F[1, 1, 3], F[3, 19]*F[1, 1, 4], 
 F[3, 19]*F[1, 1, 5], F[3, 19]*F[1, 1, 6], F[3, 19]*F[1, 1, 7], 
 F[3, 19]*F[1, 1, 8], F[3, 19]*F[1, 1, 9], F[3, 19]*F[1, 1, 10], 
 F[3, 19]*tci[1, 2], F[3, 20]*F[1, 1, 2], F[3, 20]*F[1, 1, 4], 
 F[3, 20]*F[1, 1, 5], F[3, 20]*F[1, 1, 9], F[3, 20]*tci[1, 2], 
 F[3, 21]*F[1, 1, 1], F[3, 21]*F[1, 1, 2], F[3, 21]*F[1, 1, 3], 
 F[3, 21]*F[1, 1, 4], F[3, 21]*F[1, 1, 5], F[3, 21]*F[1, 1, 6], 
 F[3, 21]*F[1, 1, 7], F[3, 21]*F[1, 1, 8], F[3, 21]*F[1, 1, 9], 
 F[3, 21]*F[1, 1, 10], F[3, 21]*tci[1, 2], F[3, 22], F[3, 22]*F[1, 1, 2], 
 F[3, 22]*F[1, 1, 4], F[3, 22]*F[1, 1, 9], F[3, 22]*tci[1, 2], F[3, 24], 
 F[3, 24]*F[1, 1, 1], F[3, 24]*F[1, 1, 2], F[3, 24]*F[1, 1, 3], 
 F[3, 24]*F[1, 1, 4], F[3, 24]*F[1, 1, 5], F[3, 24]*F[1, 1, 6], 
 F[3, 24]*F[1, 1, 7], F[3, 24]*F[1, 1, 8], F[3, 24]*F[1, 1, 9], 
 F[3, 24]*F[1, 1, 10], F[3, 24]*tci[1, 2], F[3, 27]*F[1, 1, 1], 
 F[3, 27]*F[1, 1, 2], F[3, 27]*F[1, 1, 3], F[3, 27]*F[1, 1, 5], 
 F[3, 27]*F[1, 1, 8], F[3, 27]*F[1, 1, 9], F[3, 28]*F[1, 1, 1], 
 F[3, 28]*F[1, 1, 2], F[3, 28]*F[1, 1, 3], F[3, 28]*F[1, 1, 5], 
 F[3, 28]*F[1, 1, 8], F[3, 28]*F[1, 1, 9], F[3, 29]*F[1, 1, 1], 
 F[3, 29]*F[1, 1, 2], F[3, 29]*F[1, 1, 3], F[3, 29]*F[1, 1, 4], 
 F[3, 29]*F[1, 1, 5], F[3, 29]*F[1, 1, 7], F[3, 29]*F[1, 1, 8], 
 F[3, 29]*F[1, 1, 9], F[3, 29]*F[1, 1, 10], F[3, 30]*F[1, 1, 1], 
 F[3, 30]*F[1, 1, 2], F[3, 30]*F[1, 1, 3], F[3, 30]*F[1, 1, 4], 
 F[3, 30]*F[1, 1, 5], F[3, 30]*F[1, 1, 7], F[3, 30]*F[1, 1, 8], 
 F[3, 30]*F[1, 1, 9], F[3, 30]*F[1, 1, 10], F[3, 31], F[3, 31]*F[1, 1, 1], 
 F[3, 31]*F[1, 1, 2], F[3, 31]*F[1, 1, 3], F[3, 31]*F[1, 1, 4], 
 F[3, 31]*F[1, 1, 5], F[3, 31]*F[1, 1, 6], F[3, 31]*F[1, 1, 7], 
 F[3, 31]*F[1, 1, 8], F[3, 31]*F[1, 1, 9], F[3, 31]*F[1, 1, 10], 
 F[3, 31]*tci[1, 2], F[3, 32], F[3, 32]*F[1, 1, 1], F[3, 32]*F[1, 1, 2], 
 F[3, 32]*F[1, 1, 3], F[3, 32]*F[1, 1, 4], F[3, 32]*F[1, 1, 5], 
 F[3, 32]*F[1, 1, 6], F[3, 32]*F[1, 1, 7], F[3, 32]*F[1, 1, 8], 
 F[3, 32]*F[1, 1, 9], F[3, 32]*F[1, 1, 10], F[3, 32]*tci[1, 2], F[3, 33], 
 F[3, 33]*F[1, 1, 1], F[3, 33]*F[1, 1, 2], F[3, 33]*F[1, 1, 3], 
 F[3, 33]*F[1, 1, 4], F[3, 33]*F[1, 1, 5], F[3, 33]*F[1, 1, 6], 
 F[3, 33]*F[1, 1, 7], F[3, 33]*F[1, 1, 8], F[3, 33]*F[1, 1, 9], 
 F[3, 33]*F[1, 1, 10], F[3, 33]*tci[1, 2], F[3, 34], F[3, 34]*F[1, 1, 1], 
 F[3, 34]*F[1, 1, 2], F[3, 34]*F[1, 1, 3], F[3, 34]*F[1, 1, 4], 
 F[3, 34]*F[1, 1, 5], F[3, 34]*F[1, 1, 6], F[3, 34]*F[1, 1, 7], 
 F[3, 34]*F[1, 1, 8], F[3, 34]*F[1, 1, 9], F[3, 34]*F[1, 1, 10], 
 F[3, 34]*tci[1, 2], F[3, 35], F[3, 35]*F[1, 1, 1], F[3, 35]*F[1, 1, 2], 
 F[3, 35]*F[1, 1, 3], F[3, 35]*F[1, 1, 4], F[3, 35]*F[1, 1, 5], 
 F[3, 35]*F[1, 1, 6], F[3, 35]*F[1, 1, 7], F[3, 35]*F[1, 1, 8], 
 F[3, 35]*F[1, 1, 9], F[3, 35]*F[1, 1, 10], F[3, 35]*tci[1, 2], F[3, 36], 
 F[3, 36]*F[1, 1, 1], F[3, 36]*F[1, 1, 2], F[3, 36]*F[1, 1, 3], 
 F[3, 36]*F[1, 1, 4], F[3, 36]*F[1, 1, 5], F[3, 36]*F[1, 1, 6], 
 F[3, 36]*F[1, 1, 7], F[3, 36]*F[1, 1, 8], F[3, 36]*F[1, 1, 9], 
 F[3, 36]*F[1, 1, 10], F[3, 36]*tci[1, 2], F[3, 37], F[3, 37]*F[1, 1, 1], 
 F[3, 37]*F[1, 1, 2], F[3, 37]*F[1, 1, 3], F[3, 37]*F[1, 1, 4], 
 F[3, 37]*F[1, 1, 5], F[3, 37]*F[1, 1, 6], F[3, 37]*F[1, 1, 7], 
 F[3, 37]*F[1, 1, 8], F[3, 37]*F[1, 1, 9], F[3, 37]*F[1, 1, 10], 
 F[3, 37]*tci[1, 2], F[3, 38], F[3, 38]*F[1, 1, 1], F[3, 38]*F[1, 1, 2], 
 F[3, 38]*F[1, 1, 3], F[3, 38]*F[1, 1, 4], F[3, 38]*F[1, 1, 5], 
 F[3, 38]*F[1, 1, 6], F[3, 38]*F[1, 1, 7], F[3, 38]*F[1, 1, 8], 
 F[3, 38]*F[1, 1, 9], F[3, 38]*F[1, 1, 10], F[3, 38]*tci[1, 2], 
 F[3, 39]*F[1, 1, 1], F[3, 39]*F[1, 1, 2], F[3, 39]*F[1, 1, 3], 
 F[3, 39]*F[1, 1, 4], F[3, 39]*F[1, 1, 5], F[3, 39]*F[1, 1, 6], 
 F[3, 39]*F[1, 1, 7], F[3, 39]*F[1, 1, 8], F[3, 39]*F[1, 1, 9], 
 F[3, 39]*F[1, 1, 10], F[3, 39]*tci[1, 2], F[3, 40], F[3, 40]*F[1, 1, 1], 
 F[3, 40]*F[1, 1, 2], F[3, 40]*F[1, 1, 3], F[3, 40]*F[1, 1, 4], 
 F[3, 40]*F[1, 1, 5], F[3, 40]*F[1, 1, 6], F[3, 40]*F[1, 1, 7], 
 F[3, 40]*F[1, 1, 8], F[3, 40]*F[1, 1, 9], F[3, 40]*F[1, 1, 10], 
 F[3, 40]*tci[1, 2], F[3, 41], F[3, 41]*F[1, 1, 5], F[3, 41]*F[1, 1, 6], 
 F[3, 41]*F[1, 1, 7], F[3, 41]*F[1, 1, 8], F[3, 41]*tci[1, 2], F[3, 42], 
 F[3, 42]*F[1, 1, 1], F[3, 42]*F[1, 1, 6], F[3, 42]*F[1, 1, 7], 
 F[3, 42]*F[1, 1, 8], F[3, 42]*F[1, 1, 9], F[3, 42]*tci[1, 2], F[3, 44], 
 F[3, 44]*F[1, 1, 1], F[3, 44]*F[1, 1, 2], F[3, 44]*F[1, 1, 3], 
 F[3, 44]*F[1, 1, 4], F[3, 44]*F[1, 1, 5], F[3, 44]*F[1, 1, 6], 
 F[3, 44]*F[1, 1, 7], F[3, 44]*F[1, 1, 8], F[3, 44]*F[1, 1, 9], 
 F[3, 44]*F[1, 1, 10], F[3, 44]*tci[1, 2], F[3, 47]*F[1, 1, 1], 
 F[3, 47]*F[1, 1, 3], F[3, 47]*F[1, 1, 4], F[3, 47]*F[1, 1, 5], 
 F[3, 47]*F[1, 1, 6], F[3, 47]*F[1, 1, 7], F[3, 48]*F[1, 1, 1], 
 F[3, 48]*F[1, 1, 3], F[3, 48]*F[1, 1, 4], F[3, 48]*F[1, 1, 5], 
 F[3, 48]*F[1, 1, 6], F[3, 48]*F[1, 1, 7], F[3, 49]*F[1, 1, 1], 
 F[3, 49]*F[1, 1, 2], F[3, 49]*F[1, 1, 3], F[3, 49]*F[1, 1, 4], 
 F[3, 49]*F[1, 1, 5], F[3, 49]*F[1, 1, 6], F[3, 49]*F[1, 1, 7], 
 F[3, 49]*F[1, 1, 8], F[3, 49]*F[1, 1, 10], F[3, 50]*F[1, 1, 1], 
 F[3, 50]*F[1, 1, 2], F[3, 50]*F[1, 1, 3], F[3, 50]*F[1, 1, 4], 
 F[3, 50]*F[1, 1, 5], F[3, 50]*F[1, 1, 6], F[3, 50]*F[1, 1, 7], 
 F[3, 50]*F[1, 1, 8], F[3, 50]*F[1, 1, 10], F[3, 51], F[3, 51]*F[1, 1, 1], 
 F[3, 51]*F[1, 1, 2], F[3, 51]*F[1, 1, 3], F[3, 51]*F[1, 1, 4], 
 F[3, 51]*F[1, 1, 5], F[3, 51]*F[1, 1, 6], F[3, 51]*F[1, 1, 7], 
 F[3, 51]*F[1, 1, 8], F[3, 51]*F[1, 1, 9], F[3, 51]*F[1, 1, 10], 
 F[3, 51]*tci[1, 2], F[3, 52], F[3, 52]*F[1, 1, 1], F[3, 52]*F[1, 1, 2], 
 F[3, 52]*F[1, 1, 3], F[3, 52]*F[1, 1, 4], F[3, 52]*F[1, 1, 5], 
 F[3, 52]*F[1, 1, 6], F[3, 52]*F[1, 1, 7], F[3, 52]*F[1, 1, 8], 
 F[3, 52]*F[1, 1, 9], F[3, 52]*F[1, 1, 10], F[3, 52]*tci[1, 2], F[3, 53], 
 F[3, 53]*F[1, 1, 1], F[3, 53]*F[1, 1, 2], F[3, 53]*F[1, 1, 3], 
 F[3, 53]*F[1, 1, 4], F[3, 53]*F[1, 1, 5], F[3, 53]*F[1, 1, 6], 
 F[3, 53]*F[1, 1, 7], F[3, 53]*F[1, 1, 8], F[3, 53]*F[1, 1, 9], 
 F[3, 53]*F[1, 1, 10], F[3, 53]*tci[1, 2], F[3, 54], F[3, 54]*F[1, 1, 1], 
 F[3, 54]*F[1, 1, 2], F[3, 54]*F[1, 1, 3], F[3, 54]*F[1, 1, 4], 
 F[3, 54]*F[1, 1, 5], F[3, 54]*F[1, 1, 6], F[3, 54]*F[1, 1, 7], 
 F[3, 54]*F[1, 1, 8], F[3, 54]*F[1, 1, 9], F[3, 54]*F[1, 1, 10], 
 F[3, 54]*tci[1, 2], F[3, 55], F[3, 55]*F[1, 1, 1], F[3, 55]*F[1, 1, 2], 
 F[3, 55]*F[1, 1, 3], F[3, 55]*F[1, 1, 4], F[3, 55]*F[1, 1, 5], 
 F[3, 55]*F[1, 1, 6], F[3, 55]*F[1, 1, 7], F[3, 55]*F[1, 1, 8], 
 F[3, 55]*F[1, 1, 9], F[3, 55]*F[1, 1, 10], F[3, 55]*tci[1, 2], F[3, 56], 
 F[3, 56]*F[1, 1, 1], F[3, 56]*F[1, 1, 2], F[3, 56]*F[1, 1, 3], 
 F[3, 56]*F[1, 1, 4], F[3, 56]*F[1, 1, 5], F[3, 56]*F[1, 1, 6], 
 F[3, 56]*F[1, 1, 7], F[3, 56]*F[1, 1, 8], F[3, 56]*F[1, 1, 9], 
 F[3, 56]*F[1, 1, 10], F[3, 56]*tci[1, 2], F[3, 57], F[3, 57]*F[1, 1, 1], 
 F[3, 57]*F[1, 1, 2], F[3, 57]*F[1, 1, 3], F[3, 57]*F[1, 1, 4], 
 F[3, 57]*F[1, 1, 5], F[3, 57]*F[1, 1, 6], F[3, 57]*F[1, 1, 7], 
 F[3, 57]*F[1, 1, 8], F[3, 57]*F[1, 1, 9], F[3, 57]*F[1, 1, 10], 
 F[3, 57]*tci[1, 2], F[3, 58]*F[1, 1, 1], F[3, 58]*F[1, 1, 2], 
 F[3, 58]*F[1, 1, 3], F[3, 58]*F[1, 1, 4], F[3, 58]*F[1, 1, 5], 
 F[3, 58]*F[1, 1, 6], F[3, 58]*F[1, 1, 7], F[3, 58]*F[1, 1, 8], 
 F[3, 58]*F[1, 1, 9], F[3, 58]*F[1, 1, 10], F[3, 58]*tci[1, 2], F[3, 59], 
 F[3, 59]*F[1, 1, 1], F[3, 59]*F[1, 1, 2], F[3, 59]*F[1, 1, 3], 
 F[3, 59]*F[1, 1, 4], F[3, 59]*F[1, 1, 5], F[3, 59]*F[1, 1, 6], 
 F[3, 59]*F[1, 1, 7], F[3, 59]*F[1, 1, 8], F[3, 59]*F[1, 1, 9], 
 F[3, 59]*F[1, 1, 10], F[3, 59]*tci[1, 2], F[3, 60], F[3, 60]*F[1, 1, 3], 
 F[3, 60]*F[1, 1, 6], F[3, 60]*F[1, 1, 9], F[3, 60]*F[1, 1, 10], 
 F[3, 60]*tci[1, 2], F[3, 61], F[3, 61]*F[1, 1, 1], F[3, 61]*F[1, 1, 3], 
 F[3, 61]*F[1, 1, 5], F[3, 61]*F[1, 1, 6], F[3, 61]*F[1, 1, 9], 
 F[3, 61]*F[1, 1, 10], F[3, 61]*tci[1, 2], F[3, 65]*F[1, 1, 1], 
 F[3, 65]*F[1, 1, 4], F[3, 65]*F[1, 1, 6], F[3, 65]*F[1, 1, 8], 
 F[3, 65]*F[1, 1, 9], F[3, 65]*F[1, 1, 10], F[3, 66]*F[1, 1, 1], 
 F[3, 66]*F[1, 1, 4], F[3, 66]*F[1, 1, 6], F[3, 66]*F[1, 1, 8], 
 F[3, 66]*F[1, 1, 9], F[3, 66]*F[1, 1, 10], F[3, 67]*F[1, 1, 1], 
 F[3, 67]*F[1, 1, 2], F[3, 67]*F[1, 1, 3], F[3, 67]*F[1, 1, 4], 
 F[3, 67]*F[1, 1, 6], F[3, 67]*F[1, 1, 7], F[3, 67]*F[1, 1, 8], 
 F[3, 67]*F[1, 1, 9], F[3, 67]*F[1, 1, 10], F[3, 68]*F[1, 1, 1], 
 F[3, 68]*F[1, 1, 2], F[3, 68]*F[1, 1, 3], F[3, 68]*F[1, 1, 4], 
 F[3, 68]*F[1, 1, 6], F[3, 68]*F[1, 1, 7], F[3, 68]*F[1, 1, 8], 
 F[3, 68]*F[1, 1, 9], F[3, 68]*F[1, 1, 10], F[3, 69]*F[1, 1, 1], 
 F[3, 69]*F[1, 1, 2], F[3, 69]*F[1, 1, 3], F[3, 69]*F[1, 1, 4], 
 F[3, 69]*F[1, 1, 6], F[3, 69]*F[1, 1, 7], F[3, 69]*F[1, 1, 8], 
 F[3, 69]*F[1, 1, 9], F[3, 69]*F[1, 1, 10], F[3, 69]*tci[1, 2], F[3, 70], 
 F[3, 71], F[3, 73], F[3, 73]*F[1, 1, 2], F[3, 73]*F[1, 1, 5], 
 F[3, 73]*F[1, 1, 6], F[3, 73]*F[1, 1, 7], F[3, 73]*F[1, 1, 9], 
 F[3, 73]*F[1, 1, 10], F[3, 74], F[3, 74]*F[1, 1, 2], F[3, 74]*F[1, 1, 5], 
 F[3, 74]*F[1, 1, 6], F[3, 74]*F[1, 1, 7], F[3, 74]*F[1, 1, 9], 
 F[3, 74]*F[1, 1, 10], F[3, 75], F[3, 75]*F[1, 1, 2], F[3, 75]*F[1, 1, 3], 
 F[3, 75]*F[1, 1, 4], F[3, 75]*F[1, 1, 5], F[3, 75]*F[1, 1, 6], 
 F[3, 75]*F[1, 1, 7], F[3, 75]*F[1, 1, 8], F[3, 75]*F[1, 1, 9], 
 F[3, 75]*F[1, 1, 10], F[3, 76], F[3, 76]*F[1, 1, 2], F[3, 76]*F[1, 1, 3], 
 F[3, 76]*F[1, 1, 4], F[3, 76]*F[1, 1, 5], F[3, 76]*F[1, 1, 6], 
 F[3, 76]*F[1, 1, 7], F[3, 76]*F[1, 1, 8], F[3, 76]*F[1, 1, 9], 
 F[3, 76]*F[1, 1, 10], F[3, 77], F[3, 77]*F[1, 1, 2], F[3, 77]*F[1, 1, 3], 
 F[3, 77]*F[1, 1, 5], F[3, 77]*F[1, 1, 6], F[3, 77]*F[1, 1, 7], 
 F[3, 77]*F[1, 1, 9], F[3, 77]*F[1, 1, 10], F[3, 77]*tci[1, 2], F[3, 78], 
 F[3, 79], F[3, 79]*F[1, 1, 1], F[3, 79]*F[1, 1, 2], F[3, 79]*F[1, 1, 3], 
 F[3, 79]*F[1, 1, 4], F[3, 79]*F[1, 1, 6], F[3, 79]*F[1, 1, 7], 
 F[3, 79]*F[1, 1, 8], F[3, 79]*F[1, 1, 9], F[3, 79]*F[1, 1, 10], 
 F[3, 79]*tci[1, 2], F[3, 80], F[3, 81], F[3, 82], F[4, 1], F[4, 2], F[4, 3], 
 F[4, 4], F[4, 5], F[4, 6], F[4, 7], F[4, 8], F[4, 9], F[4, 10], F[4, 11], 
 F[4, 12], F[4, 13], F[4, 14], F[4, 15], F[4, 16], F[4, 17], F[4, 18], 
 F[4, 19], F[4, 20], F[4, 21], F[4, 22], F[4, 23], F[4, 24], F[4, 26], 
 F[4, 27], F[4, 29], F[4, 30], F[4, 31], F[4, 32], F[4, 33], F[4, 34], 
 F[4, 35], F[4, 36], F[4, 37], F[4, 38], F[4, 40], F[4, 42], F[4, 43], 
 F[4, 44], F[4, 46], F[4, 47], F[4, 50], F[4, 52], F[4, 53], F[4, 55], 
 F[4, 56], F[4, 57], F[4, 58], F[4, 59], F[4, 60], F[4, 62], F[4, 65], 
 F[4, 66], F[4, 67], F[4, 68], F[4, 69], F[4, 70], F[4, 71], F[4, 72], 
 F[4, 73], F[4, 74], F[4, 75], F[4, 76], F[4, 77], F[4, 78], F[4, 79], 
 F[4, 81], F[4, 82], F[4, 84], F[4, 85], F[4, 86], F[4, 87], F[4, 88], 
 F[4, 89], F[4, 90], F[4, 92], F[4, 94], F[4, 95], F[4, 97], F[4, 98], 
 F[4, 101], F[4, 103], F[4, 104], F[4, 106], F[4, 107], F[4, 108], F[4, 109], 
 F[4, 110], F[4, 112], F[4, 115], F[4, 116], F[4, 117], F[4, 118], F[4, 119], 
 F[4, 120], F[4, 121], F[4, 122], F[4, 123], F[4, 124], F[4, 125], F[4, 126], 
 F[4, 127], F[4, 128], F[4, 130], F[4, 131], F[4, 133], F[4, 134], F[4, 135], 
 F[4, 136], F[4, 137], F[4, 138], F[4, 140], F[4, 143], F[4, 144], F[4, 145], 
 F[4, 147], F[4, 149], F[4, 150], F[4, 152], F[4, 153], F[4, 154], F[4, 155], 
 F[4, 157], F[4, 160], F[4, 161], F[4, 162], F[4, 163], F[4, 164], F[4, 165], 
 F[4, 166], F[4, 167], F[4, 168], F[4, 169], F[4, 170], F[4, 171], F[4, 172], 
 F[4, 173], F[4, 174], F[4, 175], F[4, 176], F[4, 177], F[4, 178], F[4, 179], 
 F[4, 180], F[4, 181], F[4, 182], F[4, 183], F[4, 184], F[4, 185], F[4, 186], 
 F[4, 187], F[4, 191], F[4, 192], F[4, 193], F[4, 194], F[4, 196], F[4, 197], 
 F[4, 198], F[4, 199], F[4, 200], F[4, 201], F[4, 202], F[4, 203], F[4, 204], 
 F[4, 205], F[4, 206], F[4, 207], F[4, 208], F[4, 209], F[4, 210], F[4, 211], 
 F[4, 212], F[4, 214], F[4, 216], F[4, 217], F[4, 218], F[4, 220], F[4, 222], 
 F[4, 223], F[4, 224], F[4, 226], F[4, 227], F[4, 228], F[4, 230], F[4, 231], 
 F[4, 232], F[4, 236], F[4, 237], F[4, 238], F[4, 239], F[4, 240], F[4, 241], 
 F[4, 242], F[4, 243], F[4, 245], F[4, 247], F[4, 248], F[4, 249], F[4, 251], 
 F[4, 253], F[4, 254], F[4, 256], F[4, 257], F[4, 258], F[4, 260], F[4, 261], 
 F[4, 264], F[4, 265], F[4, 266], F[4, 267], F[4, 268], F[4, 269], F[4, 270], 
 F[4, 272], F[4, 274], F[4, 275], F[4, 276], F[4, 278], F[4, 280], F[4, 283], 
 F[4, 284], F[4, 287], F[4, 288], F[4, 292], F[4, 294], F[4, 296], F[4, 297], 
 F[4, 298], F[4, 300], F[4, 301], F[4, 304], F[4, 305], F[4, 308], F[4, 310], 
 F[4, 312], F[4, 314], F[4, 318], F[4, 319], F[4, 320], F[4, 321], F[4, 322], 
 F[4, 323], F[4, 324], F[4, 326], F[4, 327], F[4, 328], F[4, 329], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 3]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*
  F[1, 1, 7], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 3], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 2]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 2]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 3], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 4], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 2]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 2]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]^3, 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*
  F[1, 1, 5], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*
  F[1, 1, 6], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*
  F[1, 1, 7], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 2]*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 5], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 13], F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 14], 
 F[1, 1, 1]*F[1, 1, 3]*F[2, 1, 15], F[1, 1, 1]*F[1, 1, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 3]^2, 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 3]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 3]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 3]^3, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 3], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 4], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 4]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 4]*tci[1, 2], F[1, 1, 1]*F[1, 1, 4]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 4]^2, F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 5], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 4]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 4]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 4]^3, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 9]^2, 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 5], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 5]*tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 5]^2, F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 6], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 5]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 5]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 5]^3, 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 6]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 6]^2, 
 F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 6]^2*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 6]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 6]^3, 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 6], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 7]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 7]^2, 
 F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 7]^3, F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 1]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 1]*F[1, 1, 8]*tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 1, 8]^2, F[1, 1, 1]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 1]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 8]^3, F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 1]*F[1, 1, 9]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 1]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 1]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 9]^2, 
 F[1, 1, 1]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 9]^3, F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 1]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 1]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 1]*F[1, 1, 10]^2, 
 F[1, 1, 1]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 1]*F[1, 1, 10]^3, 
 F[1, 1, 1]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 1]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 1]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 1]*F[2, 1, 1], F[1, 1, 1]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 2], F[1, 1, 1]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 3]*tci[1, 2], F[1, 1, 1]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 5]*tci[1, 2], F[1, 1, 1]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 7]*tci[1, 2], F[1, 1, 1]*F[2, 1, 8], 
 F[1, 1, 1]*F[2, 1, 8]*tci[1, 2], F[1, 1, 1]*F[2, 1, 9], 
 F[1, 1, 1]*F[2, 1, 9]*tci[1, 2], F[1, 1, 1]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 11], F[1, 1, 1]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 12]*tci[1, 2], F[1, 1, 1]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 1]*F[2, 1, 14]*tci[1, 2], F[1, 1, 1]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 1]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 1]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 1]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 1]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 1]*tci[1, 2]^2, F[1, 1, 1]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 1]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 1]*tci[1, 2]^3, 
 F[1, 1, 1]*tcr[1, 1]*tcr[2, 1], F[1, 1, 1]*tcr[1, 1]^3, 
 F[1, 1, 1]*tcr[1, 2]^3, F[1, 1, 1]*tcr[3, 1], F[1, 1, 1]*tcr[3, 2], 
 F[1, 1, 1]*tcr[3, 3], F[1, 1, 1]^2*F[1, 1, 2], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 3], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 4], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 5], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 2]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 2]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 2]^2, 
 F[1, 1, 1]^2*F[1, 1, 3], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 4], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 5], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 3]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 3]^2, 
 F[1, 1, 1]^2*F[1, 1, 4], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 4]^2, F[1, 1, 1]^2*F[1, 1, 5], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 5]^2, F[1, 1, 1]^2*F[1, 1, 6], 
 F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 6]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 6]^2, 
 F[1, 1, 1]^2*F[1, 1, 7], F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 1]^2*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 7]^2, 
 F[1, 1, 1]^2*F[1, 1, 8], F[1, 1, 1]^2*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 8]^2, F[1, 1, 1]^2*F[1, 1, 9], 
 F[1, 1, 1]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 1]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 1, 9]^2, F[1, 1, 1]^2*F[1, 1, 10], 
 F[1, 1, 1]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 1]^2*F[1, 1, 10]^2, 
 F[1, 1, 1]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 1]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 1]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 1]^2*F[2, 1, 1], 
 F[1, 1, 1]^2*F[2, 1, 2], F[1, 1, 1]^2*F[2, 1, 4], F[1, 1, 1]^2*F[2, 1, 5], 
 F[1, 1, 1]^2*F[2, 1, 6], F[1, 1, 1]^2*F[2, 1, 7], F[1, 1, 1]^2*F[2, 1, 8], 
 F[1, 1, 1]^2*F[2, 1, 9], F[1, 1, 1]^2*F[2, 1, 11], F[1, 1, 1]^2*F[2, 1, 12], 
 F[1, 1, 1]^2*F[2, 1, 14], F[1, 1, 1]^2*F[2, 1, 15], F[1, 1, 1]^2*tci[1, 2], 
 F[1, 1, 1]^2*tci[1, 2]^2, F[1, 1, 1]^3, F[1, 1, 1]^3*F[1, 1, 2], 
 F[1, 1, 1]^3*F[1, 1, 3], F[1, 1, 1]^3*F[1, 1, 4], F[1, 1, 1]^3*F[1, 1, 5], 
 F[1, 1, 1]^3*F[1, 1, 6], F[1, 1, 1]^3*F[1, 1, 7], F[1, 1, 1]^3*F[1, 1, 8], 
 F[1, 1, 1]^3*F[1, 1, 9], F[1, 1, 1]^3*F[1, 1, 10], F[1, 1, 1]^3*tci[1, 2], 
 F[1, 1, 1]^4, F[1, 1, 2], F[1, 1, 2]*F[1, 1, 3], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*
  F[1, 1, 7], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 7], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 8], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 13], 
 F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 3]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 3]*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 3]^2, F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 4], 
 F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 3]^2*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 3]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 3]^3, 
 F[1, 1, 2]*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 6], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 12], F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 4]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 4]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 4]^2, 
 F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 4]^2*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 4]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 4]^3, 
 F[1, 1, 2]*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 3], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 4], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 5], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 5]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 5]*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 5]^2, F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 6], 
 F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 5]^2*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 5]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 5]^3, 
 F[1, 1, 2]*F[1, 1, 6], F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 2], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 3], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 4], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 6]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 6]^2, 
 F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 6]^2*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 6]^2*tci[1, 2], F[1, 1, 2]*F[1, 1, 6]^3, 
 F[1, 1, 2]*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 6], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 8], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 7]^2, 
 F[1, 1, 2]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 7]^3, F[1, 1, 2]*F[1, 1, 8], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 8]*tci[1, 2], F[1, 1, 2]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 8]^2, F[1, 1, 2]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 8]^3, F[1, 1, 2]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 2]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 2]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 2]*F[1, 1, 9]^2, 
 F[1, 1, 2]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 9]^3, F[1, 1, 2]*F[1, 1, 10], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 3], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 2]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 2]*F[1, 1, 10]*tci[1, 2], F[1, 1, 2]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 1, 10]^2, F[1, 1, 2]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 2]*F[1, 1, 10]^3, F[1, 1, 2]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 2]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 2]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 2]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 2]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 2]*F[2, 1, 1]*tci[1, 2], F[1, 1, 2]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 3], F[1, 1, 2]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 4], F[1, 1, 2]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 5]*tci[1, 2], F[1, 1, 2]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 7]*tci[1, 2], F[1, 1, 2]*F[2, 1, 8], 
 F[1, 1, 2]*F[2, 1, 8]*tci[1, 2], F[1, 1, 2]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 10]*tci[1, 2], F[1, 1, 2]*F[2, 1, 11], 
 F[1, 1, 2]*F[2, 1, 11]*tci[1, 2], F[1, 1, 2]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 2]*F[2, 1, 13]*tci[1, 2], F[1, 1, 2]*F[2, 1, 14], 
 F[1, 1, 2]*F[2, 1, 14]*tci[1, 2], F[1, 1, 2]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 2]*tci[1, 2], F[1, 1, 2]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 2]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 2]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 2]*tci[1, 2]*tcr[2, 1], F[1, 1, 2]*tci[1, 2]^2, 
 F[1, 1, 2]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 2]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 2]*tci[1, 2]^3, F[1, 1, 2]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 2]*tcr[1, 1]^3, F[1, 1, 2]*tcr[1, 2]^3, F[1, 1, 2]*tcr[3, 1], 
 F[1, 1, 2]*tcr[3, 2], F[1, 1, 2]*tcr[3, 3], F[1, 1, 2]^2, 
 F[1, 1, 2]^2*F[1, 1, 3], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 4], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 5], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 6], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 3]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 3]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 3]^2, 
 F[1, 1, 2]^2*F[1, 1, 4], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 4]^2, F[1, 1, 2]^2*F[1, 1, 5], 
 F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 5]^2, F[1, 1, 2]^2*F[1, 1, 6], 
 F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 6]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 6]^2, 
 F[1, 1, 2]^2*F[1, 1, 7], F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 2]^2*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 7]^2, 
 F[1, 1, 2]^2*F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 8]^2, F[1, 1, 2]^2*F[1, 1, 9], 
 F[1, 1, 2]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 2]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 1, 9]^2, F[1, 1, 2]^2*F[1, 1, 10], 
 F[1, 1, 2]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 2]^2*F[1, 1, 10]^2, 
 F[1, 1, 2]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 2]^2*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 2]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 2]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 2]^2*F[2, 1, 1], F[1, 1, 2]^2*F[2, 1, 2], F[1, 1, 2]^2*F[2, 1, 3], 
 F[1, 1, 2]^2*F[2, 1, 4], F[1, 1, 2]^2*F[2, 1, 5], F[1, 1, 2]^2*F[2, 1, 6], 
 F[1, 1, 2]^2*F[2, 1, 7], F[1, 1, 2]^2*F[2, 1, 8], F[1, 1, 2]^2*F[2, 1, 9], 
 F[1, 1, 2]^2*F[2, 1, 11], F[1, 1, 2]^2*F[2, 1, 12], 
 F[1, 1, 2]^2*F[2, 1, 14], F[1, 1, 2]^2*F[2, 1, 15], F[1, 1, 2]^2*tci[1, 2], 
 F[1, 1, 2]^2*tci[1, 2]^2, F[1, 1, 2]^3, F[1, 1, 2]^3*F[1, 1, 3], 
 F[1, 1, 2]^3*F[1, 1, 4], F[1, 1, 2]^3*F[1, 1, 5], F[1, 1, 2]^3*F[1, 1, 6], 
 F[1, 1, 2]^3*F[1, 1, 7], F[1, 1, 2]^3*F[1, 1, 8], F[1, 1, 2]^3*F[1, 1, 9], 
 F[1, 1, 2]^3*F[1, 1, 10], F[1, 1, 2]^3*tci[1, 2], F[1, 1, 2]^4, F[1, 1, 3], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 5]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*
  F[1, 1, 7], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 3], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 4], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 11], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 13], F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 14], 
 F[1, 1, 3]*F[1, 1, 4]*F[2, 1, 15], F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 4]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 4]^2, 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 7], F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 4]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 4]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 4]^3, 
 F[1, 1, 3]*F[1, 1, 5], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 5]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 6], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 7], F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 5]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 5]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]^3, 
 F[1, 1, 3]*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 6], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 8], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 6]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 6]^2, F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 6]^3, F[1, 1, 3]*F[1, 1, 7], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[1, 2, 8]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 1], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 2], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 5], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 13], F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 14], 
 F[1, 1, 3]*F[1, 1, 7]*F[2, 1, 15], F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 7]^2, 
 F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 7]^3, F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 13], F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 14], 
 F[1, 1, 3]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 8]^2, 
 F[1, 1, 3]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]^3, 
 F[1, 1, 3]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 14], F[1, 1, 3]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 3]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 9]^3, 
 F[1, 1, 3]*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 3]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 3]*F[1, 1, 10]^2, 
 F[1, 1, 3]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 3]*F[1, 1, 10]^3, 
 F[1, 1, 3]*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 3]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 3]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 3]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 3]*F[2, 1, 1], F[1, 1, 3]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 2]*tci[1, 2], F[1, 1, 3]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 4], F[1, 1, 3]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 5], F[1, 1, 3]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 6]*tci[1, 2], F[1, 1, 3]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 8], F[1, 1, 3]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 9]*tci[1, 2], F[1, 1, 3]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 11], F[1, 1, 3]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 3]*F[2, 1, 12]*tci[1, 2], F[1, 1, 3]*F[2, 1, 13], 
 F[1, 1, 3]*F[2, 1, 13]*tci[1, 2], F[1, 1, 3]*F[2, 1, 14], 
 F[1, 1, 3]*F[2, 1, 14]*tci[1, 2], F[1, 1, 3]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 3]*tci[1, 2], F[1, 1, 3]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 3]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 3]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 3]*tci[1, 2]*tcr[2, 1], F[1, 1, 3]*tci[1, 2]^2, 
 F[1, 1, 3]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 3]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 3]*tci[1, 2]^3, F[1, 1, 3]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 3]*tcr[1, 1]^3, F[1, 1, 3]*tcr[1, 2]^3, F[1, 1, 3]*tcr[3, 1], 
 F[1, 1, 3]*tcr[3, 2], F[1, 1, 3]*tcr[3, 3], F[1, 1, 3]^2, 
 F[1, 1, 3]^2*F[1, 1, 4], F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 6], F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 7], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 4]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 4]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 4]^2, F[1, 1, 3]^2*F[1, 1, 5], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 5]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 5]^2, F[1, 1, 3]^2*F[1, 1, 6], 
 F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 6]*tci[1, 2], F[1, 1, 3]^2*F[1, 1, 6]^2, 
 F[1, 1, 3]^2*F[1, 1, 7], F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 7]*tci[1, 2], F[1, 1, 3]^2*F[1, 1, 7]^2, 
 F[1, 1, 3]^2*F[1, 1, 8], F[1, 1, 3]^2*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 8]^2, F[1, 1, 3]^2*F[1, 1, 9], 
 F[1, 1, 3]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 3]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 1, 9]^2, F[1, 1, 3]^2*F[1, 1, 10], 
 F[1, 1, 3]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 3]^2*F[1, 1, 10]^2, 
 F[1, 1, 3]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 3]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 3]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 3]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 3]^2*F[2, 1, 1], F[1, 1, 3]^2*F[2, 1, 2], F[1, 1, 3]^2*F[2, 1, 4], 
 F[1, 1, 3]^2*F[2, 1, 5], F[1, 1, 3]^2*F[2, 1, 6], F[1, 1, 3]^2*F[2, 1, 7], 
 F[1, 1, 3]^2*F[2, 1, 8], F[1, 1, 3]^2*F[2, 1, 9], F[1, 1, 3]^2*F[2, 1, 11], 
 F[1, 1, 3]^2*F[2, 1, 12], F[1, 1, 3]^2*F[2, 1, 13], 
 F[1, 1, 3]^2*F[2, 1, 14], F[1, 1, 3]^2*F[2, 1, 15], F[1, 1, 3]^2*tci[1, 2], 
 F[1, 1, 3]^2*tci[1, 2]^2, F[1, 1, 3]^3, F[1, 1, 3]^3*F[1, 1, 4], 
 F[1, 1, 3]^3*F[1, 1, 5], F[1, 1, 3]^3*F[1, 1, 6], F[1, 1, 3]^3*F[1, 1, 7], 
 F[1, 1, 3]^3*F[1, 1, 8], F[1, 1, 3]^3*F[1, 1, 9], F[1, 1, 3]^3*F[1, 1, 10], 
 F[1, 1, 3]^3*tci[1, 2], F[1, 1, 3]^4, F[1, 1, 4], F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*
  F[1, 1, 7], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 5], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 7], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 5]*F[2, 1, 14], F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 5]^2, 
 F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 5]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 5]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 5]^3, F[1, 1, 4]*F[1, 1, 6], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 6]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 7], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 8], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 6]*F[2, 1, 15], F[1, 1, 4]*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 6]^2, 
 F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 6]^2*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 6]^2*tci[1, 2], F[1, 1, 4]*F[1, 1, 6]^3, 
 F[1, 1, 4]*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 8], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 4]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 7]^2, 
 F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 7]^3, F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 14], F[1, 1, 4]*F[1, 1, 8]*F[2, 1, 15], 
 F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], F[1, 1, 4]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 8]^3, F[1, 1, 4]*F[1, 1, 9], 
 F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 6]*
  tci[1, 2], F[1, 1, 4]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 6], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 4]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 4]*F[1, 1, 9]^2, 
 F[1, 1, 4]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 9]^3, F[1, 1, 4]*F[1, 1, 10], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[1, 2, 6]*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 3], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 6], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 4]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 4]*F[1, 1, 10]*tci[1, 2], F[1, 1, 4]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 1, 10]^2, F[1, 1, 4]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 4]*F[1, 1, 10]^3, F[1, 1, 4]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 3]*tci[1, 2], F[1, 1, 4]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], F[1, 1, 4]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 4]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 4]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 4]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 2], F[1, 1, 4]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 3], F[1, 1, 4]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 4], F[1, 1, 4]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 5]*tci[1, 2], F[1, 1, 4]*F[2, 1, 6], 
 F[1, 1, 4]*F[2, 1, 6]*tci[1, 2], F[1, 1, 4]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 8], F[1, 1, 4]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 9]*tci[1, 2], F[1, 1, 4]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 11], F[1, 1, 4]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 12]*tci[1, 2], F[1, 1, 4]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 14], F[1, 1, 4]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 4]*F[2, 1, 15]*tci[1, 2], F[1, 1, 4]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 4]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 4]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 4]*tci[1, 2]*tcr[2, 1], F[1, 1, 4]*tci[1, 2]^2, 
 F[1, 1, 4]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 4]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 4]*tci[1, 2]^3, F[1, 1, 4]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 4]*tcr[1, 1]^3, F[1, 1, 4]*tcr[1, 2]^3, F[1, 1, 4]*tcr[3, 1], 
 F[1, 1, 4]*tcr[3, 2], F[1, 1, 4]*tcr[3, 3], F[1, 1, 4]^2, 
 F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 7], F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 5]*tci[1, 2], F[1, 1, 4]^2*F[1, 1, 5]^2, 
 F[1, 1, 4]^2*F[1, 1, 6], F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 4]^2*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 4]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 1, 6]^2, F[1, 1, 4]^2*F[1, 1, 7], 
 F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 4]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 4]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 1, 7]^2, F[1, 1, 4]^2*F[1, 1, 8], 
 F[1, 1, 4]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 4]^2*F[1, 1, 8]^2, 
 F[1, 1, 4]^2*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 4]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 4]^2*F[1, 1, 9]^2, 
 F[1, 1, 4]^2*F[1, 1, 10], F[1, 1, 4]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 1, 10]^2, F[1, 1, 4]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 4]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 4]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 4]^2*F[2, 1, 1], F[1, 1, 4]^2*F[2, 1, 2], F[1, 1, 4]^2*F[2, 1, 3], 
 F[1, 1, 4]^2*F[2, 1, 4], F[1, 1, 4]^2*F[2, 1, 6], F[1, 1, 4]^2*F[2, 1, 8], 
 F[1, 1, 4]^2*F[2, 1, 9], F[1, 1, 4]^2*F[2, 1, 11], F[1, 1, 4]^2*F[2, 1, 12], 
 F[1, 1, 4]^2*F[2, 1, 14], F[1, 1, 4]^2*F[2, 1, 15], F[1, 1, 4]^2*tci[1, 2], 
 F[1, 1, 4]^2*tci[1, 2]^2, F[1, 1, 4]^3, F[1, 1, 4]^3*F[1, 1, 5], 
 F[1, 1, 4]^3*F[1, 1, 6], F[1, 1, 4]^3*F[1, 1, 7], F[1, 1, 4]^3*F[1, 1, 8], 
 F[1, 1, 4]^3*F[1, 1, 9], F[1, 1, 4]^3*F[1, 1, 10], F[1, 1, 4]^3*tci[1, 2], 
 F[1, 1, 4]^4, F[1, 1, 5], F[1, 1, 5]*F[1, 1, 6], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*
  F[1, 1, 8], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 6], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 7], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 8], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 11], F[1, 1, 5]*F[1, 1, 6]*F[2, 1, 14], 
 F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], F[1, 1, 5]*F[1, 1, 6]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 6]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 6]^3, F[1, 1, 5]*F[1, 1, 7], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 10], F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 11], 
 F[1, 1, 5]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 5]*F[1, 1, 7]^2, 
 F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 7]^2*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 7]^3, F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 9]^2, 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 9], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 11], F[1, 1, 5]*F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 8]^3, F[1, 1, 5]*F[1, 1, 9], 
 F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 6]*tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 7]*
  tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 3], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 5], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 12], F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 5]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 5]*F[1, 1, 9]^2, 
 F[1, 1, 5]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 9]^3, F[1, 1, 5]*F[1, 1, 10], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 4], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 5], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 5]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 5]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 5]*F[1, 1, 10]^3, 
 F[1, 1, 5]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 5]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 5]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 5]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 5]*F[2, 1, 1]*tci[1, 2], F[1, 1, 5]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 3]*tci[1, 2], F[1, 1, 5]*F[2, 1, 4], 
 F[1, 1, 5]*F[2, 1, 4]*tci[1, 2], F[1, 1, 5]*F[2, 1, 5], 
 F[1, 1, 5]*F[2, 1, 5]*tci[1, 2], F[1, 1, 5]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 7], F[1, 1, 5]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 8], F[1, 1, 5]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 9]*tci[1, 2], F[1, 1, 5]*F[2, 1, 10], 
 F[1, 1, 5]*F[2, 1, 10]*tci[1, 2], F[1, 1, 5]*F[2, 1, 11], 
 F[1, 1, 5]*F[2, 1, 11]*tci[1, 2], F[1, 1, 5]*F[2, 1, 12]*tci[1, 2], 
 F[1, 1, 5]*F[2, 1, 13]*tci[1, 2], F[1, 1, 5]*F[2, 1, 14], 
 F[1, 1, 5]*F[2, 1, 14]*tci[1, 2], F[1, 1, 5]*F[2, 1, 15]*tci[1, 2], 
 F[1, 1, 5]*tci[1, 2], F[1, 1, 5]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 F[1, 1, 5]*tci[1, 2]*tcr[1, 1]^2, F[1, 1, 5]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 5]*tci[1, 2]*tcr[2, 1], F[1, 1, 5]*tci[1, 2]^2, 
 F[1, 1, 5]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 5]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 5]*tci[1, 2]^3, F[1, 1, 5]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 5]*tcr[1, 1]^3, F[1, 1, 5]*tcr[1, 2]^3, F[1, 1, 5]*tcr[3, 1], 
 F[1, 1, 5]*tcr[3, 2], F[1, 1, 5]*tcr[3, 3], F[1, 1, 5]^2, 
 F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 8], F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 9], 
 F[1, 1, 5]^2*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 5]^2*F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 6]^2, F[1, 1, 5]^2*F[1, 1, 7], 
 F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 5]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 5]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 1, 7]^2, F[1, 1, 5]^2*F[1, 1, 8], 
 F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 5]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 5]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 5]^2*F[1, 1, 8]^2, 
 F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 5]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 5]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 5]^2*F[1, 1, 9]^2, 
 F[1, 1, 5]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 5]^2*F[1, 1, 10]^2, 
 F[1, 1, 5]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 5]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 5]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 5]^2*F[2, 1, 1], 
 F[1, 1, 5]^2*F[2, 1, 3], F[1, 1, 5]^2*F[2, 1, 4], F[1, 1, 5]^2*F[2, 1, 5], 
 F[1, 1, 5]^2*F[2, 1, 7], F[1, 1, 5]^2*F[2, 1, 8], F[1, 1, 5]^2*F[2, 1, 10], 
 F[1, 1, 5]^2*F[2, 1, 11], F[1, 1, 5]^2*F[2, 1, 14], 
 F[1, 1, 5]^2*F[2, 1, 15], F[1, 1, 5]^2*tci[1, 2], F[1, 1, 5]^2*tci[1, 2]^2, 
 F[1, 1, 5]^3, F[1, 1, 5]^3*F[1, 1, 6], F[1, 1, 5]^3*F[1, 1, 7], 
 F[1, 1, 5]^3*F[1, 1, 8], F[1, 1, 5]^3*F[1, 1, 9], F[1, 1, 5]^3*F[1, 1, 10], 
 F[1, 1, 5]^3*tci[1, 2], F[1, 1, 5]^4, F[1, 1, 6], F[1, 1, 6]*F[1, 1, 7], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*
  F[1, 1, 9], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8]^2, F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 9]^2, F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 1], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 2], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 4], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 5], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 7], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 9], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 11], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 12], 
 F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 14], F[1, 1, 6]*F[1, 1, 7]*F[2, 1, 15], 
 F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 1, 7]^2, F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 7]^2*tci[1, 2], F[1, 1, 6]*F[1, 1, 7]^3, 
 F[1, 1, 6]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 6], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 7], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 8], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 6]*F[1, 1, 8]^2, 
 F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 6]*F[1, 1, 8]^3, 
 F[1, 1, 6]*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 2]*
  tci[1, 2], F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 8], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 9], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 13], F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 9]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 6]*F[1, 1, 9]^2, 
 F[1, 1, 6]*F[1, 1, 9]^2*F[1, 1, 10], F[1, 1, 6]*F[1, 1, 9]^2*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 9]^3, F[1, 1, 6]*F[1, 1, 10], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 6]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 6]*F[1, 1, 10]^2, 
 F[1, 1, 6]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 6]*F[1, 1, 10]^3, 
 F[1, 1, 6]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 6]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 6]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 6]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 7]*tci[1, 2]^2, F[1, 1, 6]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 6]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 6]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 2]*tci[1, 2], F[1, 1, 6]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 4], F[1, 1, 6]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 5]*tci[1, 2], F[1, 1, 6]*F[2, 1, 6], 
 F[1, 1, 6]*F[2, 1, 6]*tci[1, 2], F[1, 1, 6]*F[2, 1, 7]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 8], F[1, 1, 6]*F[2, 1, 8]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 9]*tci[1, 2], F[1, 1, 6]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 11], F[1, 1, 6]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 12]*tci[1, 2], F[1, 1, 6]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 14], F[1, 1, 6]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 6]*F[2, 1, 15]*tci[1, 2], F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 6]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 6]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 6]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 6]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 6]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 6]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 6]*tci[1, 2]^3, 
 F[1, 1, 6]*tcr[1, 1]*tcr[2, 1], F[1, 1, 6]*tcr[1, 1]^3, 
 F[1, 1, 6]*tcr[1, 2]^3, F[1, 1, 6]*tcr[3, 1], F[1, 1, 6]*tcr[3, 2], 
 F[1, 1, 6]*tcr[3, 3], F[1, 1, 6]^2, F[1, 1, 6]^2*F[1, 1, 7], 
 F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 6]^2*F[1, 1, 7]*F[1, 1, 10], F[1, 1, 6]^2*F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 1, 7]^2, F[1, 1, 6]^2*F[1, 1, 8], 
 F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 6]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 6]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 6]^2*F[1, 1, 8]^2, 
 F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 6]^2*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 6]^2*F[1, 1, 9]*tci[1, 2], F[1, 1, 6]^2*F[1, 1, 9]^2, 
 F[1, 1, 6]^2*F[1, 1, 10], F[1, 1, 6]^2*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 1, 10]^2, F[1, 1, 6]^2*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 6]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 6]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 6]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 6]^2*F[2, 1, 1], F[1, 1, 6]^2*F[2, 1, 2], F[1, 1, 6]^2*F[2, 1, 4], 
 F[1, 1, 6]^2*F[2, 1, 5], F[1, 1, 6]^2*F[2, 1, 6], F[1, 1, 6]^2*F[2, 1, 7], 
 F[1, 1, 6]^2*F[2, 1, 8], F[1, 1, 6]^2*F[2, 1, 9], F[1, 1, 6]^2*F[2, 1, 10], 
 F[1, 1, 6]^2*F[2, 1, 11], F[1, 1, 6]^2*F[2, 1, 12], 
 F[1, 1, 6]^2*F[2, 1, 13], F[1, 1, 6]^2*F[2, 1, 14], 
 F[1, 1, 6]^2*F[2, 1, 15], F[1, 1, 6]^2*tci[1, 2], F[1, 1, 6]^2*tci[1, 2]^2, 
 F[1, 1, 6]^3, F[1, 1, 6]^3*F[1, 1, 7], F[1, 1, 6]^3*F[1, 1, 8], 
 F[1, 1, 6]^3*F[1, 1, 9], F[1, 1, 6]^3*F[1, 1, 10], F[1, 1, 6]^3*tci[1, 2], 
 F[1, 1, 6]^4, F[1, 1, 7], F[1, 1, 7]*F[1, 1, 8], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]*
  F[1, 1, 10], F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 1], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 6], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 7], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 8], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 10], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 12], F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 14], 
 F[1, 1, 7]*F[1, 1, 8]*F[2, 1, 15], F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 7]*F[1, 1, 8]^2, 
 F[1, 1, 7]*F[1, 1, 8]^2*F[1, 1, 9], F[1, 1, 7]*F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 8]^2*tci[1, 2], F[1, 1, 7]*F[1, 1, 8]^3, 
 F[1, 1, 7]*F[1, 1, 9], F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 3]*
  tci[1, 2], F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 4], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 6], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 10], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 14], F[1, 1, 7]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 7]*F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 7]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 7]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 7]*F[1, 1, 9]^3, 
 F[1, 1, 7]*F[1, 1, 10], F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 7], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 8], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 9], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 10], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 7]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 7]*F[1, 1, 10]*tci[1, 2], F[1, 1, 7]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 1, 10]^2, F[1, 1, 7]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 7]*F[1, 1, 10]^3, F[1, 1, 7]*F[1, 2, 2]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 2, 3]*tci[1, 2]^2, F[1, 1, 7]*F[1, 2, 6]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 2, 7]*tci[1, 2], F[1, 1, 7]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], F[1, 1, 7]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 7]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 7]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 2]*tci[1, 2], F[1, 1, 7]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 4], F[1, 1, 7]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 5], F[1, 1, 7]*F[2, 1, 5]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 6]*tci[1, 2], F[1, 1, 7]*F[2, 1, 7], 
 F[1, 1, 7]*F[2, 1, 7]*tci[1, 2], F[1, 1, 7]*F[2, 1, 8], 
 F[1, 1, 7]*F[2, 1, 8]*tci[1, 2], F[1, 1, 7]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 10], F[1, 1, 7]*F[2, 1, 10]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 11], F[1, 1, 7]*F[2, 1, 11]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 12]*tci[1, 2], F[1, 1, 7]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 14], F[1, 1, 7]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 7]*F[2, 1, 15]*tci[1, 2], F[1, 1, 7]*tci[1, 2], 
 F[1, 1, 7]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 7]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 7]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 7]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 7]*tci[1, 2]^2, F[1, 1, 7]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 7]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 7]*tci[1, 2]^3, 
 F[1, 1, 7]*tcr[1, 1]*tcr[2, 1], F[1, 1, 7]*tcr[1, 1]^3, 
 F[1, 1, 7]*tcr[1, 2]^3, F[1, 1, 7]*tcr[3, 1], F[1, 1, 7]*tcr[3, 2], 
 F[1, 1, 7]*tcr[3, 3], F[1, 1, 7]^2, F[1, 1, 7]^2*F[1, 1, 8], 
 F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 7]^2*F[1, 1, 8]*F[1, 1, 10], 
 F[1, 1, 7]^2*F[1, 1, 8]*tci[1, 2], F[1, 1, 7]^2*F[1, 1, 8]^2, 
 F[1, 1, 7]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 7]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 1, 9]^2, F[1, 1, 7]^2*F[1, 1, 10], 
 F[1, 1, 7]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 7]^2*F[1, 1, 10]^2, 
 F[1, 1, 7]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 7]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 7]^2*F[1, 2, 8]*tci[1, 2], F[1, 1, 7]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 7]^2*F[2, 1, 1], F[1, 1, 7]^2*F[2, 1, 2], F[1, 1, 7]^2*F[2, 1, 4], 
 F[1, 1, 7]^2*F[2, 1, 5], F[1, 1, 7]^2*F[2, 1, 6], F[1, 1, 7]^2*F[2, 1, 7], 
 F[1, 1, 7]^2*F[2, 1, 8], F[1, 1, 7]^2*F[2, 1, 9], F[1, 1, 7]^2*F[2, 1, 10], 
 F[1, 1, 7]^2*F[2, 1, 11], F[1, 1, 7]^2*F[2, 1, 12], 
 F[1, 1, 7]^2*F[2, 1, 14], F[1, 1, 7]^2*F[2, 1, 15], F[1, 1, 7]^2*tci[1, 2], 
 F[1, 1, 7]^2*tci[1, 2]^2, F[1, 1, 7]^3, F[1, 1, 7]^3*F[1, 1, 8], 
 F[1, 1, 7]^3*F[1, 1, 9], F[1, 1, 7]^3*F[1, 1, 10], F[1, 1, 7]^3*tci[1, 2], 
 F[1, 1, 7]^4, F[1, 1, 8], F[1, 1, 8]*F[1, 1, 9], 
 F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10]*
  tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10]^2, 
 F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 8]*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[1, 2, 9]*
  tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 1], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 2], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 4], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 7], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 9], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 10], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 11], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 14], F[1, 1, 8]*F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 1, 9]^2, F[1, 1, 8]*F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 8]*F[1, 1, 9]^2*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]^3, 
 F[1, 1, 8]*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 7], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 10], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 11], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 13], F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 8]*F[1, 1, 10]*F[2, 1, 15], F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 8]*F[1, 1, 10]*tci[1, 2]^2, F[1, 1, 8]*F[1, 1, 10]^2, 
 F[1, 1, 8]*F[1, 1, 10]^2*tci[1, 2], F[1, 1, 8]*F[1, 1, 10]^3, 
 F[1, 1, 8]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 8]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 8]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], F[1, 1, 8]*F[1, 2, 8]*tci[1, 2]^2, 
 F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], F[1, 1, 8]*F[1, 2, 9]*tci[1, 2]^2, 
 F[1, 1, 8]*F[2, 1, 1]*tci[1, 2], F[1, 1, 8]*F[2, 1, 2]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 3]*tci[1, 2], F[1, 1, 8]*F[2, 1, 4], 
 F[1, 1, 8]*F[2, 1, 5]*tci[1, 2], F[1, 1, 8]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 7]*tci[1, 2], F[1, 1, 8]*F[2, 1, 8], 
 F[1, 1, 8]*F[2, 1, 8]*tci[1, 2], F[1, 1, 8]*F[2, 1, 9], 
 F[1, 1, 8]*F[2, 1, 9]*tci[1, 2], F[1, 1, 8]*F[2, 1, 10], 
 F[1, 1, 8]*F[2, 1, 10]*tci[1, 2], F[1, 1, 8]*F[2, 1, 11], 
 F[1, 1, 8]*F[2, 1, 11]*tci[1, 2], F[1, 1, 8]*F[2, 1, 12], 
 F[1, 1, 8]*F[2, 1, 12]*tci[1, 2], F[1, 1, 8]*F[2, 1, 13]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 14], F[1, 1, 8]*F[2, 1, 14]*tci[1, 2], 
 F[1, 1, 8]*F[2, 1, 15]*tci[1, 2], F[1, 1, 8]*tci[1, 2], 
 F[1, 1, 8]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 8]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 8]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 8]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 8]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 8]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 8]*tci[1, 2]^3, 
 F[1, 1, 8]*tcr[1, 1]*tcr[2, 1], F[1, 1, 8]*tcr[1, 1]^3, 
 F[1, 1, 8]*tcr[1, 2]^3, F[1, 1, 8]*tcr[3, 1], F[1, 1, 8]*tcr[3, 2], 
 F[1, 1, 8]*tcr[3, 3], F[1, 1, 8]^2, F[1, 1, 8]^2*F[1, 1, 9], 
 F[1, 1, 8]^2*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 8]^2*F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 8]^2*F[1, 1, 9]^2, F[1, 1, 8]^2*F[1, 1, 10], 
 F[1, 1, 8]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 8]^2*F[1, 1, 10]^2, 
 F[1, 1, 8]^2*F[1, 2, 3]*tci[1, 2], F[1, 1, 8]^2*F[1, 2, 8]*tci[1, 2], 
 F[1, 1, 8]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 8]^2*F[2, 1, 1], 
 F[1, 1, 8]^2*F[2, 1, 2], F[1, 1, 8]^2*F[2, 1, 6], F[1, 1, 8]^2*F[2, 1, 7], 
 F[1, 1, 8]^2*F[2, 1, 8], F[1, 1, 8]^2*F[2, 1, 9], F[1, 1, 8]^2*F[2, 1, 10], 
 F[1, 1, 8]^2*F[2, 1, 11], F[1, 1, 8]^2*F[2, 1, 12], 
 F[1, 1, 8]^2*F[2, 1, 14], F[1, 1, 8]^2*F[2, 1, 15], F[1, 1, 8]^2*tci[1, 2], 
 F[1, 1, 8]^2*tci[1, 2]^2, F[1, 1, 8]^3, F[1, 1, 8]^3*F[1, 1, 9], 
 F[1, 1, 8]^3*F[1, 1, 10], F[1, 1, 8]^3*tci[1, 2], F[1, 1, 8]^4, F[1, 1, 9], 
 F[1, 1, 9]*F[1, 1, 10], F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 1], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 2], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 4], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 5], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 6], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 9], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 12], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 14], F[1, 1, 9]*F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], F[1, 1, 9]*F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 9]*F[1, 1, 10]^2, F[1, 1, 9]*F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 9]*F[1, 1, 10]^3, F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 9]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 9]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 9]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 9]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 2]*tci[1, 2], F[1, 1, 9]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 4], F[1, 1, 9]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 5]*tci[1, 2], F[1, 1, 9]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 7]*tci[1, 2], F[1, 1, 9]*F[2, 1, 8], 
 F[1, 1, 9]*F[2, 1, 8]*tci[1, 2], F[1, 1, 9]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 9]*F[2, 1, 10]*tci[1, 2], F[1, 1, 9]*F[2, 1, 11], 
 F[1, 1, 9]*F[2, 1, 11]*tci[1, 2], F[1, 1, 9]*F[2, 1, 12], 
 F[1, 1, 9]*F[2, 1, 12]*tci[1, 2], F[1, 1, 9]*F[2, 1, 13], 
 F[1, 1, 9]*F[2, 1, 13]*tci[1, 2], F[1, 1, 9]*F[2, 1, 14], 
 F[1, 1, 9]*F[2, 1, 14]*tci[1, 2], F[1, 1, 9]*F[2, 1, 15], 
 F[1, 1, 9]*F[2, 1, 15]*tci[1, 2], F[1, 1, 9]*tci[1, 2], 
 F[1, 1, 9]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 9]*tci[1, 2]*tcr[1, 1]^2, 
 F[1, 1, 9]*tci[1, 2]*tcr[1, 2]^2, F[1, 1, 9]*tci[1, 2]*tcr[2, 1], 
 F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 9]*tci[1, 2]^2*tcr[1, 1], 
 F[1, 1, 9]*tci[1, 2]^2*tcr[1, 2], F[1, 1, 9]*tci[1, 2]^3, 
 F[1, 1, 9]*tcr[1, 1]*tcr[2, 1], F[1, 1, 9]*tcr[1, 1]^3, 
 F[1, 1, 9]*tcr[1, 2]^3, F[1, 1, 9]*tcr[3, 1], F[1, 1, 9]*tcr[3, 2], 
 F[1, 1, 9]*tcr[3, 3], F[1, 1, 9]^2, F[1, 1, 9]^2*F[1, 1, 10], 
 F[1, 1, 9]^2*F[1, 1, 10]*tci[1, 2], F[1, 1, 9]^2*F[1, 1, 10]^2, 
 F[1, 1, 9]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 9]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 9]^2*F[1, 2, 6]*tci[1, 2], F[1, 1, 9]^2*F[1, 2, 7]*tci[1, 2], 
 F[1, 1, 9]^2*F[1, 2, 9]*tci[1, 2], F[1, 1, 9]^2*F[2, 1, 1], 
 F[1, 1, 9]^2*F[2, 1, 2], F[1, 1, 9]^2*F[2, 1, 3], F[1, 1, 9]^2*F[2, 1, 5], 
 F[1, 1, 9]^2*F[2, 1, 6], F[1, 1, 9]^2*F[2, 1, 7], F[1, 1, 9]^2*F[2, 1, 8], 
 F[1, 1, 9]^2*F[2, 1, 9], F[1, 1, 9]^2*F[2, 1, 11], F[1, 1, 9]^2*F[2, 1, 12], 
 F[1, 1, 9]^2*F[2, 1, 13], F[1, 1, 9]^2*F[2, 1, 14], 
 F[1, 1, 9]^2*F[2, 1, 15], F[1, 1, 9]^2*tci[1, 2], F[1, 1, 9]^2*tci[1, 2]^2, 
 F[1, 1, 9]^3, F[1, 1, 9]^3*F[1, 1, 10], F[1, 1, 9]^3*tci[1, 2], 
 F[1, 1, 9]^4, F[1, 1, 10], F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 2]*tci[1, 2]^2, F[1, 1, 10]*F[1, 2, 3]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 6]*tci[1, 2]^2, F[1, 1, 10]*F[1, 2, 7]*tci[1, 2]^2, 
 F[1, 1, 10]*F[1, 2, 8]*tci[1, 2]^2, F[1, 1, 10]*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 10]*F[1, 2, 9]*tci[1, 2]^2, F[1, 1, 10]*F[2, 1, 1]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 2]*tci[1, 2], F[1, 1, 10]*F[2, 1, 3]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 4], F[1, 1, 10]*F[2, 1, 4]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 5]*tci[1, 2], F[1, 1, 10]*F[2, 1, 6]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 7]*tci[1, 2], F[1, 1, 10]*F[2, 1, 8], 
 F[1, 1, 10]*F[2, 1, 8]*tci[1, 2], F[1, 1, 10]*F[2, 1, 9]*tci[1, 2], 
 F[1, 1, 10]*F[2, 1, 10]*tci[1, 2], F[1, 1, 10]*F[2, 1, 11], 
 F[1, 1, 10]*F[2, 1, 11]*tci[1, 2], F[1, 1, 10]*F[2, 1, 12], 
 F[1, 1, 10]*F[2, 1, 12]*tci[1, 2], F[1, 1, 10]*F[2, 1, 13], 
 F[1, 1, 10]*F[2, 1, 13]*tci[1, 2], F[1, 1, 10]*F[2, 1, 14], 
 F[1, 1, 10]*F[2, 1, 14]*tci[1, 2], F[1, 1, 10]*F[2, 1, 15], 
 F[1, 1, 10]*F[2, 1, 15]*tci[1, 2], F[1, 1, 10]*tci[1, 2], 
 F[1, 1, 10]*tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 10]*tci[1, 2]*
  tcr[1, 1]^2, F[1, 1, 10]*tci[1, 2]*tcr[1, 2]^2, 
 F[1, 1, 10]*tci[1, 2]*tcr[2, 1], F[1, 1, 10]*tci[1, 2]^2, 
 F[1, 1, 10]*tci[1, 2]^2*tcr[1, 1], F[1, 1, 10]*tci[1, 2]^2*tcr[1, 2], 
 F[1, 1, 10]*tci[1, 2]^3, F[1, 1, 10]*tcr[1, 1]*tcr[2, 1], 
 F[1, 1, 10]*tcr[1, 1]^3, F[1, 1, 10]*tcr[1, 2]^3, F[1, 1, 10]*tcr[3, 1], 
 F[1, 1, 10]*tcr[3, 2], F[1, 1, 10]*tcr[3, 3], 
 F[1, 1, 10]^2*F[1, 2, 2]*tci[1, 2], F[1, 1, 10]^2*F[1, 2, 3]*tci[1, 2], 
 F[1, 1, 10]^2*F[1, 2, 7]*tci[1, 2], F[1, 1, 10]^2*F[1, 2, 9]*tci[1, 2], 
 F[1, 1, 10]^2*F[2, 1, 1], F[1, 1, 10]^2*F[2, 1, 2], 
 F[1, 1, 10]^2*F[2, 1, 4], F[1, 1, 10]^2*F[2, 1, 5], 
 F[1, 1, 10]^2*F[2, 1, 6], F[1, 1, 10]^2*F[2, 1, 7], 
 F[1, 1, 10]^2*F[2, 1, 8], F[1, 1, 10]^2*F[2, 1, 9], 
 F[1, 1, 10]^2*F[2, 1, 11], F[1, 1, 10]^2*F[2, 1, 12], 
 F[1, 1, 10]^2*F[2, 1, 13], F[1, 1, 10]^2*F[2, 1, 14], 
 F[1, 1, 10]^2*F[2, 1, 15], F[1, 1, 10]^2*tci[1, 2], 
 F[1, 1, 10]^2*tci[1, 2]^2, F[1, 1, 10]^3, F[1, 1, 10]^3*tci[1, 2], 
 F[1, 1, 10]^4, F[1, 2, 2]*F[2, 1, 13]*tci[1, 2], F[1, 2, 2]*tci[1, 2], 
 F[1, 2, 2]*tci[1, 2]^2, F[1, 2, 2]*tci[1, 2]^3, F[1, 2, 2]^2*tci[1, 2]^2, 
 F[1, 2, 3]*F[2, 1, 6]*tci[1, 2], F[1, 2, 3]*tci[1, 2], 
 F[1, 2, 3]*tci[1, 2]^2, F[1, 2, 3]*tci[1, 2]^3, F[1, 2, 3]^2*tci[1, 2]^2, 
 F[1, 2, 6]*F[2, 1, 3]*tci[1, 2], F[1, 2, 6]*tci[1, 2], 
 F[1, 2, 6]*tci[1, 2]^2, F[1, 2, 6]*tci[1, 2]^3, F[1, 2, 6]^2*tci[1, 2]^2, 
 F[1, 2, 7]*F[2, 1, 5]*tci[1, 2], F[1, 2, 7]*tci[1, 2], 
 F[1, 2, 7]*tci[1, 2]^2, F[1, 2, 7]*tci[1, 2]^3, F[1, 2, 7]^2*tci[1, 2]^2, 
 F[1, 2, 8]*F[2, 1, 10]*tci[1, 2], F[1, 2, 8]*tci[1, 2], 
 F[1, 2, 8]*tci[1, 2]^2, F[1, 2, 8]*tci[1, 2]^3, F[1, 2, 8]^2*tci[1, 2]^2, 
 F[1, 2, 9]*F[2, 1, 12]*tci[1, 2], F[1, 2, 9]*tci[1, 2], 
 F[1, 2, 9]*tci[1, 2]^2, F[1, 2, 9]*tci[1, 2]^3, F[1, 2, 9]^2*tci[1, 2]^2, 
 F[2, 1, 1]*tci[1, 2], F[2, 1, 1]*tci[1, 2]^2, F[2, 1, 1]^2, 
 F[2, 1, 2]*tci[1, 2], F[2, 1, 2]*tci[1, 2]^2, F[2, 1, 2]^2, F[2, 1, 3], 
 F[2, 1, 3]*tci[1, 2], F[2, 1, 3]*tci[1, 2]^2, F[2, 1, 3]^2, F[2, 1, 4], 
 F[2, 1, 4]*tci[1, 2], F[2, 1, 4]*tci[1, 2]^2, F[2, 1, 4]^2, F[2, 1, 5], 
 F[2, 1, 5]*tci[1, 2], F[2, 1, 5]*tci[1, 2]^2, F[2, 1, 5]^2, F[2, 1, 6], 
 F[2, 1, 6]*tci[1, 2], F[2, 1, 6]*tci[1, 2]^2, F[2, 1, 6]^2, F[2, 1, 7], 
 F[2, 1, 7]*tci[1, 2]^2, F[2, 1, 7]^2, F[2, 1, 8], F[2, 1, 8]*tci[1, 2], 
 F[2, 1, 8]*tci[1, 2]^2, F[2, 1, 8]^2, F[2, 1, 9]*tci[1, 2], 
 F[2, 1, 9]*tci[1, 2]^2, F[2, 1, 9]^2, F[2, 1, 10], F[2, 1, 10]*tci[1, 2], 
 F[2, 1, 10]*tci[1, 2]^2, F[2, 1, 10]^2, F[2, 1, 11], F[2, 1, 11]*tci[1, 2], 
 F[2, 1, 11]*tci[1, 2]^2, F[2, 1, 11]^2, F[2, 1, 12], F[2, 1, 12]*tci[1, 2], 
 F[2, 1, 12]*tci[1, 2]^2, F[2, 1, 12]^2, F[2, 1, 13], F[2, 1, 13]*tci[1, 2], 
 F[2, 1, 13]*tci[1, 2]^2, F[2, 1, 13]^2, F[2, 1, 14], F[2, 1, 14]*tci[1, 2], 
 F[2, 1, 14]*tci[1, 2]^2, F[2, 1, 14]^2, F[2, 1, 15], 
 F[2, 1, 15]*tci[1, 2]^2, F[2, 1, 15]^2, F[2, 2, 1]*F[2, 2, 4], 
 F[2, 2, 1]*F[2, 2, 7], F[2, 2, 1]*F[2, 2, 9], F[2, 2, 1]^2, 
 F[2, 2, 4]*F[2, 2, 7], F[2, 2, 4]*F[2, 2, 9], F[2, 2, 4]^2, F[2, 2, 7], 
 F[2, 2, 7]*F[2, 2, 9], F[2, 2, 7]^2, F[2, 2, 9]^2, tci[1, 1]*tci[1, 2]^2, 
 tci[1, 2], tci[1, 2]*tci[2, 1], tci[1, 2]*tcr[1, 1]*tcr[1, 2], 
 tci[1, 2]*tcr[1, 1]*tcr[1, 2]^2, tci[1, 2]*tcr[1, 1]*tcr[2, 1], 
 tci[1, 2]*tcr[1, 1]^2, tci[1, 2]*tcr[1, 1]^2*tcr[1, 2], 
 tci[1, 2]*tcr[1, 1]^3, tci[1, 2]*tcr[1, 2]*tcr[2, 1], tci[1, 2]*tcr[1, 2]^2, 
 tci[1, 2]*tcr[1, 2]^3, tci[1, 2]*tcr[2, 1], tci[1, 2]*tcr[3, 2], 
 tci[1, 2]*tcr[3, 3], tci[1, 2]^2, tci[1, 2]^2*tcr[1, 1], 
 tci[1, 2]^2*tcr[1, 1]*tcr[1, 2], tci[1, 2]^2*tcr[1, 1]^2, 
 tci[1, 2]^2*tcr[1, 2], tci[1, 2]^2*tcr[1, 2]^2, tci[1, 2]^2*tcr[2, 1], 
 tci[1, 2]^3, tci[1, 2]^3*tcr[1, 1], tci[1, 2]^3*tcr[1, 2], tci[1, 2]^4, 
 tci[2, 1]^2, tcr[1, 1]*tcr[1, 2]^3, tcr[1, 1]*tcr[2, 1], 
 tcr[1, 1]*tcr[3, 1], tcr[1, 1]*tcr[3, 2], tcr[1, 1]*tcr[3, 3], 
 tcr[1, 1]^2*tcr[2, 1], tcr[1, 1]^3, tcr[1, 1]^4, tcr[1, 2]^4, tcr[2, 1]^2, 
 tcr[3, 3], tcr[4, 2]}


==> anc/amplitudes/R2Nftilde_pmmpp/Benchmark.m <==
{(23.632580876265017-8.388612429882558I), (-1814.5487995466376-379.2725519879723I), (-18.336087635593515+49.04830344823117I), (-880.1753291154805-1314.9788223924388I), (-1013.6311403533696-10466.83260315417I), (-112.23935003994706+2402.5579691608073I), (11.301361490521103+253.3891440187904I), (18.371416016380948+93.13576871356838I), (-1007.5138172639492-2221.229397657475I), (-6.308681226951386+56.45247184631772I), (-9.385164727312905-170.68211770333733I), (4715.869086279437+14382.313375192056I), (-15.133834387314467+2.8006589804536843I), (11.286225387107319+145.43883362799136I), (6.705076285001163-28.409980579482287I), (63.472283391162875-1465.861900072175I), (5.833506330971583-26.29715173048153I), (57.30616455065781-1140.8865200182415I), (-4.072650556565645+8.059055896530838I), (-4.055109075508087-8.03037474216632I), (14.756311669945319-130.95165528983745I), (5.613207565335524-22.28360156827577I), (0.007078663532357865-100.52418144372822I), (-95.34832677918706+1477.6718734645024I), (-39.8693128230344-26.691270124155338I), (10.917581054380136+86.95625159087027I), (-52.787664698982624+1082.0610896547296I), (2.9265711607273843-54.69837907271966I), (-68.98669844376305+1217.2716707936331I), (-5.2564497282976195+27.716395845729224I), (-8.020789104803272+63.29239446343073I), (6.504527081210712-121.33675431409114I), (-7.273663094799524+307.69246211242745I), (-61.89961337333098+277.7001067839208I), (7.449808693741996-158.97005794862082I), (62.416209323455035-1557.2220054242107I), (-1.5633637399526297-6.691009037766647I), (-289.03224315315305-273.67508516745596I), (-3.6564094400960006+18.663927894764463I), (126.04717422239469+469.2248577793125I), (82.31729358715131+2372.18705782542I), (-27.31459509000878+564.7199591118356I), (5.262530495375984+101.7551844291885I), (-1.3035345619154644-32.584137482867135I), (135.9276811403351+297.10714426360505I), (-4.986997736376402+16.00375079892308I), (1.4315107648048908+86.19451176262848I), (-55.259905796727935-2864.843974700883I), (-38.15604463538797-33.06737251601889I), (28.459032918959622+241.61140472619417I), (-35.98821012445368+644.4454910289261I), (7.4300184285903725-148.77355080534608I), (-15.933658460559109+302.9465253930412I), (-4.364557799226347-52.40893086525251I), (-22.00154607811317+173.56550371356212I), (17.707935783929283-332.0992900309352I), (-26.577277945395096+863.2863057987033I), (-205.9498390299297+1520.2056315758653I), (29.63088494533084-461.82625804023604I), (6.621885058404217-1259.0706851125926I), (5.992233194897775-1.6091332819791104I), (-544.5184998291884-1403.7979035662406I), (-12.210348950812005+50.43836183364883I), (-50.60341282754405-704.3583401573752I), (-613.6220788623305-3667.0447714600996I), (-36.25997957208793+752.7523520107846I), (1.6312997974720513+86.13324837803268I), (4.597333320337256+16.58562165010201I), (-86.54337023494162-1166.7678649741745I), (-8.343919773443508+37.262266971183266I), (3.303293201869945+114.94209792122277I), (1295.2873617540045+6941.9688801578895I), (-2.4356037470596696+5.711861966312751I), (15.981964545800423+130.08808058678142I), (-15.862227574640805+83.5544255542985I), (5.155244202847108-85.13304213926973I), (-3.290776329932142+18.51238641385747I), (-4.2800063911410975+56.73379631962162I), (-11.576078529148127+90.94111028800845I), (9.711280109010389-181.6053833304229I), (-13.692102497394643+475.0590939268255I), (-143.99664959634762+1347.0613503102745I), (13.297107222052801-246.01197912688073I), (-4.154329921320752-538.5265187881945I), (-168.0501591038863-102.72096745632564I), (81.33897974265895+704.024683183741I), (-163.53702765711415+2807.295498218223I), (20.235133349635078-415.2202979365925I), (-10.607634636277357+74.69791482280331I), (-12.70595309150578+225.69245418936816I), (-63.842682525141356+503.4965022623702I), (47.99083773362544-935.1608664492833I), (-80.57792080707986+2501.149275158277I), (-639.3672098977551+4564.144434573513I), (95.53519945653086-1380.4872684582892I), (-10.388557648936796-2864.6515752282294I), (-1948.0791470755444-737.6419362805757I), (-11.442552460417096+23.140015559294575I), (-373.81187148029187+656.349430053458I), (-1.1602750327867355+314.235041050021I), (-0.7970966232070062+1.1122609200409657I), (-12.743225120610326-228.9460232272563I), (11.800791101537023+206.73900590036007I), (781.9492879864013+3223.869612886728I), (9.112896540807636-14.339977886414072I), (4.069186561889767+12.29471873397479I), (1541.1020056022212-3456.8121477096315I), (7.3652831377452355+6.9939528222743625I), (-5.341818107552737+64.24166367336773I), (2.1347918961218264-4.548002954017939I), (0.12409030236978447+5.318818042201821I), (-0.5595875886315973-6.863085892144333I), (-0.21099616496656046+0.294422008246138I), (-0.5991871597204668-32.49681037190703I), (6.587498718501577-30.49500745976431I), (-5.7943511275505255+88.82858465607615I), (-3.0576173238294153+77.26123476965873I), (0.1848668830283472+3.918926429769172I), (11.571666521365076-151.52598047950136I), (12.826457206075164+24.946358851873597I), (9.860307257882422+87.23602980486564I), (55.756570125042984-939.4897504079925I), (2.8833565210109633-53.741429219055604I), (62.0762145775811-1184.2860975005951I), (-24.464843308815958+702.122643622498I), (-7.515116740295737+58.8507484555I), (5.584203377807002-113.25295857965722I), (-10.365535875148055+316.4900743079544I), (-92.50050432764252+885.6611088341134I), (11.733190935916012-169.80389449323476I), (-64.45434248132645+834.3014226068307I), (-9.549866407893408-10.893212553906322I), (-425.45621538728744-604.5763244554045I), (-6.994643535258783+21.08044606195789I), (-6.085159614867521-348.1508715181157I), (-208.7941691494197-581.0768884108588I), (-9.414724023289352+188.5752236857948I), (-10.063883518683722-24.015949732596575I), (0.49696375423131744+21.308470819885812I), (396.04840217917314+111.80799780632367I), (3.8141227399903155+5.730248899267259I), (2.782548815141215+30.947903823957216I), (244.28714197240157+1421.996086578055I), (17.82359613129856+26.410521064248673I), (-2.9128061343982576-22.37978170548762I), (27.976170649124533-497.3672707480383I), (-0.7419872754930941+14.025272574185987I), (10.202611900704316-265.77103977924594I), (-44.40114592687374+936.7321802072611I), (2.3237708658405647-18.62133560085404I), (-2.0584816419566203+34.131795915303556I), (2.136287545003279-77.0304275127059I), (17.745972403527258-86.57305467194831I), (-2.1761957253147477+41.805484726492246I), (-8.684106035816235+351.1559764232535I), (-9.980772140983785-10.013540314258464I), (-531.5743814947156-1526.2353733069988I), (-8.924478170630502+39.128425296898484I), (73.51563144309071-243.65206246256122I), (-281.3200766070081-38.47839184472957I), (-0.5614591041951928+0.31271410891521123I), (-9.992446998544084-7.611071271287592I), (-6.463299512261926-39.456652429239206I), (320.01591688938095-865.2056345996878I), (-0.5939033754054415+18.380622653402273I), (1.6290247850664876+25.106204493871854I), (419.3629097692519+2673.571462213978I), (-8.649213087138957-11.905137047651142I), (0.30891351411875084-1.3277034936777192I), (-4.0158756835437615+17.260145417810346I), (-1.026026711088954+2.776680595839613I), (-5.560443254137516+23.89866288619894I), (0.2813282199554139-0.3925626776615171I), (-0.36408410244542466+3.1979851257101224I), (0.34200890369631803-0.9255601986132043I), (-5.097072982959389+21.90710764568236I), (0.7391883957193099-3.721402029258812I), (5.935547547411401-24.42207978974763I), (38.754562560004004+107.84042143178753I), (1.8663495797097711-7.38641182668457I), (133.66357277786815-2507.599744070787I), (2.0971279717605245-11.145590589262907I), (-1.9894896171760137-4.695956787471934I), (-131.0579477597086+2477.438026786294I), (-0.1415882620621096+1.2436608822206032I), (0.4753320226370822-4.175147247454882I), (0.6150545719842939+0.48673164281409553I), (5.29011781646447-17.0207513006661I), (-5.640444088920411+27.372727389787904I), (-2.589042506278575+22.741227560605314I), (-46.52126017750869-43.32861034529011I), (7.265586524262572+68.29787191464143I), (-52.1970650581201+934.9099462662755I), (2.1900939806485127-39.33582238745295I), (-76.73115381476012+1442.1285616254959I), (43.60657903441236-1019.0514783108058I), (-5.818379606444515+45.737053904480064I), (4.870810225440422-90.9359410454494I), (-5.639351305966166+230.91416243409287I), (-16.99433886286647-337.4617016774355I), (6.691309076124963-124.0743797596945I), (72.9148246158152-1702.0047735867774I), (-6.553749810444522-11.69777919489588I), (-724.5932442487942-1548.4106351087246I), (-11.402188615411305+42.47371742149456I), (212.38151351713037-572.2091434981555I), (-646.216915550216-2713.654922421447I), (-27.600703948553686+565.0967764322734I), (-4.607259251485562+57.616349863951356I), (-0.3704196015734331-5.2914102077211735I), (440.01320595179277-890.6054849632261I), (-2.3250248043166923+28.130050795831767I), (3.2848194651395843+84.6578336349235I), (718.4154403300877+5724.880185991553I), (7.8775269587550065-2.796204143294183I), (-8.053711308404807-95.77195376827335I), (-4.23652321975827+17.119710574520177I), (-41.18549993696689+1016.4554123102057I), (-3.7858470582881854+16.62533870136982I), (-36.95264871186858+796.8850520814456I), (2.6483516189287686-4.786406657973703I), (2.9097203750577996+3.541391590208475I), (-9.856843855792778+86.43138982348567I), (-3.713640536340005+15.413734476584397I), (0.4792384330126982+66.4603644300077I), (62.881902159452665-1023.7401870667878I), (14.110300836503995-280.1948430313821I), (39.458699662705776-550.5623979288471I), (8.928166749868296-138.4595401600382I), (8.928166749868296-138.4595401600382I), (-39.458699662705776+550.5623979288471I), (74.4322860274275+133.2807082299218I), (1.919648652472849-2.080893457657429I), (49.51277545051278+519.7289579792207I), (329.2553508632619+3366.2135344854496I), (0.017192860393256165-0.15101596426964467I), (1.8418447924944428-9.942536155301184I), (-2.879666973341534-30.441273207559174I), (87.61344000747138+632.5648569038096I), (-2.090670562838484-0.3430123173005555I), (1.1916512308194687+42.958731102087995I), (-540.8138523486741-4651.788057598401I), (-4.749794134506686-3.974365330290261I), (7.41392433885002-31.86488384826525I), (11.120886508275031-47.79732577239788I), (7.41392433885002-31.86488384826525I), (-11.120886508275031+47.79732577239788I), (3.236650483649955+3.8564257367285943I), (-10.104855085620056-88.09032154855907I), (7.640139998965736-43.089767179594006I), (-2.6158209481372268+53.81643694940219I), (1.3700815156380926-8.801048292764396I), (1.9523398445810418-33.95006235652107I), (7.939881526482067-62.58173110216182I), (-6.342711924568304+119.91542759155331I), (10.508036683597162-316.2405942764249I), (93.1973033687943-882.738252352008I), (-11.969473620532298+170.95552891616242I), (0.8425578345220153+359.3155271683462I), (-0.09377607331847132+0.13085422588717247I), (-0.09377607331847132+0.13085422588717247I), (-0.04688803665923566+0.06542711294358623I), (0.14066410997770695-0.19628133883075854I), (0.14066410997770695-0.19628133883075854I), (-0.04688803665923566+0.06542711294358623I), (-0.09377607331847132+0.13085422588717247I), (-0.09377607331847132+0.13085422588717247I), (0.04688803665923566-0.06542711294358623I), (0.04688803665923566-0.06542711294358623I), (0.04688803665923566-0.06542711294358623I), (0.04688803665923566-0.06542711294358623I), (0.09377607331847132-0.13085422588717247I), (0.033095389577567205+0.4021432950645146I), (-0.04964308436635079-0.6032149425967719I), (-0.06068068374090411+0.5329975209516871I), (0.04688803665923566-0.06542711294358623I), (-0.030340341870452054+0.26649876047584353I), (0.016547694788783603+0.2010716475322573I), (-0.14066410997770695+0.19628133883075854I), (0.09102102561135617-0.7994962814275306I), (-0.09377607331847132+0.13085422588717247I), (-0.033095389577567205-0.4021432950645146I), (0.016547694788783603+0.2010716475322573I), (0.06068068374090411-0.5329975209516871I), (0.04688803665923566-0.06542711294358623I), (-0.030340341870452054+0.26649876047584353I), (0.016547694788783603+0.2010716475322573I), (0.04688803665923566-0.06542711294358623I), (-0.030340341870452054+0.26649876047584353I), (118.2743773469891-841.9183143507116I), (-8.4357782082371-20.129559992395713I), (0.4247647861863288-3.73098264666181I), (-0.3944244443158767+3.4644838861859655I), (-61.166371680222625-614.3831417719085I), (13.99481930658436-106.9345209817714I), (237.85526806555058+1092.49273176112I), (264.83323568004175-970.2997023519519I), (147.70628861630107-1134.7625018119734I), (-5.351548267000551+20.678120867755595I), (88.94877051328154+1709.3922611478774I), (-77.7097142835255+1765.8107196900917I), (343.27585436401995+552.1475155577266I), (-20.451286996584248-55.92925724299782I), (3.021392377932517-26.538834897386085I), (7.84062149452615+63.540464795001995I), (-77.41322237243546+42.310519233020656I), (22.514402537334213+25.358719778056773I), (-59.69364629939139+2933.9971216536596I), (478.52199433060997+212.46254867697496I), (34.27257081275674-223.06442934450172I), (-6.126581322141536+18.70974403785233I), (108.66853821241983+2603.6710268668544I), (55.751317061736835+173.1427025594769I), (190.29306109633865+297.9491444812867I), (-9.686381877425438-56.25791876313106I), (4.1414566653167055-36.37708080495264I), (18.605083471344066+134.50137890914053I), (0.955208958773575+387.4504365069886I), (0.3367777947620178-2.9581362412818635I), (-102.70954146767679+1115.6645476181068I), (335.6357024224592+1218.6971317327334I), (-2.2748987827104123-97.10829796994442I), (-11.122037271286937+58.20005487016944I), (19.453682266833965+960.2643553794292I), (-7.599011769981793-368.58559868305366I), (892.6221657943795+1643.269923702447I), (-66.9684171646411-165.58472545128677I), (6.148975952411616-54.01041545643763I), (6.565821463602656+74.73785438099536I), (-64.13711914615008+1940.3404871129294I), (1.419927999537156-12.472141990269478I), (350.3257599953174+9855.067635605488I), (382.7103026504026-638.5417421214061I), (58.91259482273574+174.14243819812793I), (-6.078903073646081-16.813009681129486I), (169.0823101554396+6128.518176799527I), (65.62712002445276-2023.6360542407656I), (2.374897067253343+1.9871826651451305I), (1.1878766848235505-11.819568689797228I), (-1.3653153841703425+11.99244422141296I), (-9.492168872362361-65.58507220159625I), (-3.169101158878219+9.12953806894637I), (-0.02730630768340685+0.23984888442825916I), (-2.8922718395221687-12.701591691735167I), (-3.214594562966103-34.466293835896636I), (11.01012752651546+47.40197394870434I), (-1.3132136471228992+17.770373836847924I), (1.3987774026148987+49.030102433207915I), (0.46326581990157+20.873128873742772I), (118.27019887446797+213.2711409239075I), (-14.545463539739544-60.69069162127275I), (1.9316684324187807-16.96708775029537I), (4.009056247234148+30.990723523109153I), (-15.35962719088316+247.95120451455207I), (-15.091308457048179-460.0224105244224I), (-82.84932664029208+981.5303379900453I), (-44.76875968611954+980.9933358189505I), (-136.35324193234356+1278.735451226474I), (-4.235186365816979+19.648386642305624I), (20.846499676592856+661.9726851110432I), (162.24927641573214-1496.9866876428628I), (-46.42049546415192-47.24115420275906I), (-2.879880027631615-21.817375333182554I), (0.28064816230168155-2.465113534401553I), (0.03489139315101986-0.3064735745472201I), (15.588928270386084+150.98409759031384I), (72.0028393590365-792.9640823023195I), (-65.0645529130025-92.78043519321456I), (-171.65016304823436+25.173300772912363I), (-36.50534598514336+163.36840903403555I), (-0.7812638031641405+6.862343082252972I), (-22.325179619744688-426.5752188815894I), (23.761406349237863-292.22865771661964I), (1.297100552169038+3.9772304637967535I), (-9.995853364504049-53.53963140627745I), (-0.09102102561135617+0.7994962814275306I), (0.4369009229345096-3.8375821508521466I), (-0.0546126153668137+0.4796977688565183I), (-2.030733793072677+7.675568539290082I), (3.429435308912061-2.4092821744429553I), (4.455601588198054+4.512591103885178I), (-14.02814346505447+124.55568503841721I), (-3.9197281501888095+21.265509613387383I), (0.4126286494381479-3.624383142471472I), (23.64170852199082-67.65816925014413I), (0.8050304042959946-7.071100444625715I), (-0.192155498512863+1.6878254830136759I), (-1.1569783699932383+10.1624860661455I), (0.5582622904163178-4.903577192755521I), (390.0595379340419-1365.6871705035633I), (0.515785811797685-4.53047892808934I), (-391.29944657181437+1376.5780865150095I), (-1.5008355778583615+13.182805351538391I), (0.6472606265696438-5.685306890151328I), (-1.0255035552212795+9.007658104083513I), (1.2945212531392876-11.370613780302657I), (119.52827667102282+137.38652658727958I), (-1.5867998798246425+13.937885172886617I), (-0.29581833323690754+2.598362914639474I), (-0.15321872644578288+1.3458187404030098I), (-46.287407409605095-457.1629731864598I), (-74.47998923358912+599.3467123159467I), (93.23063369921707+1118.3295368272777I), (294.97147563379104-653.8044959503233I), (201.39614065087568-1212.4775344138554I), (-1.6669577663077444+1.4779766480560008I), (66.6599993037814+1282.4972437537167I), (-153.36871463500017+1654.3568036870254I), (4.140355443736357-5.17431251504113I), (-26.16988935499377+155.19223178035142I), (-26.578174656922123+157.96796607622426I), (-23.838704682187668+199.92889026258356I), (-134.81377265548835+742.3274376030163I), (134.81377265548835-742.3274376030163I), (-14.730566275490471-13.987905644548725I), (20.282974010964438+104.52087471198683I), (-7.320043814254993+8.869345508118734I), (-9.748596612020584-1.6698164186370832I), (28.35969034881346-251.77635768159283I), (6.989926728004962-35.06905393345115I), (-48.642664359777896+147.25548296960605I), (-111.26592306234357-206.60732335448898I), (1.1327060964968767-9.949287057764826I), (-1.415882620621096+12.436608822206031I), (-4.057600794226872-30.564325506347807I), (15.71966591441253-251.11365647219876I), (-0.14361095152013972+1.261427466252326I), (78.9464277203108-765.8691840959525I), (-158.8000849858285-245.27223933973818I), (0.7447608212716323+42.11114983018779I), (3.7396274485995953-15.295573554533512I), (-20.96381566515859-660.9422232372034I), (-13.53953203795416+249.5161192061236I), (-0.012136136748180822+0.10659950419033741I), (-0.006068068374090411+0.053299752095168705I), (0.018204205122271232-0.15989925628550614I), (0.018204205122271232-0.15989925628550614I), (-0.006068068374090411+0.053299752095168705I), (-0.012136136748180822+0.10659950419033741I), (-0.012136136748180822+0.10659950419033741I), (0.006068068374090411-0.053299752095168705I), (0.006068068374090411-0.053299752095168705I), (0.006068068374090411-0.053299752095168705I), (0.006068068374090411-0.053299752095168705I), (-0.012136136748180822+0.10659950419033741I), (0.012136136748180822-0.10659950419033741I), (-0.030340341870452054+0.26649876047584353I), (0.07281682048908493-0.6395970251420245I), (-0.024272273496361643+0.21319900838067482I), (0.006068068374090411-0.053299752095168705I), (-0.018204205122271232+0.15989925628550614I), (-0.048544546992723286+0.42639801676134964I), (-0.06068068374090411+0.5329975209516871I), (0.09102102561135617-0.7994962814275306I), (-0.012136136748180822+0.10659950419033741I), (-0.030340341870452054+0.26649876047584353I), (-0.024272273496361643+0.21319900838067482I), (-0.024272273496361643+0.21319900838067482I), (0.006068068374090411-0.053299752095168705I), (0.006068068374090411-0.053299752095168705I), (0.048544546992723286-0.42639801676134964I), (0.06068068374090411-0.5329975209516871I), (-0.030340341870452054+0.26649876047584353I), (-43.99254850799042+358.8176598655063I), (7.2491221204953575+33.09314308147974I), (-1.3653153841703425+11.99244422141296I), (-21.781143838353486-1663.888744254465I), (-41.171813063726844-939.9172440179533I), (-0.6306025277414575+1.8438338747777134I), (57.93074869437562+296.7106637241088I), (462.034996070529+451.4584090869129I), (-0.06918984633584535+11.693201594422213I), (17.065840229357086-285.19948897354425I), (549.3861517771333-2564.646107981139I), (55.77302462792083+2559.0196435965167I), (43.011589361559075+164.90510013958186I), (19.644537200846393+107.31400809702481I), (-3.870172258467071+20.83022830461017I), (-29.36533197286571-254.3236841275382I), (-30.819451986745648-701.8800694365484I), (-0.209385464502178-5.1325493555257395I), (46.870612061801715+962.9854840264434I), (347.1619062293262+326.65935664036556I), (1.035006853884675+10.423901456037914I), (-4.608392789151125-209.98887687474402I), (381.8309074422068-1311.6968801442292I), (39.50523990488033+838.4658440110237I), (23.72950354124845+107.93990970128507I), (8.983950662529123+63.8135072853148I), (-0.8343594014374315+7.328715913085697I), (-9.598360068908942-64.6523265399308I), (13.9709252682857-501.2004173845353I), (0.17597398284862192-1.5456928107598924I), (-70.13251788268126+266.46997586886I), (142.80338934328108+343.52749915756704I), (3.6581386359523567-14.810751975783337I), (-2.385343810983726+9.866548128073529I), (41.0810641436155+234.69039675634133I), (-17.01465449785822+516.8499886149347I), (21.512684428570097+28.95127279306873I), (62.06402443514649+406.3539150413827I), (-5.3196732746192605+46.72611600343123I), (-62.54779628602243-446.44648582314386I), (-99.50463960716621-824.371925845267I), (-1.2924985636812576+11.352847196270934I), (391.8863598479743+3681.4835744588336I), (692.2002675918288-462.5786958590021I), (-18.72852400765801+86.9064483617031I), (25.824467696834482-104.89284077964425I), (1459.4182683052254-6481.987946735822I), (118.71693546570023+777.5580482653247I), (-9.889652691825095-6.759174440984999I), (13.37290574806375+140.4473735019152I), (11.384742881357258-47.343580554201814I), (10.00286489173747+1420.8002183392343I), (-0.04680089398600629-5.5935431956569115I), (0.5432405418653268+23.115235398718646I), (-20.941450710985233+56.28178098350748I), (-2.5426367057178343+47.73780069927497I), (-4.538427304757968-13.253912152894927I), (38.72962696275423-200.25744453223152I), (109.57041053925451+1615.9727009683313I), (-18.790542441057266-1542.4001364925973I), (-46.16268179302914-50.03566669713684I), (2.3670914317603664+57.86024630226852I), (8.87988600706053-38.5057964710046I), (31.841357164672736+207.91727635740276I), (10.114729832783393+225.80572027373816I), (-1.2155832258890613+24.202092017268846I), (-35.74888171658309+31.219375492166677I), (-117.41572654692061-77.06125174727195I), (-3.243400254325716-7.8853011792693195I), (10.537848275046343-920.9592212374873I), (-11.920149734543678+965.5078684610702I), (-41.079778174890784-483.69794175414006I), (0.6893676009615195-2.7747550789439392I), (10.0576460917706+111.45536037017179I), (5.530102912267063-23.6321641257231I), (-0.33066479055651143-75.57267958201521I), (0.35529580345640444-11.434888800575095I), (0.9149839409704814+33.793407188507686I), (2.3913766125231835-62.57548554851925I), (-1.6870100507275976+33.871234511006364I), (-2.961043131181045+7.994871845266853I), (19.06670083709929-127.78107223222456I), (3.5375965195359482-52.20465140278078I), (-7.121233973489446-32.44266383284835I), (-12.771401705684221-18.074740377409995I), (15.871440081241342-87.67691984534713I), (20.752190942781255+30.191510325493027I), (-3.969144623627658+11.306945116408903I), (-6.590154967866685+28.324341198458004I), (11.242153531036191-229.46315395641625I), (-8.663643176638882+177.7150976934663I), (20.70143651603069-129.63999455870945I), (-163.0772526808742-3211.074786063251I), (211.23525828387375+2994.5387525198676I), (-24.71308112950007+106.21627949421752I), (50.64124848591325+171.9934900144907I), (4.164964014497133-20.085274827237633I), (-10.548604809935393+53.163228297176I), (-75.43384581794301-1739.5526476567131I), (-29.94725432562906-707.2316717716154I), (-0.19884055603963668-19.16860552731041I), (93.54666311354794+833.494315549064I), (349.740980359532+272.2504562856704I), (-1.061999008196286+28.381360045203987I), (30.957110886852142+704.6310221684762I), (324.2742166006362-2335.8124826198155I), (102.27813513727128+2438.4882342103624I), (-22.14312407104854-0.6029932511506187I), (8.8543039619335+1313.9517030167126I), (2.3900696637878314+262.68718039992825I), (1.245889126184796+265.73756113424463I), (3.1977529455874034+268.2721408514897I), (-8.8543039619335-1313.9517030167126I), (-6.635087898363917-2.787294468975189I), (-24.84890897102769-227.75269097420275I), (-2.5187917685936583+157.60032901081536I), (0.7323612566204005-79.00793860786467I), (3.2320842681278315+90.08640429409948I), (-1.3018448356301378+4.5065273845818465I), (3.7484280528853695+84.16534150283427I), (27.367700739621355+70.15236196338742I), (0.06361011673724415+2.2126370373366373I), (-0.09541517510586617-3.3189555560049557I), (0.031805058368622074+1.1063185186683187I), (0.031805058368622074+1.1063185186683187I), (-0.09541517510586617-3.3189555560049557I), (0.06361011673724415+2.2126370373366373I), (0.06361011673724415+2.2126370373366373I), (-0.031805058368622074-1.1063185186683187I), (-0.031805058368622074-1.1063185186683187I), (-0.031805058368622074-1.1063185186683187I), (-0.031805058368622074-1.1063185186683187I), (0.06361011673724415+2.2126370373366373I), (-0.06361011673724415-2.2126370373366373I), (-0.030340341870452054+0.26649876047584353I), (-0.06068068374090411+0.5329975209516871I), (-0.06214540023907414-0.8398197581924751I), (0.09541517510586617+3.3189555560049557I), (0.09102102561135617-0.7994962814275306I), (0.18643620071722233+2.519459274577425I), (-0.031805058368622074-1.1063185186683187I), (-0.12429080047814828-1.6796395163849502I), (0.06361011673724415+2.2126370373366373I), (-0.030340341870452054+0.26649876047584353I), (0.06068068374090411-0.5329975209516871I), (-0.06214540023907414-0.8398197581924751I), (-0.031805058368622074-1.1063185186683187I), (-0.030340341870452054+0.26649876047584353I), (-0.06214540023907414-0.8398197581924751I), (-0.031805058368622074-1.1063185186683187I), (0.12429080047814828+1.6796395163849502I), (-1.2945212531392876+11.370613780302657I), (-1.2945212531392876+11.370613780302657I), (-8.52378485897583-57.53980103828759I), (-11.453518277717222-181.55932250970753I), (7.4786770515887255+182.11460239295351I), (-15.067822335051453-204.4002294434588I), (9.818306112115119+46.16918725798493I), (1.2945212531392876-11.370613780302657I), (12.016846922156233+219.74614111161102I), (11.453518277717222+181.55932250970753I), (-2.119775586906359-4.363560924112912I), (-2.6300185476003275+0.389195593822651I), (0.9451507502940744+3.191148561815481I), (0.06068068374090411-0.5329975209516871I), (-0.09102102561135617+0.7994962814275306I), (0.06068068374090411-0.5329975209516871I), (0.030340341870452054-0.26649876047584353I), (0.030340341870452054-0.26649876047584353I), (-0.09102102561135617+0.7994962814275306I), (1.5039129432494707+3.1093643203677876I), (0.06068068374090411-0.5329975209516871I), (-0.030340341870452054+0.26649876047584353I), (0.06068068374090411-0.5329975209516871I), (-0.030340341870452054+0.26649876047584353I), (-0.030340341870452054+0.26649876047584353I), (-0.030340341870452054+0.26649876047584353I), (-0.5783547089117606-1.1738000385084564I), (-0.12136136748180822+1.0659950419033741I), (-0.030340341870452054+0.26649876047584353I), (-0.06068068374090411+0.5329975209516871I), (-0.030340341870452054+0.26649876047584353I), (-0.06068068374090411+0.5329975209516871I), (0.18204205122271233-1.5989925628550612I), (0.09102102561135617-0.7994962814275306I), (0.09102102561135617-0.7994962814275306I), (-0.06068068374090411+0.5329975209516871I), (0.5222808774001921+0.7136089664634155I), (0.12136136748180822-1.0659950419033741I), (-0.030340341870452054+0.26649876047584353I), (0.06068068374090411-0.5329975209516871I), (-0.030340341870452054+0.26649876047584353I), (0.06068068374090411-0.5329975209516871I), (-0.06068068374090411+0.5329975209516871I), (-0.030340341870452054+0.26649876047584353I), (-0.030340341870452054+0.26649876047584353I), (-0.06068068374090411+0.5329975209516871I), (35.691017484668784+77.02382848173096I), (6.619542143409246-21.192159272694184I), (16.271706785630066-363.76807956245966I), (3.2751927544565334+273.3684661083673I), (-0.9061648771975014+7.95942964621186I), (2.2654121929937534-19.89857411552965I), (-2.6478168573636984+8.476863709077673I), (3.5539817345611997-16.436293355289536I), (-16.271706785630066+363.76807956245966I), (-1.2312511237812402+1.6274969388185752I), (47.02621497605095+61.720698090726316I), (-1.8682210952733664+14.562211827744115I), (-6.7664780211220545-14.468750356124922I), (-0.8383701131754555-20.349711970194083I), (2.7065912084488217+5.78750014244997I), (21.456596925204533-168.14375975139714I), (-21.456596925204533+168.14375975139714I), (-182.32034735736462+1338.1572798176703I), (54.03384824473619-333.27443613239353I), (-51.5455670300727+471.2336793039781I), (182.32034735736462-1338.1572798176703I), (0.9751161299096003-1.0815385137546691I), (27.48671666609703+14.288534802543577I), (15.483480225460253+14.198781431702928I), (-1040.7777534316592-124.06427145269504I), (23.829908115295275-520.8899857854635I), (0.8761969292394466+64.22581686385438I), (115.38592820869286+377.81363285251547I), (112.74501381472533-2130.0746757907395I), (43.06520011685467+6.204750362895155I), (79.11048462561841-1406.9749613940585I), (-362.4575469656344+6294.506084671159I), (-1622.7524172052276-3269.361020802373I), (-32.64710499238677+402.63827286637326I), (25.628059623578075-424.06417859823665I), (655.3531152837206+3529.5973080652134I), (-5.834508821513404+44.49304435956589I), (106.97033836782387+172.20468303839704I), (13.291113853248355-312.6236702817181I), (24.66586141291034-276.3324820567416I), (40.44965325312751-785.7988320574802I), (489.46662954940746-7.066312894541312I), (-11.834911563164486+290.05855136708794I), (16.05271757255722-215.27350016763526I), (-7.907372747021106+207.52316440314866I), (40.002016607717295+137.81831261352693I), (0.2647863280153279-1.8638945537637384I), (-36.009369746366986+848.7998461086904I), (6.432106053746255-46.33565539231912I), (-5.685570864141305+44.397298844501265I), (-40.138792405606765+779.0633738300937I), (-554.7434395941241-2036.887344527429I), (-664.4613011701215-2539.8950586077135I), (-34.65887971234876+571.3869050968973I), (17.407523902459932-182.63593610847278I), (90.83559948636673-1736.8795679115567I), (-102.93615630024107+1871.5538962263824I), (226.1298435611866+1146.5799888795314I), (-1.4599749896323337+4.278856390700229I), (-39.73362917749044+894.4454546713266I), (-0.9120237431901815+2.468160529635212I), (38.116522755859734+547.0665239692735I), (-6.963620649730454+35.18256913241034I), (-164.60585287670798-370.3819065670986I), (-17.169959860498107+283.79885324794276I), (34.0751217872835-563.1932914849818I), (1.8755214663694264-2.6170845177434483I), (-0.8384745644520115+2.514972144065268I), (-0.34200890369631803+0.9255601986132043I), (-5.5279434990175425+77.75435568221916I), (5.29625836342848-76.75857806196088I), (-22.67940219512927-73.33539250363006I), (27.818685540857096+131.11466900365104I), (0.09928616873270157+1.2064298851935438I), (-0.033095389577567205-0.4021432950645146I), (0.18755214663694264-0.26170845177434493I), (3.7414446602114175+61.88834731364497I), (-238.50310649306613+2172.7264118552966I), (-31.097484500081038-285.60276294714345I), (392.92678429739266-2180.7101541664438I), (-107.86569372644823+1516.2700296715077I), (-67.65170970856154+355.7927064515487I), (12.043055974290183-204.60256906677944I), (-3.5023520165483166+102.061124846409I), (-48.75544629407779+204.73736363864919I), (-65.06376379648322+719.1777169871862I), (-46.99337618691765+289.21814581777977I), (22.480868379124807-102.88735345244227I), (61.73917581860775-114.59054107443117I), (0.21035970363513423-1.8477247392991816I), (-4.110012133138077+15.777535095341513I), (-66.03696389764161+896.5772741425279I), (59.478241506456456-933.1942241163624I), (82.52564864763475-790.7630489199685I), (-0.41868416289385735+245.98564313154776I), (34.00449831717388-496.7568614814852I), (-193.97051361578534+1577.2398912059423I), (246.15358997593427-1765.6343315839354I), (1.9064083753878753+25.056219555642677I), (-69.34556619196334+195.15306152947758I), (-0.25890425062785755+2.2741227560605317I), (4.5012515192866225-6.281002842584273I), (-10.622353434599916+348.79841859219346I), (46.57668328593885-218.1118708227676I), (-89.975738392116+472.40041785717875I), (-1.3720811935868635-23.052092277381664I), (-0.2669950084599781+2.345189092187423I), (-0.09708909398544657+0.8527960335226993I), (16.66039870188135-71.83463785395777I), (-14.925950971022333+88.64378190949549I), (-5.743329859530245-6.807998125527149I), (-0.14563364097816986+1.279194050284049I), (0.048544546992723286-0.42639801676134964I), (0.024272273496361643-0.21319900838067482I), (-21.665632209545976-7.282056947846556I), (12.63036749974124+3019.752645509604I), (-11.563020443253052-116.8224375521765I), (72.8459805217158-3979.5015525178414I), (22.79995838041377+489.3556045075352I), (21.599420640672747-303.852006812009I), (-20.821261732318103+163.4003849995963I), (48.192400282659264+129.04956669271093I), (8.588512462524779+565.3334475821551I), (-3.613340956355012+501.9275762802378I), (-23.97435683935209-108.67520692745298I), (119.85234393675594+94.15299592119754I), (-0.5287473522596439-2.515032790070903I), (26.4738515632867-266.7747994532913I), (-49.961075004439124+670.9165055086696I), (55.097829198140204-631.3937993947729I), (-3.1452879138621697-1030.0081003490782I), (-10.980969281845514+66.7176254523112I), (33.491088021681676+2302.559771626496I), (-44.337547648607824-2662.904594084399I), (-1.7100854882221546-33.36264332676559I), (57.39614253395624-64.5073292118264I), (3.4949984809229644+15.028711021701529I), (-17.194485303007333-348.2388061533218I), (26.069290640714456+666.8409793668616I), (0.43394827854337925-1.5021757948606154I), (0.8229209557602992+21.17825328201995I), (3.804653057563847+12.482025824740937I), (1.3106244303461116+5.635766633138072I), (-5.729565986532512-147.95644085691683I), (1.2171939524061712+143.33626490028635I), (0.06704514714101717-5.09236989034469I), (0.5642083490536103+1.6261881751951104I), (-0.1272202334744883-4.425274074673275I), (-371.9967750951271-452.5699830210889I), (-5.335560852414769+5.165274244244463I), (78.53032758791495-1416.6056411759166I), (-299.9250182389561+81.43907632315427I), (15.484946050336074+244.17422664493586I), (11.661035352457482-303.8483724208213I), (224.9831188890201+333.94941957804724I), (27.751968121348384+104.48248315746832I), (67.12154680229901-50.770504691431796I), (0.5777627315872681-0.7800733466746681I), (-34.409631587446555+840.2910470082695I), (0.6239213624172858+0.961880063794746I), (2.9067088903479426-45.75749733523904I), (-3.1898854144721622+48.24481909968025I), (-0.6239213624172858-0.961880063794746I), (19.301043251193505-102.12540579433988I), (-11.779177091715948-226.2638470992046I), (-34.319980276800166+576.295735897628I), (22.29707061487141+118.13342379142082I), (-38.49848303960065+85.11742481536623I), (0.23701789329420161-4.2292751749106205I), (-33.78472448418835+881.8179548640182I), (-0.6239213624172858-0.961880063794746I), (0.3236303132848219-2.842653445075664I), (0.6239213624172858+0.961880063794746I), (-72.37106302523532-107.46053749404197I), (-21.756766842764208+13.089758515629097I), (29.99382373490854-469.00497982170975I), (-0.381718524928368+11.942457170760068I), (-0.4159475749448572-0.641253375863164I), (0.450696522436045-1.8113633958751663I), (0.3293351549542368-0.7453683539717921I), (-17.103129316770676-8.47318220396441I), (-0.15611031497299607+3.518611813641704I), (0.3293351549542368-0.7453683539717921I), (0.2079737874724286+0.320626687931582I), (0.294586207463049+1.7072484177665381I), (0.4159475749448572+0.641253375863164I), (0.8318951498897144+1.282506751726328I), (0.1791564394199021+26.313220524428765I), (24.3829024676468-143.5554366779284I), (0.4164822345188906-1.9261281275729922I), (4.935217969981753-104.00168957994637I), (0.7170474651799088-47.43574857052013I), (0.34059286101306463-2.890607052069093I), (-1.158262247954473-0.6085813073536261I), (112.52557255555325-68.76909238372464I), (-0.056635304824843836+0.49746435288824126I), (-5.264061070134975+28.68565571977534I), (-1.2391765793516871-28.60747470882866I), (-5.5532440895728-68.26329742813788I), (-2.488445638374216+4.169850229905478I), (6.089435225527353+45.81983838347413I), (0.22654121929937535-1.989857411552965I), (-2.9126728195633973+25.58388100568098I), (0.28651145538795886+12.119660250709346I), (-0.09708909398544657+0.8527960335226993I), (-7.800409798884809-52.269330738397265I), (0.2669950084599781-2.345189092187423I), (0.07281682048908493-0.6395970251420245I), (0.24127992906221163+11.824116459835164I), (-0.08495295723726576+0.7461965293323619I), (0.1092252307336274-0.9593955377130367I), (8.242537879930225-89.54734301496534I), (40.0101610892991-612.2558686807596I), (-2.645804247933815+20.728252365005112I), (-10.662165562019958+117.67116843145067I), (5.846463394368563-35.04261124083002I), (10.549463455100724-70.05877978903891I), (3.2600292389676486-2.999803813203439I), (41.04838562354372-183.30247592898752I), (3.8722476233058263+27.996862093998754I), (-0.8844122526381994+85.70974620716419I), (7.645403589626346-50.869454636501914I), (-7.605946721642519-42.5455418456516I), (-2.3059826387849043-34.71048835213038I), (-0.08885021359738898-11.517506451214832I), (2.329975576001654-11.689684644483716I), (6.760991336988148+34.840291570662274I), (-3.804653057563847-12.482025824740937I), (-1.1834041968716236-1.2104925584647965I), (-0.7521092662690028-5.518464728916699I), (-0.2549460643564097+1.2000933366231026I), (-20.49086850949904+1.6933028711978153I), (0.2371865267302471+2.2468968336773734I), (32.438720752793834-108.71750724933295I), (3.0836337500463245-16.51970939071285I), (-1.360584369623076-17.379397838365577I), (0.6766478021122054+1.4468750356124924I), (0.5258992590878356-4.619311848247954I), (2.4108831543228595-12.400348005752633I), (-12.618463025502061+98.90381768951833I), (-25.130446296505887+180.66756428488438I), (-1.6707995208198687+27.37780069590276I), (-0.16181515664241095+1.421326722537832I), (0.6950554067671895-2.9873328607748677I), (1.0193888641720763-25.58214276332655I), (-0.24272273496361643+2.1319900838067483I), (-0.3034034187045206+2.6649876047584353I), (0.18204205122271233-1.5989925628550612I), (-0.19489894052258305-1.5213370296666102I), (0.6619542143409246-2.119215927269418I), (0.8237693709833356-3.5405426498072505I), (0.8384745644520115-2.514972144065268I), (0.15445675705937542-0.6638517468388596I), (0.1599668524736057+0.6734323642418569I), (0.027585294163336896-0.9351408160162018I), (2.2506257596433112-3.1405014212921367I), (1.4563364097816986-12.79194050284049I), (-0.48544546992723286+4.2639801676134965I), (-1.5004171730955411+2.0936676141947594I), (0.3383239010561027+0.7234375178062462I), (-0.9708909398544657+8.527960335226993I), (2.7508576629209864-24.162554283143145I), (0.24272273496361643-2.1319900838067483I), (-1.8123297543950028+15.91885929242372I), (-0.12136136748180822+1.0659950419033741I), (-0.6619542143409246+2.119215927269418I), (-0.6178270282375017+2.6554069873554385I), (-0.09708909398544657+0.8527960335226993I), (2.8047341514156825-11.08688741924281I), (4.546913056072587-19.615117246193662I), (-0.048544546992723286+0.42639801676134964I), (-0.8237693709833356+3.5405426498072505I), (-11.39370462265805-8.937358528029222I), (0.19122554357976282+0.6298142889461329I), (-0.030340341870452054+0.26649876047584353I), (0.36408410244542466-3.1979851257101224I), (2.097297497178509-53.76538076256308I), (2.472401790452402-54.28879766611179I), (-0.09102102561135617+0.7994962814275306I), (-32.10233314161446+176.55665018708646I), (14.746011144445736-60.70146456330178I), (-3.236650483649955-3.8564257367285943I), (9.324716157519905+120.40470608149046I), (3.1607780872126634+14.962071170081156I), (7.758594545189398-132.35203641375932I), (-30.4303349600156+283.7827024975638I), (-106.46489319792437+671.3311017492022I), (11.969473620532298-170.95552891616242I), (7.6240931753828605-254.75728005134363I), (-13.90020909356673-190.7234106926429I), (-0.12136136748180822+1.0659950419033741I), (-2.3743321745141626+34.53890637301335I), (-1.9992278812402775+34.01548946946466I), (-0.06068068374090411+0.5329975209516871I), (-9.123371363801294-121.13398494127294I), (-17.419458438645187-62.64056918652004I), (-4.749794134506686-3.974365330290261I), (-1.3855422787506437+12.170110061730187I), (-9.386104488973615+75.28483868484368I), (-5.027208706918668+36.99785009648083I), (0.030340341870452054-0.26649876047584353I), (23.557834506987852-139.71801354319723I), (7.844478256901892-28.25640775545981I), (7.758594545189398-132.35203641375932I), (6.373052266438753-120.18192635202914I), (-7.879955912671205+133.4180314556627I), (-1.4007124496858698+12.30335944196811I), (-3.236650483649955-3.8564257367285943I), (-106.38793602185578+1065.7864446553901I), (12.42457874858908-174.95301032330008I), (-15.346392843438338-462.8468967602977I), (2.2893350270564454+210.6748465649381I), (-3.236650483649955-3.8564257367285943I), (11.939133278661846-170.68903015568657I), (114.59815374867358-1078.4246317756574I), (-125.37970703428414+703.5516203850129I), (-12.090834988014105+172.02152395806579I), (0.015170170935226027-0.13324938023792177I), (5.825345639126795-51.16776201136196I), (31.37183905335789+263.99118643168174I), (-0.6766478021122054-1.4468750356124924I), (-26.8220373871995+90.32947683330956I), (-1.871813252334421-4.1129541129558564I), (31.37183905335789+263.99118643168174I), (9.77570307122361+92.13621133969394I), (-5.825345639126795+51.16776201136196I), (2.831765241242192-24.873217644412062I), (-20.81295226674733+68.4947291151319I), (66.61175969368023+354.3412397719776I), (0.6766478021122054+1.4468750356124924I), (-6.262937785363407-4.0923049238519145I), (-5.513247660431183+304.30727909197867I), (8.848198034553267+9.700034138602344I), (-5.517570566681428+108.81642349342025I), (-5.012609265524575+81.2980694535481I), (-1.1904946144734616-112.7822856339225I), (23.972822810879556-163.45552404696252I), (-12.67025367820138+239.69760580286868I), (18.33825533323862-543.6887535180837I), (185.78718484818896-1618.8014787061084I), (-23.92377707012937+341.7778084520869I), (5.925879865547053+430.5730997835976I), (25.403043242933443+117.98725823567221I), (-9.980772140983785-10.013540314258464I), (-1.2417047163030013+1.5533330410961534I), (-11.761769614520968-18.78285698659368I), (6.15441731312637+83.12438947702331I), (1334.4715112571178-1408.0016892049748I), (2.9988516335247795+73.09045202011745I), (3.1230249193239565-7.878014613621595I), (1561.4493711661416+14122.695118264752I), (-1598.9085191834524-9264.262454256359I), (0.012136136748180822-0.10659950419033741I), (-0.2912672819563397+2.558388100568098I), (0.010845805539235698+0.5975757194134665I), (0.09377607331847132-0.13085422588717247I), (3.7490817728487436+61.81546386825397I), (-126.33978863094063+2122.715604321927I), (-52.3019763087114+1588.127206121858I), (-4.063668862600961-30.511025754252643I), (-4.06680749797871-27.712091443869152I), (-2.4831341986060007+83.73366804172562I), (-15.78228946873903-147.69070270838714I), (-22.337080339755214+200.59857912545874I), (10.885415119764833+49.685818806834845I), (4.183007540624739+29.462797296380998I), (0.06068068374090411-0.5329975209516871I), (-0.09102102561135617+0.7994962814275306I), (-27.765345331574252-210.16116540630577I), (-4.094009204471413-30.2445269937768I), (0.42987884519784103+62.97637431204974I), (-2.8638147188554735-16.6467031139605I), (2268.038496508293+1252.0307139284141I), (-557.7442860394113-1214.480418337856I), (8.67738509722376+34.1736707548897I), (-9.570125266567565+148.97703290949528I), (-0.24136292673429693-109.85456745849207I), (-13.008017283037319+416.84345115843774I), (8.913752594520425+18.40960780528642I), (17.27744576908603+49.45376179475633I), (12.785677288463745+86.30970155743138I), (21.21588797245623+198.17417844413978I), (-0.20959252829386388-5.087427992548521I), (-1924.2749316689844-3655.5047426228457I), (183.4830175215647-1063.121029694858I), (-0.5369194499162963+1.944743626086522I), (-21.21588797245623-198.17417844413978I), (-12.785677288463745-86.30970155743138I), (0.21035970363513423-1.8477247392991816I), (8.09092931495738+61.3418500210763I), (58.925997361840246-695.44873093724I), (-5.044089749637493+107.37116544703002I), (0.20959252829386388+5.087427992548521I), (-17.27744576908603-49.45376179475633I), (-15.516006108786623-101.58847876034568I), (-3.240558013973988-6.178162872354974I), (-16.234227100794307-36.777576465325055I), (2591.292081834038+5624.288235674228I), (8.117113550397153+18.388788232662527I), (284.6927710644871-437.0443042062046I), (54.489447320699895-1129.655886313945I), (17.13395387667799-59.20225995292786I), (11.774987379810515+90.49131672721616I), (-927.2065679756722-1548.4856540860333I), (5.977130539557859-100.89884611931957I), (-9.792688451036806-112.28684326021411I), (-1233.387897155799-4797.7378685564345I), (64.88709404425904+617.7450098147615I), (-0.10113447290150686+0.8883292015861451I), (0.13754288314604932-1.2081277141571574I), (-36.13861820460612+751.6863569688811I), (-14.837741515254848-165.60045024542293I), (0.06068068374090411-0.5329975209516871I), (-78.96835056366422+1460.6726796236926I), (-2.961700352996394+47.88232852263958I), (-111.26592306234357-206.60732335448898I), (-227.30749657636247+253.27996147645254I), (10.284389988678697-117.76772216196261I), (11.456873566501308-85.62153428737355I), (-15.098643144416087-602.0670784835415I), (-21.642887811197568+548.7424938150771I), (43.79380392583866-270.8640179093726I), (111.26592306234357+206.60732335448898I), (-19.19375236483781+139.5963051187201I), (-10.11267971503835+135.47749990656263I), (21.509941818826746+656.1452455486382I), (10.829414184080537-643.36839176352I), (182.34536883034673+56.02174771697551I), (5.992233194897775-1.6091332819791104I), (10.519444263005507-197.11433445493168I), (3.625737935050676+130.1237349453384I), (1161.1747082462389-622.584314998708I), (511.5366493488293+3008.1934634557733I), (3.236650483649955+3.8564257367285943I), (-12.028689587775037+172.8613437162583I), (-40.63850794369708+98.81408989315268I), (109.76115105954074-719.14975151756I), (26.080759866006318+357.2906743611872I), (-9.694635514792154-74.19929850684102I), (-2.4272273496361647+21.319900838067483I), (31.37183905335789+263.99118643168174I), (0.6766478021122054+1.4468750356124924I), (-1651.142246420594-10598.509544019525I), (-1427.8667229829493-5723.596862256351I), (31.37183905335789+263.99118643168174I), (-0.5369194499162963+1.944743626086522I), (2.4272273496361647-21.319900838067483I), (-0.048544546992723286+0.42639801676134964I), (-15.692390751015596+552.3646536508268I), (-904.5603299022641-3123.4302480523I), (23.074907966940927+158.40407421040646I), (-0.6766478021122054-1.4468750356124924I), (-15.38878587531213-97.16320468567238I), (0.2544404669489766+8.85054814934655I), (-22.22646029569207-35.16844318334593I), (1052.5521360254343+1140.982722771106I), (11.113230147846036+17.584221591672964I), (39.38708618784666-729.4835437783236I), (18.32242523096864-311.38880394919846I), (-11.932789803020938+270.85345315295I), (-1393.4630846284363-3145.4564001233225I), (21.45737870529721+126.95651300988285I), (-6.615736230402661-134.3841678832096I), (-1298.4377817736581+515.6756642841366I), (412.2352190748091-287.9115771408261I), (-0.1254067463978685+1.10152820996682I), (2.526339133079641-22.190463455621906I), (-2.526339133079641+22.190463455621906I), (-1.1023657546264247+9.682788297288981I), (-8.456005102817402-19.95189415207848I), (-0.06068068374090411+0.5329975209516871I), (8.534889991680576+19.258997374841286I), (9.909889062537768+54.29471122762567I), (2.2805561011956916-34.40805214712618I), (0.06068068374090411-0.5329975209516871I), (-79.42028944284058+1462.534957194714I), (39.5722356591497-730.4025552029859I), (14.837741515254848+165.60045024542293I), (6.114484578722255+100.23324609157713I), (-6.635087898363917-2.787294468975189I), (-11.447896727985132+434.96570456654507I), (-6.395628936872058+295.95779337018547I), (21.21588797245623+198.17417844413978I), (-106.85207654665123+2349.9840295181407I), (-36.756625420981536+753.5350316820586I), (9.988992207855077+93.03412115868309I), (-21.21588797245623-198.17417844413978I), (-11.163526765913154-90.39642012231346I), (0.2629496295439178-2.309655924123977I), (-37.2264241368096+753.9664221263145I), (4.0922318357990255-68.16183316481649I), (-6.635087898363917-2.787294468975189I), (56.045680708642664-817.939212708574I), (15.133834387314467-2.8006589804536843I), (2.60721204422281+4.812834234452406I), (8.349860379031782+17.420024545158704I), (-11.73355304904265+150.82119451719558I), (2.5901396921117588+89.2729312240455I), (-6.339930390798756+359.6429931147399I), (83.59753280688885-1264.8871002840658I), (-55.209749748961926+649.6754535626486I), (-111.26592306234357-206.60732335448898I), (-220.95774258765346+641.8758517144886I), (0.6814608560833655+61.45085473544616I), (-20.903134981417708-661.4752207581549I), (204.53361616443962-229.68591780522618I), (-100.30288125253134-1116.1650682225568I), (-111.26592306234357-206.60732335448898I), (11.615898858344417-80.08994169403195I), (-20.93201060678996-659.8359047185352I), (-9.358891255943718+385.6203005949018I), (-5.005217548504863-63.15693192733761I), (-0.09541517510586617-3.3189555560049557I), (-9.341868549428494+45.306183899268405I), (-5.010205839077841-12.126724470349227I), (32.05202408616432+843.3975427057638I), (23.260867284665906+124.43807446825679I), (-0.48544546992723286+4.2639801676134965I), (2.2584977082519444+272.77218396737203I), (-2.295136033703539+73.04655232687477I), (0.48544546992723286-4.2639801676134965I), (-105.5669909097055+1637.4851980554415I), (-21.5192196581783+70.54128193670728I), (15.879763052964133-125.16346220432364I), (-48.18223775318479-248.2054452407744I), (106.51612892783689+202.63295802419873I), (8.945476287192797-214.3406341878498I), (224.9067431919405+415.2018293741231I), (372.27320009818277-372.8551973996799I), (75.39931349596048-846.2215720928542I), (-7.407778682360291+11.473120259059577I), (62.8756800313414+1519.3800485312358I), (-46.271581953664025+272.23241879115835I), (-165.59983336808716+1503.2538581439198I), (111.26592306234357+206.60732335448898I), (-8.997550216519516+109.0544054990679I), (20.872794639547237+661.7417195186309I), (59.1674468450373-459.20576357900546I), (21.161871897114256-158.57202293293093I), (-14.730566275490471-13.987905644548725I), (-0.06068068374090411+0.5329975209516871I), (-21.17850088580539+97.1097632015958I), (-6.392385072577185-14.983283967657748I), (-21.085177032640416-659.8762281953001I), (0.015170170935226027-0.13324938023792177I), (10.843895408754815+103.36562222788537I), (-17.57140696895263-34.111881909815295I), (-8.746806757679211+68.51473934217796I), (11.63909880620101+56.04207196054831I), (2.3716153450374113+23.510425685486332I), (-10.843895408754815-103.36562222788537I), (-11.27679737556284-89.40149141653697I), (352.28585609204737+562.7834904902764I), (-15.854150323474723+90.9122774581512I), (-17.57140696895263-34.111881909815295I), (-12.685423849136608+239.83085518310662I), (8.746806757679211-68.51473934217796I), (-140.7270556133245-234.58313464358645I), (-31.711130067813073+277.20383528632857I), (-103.90063992459834-199.61337053221462I), (152.00695383032235+337.0647563284849I), (-17.33646594169867+97.42739902753118I), (-20.9486454942234-661.0754726174413I), (-193.86503781608405+157.63417929209268I), (-117.84849701929292-500.0279954233986I), (3.236650483649955+3.8564257367285943I), (-10.721787978528438+175.00786643157164I), (2.973979110463034+945.0210326178486I), (70.87749706217157-644.1562560386302I), (35.92121021037026+435.27077876047684I), (-0.6519163040266083+5.148832858571374I), (-14.727459168172679-69.2537808869774I), (-17.57140696895263-34.111881909815295I), (-21.75858884939268-339.423615099865I), (30.539788533231558-2557.4474688717646I), (290.239204414559-1503.4746067483907I), (0.3751042932738853-0.5234169035486899I), (14.727459168172679+69.2537808869774I), (0.21035970363513423-1.8477247392991816I), (14.281691708762537-34.298157962326904I), (-683.9049809100644-2668.810091519491I), (-17.57140696895263-34.111881909815295I), (41.53837044949602-456.73672620868894I), (21.75858884939268+339.423615099865I), (0.1272202334744883+4.425274074673275I), (-3.240558013973988-6.178162872354974I), (-32.207232436675866-45.1819834976044I), (3266.5515027520023+15560.552616052908I), (16.103616218337933+22.5909917488022I), (15.975827413696482-297.49513002897953I), (-18.22003251168067-221.59224413242177I), (-634.0897030573592-10727.801384653787I), (-379.65604605715254+1523.910533897023I), (2.0465302219247903-205.27412164485446I), (-7.974694304790994-111.96833762552828I), (-22.225644123211012-335.78306214292905I), (-7.682017584855328+73.36525934094144I), (7.840508514904433-17.944391318907975I), (-7.479254897199191+30.591147109067023I), (12.01178191648147-121.09614743235069I), (258.62348780891284-1149.7346851322382I), (22.225644123211012+335.78306214292905I), (0.1272202334744883+4.425274074673275I), (5.464486312220558+198.7111778886794I), (-17.967216759140427-17.844331381277318I), (12.205158829509784-229.23353217849507I), (4.128632654095282+3.13752708554577I), (10.269275068615562-181.65672248875597I), (-114.54438083973189+407.39515758323535I), (-60.29058097967264+824.8465357849822I), (17.27744576908603+49.45376179475633I), (-12.785677288463745-86.30970155743138I), (1.33274315046045-6.163610008233576I), (0.20959252829386388+5.087427992548521I), (5.188552731390061+176.51976443757974I), (3.006112527542941+74.75022426538769I), (-1.33274315046045+6.163610008233576I), (12.785677288463745+86.30970155743138I), (41.92763133031718+1321.8844464744068I), (5.882501397252451+111.68681102911158I), (-23.938947241064596+341.91105783232484I), (-0.20959252829386388-5.087427992548521I), (-17.27744576908603-49.45376179475633I), (-33.047892344821626-159.8927887044486I), (8.196163392296583+187.1882444623413I), (-13.270175796727834-5.574588937950378I), (8.032109282259611-93.4722465442792I), (3.3175439491819585+1.3936472344875945I), (-5.135291105899071+327.8147338552842I), (-3.856198722003221-484.03140014029293I), (-17.27744576908603-49.45376179475633I), (8.25257298876296-72.48766284942944I), (-31.37183905335789-263.99118643168174I), (-19.883144821995778-204.33778845237333I), (17.57140696895263+34.111881909815295I), (13.01178209171347+407.9383544420431I), (-6.253454959810519-26.764036151066588I), (7395.205334975387+21815.31021813341I), (-18.237921349606065-23.545769587108357I), (2461.0987752291885+7274.5896799644415I), (-31.37183905335789-263.99118643168174I), (0.5369194499162963-1.944743626086522I), (19.883144821995778+204.33778845237333I), (-8.25257298876296+72.48766284942944I), (-0.21035970363513423+1.8477247392991816I), (222.53184612468715+413.21464670897797I), (11.307850724602519-548.9563801102958I), (-38.19946563157363-43.57285021562529I), (5612.718562974688+12507.171247421276I), (17.57140696895263+34.111881909815295I), (6.47330096729991+7.712851473457189I), (-18.649629266620707+542.6248835407572I), (-13.01178209171347-407.9383544420431I), (17.27744576908603+49.45376179475633I), (15.516006108786623+101.58847876034568I), (3.240558013973988+6.178162872354974I), (-2.153264734395343+224.5142002781943I), (-2858.4350638808587-4914.630325279884I), (-1.47472660589059+13.415367713517957I), (-9742.89174019264-11773.614191796529I), (-25.538771083327383-8.11758877300541I), (159.8819601228991+313.7885680732025I), (-146.85307463803488-90.50919041047229I), (685.5559532177808+3534.5036795315445I), (4051.073181420331+4626.665148420075I), (1038.0376514784816+2195.6572484807843I), (696.6666611236302+1022.0176182829134I), (-108.54706972131862-2484.408704382086I), (-522.4999958427228-766.5132137121852I), (-834.8162562799316-14856.908009596398I), (6.368119376331672+5.902578198654567I), (5.953358989101261+3.7745091150547125I), (12.40158995096979+74.26766652338752I), (0.9908809186078944-17.219720901088518I), (-8.651083881678225+24.602302463898276I), (-4.000658640076508+67.24201324878304I), (19.888704027137372-93.53662153448327I), (47.89113684032708-302.2020584814114I), (-6.10609817774796+86.54375949998459I), (19.08341114794169+28.611541558413016I), (-22.55289720996879-170.49501282208206I), (4.990386070491892+5.006770157129232I), (-140.1375317368961+3300.805193153957I), (-1.3120675360758147-31.86445944934304I), (1.9488748494494588-17.849555394570103I), (-3.0610271408989433-41.70432741076544I), (-316.199353603475+2843.495274058444I), (-2.9064331456353827-41.62308350151165I), (6.861997532547974-105.51759934847502I), (-3331.8621563995757-8953.267953339864I), (821.3735390963326+2341.202428582746I), (1.994269473043004+5.811336798118787I), (18.78725055444-377.4726410385113I), (-6.519568777485098+103.16085653213128I), (7.615802532458991-112.21241568300445I), (-358.8712687890411+1186.4593916950735I), (-7.897272681713815-114.35161673905212I), (-3.4061864855559403-62.22917868452673I), (-1306.390515462825-8875.689260184135I), (1528.265477855378+6368.2290103399755I), (3.3175439491819585+1.3936472344875945I), (0.044499168076663015-0.39086484869790383I), (0.03741975497355753-0.3286818045868737I), (18.201795261804037-377.00688973851845I), (-1.1871660872570813+17.269453186506674I), (3.788726793827287-247.85758669644787I), (75.01774448665677-1821.237988939491I), (-8.300151548069195-260.97181443881374I), (58.00785859842513+105.29084434238962I), (123.89764593108862-317.47943481573117I), (6.575871931126734-56.91331156719739I), (-5.623884838405615+18.335812020205754I), (9.880459566890366+283.0980716023501I), (15.13135963962776-354.67000678948995I), (-41.903475293949995+397.58367620211686I), (-40.90239525568131-89.31575603269576I), (-30.08111604421045+286.4439247987018I), (20.114025066811173-170.5543355431373I), (-10.603269200061106-329.4051165766983I), (32.099329839624104+120.52858203612662I), (-59.41093433558052-243.18213721698044I), (-2.9961165974488875+0.8045666409895552I), (-11.824656461424155+59.94512486296064I), (-0.22633046574900284-55.32537515977985I), (-4358.780755128005-5638.101263804171I), (920.5120333843957+2350.890176472332I), (5.746957895920257+5.0657399539100645I), (6.013281123577457-88.38437962893256I), (33.24472664740961-225.9450609407573I), (-32.92645217762305+532.8827087157234I), (6.635087898363917+2.787294468975189I), (-32.92300242211704-681.8044416607042I), (3.2840451650987035-138.58693800615046I), (-1.9417818797089315+17.055920670453986I), (-0.666371575230225+3.081805004116788I), (4.139875741930435-32.437093192620964I), (-1925.1639727095187-2501.9242313096347I), (-753.4771370911815+507.801409367582I), (0.08090757832120547-0.710663361268916I), (0.666371575230225-3.081805004116788I), (1.9417818797089315-17.055920670453986I), (-0.08090757832120547+0.710663361268916I), (-8.994040498653419-15.225982799640185I), (-2041.5896247621-3009.741088456123I), (-20.45977970008937-175.83169849475232I), (-4.139875741930435+32.437093192620964I), (7.630782820918824+46.36896530549955I), (1.4930587735125056-1.3361926384957856I), (73.2656986630747+75.1192608020106I), (-4263.430722320043-15037.959302837178I), (-25.7514125363869-28.913978132749385I), (-19.1090213717167-4.372365220790655I), (715.3727783741707-625.5063920140486I), (-416.3966192807618-2788.363088671766I), (-36.89824092227498+869.193993055288I), (-5.712179214239619+108.75733907304205I), (-2.1909963956579013-84.35192124701952I), (1062.8958116699325-1020.3988872337951I), (-3.5387881195454174+107.3248787727868I), (9.897840613624673+301.62553161782864I), (5598.957154168711+17345.06490835404I), (-1740.2072812330134-3227.6991351086067I), (-3.0324766837542096+4.486289232178599I), (-30.826852426726724-21.38890523299877I), (2.627776896747477-54.729768727770534I), (-0.12136136748180822+1.0659950419033741I), (19.75829880963093-32.54808004371576I), (-5.766713042021927+107.48285843811121I), (0.24272273496361643-2.1319900838067483I), (-0.875050614159619-46.47952497929978I), (-9.45164353406306+130.66982714942162I), (5.392669342075228+17.756268043179194I), (-0.06068068374090411+0.5329975209516871I), (0.3034034187045206-2.6649876047584353I), (0.4688803665923566-0.6542711294358621I), (0.4100595927176529-4.756553152403792I), (-0.6454007167034435+1.0500273462317116I), (-16.747672658439576+109.70071155605808I), (4.144408516644525+27.34695542359738I), (0.18204205122271233-1.5989925628550612I), (19.185768082032308-89.53703468437385I), (-11.384742881357258+47.343580554201814I), (7.770684858804595-41.92695536969619I), (-3.9308529422079754+21.36322582556186I), (20.380124542824632+19.539453925567017I), (-0.48544546992723286+4.2639801676134965I), (0.8495295723726576-7.46196529332362I), (-0.7888488886317534+6.928967772371931I), (19.455511187550947-438.52914766826643I), (-7.871484644263671+204.34543355618746I), (-2.1910735704969753+53.89623498845026I), (2.4409677710795545-10.35512918894591I), (26.79100624999831-145.60825121701365I), (-13.60788551809232+74.66961693183774I), (5.392669342075228+17.756268043179194I), (-3.739162421161663+20.83422022852809I), (16.919811407731004-162.72248297204447I), (-14.897680394149475+169.33000425580653I), (-5.34441248193102-6.888320647404841I), (-3.513899927373837+17.008017583439I), (-0.11675801560588785-0.3601219893359566I), (-12.7500582655276+59.336024775614774I), (8.172005704083489-162.79882337953214I), (12.990897879230227-51.751694401222046I), (-26.855121171079677+87.3868130811051I), (5.819626641159452-6.775677893923977I), (8.172005704083489-162.79882337953214I), (3.624381615201685-57.01706987795417I), (-12.990897879230227+51.751694401222046I), (-0.48544546992723286+4.2639801676134965I), (-0.12136136748180822+1.0659950419033741I), (0.2868383153696442+0.9447214334191991I), (14.775356612086-273.2424153320688I), (12.7500582655276-59.336024775614774I), (-0.06068068374090411+0.5329975209516871I), (1.8902614769302877-9.21307538342125I), (26.798014443291287+31.759004755882806I), (80.52893462700429-1333.8978321329116I), (-13.399007221645643-15.879502377941403I), (1.6208688956146906-5.287933684133198I), (-0.09653112102558647-0.5377878296531857I), (-3.870172258467071+20.83022830461017I), (-9.60639422629367+218.19857879222985I), (-10.715415760311554+41.291239079808506I), (-5.386236185661784+26.756485642162687I), (6.504667249064349-31.26860172022961I), (-71.40727574817184+1175.9897882214102I), (21.838323951573443-386.2919864760588I), (10.78301795874954+11.638797858919753I), (-32.39697488872994-10.938524585638296I), (-8.253398392476738+65.33555162707886I), (6.797817052625083-123.91290899869097I), (-5.260642566477578+273.2094022349547I), (76.06322446131975-2552.650549776236I), (7.510489377482902-159.50305546957253I), (235.06641150604102-4679.720961139082I), (36.815712094907965-1050.6323864319613I), (5.830837204862278+4.606190055305978I), (0.8798699142431096-7.7284640537994616I), (9.355764147103162-75.01833992436784I), (13.50310293977872-104.28772596704921I), (-0.8596430196628082+7.550798213482234I), (-15.333578970751784+94.26894911010984I), (-3.5957142492333523+14.955279802387867I), (-4.2818617276175335-5.627210374144344I), (-7.51587181022578+130.2200463299526I), (-11.653852225541232+230.7698973269279I), (0.48544546992723286-4.2639801676134965I), (13.179402292710163-179.9664816187767I), (-2.3817168368304866+20.920152697353718I), (3.236650483649955+3.8564257367285943I), (107.76220035352267-1480.379108998563I), (-13.547171397795804+184.81346446090626I), (4.274851072535554+643.6405048463903I), (4.836505237521322-306.2045258742317I), (-0.5525752826957665-5.930918333854343I), (-22.873361878655956+333.4751239563908I), (139.04749953895373-2827.701893623993I), (273.9451803418099-3334.185200480929I), (-1.5489754772447388+1.0210203188383649I), (6.887129042436374-153.10389167901792I), (1.2793510822040617-11.237364400064735I), (-3.883563759417863+34.11184134090797I), (-47.76974862532964+869.9457978551054I), (0.6766478021122054+1.4468750356124924I), (-0.08825437220684587-1.0723821201720392I), (1.0076597263748532-7.234294299442001I), (-47.76974862532964+869.9457978551054I), (-80.23698939067683+1685.1052560300584I), (3.883563759417863-34.11184134090797I), (-2.50813492795737+22.0305641993364I), (-2.688247435129511+3.7511544754322754I), (-111.63308291229802+1860.1844109936478I), (-0.6766478021122054-1.4468750356124924I), (1.7395129339059179-15.279262267281695I), (-0.9708909398544657+8.527960335226993I), (-50.736011848320565-52.521855768005054I), (186.92991153341066-3771.3081161074333I), (53.357826307503565+55.99987467413631I), (-186.69322442999538+3283.143152964674I), (14.54206778004931-121.72772017034663I), (-14.59180866333001+256.57586063300545I), (12.380546145546333-612.1148419493983I), (58.921999955120356+745.0269075184298I), (-19.650508275245503+331.0328048276316I), (-155.5355977420665+3943.0379160172834I), (45.77956295025754-1015.9517667148629I), (-2.954153269284277+5.836330247533347I), (-5.692628722684296-11.928711232270132I), (-0.1415882620621096+1.2436608822206032I), (0.1061911965465822-0.9327456616654525I), (0.030340341870452054-0.26649876047584353I), (0.2123823930931644-1.865491323330905I), (8.207887879671059-64.9358034863651I), (-0.012641809112688357+0.11104115019826814I), (-16.929775026226835-8.227838943517076I), (0.8191892305022055-7.195466532847775I), (0.5056723645075343-4.441646007930725I), (-0.24272273496361643+2.1319900838067483I), (-7.799048334350003+132.7073680943938I), (-0.4753320226370822+4.175147247454882I), (18.529716963029756+7.3818015474554795I), (1.7951106312684582-30.14407197951268I), (-2.562329138561363+11.421124230849284I), (3.423273213330795-270.23459088222603I), (1.871410580534295-18.42972329815307I), (12.167103339094032-1.6852631453629505I), (0.74376853620044-0.06647814621828729I), (-143.23041742807783+3591.982236638975I), (-115.1438645504515+2353.653355896743I), (-1.2999825561938545-4.981519414847462I), (-4.242078838477191+146.49890637153982I), (0.7345850438433895-2.295284998019481I), (68.97524051235692-1622.0363299266028I), (13.652852093571152-53.87091032849146I), (0.22065914191190494-2.400085613849758I), (68.97524051235692-1622.0363299266028I), (0.022514012579236464-365.1754921200447I), (-13.652852093571152+53.87091032849146I), (0.7180547576006987-6.307137331261631I), (0.20226894580301372-1.7766584031722903I), (0.09377607331847132-0.13085422588717247I), (35.49161071147033-1023.5354428782439I), (-0.06068068374090411+0.5329975209516871I), (-1.6475387419666712+7.081085299614501I), (8.474588583624952-14.199545004996377I), (-55.12239798414126+1504.8412253991814I), (59.717665618398435+58.122702268382014I), (8.352004503555706-66.20167259862535I), (-7.308546140777695+128.398971466701I), (6.924051697089496-302.88949653798534I), (-46.434661229563034+1631.1802250551823I), (-8.053848877746525+162.4281547565381I), (-17.072463745194312+1181.1261864928117I), (-57.01277966356503+1280.0255383175975I), (6.061073681686787+7.223696121500955I), (1.5780700904543297+2.417838811195829I), (-0.6068068374090412+5.329975209516871I), (0.18204205122271233-1.5989925628550612I), (0.8495295723726576-7.46196529332362I), (0.9304371506938629-8.172628654592534I), (4.343725611119719-38.15373920812493I), (7.9702218683525174-62.84822986263766I), (0.9405505979840137-8.26146157475115I), (-10.45307317808451+84.65671176157751I), (5.2417067599774825-42.461605261026676I), (-8.425514973057105-18.57694192525286I), (-0.1314748147719589+1.1548279620619886I), (-35.63188418324488+219.67514041757988I), (9.826998265357608-107.91041130647649I), (-1.1548161599184614-4.230391881786892I), (11.2734949611656-46.36641843245705I), (-2.06314324719074+18.12191571235736I), (-1.9417818797089315+17.055920670453986I), (-24.325316943953734+192.18683931441618I), (-8.881141671091438+11.496010643265176I), (-24.325316943953734+192.18683931441618I), (-8.081469788544174+63.82539198438241I), (1.9417818797089315-17.055920670453986I), (-0.24272273496361643+2.1319900838067483I), (-4.520710938697356+39.70831531090069I), (-39.153281478742194+308.1116778222439I), (16.765096839717422-94.60269407858473I), (0.7281682048908493-6.395970251420245I), (-1.0810430703555882-0.6318247250157161I), (-3.8445322657886694+5.208539878351001I), (1.379848785885124+1.8230457507455435I), (1.7900801703566713-15.72342686807477I), (0.12894645294942125-1.132619732022335I), (-10.37667620600283+51.65306865447955I), (4.337169503798437-11.768178975846562I), (-0.44685751840998544-6.929478140467583I), (5.166030332233396-34.137143723777044I), (10.872650496094936-11.422837744010744I), (-17.33189995524089-9.904729194041584I), (-5.8876067965115215+115.91794618441565I), (0.3034034187045206-2.6649876047584353I), (6.565207764951618-121.86975183504282I), (-4.5316146228094185+71.9057415571103I), (-12.64791329860929-2.600628569372727I), (-0.36408410244542466+3.1979851257101224I), (10.318877183241344-219.04395186599083I), (-16.468643372474876+305.1629606484795I), (2.703791637163193+3.2093715629485358I), (-0.576466495538589+5.063476449041027I), (-3.883563759417863+34.11184134090797I), (19.766417425885905-366.23108594623875I), (2.7407442156308357-24.073721362984532I), (-0.24272273496361643+2.1319900838067483I), (-0.06068068374090411+0.5329975209516871I), (19.766417425885905-366.23108594623875I), (7.809161781640151-132.79620101455242I), (3.883563759417863-34.11184134090797I), (0.8798699142431096-7.7284640537994616I), (-3.7116351554853013+32.60168169821153I), (-0.06068068374090411+0.5329975209516871I), (2.7407442156308357-24.073721362984532I), (32.290026118380105-604.6406144068076I), (-0.6068068374090412+5.329975209516871I), (1.233637140033796-4.007514357381082I), (-6.621653212241931+112.67178300381008I), (1.408053598545453+2.0766124202705285I), (0.1061911965465822-0.9327456616654525I), (-0.5865799428287397+5.152309369199642I), (-0.33374376057497257+2.931486365234279I), (8.806978518602609-212.56247867085926I), (13.257660434584288-340.8686387883735I), (-82.22671857302038-151.1139442921784I), (21.766367446679716+11.238227284184074I), (-30.10989484043366+254.77481602205935I), (-129.05752281368947+1974.6192698112209I), (126.29716155885693-1727.1232707805823I), (13.225940239301316+21.158036738735333I), (10.891215061126786-474.1869143459681I), (-20.186912772311274+213.54448660815933I), (-28.713565490398395+940.3167333114093I), (2.7407442156308357-24.073721362984532I), (16.212623481281117-109.14952438625987I), (0.18755214663694264-0.26170845177434493I), (-2.9401536624501783+3.654337707437832I), (-28.713565490398395+940.3167333114093I), (-7.326061226872994+306.4206051142903I), (0.08090757832120547-0.710663361268916I), (-2.7104038737603835+23.80722260250869I), (-23.14817060735206+73.99489161411242I), (2.7407442156308357-24.073721362984532I), (-59.88716691105725+1650.9325691342278I), (-16.212623481281117+109.14952438625987I), (-0.3034034187045206+2.6649876047584353I), (10.94442418665092-60.104171841301664I), (1.602093473180549+19.136575406082716I), (75.25700586512909-1612.4843036204725I), (-0.8010467365902745-9.568287703041358I), (57.169178186675296-751.663220517313I), (-6.104795091499806+237.3407946986539I), (-69.28254282900006+1472.1468652054073I), (19.850654867077843-447.37909281389716I), (-1.3693370562675402-15.460876528164242I), (-2.848958033438589-3.9604990960090936I), (44.783285861589434-438.3951300512917I), (-6.981824364475447+32.45746714018433I), (-1.9417818797089315+17.055920670453986I), (-237.0880615582594+1814.467996487871I), (-0.6619542143409246+2.119215927269418I), (15.53597567916891-110.59639942187238I), (-0.18755214663694264+0.26170845177434493I), (3.0008343461910822-4.187335228389519I), (-237.0880615582594+1814.467996487871I), (-31.325680099206494-272.91387515982973I), (0.6619542143409246-2.119215927269418I), (1.9417818797089315-17.055920670453986I), (0.16181515664241095-1.421326722537832I), (0.12136136748180822-1.0659950419033741I), (-2.462089803500771+5.228873429803162I), (-491.5062191586987+4407.107527591903I), (-15.53597567916891+110.59639942187238I), (1.0720254127559727-9.416289536813139I), (28.89818839775625-138.3578288959643I), (-23.369811022409227-19.207151256780335I), (-85.88818670302783+993.5309972384828I), (75.63986542141552+60.62650539427401I), (-21.45115481491903+405.7405630844753I), (-219.788204097826+3565.3589159005196I), (186.06879368983374-1054.50509332259I), (4.4893219899101515+26.754418154722508I), (-12.7500582655276+59.336024775614774I), (1.9417818797089315-17.055920670453986I), (31.80708067064559-503.6317427667284I), (0.6619542143409246-2.119215927269418I), (0.12136136748180822-1.0659950419033741I), (-0.06068068374090411+0.5329975209516871I), (31.80708067064559-503.6317427667284I), (7.915934012627236-160.29297113359704I), (-0.6619542143409246+2.119215927269418I), (-1.9417818797089315+17.055920670453986I), (-0.24272273496361643+2.1319900838067483I), (-0.4247647861863288+3.73098264666181I), (48.449837966188724-825.7975163619715I), (12.7500582655276-59.336024775614774I), (14.995243563941052-79.0569330508272I), (26.279758715935117-122.74878326112281I), (-6.33255228012554-15.290736410168828I), (16.033236573704208+22.32188290836848I), (-0.32701052818985377-1.4447876952548122I), (19.009149534777876-201.81375083852072I), (35.91615942951319-391.1195671324923I), (12.7500582655276-59.336024775614774I), (-1.9417818797089315+17.055920670453986I), (-55.979640766686536-59.47789358026758I), (20.08232237374-1926.1958264195403I), (-12.990897879230227+51.751694401222046I), (-2.7407442156308357+24.073721362984532I), (-16.212623481281117+109.14952438625987I), (53.57786078384909-176.3821993424683I), (-2.0153194527497065+14.468588598884002I), (-55.979640766686536-59.47789358026758I), (20.08232237374-1926.1958264195403I), (-61.983712979924135-76.44479279426962I), (74.16296593112449-2026.6450026060884I), (12.990897879230227-51.751694401222046I), (1.9417818797089315-17.055920670453986I), (0.40453789160602743-3.5533168063445806I), (1.1256656778382919-3.82581670963393I), (2.50813492795737-22.0305641993364I), (46.36253199385925-147.1854966380958I), (-2.7407442156308357+24.073721362984532I), (-116.63649559563001-76.2140540041493I), (90.13313351758896-3592.2158045677847I), (16.212623481281117-109.14952438625987I), (-12.7500582655276+59.336024775614774I), (3.2373558416877173+8.81734190260417I), (-1.3754288314604932+12.081277141571572I), (-11.863794723726741+60.789286889495926I), (110.85414339676538+169.42983249930072I), (-6.575554225674566+52.21459581845934I), (-35.630507608847594+92.75759680583492I), (29.843128971853268-604.4672487429509I), (-104.0295042861606+272.18697744116633I), (-8.739459651937093-26.112887047950395I), (3.123402770774404-1.1453753376761728I), (-41.0074679035811+923.2962432482818I), (-127.17747416110977+2272.1164055226627I), (58.211412621564214-163.270985804815I), (20.956073045151847-69.79034226490896I), (2.275146021121833-3.9717377021954277I), (5.8545471235110345-3.3872527713592895I), (-1.7063595158413751+2.978803276646571I), (-655.5865903342029+10731.542372883647I), (42.58549859942875+73.9666607073378I), (-12.91052537252203-24.081834682260283I), (1.5087873888963212-25.84354733421865I), (-1.3414737425370724+28.30002517990146I), (0.015170170935226027-0.13324938023792177I), (7.937675423418803-203.54114696605842I), (-0.11666454862385223-23.57540741884099I), (1.3700360358259758-44.60600936882281I), (1.3441353232621507-4.416097694856066I), (-20.337813200086444+352.37276862770625I), (7.48367339686504-122.366491066998I), (16.47477508571285+8.434721459746306I), (-45.237346257286276+1260.2089489702657I), (-7.515087776023632+45.8019807526757I), (2.367336902717171-52.895496643166794I), (1.1499241348540323+118.5562772250803I), (-108.76735980681984+1488.1495640394082I), (8.348923771736473-92.8490069738777I), (-191.809239468927+3227.9803269480144I), (121.93733385786987-2144.4964224089917I), (10.114935774817953+6.311893865500618I), (3.9749974868861084-31.33528201116021I), (-3.682085050436762+64.44377626378669I), (3.9666564408461404-144.1855448649344I), (34.599498709605655+32.38784626100369I), (-2.830794216625762+73.94095531223283I), (-25.172582338906288+590.4951862752923I), (73.95681423120504-1246.7711940946585I), (3.8460314911842612+13.388320275787908I), (0.010113447290150684-0.0888329201586145I), (-4.28851435288078+34.08910253607726I), (-8.450610614634675+67.06779357017183I), (-0.6169202846991918+5.418808129675485I), (12.140926091043362-108.4891491759687I), (-2.1804593356992537+5.7574444662483275I), (13.264731868626189+0.5968713906821845I), (2.5493789539398835-54.49448920602185I), (5.240346169941878-110.23263929426432I), (0.546126153668137-4.796977688565184I), (-19.950555027760387+437.4646129586172I), (4.724591210763592-109.10168455046568I), (-18.095062346884937-14.936668188166651I), (-48.23456045593552+706.729791271691I), (19.862449252066593-289.9382512594411I), (-7.437414329661692-525.4982618016709I), (9.066380252407832+18.391581136665494I), (-5.807264028199121+3.8080907396086494I), (15.942163678603134-193.61002562315852I), (206.9327609369998-2345.939863724039I), (-17.4129681327651-580.7339266112804I), (-1.8662935838689165-2.66384879023696I), (-37.43881194758143+549.0572902428164I), (11.118105573391036-109.88324492768946I), (-1.9417818797089315+17.055920670453986I), (-44.95308165392687+939.0370956038657I), (1.3239084286818492-4.238431854538836I), (-1.3532956042244109-2.893750071224985I), (0.044127186103422936+0.5361910600860196I), (3.0008343461910822-4.187335228389519I), (-44.95308165392687+939.0370956038657I), (-153.85339516318518+2821.394430331048I), (-1.3239084286818492+4.238431854538836I), (1.9417818797089315-17.055920670453986I), (0.16181515664241095-1.421326722537832I), (-0.16181515664241095+1.421326722537832I), (1.426879600054766-4.680999685764743I), (-166.7081045732129+3047.6717972525166I), (1.3532956042244109+2.893750071224985I), (-0.3236303132848219+2.842653445075664I), (-2.927343195939888+16.936749128519214I), (61.66225536582739+80.36164085234586I), (49.81841227886272+47.60404533942051I), (-63.65314150591903-49.78435083456499I), (3.7013997842101816-38.2867047576988I), (-31.878016160994193+665.6387502581001I), (108.87901445574175-2519.3252492796555I), (-16.518016556720234+124.7265369597437I), (11.234340983842506-171.7780318178131I), (-18.059517553467444+640.7625985399682I), (-52.3431633236692-536.0938916565794I), (7.094465901153669-213.27770833253015I), (65.78617234124494-2325.138997879908I), (-184.525267609417+3304.3434790530573I), (-29.119977898518517+20.339122905310056I), (0.012136136748180822-0.10659950419033741I), (-0.048544546992723286+0.42639801676134964I), (54.96806625118482-1128.8368043404707I), (-3.9554579922028807+82.56222349966389I), (-0.06068068374090411+0.5329975209516871I), (41.958859094152885-1051.1694047963183I), (6.38205357959157-39.20068382662001I), (3.918035221622792+31.790219804536683I), (13.22985202096077-89.83984482556053I), (61.71932331297975+1402.5918697521129I), (-5.754761510019279-51.06896452066821I), (66.146108655576+1317.4806446673597I), (-29.704643845702137-693.7352528497023I), (-3.171127950101835-21.26069914118951I), (-0.32160762382679176+2.8248868610439413I), (31.93262107628076+271.01699119170326I), (-14.498938130124472-104.3634514195541I), (13.107499620889044+23.39555838979176I), (7.068919912546498-105.22880784385077I), (-5.812455531818994-167.65239968671952I), (-1419.7352595035363-6527.397441332887I), (-1024.7326471971992-980.9400222711033I), (-41.29317443120861-938.85124897605I), (21.014472128581275+619.5153568062981I), (-5.351988923773192-326.892851356919I), (-23.423871571436692-321.12045597284595I), (9.519498491383324+73.65911552283708I), (-40.93418181952906-927.6857897102863I), (-12.300231818536513-90.57368172504489I), (8.172005704083489-162.79882337953214I), (11.339336969742284-49.716116847823955I), (-1655.9833225738407-10747.442432041862I), (947.272994920379+8599.611071226305I), (8.172005704083489-162.79882337953214I), (0.5369194499162963-1.944743626086522I), (-11.339336969742284+49.716116847823955I), (12.300231818536513+90.57368172504489I), (0.048544546992723286-0.42639801676134964I), (-7.969567947475571-62.40784506297969I), (107.75219869495142-124.09803485479628I), (5.044089749637493-107.37116544703002I), (40.93418181952906+927.6857897102863I), (15.703907026002017+105.48075531406725I), (0.24272273496361643-2.1319900838067483I), (3.1267274799052593+13.382018075533294I), (-334.7762868196762+3143.525896254266I), (-1.5633637399526297-6.691009037766647I), (-26.552008937962157+549.5899647885484I), (-2.5538671243691007+43.00580039724345I), (-3.2413139334175423-48.665796517468564I), (1494.7225982849764+5915.049686845265I), (-0.1728002559232351-78.95336305702087I), (5.254022308251056+113.81992289122645I), (121.5989261645891-5763.413443636739I), (-27.486585672365436+1787.7496665205829I), (3.7728817955978746+14.169553594289733I), (-1.1672127131770949+1.2838353209222917I), (-0.3479025867811836+3.0558524534563394I), (0.4399349571215548-3.8642320268997308I), (0.6707441889133419+35.938722210338234I), (-0.6241481201865327-22.404572037449725I), (7.929958897043196-0.28318898806505644I), (-0.23112937617600193-4.941558577184718I), (0.678994999494964+5.749947911820941I), (-0.018204205122271232+0.15989925628550614I), (0.23867735604755616-2.0964569157433024I), (10.149732406003508+4.92083180471851I), (-0.5939809965783234+1.8300929011293885I), (-0.3751042932738853+0.5234169035486899I), (-0.06068068374090411+0.5329975209516871I), (25.410315986159134-870.001321986006I), (-27.28218265950928+563.684681664445I), (-5.392669342075228-17.756268043179194I), (0.07547887270289005+0.2608090075943145I), (-7.2841609728489445+4.644099181536177I), (1.9401805157936138-58.05582166796236I), (6.635087898363917+2.787294468975189I), (-5.476164027005764+90.13305415128863I), (0.011479215532164133-17.306391115171948I), (1.0061977613868827-29.334641372794586I), (126.89977927078394-2626.711127708072I), (-107.13599703472192+2354.3254631001496I), (0.05157858117976849-0.453047892808934I), (2.5505427153690903-53.12758262578113I), (-126.89977927078394+2626.711127708072I), (0.05056723645075343-0.4441646007930726I), (0.056635304824843836-0.49746435288824126I), (0.014693587771280825+3.56609096288191I), (-1.0061977613868827+29.334641372794586I), (0.19417818797089315-1.7055920670453986I), (-1.6475387419666712+7.081085299614501I), (30.267668774628934-5.601317960907369I), (107.9008800032119-1021.4537360932919I), (-15.133834387314467+2.8006589804536843I), (-4.102485226071589+8.32111301099875I), (-3.2538024094816747-11.681542506547302I), (14.487520657911888-127.89784932803829I), (6.670630266579344-59.291698269383694I), (-0.4231091753377356-117.1843863366966I), (-153.06499905934183+2457.808905964141I), (-2.5220607368918166+308.8031880603004I), (-5.430383530581218+5.533912227147264I), (0.8421504719080644-1.4227362778966524I), (0.07281682048908493-0.6395970251420245I), (-696.9574701899816-604.7814163000297I), (2.649839246993431-48.67942965295629I), (-686.8824072769156-663.2540538307535I), (16.39727505719497+120.7915588427741I), (-6.858487329981786-38.83381137688482I), (4.9793039724241694+24.6239195768189I), (-0.4215366053967884-202.03278121728692I), (-0.7924334928176613+91.69880767127387I), (-97.1440825387245-334.94187778133016I), (-557.9756014487964+6871.637998116425I), (-295.02741281192584-8364.950459330705I), (-24.804222893107777-1729.868108380331I), (10.731803163733169+5.336438163088353I), (-677.286628363428+6336.678134552677I), (-183.472699182635-2431.36510334252I), (75.44928478702126+143.704567334492I), (0.48544546992723286-4.2639801676134965I), (-7.963259061908577+14.519119230206616I), (4.469855858495336+332.3323224772167I), (7.019651468199642+32.33736593474438I), (7.963259061908577-14.519119230206616I), (-0.48544546992723286+4.2639801676134965I), (0.2912672819563397-2.558388100568098I), (-2.3625870283976163-45.452722924931614I), (-0.38166070042346467-13.275822224019823I), (-75.44928478702126-143.704567334492I), (146.54662662834917+2224.9882715848585I), (11.925637776176945-74.26553396535908I), (-88.43776091024345-326.83424185378897I), (-151.9558221313449-3926.961399808051I), (42.16137971456752+166.3601495002955I), (348.8316792476392+345.0950880591711I), (0.683215789973489+9.356860426053839I), (-154.80335589074892-2145.0076402979535I), (405.53904175170044-1026.7365838214998I), (-7.452266877565291+1435.4470448528798I), (103.85430362028238+1271.4635838685995I), (1.0416024910370145+1.5022884343454543I), (-0.06068068374090411+0.5329975209516871I), (0.36408410244542466-3.1979851257101224I), (-28.082047031555494+266.42772584029973I), (-4.4361111536324245-35.78466937794208I), (462.2473784636221+449.5929177635821I), (-241.09321161695533-125.44941981251301I), (117.3550458631797+77.5942492682236I), (-0.8421504719080644+1.4227362778966524I), (-0.546126153668137+4.796977688565184I), (-0.13552019368801918+1.1903611301254344I), (464.5776327762468+403.7206083876376I), (-25.57135457692749-172.61940311486276I), (-8.692752714928854-10.943973283196435I), (7.805730101375131+63.84693836954922I), (11.987001392982195+52.986219507091974I), (-8.578320236283695-91.8568171436292I), (-0.9708909398544657+8.527960335226993I), (8.692752714928854+10.943973283196435I), (25.57135457692749+172.61940311486276I), (0.11529329910771781-1.0126952898082053I), (-7.113970306728826-69.92311010839843I), (-0.12136136748180822+1.0659950419033741I), (7.805730101375131+63.84693836954922I), (-464.5776327762468-403.7206083876376I), (-0.19417818797089315+1.7055920670453986I), (-0.24272273496361643+2.1319900838067483I), (26.866931446642866+20.02135036150394I), (-77.55953236621323-491.8846462795138I), (-6.0681825855761975-3.016722358477609I), (0.06371471792794932-0.5596473969992714I), (-0.4247647861863288+3.73098264666181I), (0.3317210711169425-2.913719781202556I), (10.309597031184111+294.07219431935033I), (2.9765627263839427-78.65506887845515I), (-1.2850704299710851+8.747182597681356I), (5.648707716858482-183.64042251786285I), (1.2160163574018554+65.94421244978618I), (-2.6887749641122127-326.6397551973815I), (-1.1848950761603152-3.5646053690186044I), (4.27840710821039+18.30920263530723I), (29.429867457400626-259.0978881316263I), (7.805730101375131+63.84693836954922I), (-8.128791064367064+161.84187352586807I), (-327.7168631579044-2845.785801299083I), (454.5063540057565+3665.1306407225043I), (-0.3751042932738853+0.5234169035486899I), (-29.429867457400626+259.0978881316263I), (-0.4530824385987507+3.97971482310593I), (-8.09092931495738-61.3418500210763I), (-127.67392233154402-371.6363186596373I), (7.805730101375131+63.84693836954922I), (5.044089749637493-107.37116544703002I), (8.128791064367064-161.84187352586807I), (-4.27840710821039-18.30920263530723I), (-0.1272202334744883-4.425274074673275I), (2.997835279010371+8.310152956161726I), (13.107499620889044+23.39555838979176I), (-2278.5782999645185-11746.835034104814I), (-6.553749810444522-11.69777919489588I), (-2.5573314725980936-5.284112898671431I), (2.009957064852884+174.79478669784143I), (720.2040496656689+7002.858808063088I), (148.80701439207726-776.0829588971189I), (-252.45414199428387+302.4640417626995I), (72.45816202856811+212.13187026137572I), (25.789244377996738+3450.513160407375I), (507.64048770134116-3454.7686304057497I), (3.817394128638526+3865.9078049884647I), (11.000257499042307-46.04492209092243I), (-8.338383592660932+156.75444553331954I), (-8.112292466455887+75.75895787652254I), (-6.208401571778208+1.1836000854349642I), (-0.8605497632011181+4.787397071162186I), (-11.000257499042307+46.04492209092243I), (-0.4977094692322921+5.526438460445118I), (19.834139949494812-377.047489816217I), (8.338383592660932-156.75444553331954I), (-3.817394128638526-3865.9078049884647I), (13.383545752359758+212.9290535754603I), (113.89288417894304+1922.8748090824695I), (-20.593896056858625-115.51894349351008I), (-82.80241202029896-1037.4167497773144I), (24.019557721980615+49.43267344598622I), (70.08381325048197-1378.0291971498127I), (80.62881348575536-2029.5777583599404I), (50.58290900321379+1804.355888132181I), (-13.318609558731543+38.42521453428326I), (346.25489168371354-769.66204734054I), (12.785677288463745+86.30970155743138I), (1.825267283920045-110.95177161957531I), (-0.20959252829386388-5.087427992548521I), (3.3765711479169127+116.22301001580563I), (1.8958651175230425+65.56457691018278I), (1.2356540564750034-5.310813974710877I), (-1.825267283920045+110.95177161957531I), (-12.785677288463745-86.30970155743138I), (-0.09708909398544657+0.8527960335226993I), (-0.06472606265696439+0.5685306890151329I), (0.7138932217679212+5.738667288252133I), (0.014693587771280825+3.56609096288191I), (0.20959252829386388+5.087427992548521I), (-346.25489168371354+769.66204734054I), (131.29133825726709+2126.652472353092I), (109.00478742300245+1923.777731509729I), (22.14312407104854+0.6029932511506187I), (-67.92953042670857+6690.806801434889I), (-5.535781017762135-0.1507483127876547I), (-17.08530709163641-4069.2811590049455I), (34.34847121168518+1109.7895180030655I), (43.44426644802678+220.8750960480742I), (112.65438912190208-2150.5870061478213I), (12.300231818536513+90.57368172504489I), (-8.172005704083489+162.79882337953214I), (-33.043552961114344-3.8335614578069497I), (-195.7034492813252+3199.6394316471283I), (-7.805730101375131-63.84693836954922I), (8.128791064367064-161.84187352586807I), (-6.253454959810519-26.764036151066588I), (4370.292719446864+20502.096407501795I), (-1541.2068601062501-10953.945829302349I), (-8.172005704083489+162.79882337953214I), (-3.7245735761152567-9.511082543153664I), (-0.27215633329575856+5.161889986602638I), (33.043552961114344+3.8335614578069497I), (195.7034492813252-3199.6394316471283I), (-12.300231818536513-90.57368172504489I), (-0.12945212531392877+1.1370613780302659I), (0.32506224126903405+0.1389009569743589I), (7.904841884818607+62.97637575199481I), (254.34180052727743+718.8529829550422I), (-7.805730101375131-63.84693836954922I), (-0.0482568601442086-10.867947395774353I), (-5.029396161866217+110.93725640991195I), (-8.128791064367064+161.84187352586807I), (-43.44426644802678-220.8750960480742I), (-112.65438912190208+2150.5870061478213I), (-2.025481535252144+2.7711977644528876I), (-2.1868637694122715+106.27570371529933I), (7.037541020236288-73.36261153809957I), (-1.3044554634864327+9.673038100008762I), (-19.605432342816513-395.7752741158711I), (758.5775928052003-1991.3063948038698I), (3.278172457773003+2966.1110781133357I), (-35.55908774607478-3075.224374687578I), (-36.92879989680216-46.74302906480886I), (-80.25945397022599+1661.6528971861965I), (-168.2540389347912-1523.3273739713027I), (13.995775956737077+1108.0929546667778I), (-986.79075919466+3027.6059327735184I), (-595.4063276011815+1476.5555744828832I), (775.0624059736292+178.52875117073552I), (-1686.0998751404334+2098.8954495792177I), (-581.2968044802221-133.89656337805104I), (4000.8834951615977-2714.4236957764733I), (148.60775161184424-170.35305265988322I), (-1.5633637399526297-6.691009037766647I), (-26.960269861426347+564.49453168321I), (-31.49595114160242-645.3027817410394I), (-1.4309639977713635-31.464842688868586I), (-427.3580769645685-966.4100993052318I), (-15.368321581403055-214.73513743426142I), (21.87688104924745+555.1935563217945I), (0.8080131506823136-2308.107661078052I), (38.673491784759904+1919.9754466055622I), (-3.073435092340892-4.910538850859209I), (-0.10218292322658074-6.074178309207053I), (-0.662752438151348+2.4341567582079673I), (-27.627365090632615+564.9845377048998I), (0.5913219501529268-21.83658959760428I), (-0.9357584286541991-4.309513365126846I), (-71.35212073636424+1455.9280770235525I), (63.5308829233594-1446.8712071443733I), (44.21888045512173+163.41712092689448I), (343.5908826583521+330.3122996970294I), (-3.5783204659749774+68.09355107208444I), (112.36209427456271+2473.6524399571435I), (307.51826365317913-3351.1337911231885I), (132.65692196947052+3159.7150911076415I), (18.115161345462347+191.16638463469369I), (-17.894842908905034-19.63865374096834I), (14.068329823461154-133.45371180457812I), (120.54660580847766+62.72470990625651I), (-232.10475164744264-203.4770633407056I), (207.87136207694357+527.549908898246I), (-0.019588477245026326-109.38589602773177I), (-6.553749810444522-11.69777919489588I), (0.1527700316271403+39.85331815684361I), (1.638158252582203+74.06375497980996I), (1134.265006055453+6967.64830070383I), (211.99031572953817-1320.5156821443197I), (12.342960255078191+61.405003759977234I), (8.741294310907989-1838.6570421265587I), (66.46821947788412+933.4459456233824I), (-36.06960760046805+1396.5917788691775I), (-47.355026086175194-107.54575757475317I), (155.99166270064845-7244.020299857732I), (-198.04514847281897+3027.8752078389093I), (-47.62399323970151+919.9115641779849I), (-6.3928386442318725-43.15485077871569I), (67.70630919032442-1620.5464315932925I), (0.10479626414693194+2.5437139962742603I), (-231.15880102306676-1626.6817157690023I), (-22.027753170725134-123.83742647580084I), (0.3236303132848219-2.842653445075664I), (-67.70630919032442+1620.5464315932925I), (6.3928386442318725+43.15485077871569I), (0.16181515664241095-1.421326722537832I), (0.03236303132848219-0.28426534450756646I), (-146.6730371262626+236.16505074831585I), (-0.0073467938856404125-1.783045481440955I), (-0.10479626414693194-2.5437139962742603I), (47.62399323970151-919.9115641779849I), (1.063091542835683-52.87135309717381I), (-3.518770510118144+36.681305769049786I), (39.5359385209975+87.28043113466398I), (270.5467834837209+1780.4791745770801I), (-16.645550669303322-101.44065524164377I), (33.49933089129948+297.3893095717299I), (-18.818556221482503+400.09816966105I), (-60.73420998789463-893.8424290168188I), (-229.38953178125394-281.96643541215207I), (-79.16468780134888-524.4920705079608I), (-24.015816698448972-1492.5093877080621I), (-172.59805750635834+2535.887883592153I), (-97.39572983854069-1748.8936757184567I), (14.522919188427023+514.7215735638085I), (15.883586365383907+28.53687060743696I), (-4.599100872866401-16.46800231730867I), (-4.2818617276175335-5.627210374144344I), (0.709963999768578-6.236070995134739I), (92.51817951438534+914.8234107258079I), (12.698671178354852-100.80156442561466I), (0.06068068374090411-0.5329975209516871I), (-87.4357595492277-955.8858974943364I), (-46.62418520436711-454.20483694517793I), (4.2818617276175335+5.627210374144344I), (-61.52236502483592-611.2562229823253I), (-11.015914809439831+193.06483003088422I), (0.2912672819563397-2.558388100568098I), (57.28606306289893+680.568043270804I), (-0.9739249740415109+8.554610211274577I), (9.064337289891768-426.61598613093054I), (53.87167999450598-229.12183360788956I), (-25.033992635545893+37.8576248559568I), (69.83260139321641+64.43459613388264I), (-11.559477409407872+240.44903731779857I), (-257.7647136294786+6134.03692081101I), (15.630884480661592+942.0005759671526I), (-3.6970400662277303+77.85459622670626I), (-0.17597398284862192+1.5456928107598924I), (-0.48544546992723286+4.2639801676134965I), (131.6281868661598-2225.44968437894I), (11.339336969742284-49.716116847823955I), (-0.32876842672581214+0.5783134252110245I), (-36.717182976549935+753.1885832934399I), (131.6281868661598-2225.44968437894I), (-79.78097751908172+1683.8711757652409I), (-11.339336969742284+49.716116847823955I), (0.48544546992723286-4.2639801676134965I), (62.18580716706981+605.42878341992I), (-0.2224958403833151+1.9543242434895194I), (-0.09377607331847132+0.13085422588717247I), (-2.6469156168457877+52.69532443981457I), (0.06068068374090411-0.5329975209516871I), (37.43562650448645+53.496071548244345I), (-40.0970968850209+937.170080494549I), (-18.717813252243225-26.748035774122172I), (-48.4129547085587-440.28276282071465I), (32.70437085526686+272.5090108656672I), (-17.399754606481828-75.08030192375341I), (-113.91811199006551+2310.979189409512I), (2.024494015962487-40.47299092411303I), (-69.61267233704896+1447.2562343639806I), (66.6198941484388-492.6326100524499I), (46.217375637429235+75.9699505822683I), (167.1947579594243+189.98795581190188I), (240.8685417383403-534.0859255406647I), (-3.7092871067291435+15.029074794057667I), (-66.61278763521614+1345.0167780253678I), (277.2329474832181+1230.7917673227057I), (183.75407516122868+335.64768625849615I), (111.26592306234357+206.60732335448898I), (-11.455408850003137+86.99435156651772I), (20.468117179744183+655.5964824508078I), (147.5513192758649+77.57665573102247I), (-64.67047427950035-235.4071264245606I), (-1.5489754772447388+1.0210203188383649I), (1.231050704599083-3.884696943471545I), (-47.023281261826554-1533.4087742175575I), (-44.08850130728028-603.8629723939697I), (54.47118043241748+217.81852853511077I), (-74.9259468422199+1996.0170966421877I), (48.76652601679997-1002.9855841500419I), (177.01378811980265-1344.9620653319962I), (-24.325316943953734+192.18683931441618I), (2.1385413297543128+60.19973553498677I), (0.9686131249392762+74.17112254578106I), (-24.325316943953734+192.18683931441618I), (0.08090757832120547-0.710663361268916I), (-177.01378811980265+1344.9620653319962I), (-0.19417818797089315+1.7055920670453986I), (303.51928303843283-1563.0029517587134I), (-2.7564379921761812-42.30120580479178I), (-15.960670631285339+125.87412556559255I), (18.03979407832719+2369.4310104478654I), (-1.468054141767059+1.8094022696871934I), (227.35460289030425+415.598225623446I), (-120.57638847753446-453.11039054898026I), (-219.03170004834112-407.8413605973647I), (-328.19601407021713+630.4683718426774I), (-132.75561102755466+344.94414032894593I), (-21.53763206183457-750.8447244723588I), (-95.76005437941123-1383.7450016687849I), (-73.09860659010332+2151.699146267049I), (247.3813985154005+142.35662696150632I), (44.849534556219595-29.526788197983223I), (-111.26592306234357-206.60732335448898I), (10.11267971503835-135.47749990656263I), (-14.732397483914923-689.3488081587584I), (-80.06620666638736-520.7865641837014I), (79.4664804434507+427.40142672662495I), (-7.232649462968578+37.20104401725789I), (-37.49526736409665+510.17668751003566I), (11.334883517490539-211.9173636789061I), (-8.112808936232518-3.8261181375124877I), (181.2406221906499+2392.724114395804I), (5.094479157382011+462.2931810931294I), (-496.913271257036-1769.3324829368057I), (19.766417425885905-366.23108594623875I), (-93.00215064282158-108.67357835729324I), (0.024272273496361643-0.21319900838067482I), (-1.9327149440396623-22.284733506090348I), (19.766417425885905-366.23108594623875I), (-0.08090757832120547+0.710663361268916I), (496.913271257036+1769.3324829368057I), (62.13726262007711+605.8551814366814I), (-207.29791016456966-220.25029251357122I), (3.0715591428660645+50.61875643318664I), (-93.00215064282158-108.67357835729324I), (12.806785216618412-240.89685022500998I), (171.29026991548324+29.720521228101433I), (159.08194902319178+186.16183767438943I), (-43.46932878328755+190.85902381680862I), (-79.54097451159589-93.08091883719472I), (-125.56023351022361+117.76050360318318I), (7.412750164557793-43.170980076111775I), (149.31698087337634+507.2980443898982I), (457.8113276336741+1760.614611406752I), (-191.78159179554225-1428.225494261777I), (-3.236650483649955-3.8564257367285943I), (12.027224871276866-174.23416099540245I), (21.21233180372866-1446.302863408458I), (-107.52310252465834+1419.7819733304173I), (1.9047647720638317-62.38132650021291I), (-2.107886584655147+11.586511121223424I), (2.334091788415275+133.7708568840008I), (-28.713565490398395+940.3167333114093I), (-93.00215064282158-108.67357835729324I), (4.205659722020144-23.084189322288232I), (177.93520019352158+97.48974050672729I), (297.30436639556433-1471.5369889543601I), (-28.713565490398395+940.3167333114093I), (-2.334091788415275-133.7708568840008I), (0.24272273496361643-2.1319900838067483I), (19.277418672078085-486.54853504731614I), (-911.7234737889792-3013.570891155554I), (-93.00215064282158-108.67357835729324I), (-23.693719016258214+649.9960489877872I), (-4.205659722020144+23.084189322288232I), (0.1761831852300323-7.090261679431711I), (-0.2544404669489766-8.85054814934655I), (19.099732815786815+21.786425107812644I), (-1059.3450583114607-5858.004841107442I), (-9.549866407893408-10.893212553906322I), (-7.656057354327331+327.53512910585044I), (1.7911866614045548+12.634860879746155I), (-44.52426832487811+3813.388334820242I), (227.40265885928778-748.8831416891338I), (-6.183917085883139+4.829204458388917I), (1.5489754772447388-1.0210203188383649I), (1.6085962007446852+1540.8909385114318I), (2.125323614436148-4.811257645661227I), (16.762376609102493-102.89289750554488I), (-250.48031168306184+2022.1573067279282I), (4.88230752413235-21.63731428667574I), (0.5626564399108278-0.7851253553230342I), (4.632941289317307-20.94812646186253I), (-250.48031168306184+2022.1573067279282I), (-1.1032724981647346+6.919387154968935I), (-16.762376609102493+102.89289750554488I), (7.115170794753766-27.3931619833569I), (2.4120805400098777-6.175292692185974I), (-285.59789064848985+3555.74300027379I), (-4.88230752413235+21.63731428667574I), (-2.291497953566735+14.584970839270232I), (39.99983875817345+932.197572287161I), (69.28002611052062+58.50367780002828I), (-107.68045990729163+3054.275731336941I), (-34.64001305526031-29.25183890001414I), (38.90263442397151+180.95308103004442I), (337.7656548145848-3578.0822774105336I), (-120.63972052152704+1552.4535747116615I), (30.622720109813496+183.1209978108425I), (-40.93418181952906-927.6857897102863I), (-77.10306963152229-1490.7908871974314I), (31.80708067064559-503.6317427667284I), (-2.3084472442288426-58.707342476322054I), (4.335345460423465+125.89233695611738I), (31.80708067064559-503.6317427667284I), (77.10306963152229+1490.7908871974314I), (-48.28288768984066-1394.237798897694I), (0.05482181774822403-6.024266637528335I), (23.898493451903995-341.55572615169035I), (40.93418181952906+927.6857897102863I), (5.731355045213604+2250.7538671505504I), (41.22517016497686+932.5201601012808I), (46.35837149618494+213.9924103975983I), (68.69689096042987+1150.840287009015I), (-23.17918574809247-106.99620519879915I), (137.15628422798466+140.7826348727487I), (-40.75345231487154-208.74938913242022I), (40.93418181952906+927.6857897102863I), (-216.39746170484048-407.8762368477169I), (35.907433516119525-273.7579616142241I), (-55.979640766686536-59.47789358026758I), (-76.93383753263345-527.2570329215921I), (-11.339336969742284+49.716116847823955I), (93.00215064282158+108.67357835729324I), (-4.205659722020144+23.084189322288232I), (3312.7521461985552+21496.299399490403I), (-18.237921349606065-23.545769587108357I), (419.4697308812431-4857.880970182487I), (-55.979640766686536-59.47789358026758I), (-76.93383753263345-527.2570329215921I), (-4.925540333422216-13.646935279898042I), (-1.5592843697598253+8.15346741978654I), (11.339336969742284-49.716116847823955I), (216.39746170484048+407.8762368477169I), (-35.907433516119525+273.7579616142241I), (-0.24272273496361643+2.1319900838067483I), (-216.14198089574086-404.6891344551015I), (-31.222419978126343+1104.4579171730797I), (1823.8896377327005+6044.038592019671I), (93.00215064282158+108.67357835729324I), (-14.017630761296159-24.35307764563126I), (2.2907478414967386-751.7060467254917I), (4.205659722020144-23.084189322288232I), (-40.93418181952906-927.6857897102863I), (3.5428821887747137-1.7776582398129612I), (134.10668847795546-249.4464811312942I), (-1.2136136748180824+10.659950419033741I), (-18.887735490373274+55.04851748285556I), (-1522.5881743752334-1908.8616284653806I), (70.92514902239992-1512.5512541400797I), (-5044.462011926853-24100.471156596916I), (53.84786035939676+99.11360258310286I), (147.30112679410374+611.4868785733767I), (-172.36835302299323-1443.9926873110464I), (-333.93966275790274+1581.7677082954042I), (3276.680328590781+16488.010075038204I), (1057.28365584065+3348.7870657187173I), (161.943346431726+3760.1997050664954I), (510.2717954102559-1107.4294680872958I), (-121.45750982379411-2820.1497787998715I), (3758.707309570762+16992.930188872928I), (-60.84481515173117-114.78208009756379I), (-18.717813252243225-26.748035774122172I), (-2.2539880795385243+18.008388451759597I), (2.0736518128918457-34.265045295541476I), (-11.31657138499645+265.2785156337827I), (133.74678792352222-2812.1913539671596I), (1.8485200331138651-38.92729811335313I), (-16.716767547952138-426.79525356595525I), (41.796036858467794-690.4287885681233I), (-5.478570592731884-3.8609943878645785I), (65.33859911706348-186.35954786059216I), (-14.665622673373086+268.16404405429915I), (-14.759050748522506+107.6405320106957I), (81.62909967859407-202.16051333173422I), (7.461544966318485-894.3569487721709I), (10.711698142948801+80.86429077955201I), (-79.54097451159589-93.08091883719472I), (10.886408784537249-206.46604888838166I), (16.80585180233939-238.03242308456385I), (-114.43977297370276-1479.6615630657595I), (-106.12031553004473-452.2057643159223I), (-187.2818439772933-705.6314831332036I), (-9.549866407893408-10.893212553906322I), (-14.185444397379186+557.6065308911076I), (-1.6502102490523134+37.32013474105085I), (1167.6486379440948+5296.128779889505I), (-68.02854985536123-1802.7675260293547I), (-34.64001305526031-29.25183890001414I), (20.81391241333555-308.86139646334607I), (116.35060870152091-2747.8999990730777I), (-167.81130268277423+1606.4354336449114I), (-23.17918574809247-106.99620519879915I), (-58.771867601160466-1306.9255906101102I), (-59.851857400731404+47.48853480924235I), (0.15388186912699098+388.8853202367103I), (33.05177913279524-257.1260317209834I), (-0.3383239010561027-0.7234375178062462I), (-91.78088869882025-123.91858196787214I), (-118.09018460711906+1726.7018750834484I), (33.05177913279524-257.1260317209834I), (0.7796421848799127-4.07673370989327I), (-0.15388186912699098-388.8853202367103I), (17.80348000226971-553.9330953568054I), (-57.67901636820463+108.53029102148994I), (-3.358013270908477+25.338544487164086I), (0.3383239010561027+0.7234375178062462I), (-67.29899640693768+124.10959609116563I), (0.48544546992723286-4.2639801676134965I), (-105.92119285104864-200.3861327937736I), (669.0107431666481-2038.7338250767211I), (107.43955151862971+202.75412321383016I), (5.227902384330427+112.38211225144477I), (-61.85942283978252+746.5126578672745I), (202.44042724632735+735.2722131685426I), (-378.2822732590907-1531.078144639644I), (-46.737373120872746+748.3944052448845I), (46.29562046796221+926.9868626861579I), (-525.3535709493375+1076.2248124531861I), (129.68333223421448-358.4675193575026I), (9.835040156248773+53.30109495830932I), (-5.210384646461719-7.515681221745229I), (-3.078117733148824-1.3089374767636577I), (-350.78364997479264+2707.8762948975445I), (-0.06068068374090411+0.5329975209516871I), (-0.25890425062785755+2.2741227560605317I), (549.8833052351191-3890.557350137515I), (-127.01418299645567+566.3583527511544I), (-233.50862453663166-272.2834586418334I), (3.7890206606722696-6.953434703249655I), (-133.69015077838236-2561.7432026296283I), (498.23191482177884-6558.765636080742I), (-296.8581842131827+2834.998460418729I), (9.97449045030184+17.555921606414483I), (-0.2123823930931644+1.865491323330905I), (-17.158436027940464+71.81627691852609I), (-6.472325290540933+30.565929784307308I), (1.2037439944687107+4.318272897380698I), (134.253618214828+2584.68077218803I), (0.06320904556344178-0.5552057509913406I), (-0.48544546992723286+4.2639801676134965I), (-8.189800281207951+16.50897664175958I), (-199.3363099269159+1184.759745571682I), (0.024272273496361643-0.21319900838067482I), (-0.012136136748180822+0.10659950419033741I), (-8.486007680150204+67.37870879072699I), (8.189800281207951-16.50897664175958I), (0.48544546992723286-4.2639801676134965I), (-154.2164679872798-1219.2223276691188I), (57.75044462861381-547.3419029737705I), (-199.3363099269159+1184.759745571682I), (-0.12136136748180822+1.0659950419033741I), (0.8284397554475764+20.610147050245715I), (238.9576989774262+276.6268336950554I), (-160.6426612276117+3553.794915829346I), (118.27510549424441+133.99514395014705I), (380.90585232461655-1322.9087461791928I), (-168.46227521772914-2823.758414113952I), (-2.093350886375772-15.691888175685577I), (66.81986598215795+1295.0364652208289I), (216.41995555289856+3273.222021339026I), (167.63354029597951+740.8793684127081I), (1.0667584613676873+120.22825393889774I), (160.56317956626864+191.16471663888188I), (-5.836993736927783+24.94210103536909I), (89.1611529063747+1707.5267698245466I), (-674.5749808681593+4001.902526775767I), (559.3068395150563-2970.607312598724I), (12.64791329860929+2.600628569372727I), (0.24272273496361643-2.1319900838067483I), (16.852908546367615-218.00693106625332I), (5.133759854984339-93.24559696957337I), (-1.2037439944687107-4.318272897380698I), (-89.6304168606377-1703.4049223291868I), (-0.25890425062785755+2.2741227560605317I), (-8.466211495629477-12.933830694749403I), (-81.29039587110523+1182.1984241147427I), (0.27508576629209863-2.4162554283143147I), (0.012136136748180822-0.10659950419033741I), (7.970976938282563-134.21752773709025I), (8.466211495629477+12.933830694749403I), (-541.5276416489021+181.64954431290775I), (57.8171933807288-547.9282002468174I), (-81.29039587110523+1182.1984241147427I), (-0.8090757832120549+7.106633612689161I), (0.19417818797089315-1.7055920670453986I), (-182.76605878340612-198.8382443276241I), (181.62974039118114-1144.2304133683974I), (3.845679372429821-5.318501925158279I), (295.14889522859636-1506.4774468047426I), (4.344492936375138-24.99649226004919I), (-0.022249584038331507+0.19543242434895192I), (-222.2004824494091+259.5996083499705I), (194.11728947441802+47.83479238543518I), (-106.92630171732546-1680.9102853248216I), (-18.529716963029756-7.3818015474554795I), (-17.08884296320342+545.4260754877369I), (-3.3132759876917497+194.20097180339798I), (-48.06641100215299-761.6553798825615I), (1.2811645692806815-5.710562115424642I), (29.429867457400626-259.0978881316263I), (-374.04212382917785+2570.3603162998I), (6.138347753698541-102.24274974722474I), (0.10664456831573715+0.4489549094945713I), (-0.012136136748180822+0.10659950419033741I), (-7.701165520146866+306.94402201783896I), (-29.429867457400626+259.0978881316263I), (-252.55666383306288+1505.9092695361423I), (-13.871536467956101-134.50868561236518I), (-37.32020021012808+754.0972763522016I), (-374.04212382917785+2570.3603162998I), (-3.2831560525869703+61.055199552127334I), (-6.138347753698541+102.24274974722474I), (-72.945444970363-81.1187420029515I), (-27.546290825437225-472.14355896454185I), (36.4727224851815+40.55937100147575I), (-0.009646944154351633+8.658647816997938I), (24.033205501076495+380.82768994128077I), (116.62864862243113-111.88433787305432I), (-36.67435224674139+114.3291121009544I), (7.553254142150678+10.631672069775327I), (1.2999825561938545+4.981519414847462I), (11.48399853670498-240.70984632539285I), (-0.0020302428472014356-38.579207490102704I), (66.96125062401221-1038.4465512002864I), (10.338303284701382-43.92570616365301I), (6.138347753698541-102.24274974722474I), (0.18755214663694264-0.26170845177434493I), (66.96125062401221-1038.4465512002864I), (-32.693715713991764-269.21163436537677I), (-10.338303284701382+43.92570616365301I), (-2.872219030402795+25.228549325046522I), (-0.12136136748180822+1.0659950419033741I), (-0.09377607331847132+0.13085422588717247I), (32.3151224385939-967.1123293309017I), (-6.138347753698541+102.24274974722474I), (0.06068068374090411-0.5329975209516871I), (-1.7492974708456135+84.24519003270146I), (-45.91021508811141-39.29652654324795I), (108.89117964071819-3184.7631863360643I), (-40.99985236615522-31.374666494259845I), (7.355524271505892-128.0610324425556I), (-20.372273587485658-1178.3789721941655I), (-32.30111306476158-14.011083008526299I), (-2.311401518204565-9.620871525997638I), (1.0061977613868827-29.334641372794586I), (2.7137627175603445-115.0608449583977I), (-2.6584076373885424-88.19696142726107I), (9.394310804065857-167.73577519211466I), (-2.7137627175603445+115.0608449583977I), (-89.24610586361194-1706.7805732952143I), (0.06472606265696439-0.5685306890151329I), (0.10666777971052743-4.632086004785284I), (-1.0061977613868827+29.334641372794586I), (0.4370493453187452+24.047981060384096I), (-0.10175872887894322+77.16410473308693I), (38.82637611062812+353.1422845213075I), (5.278959134907836-274.4865329503488I), (0.3786681538900112-74.04402442343377I), (-1.0061977613868827+29.334641372794586I), (0.48544546992723286-4.2639801676134965I), (-131.6281868661598+2225.44968437894I), (-24.120798589947157+15.42239566262579I), (-188.88487167038306+2737.3509542433826I), (17.24202249002497-3.7036305972231043I), (374.04212382917785-2570.3603162998I), (-6.138347753698541+102.24274974722474I), (214.21019743978331-4705.336760952996I), (73.43436595309987-1506.3771665868799I), (-131.6281868661598+2225.44968437894I), (-71.15447684097397-101.83426151526761I), (74.94260811600446-2030.7217363159816I), (24.120798589947157-15.42239566262579I), (188.88487167038306-2737.3509542433826I), (-0.48544546992723286+4.2639801676134965I), (-164.65167158300576-180.65045032624192I), (201.48381619545546-2020.497468232956I), (-0.7741794396077382+3.9942110646000666I), (13.774447373970649+135.36148164588792I), (74.64040042025616-1508.1945527044031I), (17.24202249002497-3.7036305972231043I), (374.04212382917785-2570.3603162998I), (-27.994909014675418-1.3271642184501475I), (1.8231462458624526-49.15478179000732I), (6.138347753698541-102.24274974722474I), (1.0061977613868827-29.334641372794586I), (-0.03653128129161587-5.602108218302986I), (-0.2548588717117973+2.2385895879970854I), (1.6475387419666712-7.081085299614501I), (107.75252079459399+1683.2087340478406I), (-4.963349167630193-28.80563581463995I), (-66.3330641934592+1563.257188639828I), (-39.61267405014645-30.6935603813871I), (-359.69610179482686+7656.175721049649I), (28.06684432527279+20.606128260949095I), (-51.23735001322943+947.7288914990448I), (47.72443556375281-1315.235767035462I), (4.005453431233271-598.2884345716562I), (183.2508110068673-3767.1565318154453I), (35.60734783478759-751.9948534584477I), (-0.7914957164392797-30.846131669756712I), (2.456882655532006+88.11950801286552I), (0.5936217873294609+23.13459875231753I), (525.1603186191825-7660.652232931767I), (54.80422381251309+781.8245152696885I), (120.93633026956827+139.4631390075502I), (296.0474345619207-1796.6321751049095I), (231.88348966324375-1336.6192062188304I), (-8.092144210161301+52.54500576205293I), (66.84001866554607+1280.9160177748936I), (-181.9752617728363+1763.768021794094I), (69.04189997885658+1500.4931116801238I), (-89.17134538595369-91.20475553214713I), (156.6774592569761+79.1249325175493I), (7.678059173712657-102.42982944138917I), (-44.48146466974387-854.6339475298275I), (-234.6513640436225-118.3386755855871I), (-156.88503674133767+486.2354578847937I), (50.56085090788827+42.066841687717954I), (-4.460908010779036+221.25597752119427I), (22.26449893600379+427.1082164025411I), (188.96933439138934-1457.1122002871807I), (-87.16177369688839+754.6345785108886I), (-40.99985236615522-31.374666494259845I), (6.029354861784038-121.95516383242509I), (109.11825004215339-2562.216399885368I), (7.69502570790786-953.0817877181635I), (-17.525953385829823-629.0938322564715I), (3.199849713818768-120.55736673495048I), (-13.392250124802443+207.68931024005727I), (57.43563528383105-985.0951646425942I), (40.173475961829446-239.03374983624107I), (0.9754191545256159+46.74410496479009I), (-13.392250124802443+207.68931024005727I), (143.6000712636656-3037.428723522211I), (-57.43563528383105+985.0951646425942I), (408.84440264574766-2214.4974225075725I), (6.735521977633065+69.01323462532318I), (40.173475961829446-239.03374983624107I), (-0.2647863280153279+1.8638945537637384I), (-0.09708909398544657+0.8527960335226993I), (0.8237693709833356-3.5405426498072505I), (-31.843037655645038-15.318805913595767I), (-94.57775655293733-48.27840762335826I), (-71.86234978190113-91.84934072768559I), (-154.9333289741826-230.98182338392724I), (-489.4836557845135+1265.9228821677134I), (-206.24188037858738+1519.8290916748851I), (29.179253974301787-747.5010395005038I), (-41.74420631774291-868.1015959517805I), (197.3537967160024-1985.6751232453844I), (138.294329426253-419.57301039092505I), (5.862001673674676-0.6129498713084982I), (-44.177263227895565+27.087923470607393I), (-7.613549443985655-6.707305749884718I), (3.6835614226037103-58.91401288180796I), (-4.451439652594213+37.0213367563969I), (-791.1317231729537+3698.8445825715507I), (340.33926369304965-3158.416315200293I), (1.2671708026476791+0.3573231239306729I), (4.052969829362277-33.52131970214749I), (696.3017350180238+587.2154996523326I), (348.26211542920356+292.63058770442166I), (7.501149996485319+4.254190805093035I), (89.31752302223461-671.8834643706532I), (600.7598262766074+118.76095933944595I), (-425.3892261009455-609.0569273418462I), (-0.22654121929937535+1.989857411552965I), (45.23816859899409+2789.825607732538I), (5.364149231301133-42.035939937849285I), (-0.024272273496361643+0.21319900838067482I), (4.371079041192068+45.20886191852982I), (0.08090757832120547-0.710663361268916I), (0.22654121929937535-1.989857411552965I), (425.3892261009455+609.0569273418462I), (-154.362101628258-1217.9431336188345I), (-912.3669881085939-5089.057738341651I), (-3.010878459125159-51.15175395413832I), (45.23816859899409+2789.825607732538I), (-0.12136136748180822+1.0659950419033741I), (-5.364149231301133+42.035939937849285I), (-1274.173276876036-714.5726437133052I), (-1.7639012643762308+40.89766584706165I), (-49.15743592500313+24.749409570368485I), (1170.1400050943162-1363.4559491914215I), (302.3906864903172+504.11243609659675I), (226.6754497573295-1761.0846325993796I), (-10.263516150306696+34.608284931685496I), (325.03163736050186+1725.945926811878I), (-371.76208732221596-369.01515201187203I), (441.38683492823816-1020.2463959755737I), (-0.8336702451362175-3.935412097052677I), (-0.8592098521646223-1.585734912138225I), (-0.17468355169691074+14.23645070710505I), (1.7959040693430173-22.70299606000178I), (7.463003997207494+18.281441105898743I), (-0.6092736318612593-0.04348818046618774I), (-187.69161197630547-3945.7049427549537I), (0.692021272637378-16.355616104676244I), (-12.393367379757397+64.51707599702341I), (85.10543058437736+2552.8736586182017I), (17.798726569519605-30.93338117052116I), (0.07281682048908493-0.6395970251420245I), (-4.1015730044985705-33.71927871508529I), (12.393367379757397-64.51707599702341I), (-0.4369009229345096+3.8375821508521466I), (-126.01500836835677-253.69782921875785I), (-24.657318350777945+14.964253907895682I), (85.10543058437736+2552.8736586182017I), (-15.879763052964133+125.16346220432364I), (-17.798726569519605+30.93338117052116I), (1.0509845202737562-45.72112161588434I), (2.5037872012524405-36.31109786532859I), (-463.92260763432097-693.7411182008442I), (161.08730533483748-2788.351335646793I), (231.96130381716048+346.8705591004221I), (-9.130391274261624+63.800859336385635I), (88.90602609981295+1983.6781926918559I), (-200.41495235846+2257.541587506687I), (84.3614503699211-673.2476518851804I), (0.5445425660327974+0.22636356055446072I), (-0.28180467459704905+1.3783434427690493I), (557.0146494710002-6878.670796324052I), (36.33921149648573+172.37818931365916I), (17.925522478408727+1970.153852999462I), (14.820594729393562-85.8369768350909I), (23.162875800820736-72.96932110837042I), (0.06361011673724415+2.2126370373366373I), (-14.820594729393562+85.8369768350909I), (16.430377001248065-39.006686752984045I), (-0.1272202334744883-4.425274074673275I), (-55.47803621247295+437.1837885135465I), (-23.162875800820736+72.96932110837042I), (-17.925522478408727-1970.153852999462I), (-47.51395626958312-533.5612676993206I), (-126.4091565671378-990.9075733666934I), (99.55226786813384+335.50659237463003I), (163.4974127859788+4437.859490365288I), (50.31423795772338+170.54870231923593I), (256.0710718734585-3415.5004245949613I), (66.43992604225843+2327.5763641387516I), (-32.74171644078229+267.21521126340275I), (-29.950448781489484-185.5598625382184I), (79.03438928270305+537.7353379343842I), (-87.94696504027706-1594.156509425317I), (-0.22654121929937535+1.989857411552965I), (5.364149231301133-42.035939937849285I), (2.1870858767470356+59.77333751822543I), (-2.057819842362493-73.84180406181268I), (-0.24272273496361643+2.1319900838067483I), (0.22654121929937535-1.989857411552965I), (87.94696504027706+1594.156509425317I), (0.14563364097816986-1.279194050284049I), (-258.7369238852001-7060.41026946629I), (0.1272202334744883+4.425274074673275I), (-0.20226894580301372+1.7766584031722903I), (-5.364149231301133+42.035939937849285I), (-79.03438928270305-537.7353379343842I), (-1684.0777185575669+5157.586269253755I), (-129.1322310393832-930.4994089512513I), (-64.59370996428942-223.11147851773288I), (662.1622475985623-1403.355900124677I), (28.251527385361385+114.44805973085663I), (110.75328460853186+3326.2682291289802I), (445.3706546760813-2309.988761688675I), (-75.44928478702126-143.704567334492I), (-216.39746170484048-407.8762368477169I), (-164.62042074004523+1280.4449893349724I), (24.325316943953734-192.18683931441618I), (7.963259061908577-14.519119230206616I), (-85.10543058437736-2552.8736586182017I), (-17.798726569519605+30.93338117052116I), (-8.939711716990672-664.6646449544334I), (-1.5915555549368037-145.83576209231495I), (24.325316943953734-192.18683931441618I), (3.7241858307138145+10.99670101215958I), (-0.08090757832120547+0.710663361268916I), (-7.963259061908577+14.519119230206616I), (216.39746170484048+407.8762368477169I), (164.62042074004523-1280.4449893349724I), (0.33981182894906303-2.9847861173294477I), (-876.2901238257128-1396.9261142144378I), (-69.57469673197298+224.6683058469612I), (49.31463670155589-29.928507815791363I), (-85.10543058437736-2552.8736586182017I), (5.6076824149657+16.329980022984262I), (15.960670631285339-125.87412556559255I), (17.798726569519605-30.93338117052116I), (75.44928478702126+143.704567334492I), (-127.0194398637432-461.29218457310634I), (-117.45516747376521-4300.492715176065I), (-12.961370835662327+108.76722956100049I), (-39.9533218617118-77.56845071236289I), (-2.6947121960131213-191.1114457486432I), (-14.749803602813763+461.5435339811215I), (-48.34282866917083+1259.69206568707I), (-43.737911090753684+1057.1581981961363I), (368.82502389961473+681.8945840062421I), (-1.7208186889250459-2.7063621320776914I), (242.79864324094063+2729.110212592612I), (69.7871472339308+2173.6835301165543I), (32.11764539196295-437.07549133590896I), (11.145617206818498-148.3610828378057I), (-2.1475849540860232-12.545189152773336I), (14.092008719396489+12.017729873366761I), (1.610688715564518+9.40889186458I), (-183.30272049573387-4569.8506330102955I), (16.389579273207634+40.48455494746892I), (194.94268690787405+420.33197807906805I), (20.490134849503022+821.8428319960143I), (346.0005391628874+284.5508647206877I), (-26.589312574089412+1205.1902696913585I), (-533.0007860812573-713.6952471551729I), (-109.91289156989964+3234.327174193984I), (121.34395621683747+138.97962684497682I), (-0.5145126142922258+44.47315047005507I), (62.1309589408846+1273.8952963724957I), (-282.3209144909678-1935.9587773239039I), (170.83803542411974+1203.4306893464172I), (48.50896313141926+167.39597306338433I), (313.1957279907291-3160.1477504552877I), (184.2632792492361+2839.9060940411982I), (89.52094801177495+1188.1123039416416I), (-30.552820453221432-107.1781286923272I), (-434.7856263445151-382.7937594134471I), (315.9669259868764+1175.3951975842176I), (-10.755313487045253-1182.0923117996772I), (170.3416612516239-1693.7725973960237I), (0.11327060964968767-0.9949287057764825I), (119.60178595614956-710.8558473430093I), (-2.6820746156505666+21.017969968924643I), (-1.0935429383735178-29.886668759112716I), (3.2582042461363994+7.408847479245356I), (0.08090757832120547-0.710663361268916I), (-0.11327060964968767+0.9949287057764825I), (-170.3416612516239+1693.7725973960237I), (0.24272273496361643-2.1319900838067483I), (-505.41849851094173-9612.32509379702I), (1.5054392295625796+25.57587697706916I), (119.60178595614956-710.8558473430093I), (0.16181515664241095-1.421326722537832I), (2.6820746156505666-21.017969968924643I), (10.755313487045253+1182.0923117996772I), (-152.51121792971475-4782.291996205635I), (-4.346841185016828+15.779232924305127I), (-169.38037907500433-312.70024512203065I), (65.59040651008957+1578.9374064160731I), (-428.4453772334355-791.4785137864609I), (-971.4326619404129+3003.247787087402I), (61.21574992376304+1437.6937941968492I), (47.25832327951055+275.1652124599342I), (-826.539244530068+2056.292547630457I), (-246.85161869135868-4354.767863170875I), (-462.7852677370205-5927.490034442038I), (-7.798319550786979-22.713437664315908I), (110.42293600084822+1668.3726798172347I), (14.730566275490471+13.987905644548725I), (-0.10130895813349783-14.58359642111078I), (17.788960793437475-174.03482756430517I), (-13.417329831991163+185.6360330483567I), (0.6092736318612593+0.04348818046618774I), (88.3098909868645+1678.2833565133017I), (-2.61740077863188+31.881781337039186I), (14.727459168172679+69.2537808869774I), (648.6684251890658+405.8475821180379I), (-21.658609346351664+274.7681655368786I), (0.12945212531392877-1.1370613780302659I), (4.371079041192068+45.20886191852982I), (-14.727459168172679-69.2537808869774I), (-252.1844889727853+1502.6402180743055I), (-579.488972311354+866.2981573118333I), (-12.903952548090466+142.59702893324118I), (648.6684251890658+405.8475821180379I), (11.87634806592455-232.72422157041746I), (21.658609346351664-274.7681655368786I), (4.50594781668447-14.63635041099407I), (-2.0066239993398467+43.029655930868394I), (155.0979255181302+183.4097630049294I), (-466.2834797169075+4304.868313676814I), (-268.4340263023419-387.42993010189775I), (6.762333244207391-64.36329098973947I), (-110.22197042290279-2359.8802342168783I), (250.67258941147068-3279.8303147229913I), (-64.43471936734989+680.6121318871723I), (-1.676950510417002+1.6211462611025134I), (-1.2671708026476791-0.3573231239306729I), (-454.8527393587791-472.74336288068065I), (5.746617427178452-84.77189140551378I), (3.883563759417863-34.11184134090797I), (-5.345317518977396+11.847400955599362I), (-27.022758577652795+316.80410547472786I), (-0.24272273496361643+2.1319900838067483I), (-3.883563759417863+34.11184134090797I), (-3.0340341870452057+26.649876047584357I), (15.92705268549669-52.13764764920718I), (8.26115298485546+61.848207773648I), (-5.345317518977396+11.847400955599362I), (44.28773555178647-838.4308310191284I), (27.022758577652795-316.80410547472786I), (-3.8991409792754292+9.306375201477199I), (-471.4268074520587-267.3473411420263I), (195.7486634379523-358.4283454796314I), (-228.88436870218175-262.1333091649589I), (-108.88021447610188-36.32963467001649I), (-224.82438127348348-271.00492520651363I), (-0.6722713283240012+2.4388647273758295I), (464.5776327762468+403.7206083876376I), (41.182987045670544+596.9776874847914I), (0.22654121929937535-1.989857411552965I), (130.99371783216452+3030.246245748444I), (-5.364149231301133+42.035939937849285I), (0.12136136748180822-1.0659950419033741I), (-0.6068068374090412+5.329975209516871I), (0.24272273496361643-2.1319900838067483I), (-0.22654121929937535+1.989857411552965I), (-41.182987045670544-596.9776874847914I), (-89.14901676962648-1707.633369328737I), (-203.76153556856286-5382.737888342516I), (0.12136136748180822-1.0659950419033741I), (130.99371783216452+3030.246245748444I), (0.12136136748180822-1.0659950419033741I), (5.364149231301133-42.035939937849285I), (-464.5776327762468-403.7206083876376I), (-1270.034447195984-725.9843591225407I), (-469.4201834527188-310.3769970728944I), (8.345685776279346+2.359893679149584I), (-240.56210516583675-1605.4659336031923I), (0.3058294698736068-0.21403633379027887I), (-2.3567283559973475-495.2320741800561I), (-319.8099136480461-70.6059832084278I), (-464.5776327762468-403.7206083876376I), (496.913271257036+1769.3324829368057I), (-19.766417425885905+366.23108594623875I), (8.922754371167196+19.25595712043274I), (8.692752714928854+10.943973283196435I), (392.8016164109742+595.5079353742049I), (-415.8084806948898-836.4499443934429I), (30.405416104030877-343.2829048790565I), (-23.779824597993496-107.67803108122936I), (3.768340794093879+45.42226304570339I), (-19.766417425885905+366.23108594623875I), (-5.446190284934566-15.878386177844323I), (1.0517985181756713-9.238623696495909I), (-8.922754371167196-19.25595712043274I), (-8.692752714928854-10.943973283196435I), (-496.913271257036-1769.3324829368057I), (-164.65167158300576-180.65045032624192I), (201.20873042916338-2018.0812128046416I), (-653.5536540218347-986.0472951077408I), (441.61499669060527-1138.90824518014I), (25.80790509618093-285.19405786648235I), (392.8016164109742+595.5079353742049I), (-415.8084806948898-836.4499443934429I), (29.97981325385018+12.505357763414311I), (-11.99770943340636+233.79021661232082I), (-30.405416104030877+343.2829048790565I), (464.5776327762468+403.7206083876376I), (-8.212190233196697-3.0667985370926267I), (-175.60203954419677-16.78976288415285I), (2.2493467343034634-45.16164601467515I), (-34.58707610917397+139.95335065397273I), (15.875461948934314-122.8162114589776I), (-20.825634171101377+147.82099074505197I), (-71.44102285444674+106.1783625166579I), (-7.505499339710596+569.8522887908272I), (-68.05186994037226-58.78357833608259I), (0.925996112010198-64.63868655656046I), (626.1827718376204-749.7142281345433I), (174.59077843437865-1270.717555036417I), (-16.204883492882765-162.97418935434217I), (0.9072770211799339-0.9638018068843466I), (2.3024787258235957-101.67151063960142I), (-21.78462178775493+113.28822887924446I), (-1.7268590443676963+76.25363297970107I), (2083.541949486819-23951.807561243353I), (-60.863498469465426-890.1507653537849I), (-89.61554094441964-94.469141549043I), (1.0653006730227805+6.9245514041728224I), (-45.60709725592912-856.8715164075527I), (680.8633325811035-3498.7506248987274I), (-678.8667607856925+1325.938414974093I), (1.3471170818395348+0.2921279262515446I), (14.628497409281824-76.7593539578534I), (8.557821910154702-63.21734630673363I), (0.3058294698736068-0.21403633379027887I), (-214.08667702650527-2016.6835813321454I), (-216.20187301167113-350.10829901780323I), (-32.531686226264426-310.09686668365606I), (0.4530824385987507-3.97971482310593I), (567.2470703753153+592.0063576874825I), (1.6913287631890395-13.239399702164341I), (-0.06472606265696439+0.5685306890151329I), (-1.8578638283951516-25.482617572404024I), (0.3236303132848219-2.842653445075664I), (-0.4530824385987507+3.97971482310593I), (32.531686226264426+310.09686668365606I), (-587.7806772557659+1218.8534307172624I), (-875.3791958775455+384.1819101807466I), (-2.6554776047356032-5.081728149278998I), (567.2470703753153+592.0063576874825I), (0.40453789160602743-3.5533168063445806I), (-1.6913287631890395+13.239399702164341I), (-256.6257870156728+95.07855564608161I), (1.0033119996699233-21.514827965434197I), (-113.67627844478409-205.32778209727485I), (-364.90637454093815-350.25384609916904I), (-100.4037619760481-249.52301740245406I), (-259.84750915127995+710.1208693608606I), (4.804972726728951-2.482261929456623I), (-135.11643247156758-688.3457097417482I), (-0.7460351355838881+704.7813315152865I), (100.98593128971191-355.41156037967124I), (-6.9698541657180755-51.360089764064085I), (3.9836561901290755+0.7983092769071964I), (3.7869662011523024+2.608942410809327I), (2.7759700825087563-248.53657575592052I), (8.158922759918806-19.40365983715022I), (-5.345317518977396+11.847400955599362I), (127.17236410614602-1679.1621009099786I), (-0.992931321511387+3.1788238909041278I), (3.0008343461910822-4.187335228389519I), (-0.3751042932738853+0.5234169035486899I), (0.16181515664241095-1.421326722537832I), (2.657488588553472-5.790451097561759I), (13.362799006191327-129.2678463197604I), (-5.345317518977396+11.847400955599362I), (-251.70863029239513+3956.3019836239478I), (-127.17236410614602+1679.1621009099786I), (4.809351235388991-17.301338015752506I), (1.7041966585297086-93.02918928647635I), (8.257265308190563+6.27505417109154I), (-72.92159656496626+787.8851384239558I), (-4.128632654095282-3.13752708554577I), (-18.168718046486404+213.6772947008833I), (-99.33631963974196+864.1833440200502I), (56.2545969232634-437.55754704071194I), (0.6784880829336433-1.6006055071626848I), (4.27840710821039+18.30920263530723I), (130.99371783216452+3030.246245748444I), (-29.39145469619254+486.1088984839553I), (0.4964656607556935-1.5894119454520639I), (-0.3180505836862211-11.063185186683183I), (-0.24272273496361643+2.1319900838067483I), (-37.105865021671434-1346.6851424859124I), (7.148379638681192+118.11976974537512I), (130.99371783216452+3030.246245748444I), (25.26290209253603-356.3115715154234I), (29.39145469619254-486.1088984839553I), (-4.27840710821039-18.30920263530723I), (-3.631146481640746-23.99450952545856I), (-3.2885448878351493-47.32714807861639I), (11.891440594804795+11.124099095838256I), (-101.97763395552812+304.35716367427824I), (-2.628176348220439-4.168402313431534I), (-1.1936640822917264-22.733176365757938I), (7.80509256271144-60.45796628802014I), (-4.27840710821039-18.30920263530723I), (-2.334091788415275-133.7708568840008I), (28.713565490398395-940.3167333114093I), (-29.429867457400626+259.0978881316263I), (381.77012708655377+591.4500971988663I), (366.57195381040265-1381.4235163201288I), (0.8811540559247817-2.8376898138246838I), (80.11825241478158+672.1694446984043I), (654.5864286352755+5693.471232438787I), (-594.5116436971432+2942.2211818751975I), (28.713565490398395-940.3167333114093I), (-1.197817007788868+2.522927646586105I), (29.429867457400626-259.0978881316263I), (2.334091788415275+133.7708568840008I), (-0.06472606265696439+0.5685306890151329I), (-222.8004336537037-414.750353809126I), (-33.201870425241104+370.0566209398979I), (-38.19946563157363-43.57285021562529I), (-697.9250492048333+5527.397609674588I), (381.77012708655377+591.4500971988663I), (366.57195381040265-1381.4235163201288I), (-33.39021421280052-13.25968861683668I), (19.783319384197398-1358.31888680936I), (-0.8811540559247817+2.8376898138246838I), (-80.11825241478158-672.1694446984043I), (4.27840710821039+18.30920263530723I), (1.4684834840258816+1.6292230926044136I), (4.329764631454438-7.546088731562359I), (5.9399649083007-25.384668866595I), (3.3923079805055703-11.444925064642304I), (-17.870229323395897+526.8466160003717I), (1957.2622883865881-1635.6224465514288I), (-243.02344246733497+1404.9511955393466I), (3463.1586588252394-4146.158158668006I), (-15.928470902887197-17.66563004852397I), (-26.411693530576564+437.20163434876633I), (-285.67020246005785+225.7935039943518I), (218.0926772825028-3854.080115852589I), (-2895.6094737478775+1665.495696089766I), (-1118.145041339295+1087.6681276241147I), (957.1433874330842+1365.9234131634344I), (-2642.6887822100516-3511.022759421569I), (-717.8575405748134-1024.4425598725757I), (5105.913473776163+21176.294072566936I), (37.45080513078556+84.1946290635368I), (-10.447486554064056-9.433769439974213I), (15.874837426956859-147.10828934614153I), (46.68160017234659-315.8712054141613I), (-28.53506914959371+4.240537116074691I), (-11.823997169408768-13.277136809259922I), (58.19289561142184-344.4050507010371I), (7.723737726574168-42.342149052906926I), (7.3637295840863395+34.6268904434887I), (-131.90206315000182+730.1810191088441I), (-51.77700043825864-65.87958545100469I), (-267.67227710206214-193.8638513873326I), (-223.76914055936845-1816.1701134474754I), (-7.3637295840863395-34.6268904434887I), (0.03236303132848219-0.28426534450756646I), (3.866844679678927+106.06596104541072I), (1210.6137131177102+263.30984583004647I), (-131.90206315000182+730.1810191088441I), (-21.336030283536346+636.2153647386459I), (51.77700043825864+65.87958545100469I), (-2.252973908342235+7.318175205497035I), (-2.721400853194054+16.0516134660674I), (-25.69926385108434-36.96046702196555I), (-172.35676395940231+7112.160128070634I), (8.272703265053194+13.266052278596742I), (-59.87213428842123+656.7591400486467I), (-4.794184043268693-35.84708374269462I), (223.1437641116937-5082.645783368859I), (-41.9800977169119+1287.3952338772738I), (42.43296711155074-30.46188795828445I), (10.462201004092314-53.958155655845445I), (-8.709019021515871+1120.6121035419512I), (-1.9417818797089315+17.055920670453986I), (-0.6619542143409246+2.119215927269418I), (-34.546011399199806+533.232266414353I), (-0.6178270282375017+2.6554069873554385I), (-0.06361011673724415-2.2126370373366373I), (1.4783767914386199-7.442804058517624I), (0.6619542143409246-2.119215927269418I), (1.9417818797089315-17.055920670453986I), (-4.579043573682102+22.668705927698518I), (0.8900764069979533-1.3515943911795771I), (72.69772193276687-1174.1173186022538I), (34.546011399199806-533.232266414353I), (8.709019021515871-1120.6121035419512I), (-40.54963861904439-564.2483321322021I), (-222.65055031733772+3212.852125054608I), (-77.79410370696516-213.71979235334666I), (24.829636071449926-3298.976254837992I), (10.709204962752603+4.521039399774082I), (-509.95003977090505+3590.9518855140886I), (-158.72022511176323-1570.6373197664948I), (-4.092024453297758-7.291064026444384I), (-3.817394128638526-3865.9078049884647I), (-16.762376609102493+102.89289750554488I), (250.48031168306184-2022.1573067279282I), (-11.000257499042307+46.04492209092243I), (5.345317518977396-11.847400955599362I), (12.637707799937509+12.592484708856913I), (-101.49064391440643+1879.8280318062637I), (16.224584932911775-151.5179157530451I), (-9.265882578634614+41.89625292372506I), (250.48031168306184-2022.1573067279282I), (-4.245223527627603-11.742533441099948I), (2.338926554639738-12.23020112967981I), (11.000257499042307-46.04492209092243I), (16.762376609102493-102.89289750554488I), (-0.16181515664241095+1.421326722537832I), (-0.4079609504830574+1.2284117882075496I), (-2.2934044861080474+2.592465971851637I), (-27.28895199345038+251.01284798385194I), (5.345317518977396-11.847400955599362I), (-158.64903537160174-101.89429586823076I), (258.8488931824773-5985.262808949284I), (-12.637707799937509-12.592484708856913I), (101.49064391440643-1879.8280318062637I), (4.092024453297758+7.291064026444384I), (3.817394128638526+3865.9078049884647I), (-2.6438265091698425-7.615654541358481I), (-16.028619267656495-214.6379604736513I), (-96.11456267798089-224.80391179057153I), (-161.0614059078669-2960.7543699718326I), (254.65440289003794-308.0915554979956I), (-21.92916169478051+250.8166273169462I), (18.419187938067516-241.29114101575877I), (11.986899753985256+350.51901962733945I), (52.81024898518484-323.6815115818425I), (-31.15893834876963+41.606519694565016I), (0.7296296608083832+77.30953032646005I), (-30.531302233407203+564.3744266316123I), (146.74206725164717-800.1469833217968I), (-16.39134810818688-78.772748766376I), (0.0775740644553844-20.100188140211607I), (-3.6078033968496133+80.80441849106262I), (0.9833742480968368-218.79950475310477I), (2.7058525476372104-60.603313868296965I), (275.5541465051772-5883.891093430614I), (119.57034637222333-125.57585260270912I), (-26.276514340713575-107.57941986993639I), (-101.08700469658268+1165.0555439076406I), (-272.1211715085255+1656.618740204471I), (-4.443239898884025-391.7429850491551I), (0.9708909398544657-8.527960335226993I), (-40.17675037440732+623.0679307201718I), (0.3309771071704623-1.059607963634709I), (191.8360470440143-1714.2343479937726I), (0.30891351411875084-1.3277034936777192I), (-1.5004171730955411+2.0936676141947594I), (-40.17675037440732+623.0679307201718I), (-0.3309771071704623+1.059607963634709I), (-0.9708909398544657+8.527960335226993I), (-0.08090757832120547+0.710663361268916I), (2.4108831543228595-12.400348005752633I), (-3.2340716407798427-30.715533481742742I), (-508.2329974712313+3197.750826743357I), (-191.8360470440143+1714.2343479937726I), (4.443239898884025+391.7429850491551I), (-9.726411658860059-95.05185128830811I), (-131.92525883192616-3813.0424381033445I), (10.620455333279704-20.180834545972054I), (-224.67199204483387+3776.1190509616877I), (-56.94420045999196-115.26931908517733I), (-43.101589205646164+3571.191153386536I), (74.09279557472247-3744.098451588112I), (-100.99034360118489-1162.0490171226288I), (-27.092967008080315-1.5150124452619944I), (72.56692810130184+214.4885218983557I), (-326.87656274148094+1629.5848726207632I), (77.10306963152229+1490.7908871974314I), (-31.80708067064559+503.6317427667284I), (-3.1580104343804933+117.11538162780889I), (-130.99371783216452-3030.246245748444I), (11.756553744012738+15.430174522681579I), (29.39145469619254-486.1088984839553I), (-6.753142295833825-232.44602003161125I), (-8.91927252180323-255.14395294500463I), (-31.80708067064559+503.6317427667284I), (6.644395038124874+11.869840062252303I), (-1.2356540564750034+5.310813974710877I), (3.1580104343804933-117.11538162780889I), (-77.10306963152229-1490.7908871974314I), (0.33981182894906303-2.9847861173294477I), (-7.432632197570559-6.067008289424459I), (43.52584744385189+1418.469964220184I), (-13.799596075449777-229.52098142521052I), (-130.99371783216452-3030.246245748444I), (-8.62232556317105-12.420553247244722I), (-25.237141891146702+352.390148871907I), (-11.756553744012738-15.430174522681579I), (-29.39145469619254+486.1088984839553I), (-72.56692810130184-214.4885218983557I), (326.87656274148094-1629.5848726207632I), (-120.93240569388011-451.66100495347763I), (-100.34365447601832-4193.519041273736I), (-96.11456267798089-224.80391179057153I), (-155.13757609244072-2996.158987994734I), (-17.982598634015595-219.94560683796308I), (-2.033012107701698+23.399985820553333I), (13.802625957899863+192.38886119502087I), (37.218110834683856+819.5321820960963I), (29.491527641385204+577.2165078081676I), (-54.61026817410826-185.32608158854126I), (3.7723951094547346+204.4322470122675I), (463.27864088958023-739.1073949628128I), (-20.291234844656714-2800.354057808742I), (-13.489853755451037-287.0531017420127I), (-5.805141254285829-109.5564581369026I), (1.9692593204294901+68.23015067326429I), (-1.6021909587814398+8.761290758987322I), (-1.476944490322115-51.17261300494822I), (811.6736494949062-21079.290384779855I), (396.1493718859411-2076.0006429666823I), (-15.16954581845787-246.80603262845307I), (-0.22212385841007498+1.027268334705596I), (-10.30911340601454+94.24673586079561I), (0.42321302695769525+13.950103502743486I), (1.3944587401248398+35.09573418434039I), (-0.6178270282375017+2.6554069873554385I), (0.22212385841007498-1.027268334705596I), (15.16954581845787+246.80603262845307I), (0.048544546992723286-0.42639801676134964I), (9.11583772941552+5.957535894657767I), (-0.3569466108839606-2.8693336441260664I), (-0.6288704304607525+5.0618796794738605I), (10.30911340601454-94.24673586079561I), (-396.1493718859411+2076.0006429666823I), (-1130.3342684609734+5283.647568267971I), (-282.5853886627739+4256.842190743639I), (28.025599164893077+109.92170859053074I), (-114.26910271616806+834.9484953308387I), (-3.40554533501471-7.333191665221011I), (2.4560872624781265-356.5507624423321I), (-288.08001883096495+1416.0194102696091I), (-1.9719262997335534-1170.6867030720744I), (-268.3524957387245+336.0435424010339I), (-43.44426644802678-220.8750960480742I), (-65.3101832524055+453.26246748508913I), (0.9859631498667767+585.3433515360372I), (23.821829874616114+568.5297548562199I), (121.68963030346234+229.56416019512758I), (216.39746170484048+407.8762368477169I), (-16.648904029672078+359.6412615629928I), (-11.910914937308057-284.26487742810997I), (16.857146984546674+14.740932200875662I), (-8.583590355767809-8.565780833043306I), (55.979640766686536+59.47789358026758I), (47.76865896481499+678.0815874890677I), (8.428573492273337+7.370466100437831I), (1.6942614989228595-152.09325807476756I), (-27.558552021477542-5.0104751812762345I), (33.043552961114344+3.8335614578069497I), (128.89552468814264-1700.2275761365267I), (-0.8471307494614297+76.04662903738378I), (-130.09211698377698+509.5408841729645I), (-121.72699693893085-1780.3015307075698I), (-381.77012708655377-591.4500971988663I), (-232.76839516757315+683.7540907120067I), (-65.04605849188849+254.77044208648226I), (-49.1174686534753+339.7443429001097I), (-78.29391824207669-156.9443330624313I), (-0.8811540559247817+2.8376898138246838I), (-65.56487152075665-352.2139060389067I), (24.55873432673765-169.87217145005485I), (12.506909919621037+53.528072302133175I), (-7849.7940254119385-34818.26473188011I), (-208.7317161382714+300.1857999463739I), (36.47584269921213+47.09153917421671I), (-344.5869563558906+3091.6641074629406I), (88.50338060834662+1564.3416411382145I), (-8.583590355767809-8.565780833043306I), (55.979640766686536+59.47789358026758I), (47.76865896481499+678.0815874890677I), (8.428573492273337+7.370466100437831I), (19.249525462798758+14.900123155310128I), (9.847930917326341+20.635090176465603I), (-2.2061075783584565+35.48382066436337I), (-33.38645089186185+621.9646457720459I), (27.558552021477542+5.0104751812762345I), (-33.043552961114344-3.8335614578069497I), (-128.89552468814264+1700.2275761365267I), (-0.8471307494614297+76.04662903738378I), (-121.68963030346234-229.56416019512758I), (-216.39746170484048-407.8762368477169I), (16.648904029672078-359.6412615629928I), (-11.910914937308057-284.26487742810997I), (109.60844762502617+1563.649030539377I), (-6.814284240425873+46.63499686659231I), (97.58618428690603-342.048064713009I), (18.201500735457216-7.467005895099565I), (216.08550618348835+406.08594059827516I), (19.360403005303688-486.98026391710437I), (-224.97265665898368-721.115361872286I), (76.39893126314726+87.14570043125057I), (-3488.834577253095-12484.43331175654I), (-388.2949384229068-419.91885852578935I), (-121.72699693893085-1780.3015307075698I), (-381.77012708655377-591.4500971988663I), (-232.76839516757315+683.7540907120067I), (-65.04605849188849+254.77044208648226I), (74.50506209182656+141.59897909240877I), (40.98280086694097+40.76786218478508I), (-0.9923550571527358+761.5846489700028I), (-26.846977766707695+619.1721086886376I), (78.29391824207669+156.9443330624313I), (0.8811540559247817-2.8376898138246838I), (65.56487152075665+352.2139060389067I), (24.55873432673765-169.87217145005485I), (268.3524957387245-336.0435424010339I), (43.44426644802678+220.8750960480742I), (65.3101832524055-453.26246748508913I), (0.9859631498667767+585.3433515360372I), (14.577657810958193+88.43611579003823I), (-2.985884137548455-2.6227626172443372I), (-41.63534878287977+121.30814350166781I), (74.34047801941946-1166.342562449929I), (239.14069274444665-251.15170520541824I), (-5.179502411337199+92.56499680141869I), (-46.12256429538503-761.5213230757181I), (-0.12136136748180822+1.0659950419033741I), (-0.12136136748180822+1.0659950419033741I), (0.12136136748180822-1.0659950419033741I), (0.033095389577567205+0.4021432950645146I), (-0.12136136748180822+1.0659950419033741I), (0.12136136748180822-1.0659950419033741I), (-0.048544546992723286+0.42639801676134964I), (1.987742542054311-2.7156920565238725I), (0.12136136748180822-1.0659950419033741I), (-0.12136136748180822+1.0659950419033741I), (-0.12429080047814828-1.6796395163849502I), (-0.6878982389816274-0.5593737289888485I), (20.206245698852683+2.4840962513170695I), (18.573252452503937+15.103090682698912I), (52.23089661672215+41.499130887628354I), (1.47472660589059-13.415367713517957I), (-5726.1309329866235-29823.456953722587I), (-99.38114697143577-95.86882624582476I), (-1.011256284001739-211.72973832620738I), (-2740.5220902878527-12430.434583074159I), (-3.2655974628116198+0.9701888678734001I), (-61.185537526632345-47.685069617045755I), (2.4530256885857566-0.7497849929985776I), (-177.6125804987026-229.26444279522877I), (-1.6327987314058099+0.48509443393670004I), (-1.1287221981128113+0.555901381273145I), (38.116249193435394-67.66040121981851I), (8.128472211086665-5.715454856204038I), (176.54974223304546+238.72935358685476I), (4103.965384917032+14725.033983912494I), (177.91973542839148+355.4806310568235I), (41.988296168570585-470.84396467409687I), (11684.30409150853+44210.71053988442I), (-50.68877535427676-59.37026181341462I), (-685.3813029322641-3560.4652166871574I), (192.4709276644648-113.28227427130957I), (-13.345083145341956+213.6618376717368I), (-8.341774804865654-15.023134011780432I), (-696.6666611236302-1022.0176182829134I), (62.69084194099024+93.88265595380021I), (108.54706972131862+2484.408704382086I), (522.4999958427228+766.5132137121852I), (834.8162562799316+14856.908009596398I), (669.1575531424686+377.1987619780957I), (25.7514125363869+28.913978132749385I), (702.1696297545316+1032.041886627825I), (-1.221625436109096-1.681857724357326I), (508.52327395283163-1444.6085825587984I), (-29.640992185066878-95.09614802654636I), (-29.319010466618295-40.36458538457583I)}

==> anc/amplitudes/R2Nftilde_pmmpp/Matrix.m <==
{{1, 1} -> -2699/216, {1, 2} -> -237114349/69120, {1, 3} -> -37/18, 
 {1, 4} -> -193216891/103680, {1, 5} -> -25049713/5760, {1, 6} -> 87413/90, 
 {1, 7} -> 24119/180, {1, 8} -> 37067/540, {1, 9} -> -108663787/41472, 
 {1, 10} -> 6413/360, {1, 11} -> -10009/108, {1, 12} -> 317860679/25920, 
 {1, 13} -> 2699/432, {1, 14} -> 7511/90, {1, 15} -> -83/20, 
 {1, 16} -> -431581/720, {1, 17} -> -87/20, {1, 18} -> -164069/360, 
 {1, 19} -> -107/60, {1, 20} -> -418/45, {1, 22} -> -499/180, 
 {1, 23} -> -1411/30, {1, 24} -> 8325/16, {1, 25} -> 263231/25920, 
 {1, 26} -> 60031/1080, {1, 27} -> 281479/648, {1, 28} -> -15919/720, 
 {1, 29} -> 770411/1620, {1, 30} -> 4699/810, {1, 31} -> 10087/540, 
 {1, 32} -> -2156/45, {1, 33} -> 24133/180, {1, 34} -> 3688/81, 
 {1, 35} -> -1927/30, {1, 36} -> -4167347/6480, {1, 37} -> -2699/864, 
 {1, 38} -> -237234473/311040, {1, 39} -> 1349/360, 
 {1, 40} -> 241459801/622080, {1, 41} -> 53048477/77760, {1, 42} -> 10897/48, 
 {1, 43} -> 118361/2160, {1, 44} -> -27583/1620, 
 {1, 45} -> 338327803/1244160, {1, 46} -> 11/16, {1, 47} -> 68509/1620, 
 {1, 48} -> -48072343/82944, {1, 49} -> 3876073/207360, 
 {1, 50} -> 656141/4320, {1, 51} -> 654481/2592, {1, 52} -> -58439/960, 
 {1, 53} -> 777857/6480, {1, 54} -> -395009/12960, {1, 55} -> 110627/2160, 
 {1, 56} -> -10501/80, {1, 57} -> 264779/720, {1, 58} -> 2789777/6480, 
 {1, 59} -> -126511/720, {1, 60} -> -3000493/5184, {1, 61} -> -2699/648, 
 {1, 62} -> -407414897/311040, {1, 63} -> 139/20, {1, 64} -> -798047/8640, 
 {1, 65} -> -142338271/77760, {1, 66} -> 8176/27, {1, 67} -> 638/15, 
 {1, 68} -> 5683/405, {1, 69} -> -68311651/155520, {1, 70} -> 3271/540, 
 {1, 71} -> 94439/1620, {1, 72} -> 228424195/62208, {1, 73} -> 10549/768, 
 {1, 74} -> 59527/720, {1, 75} -> 262/15, {1, 76} -> -16111/480, 
 {1, 77} -> 167/40, {1, 78} -> 1657/80, {1, 79} -> 9637/360, 
 {1, 80} -> -8609/120, {1, 81} -> 24437/120, {1, 82} -> 62495/144, 
 {1, 83} -> -11639/120, {1, 84} -> -369977/1440, {1, 85} -> 53239/1080, 
 {1, 86} -> 11891/27, {1, 87} -> 392651/360, {1, 88} -> -15367/90, 
 {1, 89} -> 922/45, {1, 90} -> 3973/45, {1, 91} -> 20054/135, 
 {1, 92} -> -16748/45, {1, 93} -> 47726/45, {1, 94} -> 272995/216, 
 {1, 95} -> -7736/15, {1, 96} -> -364697/270, {1, 97} -> -2474869/640, 
 {1, 98} -> -43/9, {1, 99} -> -25644041/34560, {1, 100} -> 1152253/11520, 
 {1, 101} -> -17/30, {1, 102} -> -11207/90, {1, 103} -> 5078/45, 
 {1, 104} -> 7282031/4320, {1, 105} -> 772/135, {1, 106} -> 1526/135, 
 {1, 107} -> 2439349/864, {1, 109} -> 205/9, {1, 110} -> 47/60, 
 {1, 111} -> 319/120, {1, 112} -> -159/40, {1, 113} -> -3/20, 
 {1, 114} -> -641/40, {1, 115} -> -1903/360, {1, 116} -> 101/3, 
 {1, 117} -> 2303/72, {1, 118} -> 751/360, {1, 119} -> -9923/180, 
 {1, 120} -> 578219/51840, {1, 121} -> 11723/216, {1, 122} -> -589051/1620, 
 {1, 123} -> -5213/240, {1, 124} -> -760673/1620, {1, 125} -> 956477/3240, 
 {1, 126} -> 9337/540, {1, 127} -> -2723/60, {1, 128} -> 4823/36, 
 {1, 129} -> 934109/3240, {1, 130} -> -11423/180, {1, 131} -> 1963613/6480, 
 {1, 132} -> -2699/2592, {1, 133} -> -595277089/622080, {1, 134} -> 13/40, 
 {1, 135} -> -2877601/69120, {1, 136} -> -79868549/155520, 
 {1, 137} -> 162881/2160, {1, 138} -> -3595/144, {1, 139} -> 6901/648, 
 {1, 140} -> 772526329/1244160, {1, 141} -> 17029/2160, 
 {1, 142} -> 59221/3240, {1, 143} -> 1108773059/1244160, 
 {1, 144} -> 249893/207360, {1, 145} -> -62407/4320, 
 {1, 146} -> -2522003/12960, {1, 147} -> 16351/2880, 
 {1, 148} -> -143155/1296, {1, 149} -> 4896407/12960, 
 {1, 150} -> -11977/2160, {1, 151} -> 9479/720, {1, 152} -> -23857/720, 
 {1, 153} -> -105689/6480, {1, 154} -> 3983/240, {1, 155} -> 789847/5184, 
 {1, 157} -> -839662009/622080, {1, 158} -> 221/36, 
 {1, 159} -> 12037021/155520, {1, 160} -> -224561483/622080, 
 {1, 161} -> -223/360, {1, 162} -> -9283/540, {1, 163} -> -22097/810, 
 {1, 164} -> 9752159/38880, {1, 165} -> 187/24, {1, 166} -> 22633/1620, 
 {1, 167} -> 2986253/2160, {1, 169} -> -1/5, {1, 170} -> 13/5, 
 {1, 171} -> -1/10, {1, 172} -> 18/5, {1, 173} -> 1/5, {1, 174} -> 1, 
 {1, 175} -> 1/30, {1, 176} -> 33/10, {1, 177} -> -11/15, {1, 178} -> -10/3, 
 {1, 179} -> 51757/5760, {1, 180} -> -41/45, {1, 181} -> -118943/120, 
 {1, 182} -> -106/45, {1, 183} -> -221/45, {1, 184} -> 353027/360, 
 {1, 185} -> 7/18, {1, 186} -> -47/36, {1, 187} -> 16/15, {1, 188} -> -3/4, 
 {1, 189} -> 307/60, {1, 190} -> 64/9, {1, 191} -> 371191/69120, 
 {1, 192} -> 12059/288, {1, 193} -> 1582517/4320, {1, 194} -> -15167/960, 
 {1, 195} -> 1231691/2160, {1, 196} -> -1803239/4320, {1, 197} -> 9697/720, 
 {1, 198} -> -2873/80, {1, 199} -> 24089/240, {1, 200} -> -391183/2160, 
 {1, 201} -> -783/16, {1, 202} -> -1203847/1728, {1, 203} -> -2699/864, 
 {1, 204} -> -122345701/69120, {1, 205} -> 173/40, 
 {1, 206} -> 15256261/41472, {1, 207} -> -170161877/103680, 
 {1, 208} -> 163301/720, {1, 209} -> 4963/240, {1, 210} -> -161/54, 
 {1, 211} -> 201045289/414720, {1, 212} -> 1439/144, {1, 213} -> 23813/540, 
 {1, 214} -> 23580307/9216, {1, 215} -> -2699/648, {1, 216} -> -15067/270, 
 {1, 217} -> 67/30, {1, 218} -> 56633/135, {1, 219} -> 157/60, 
 {1, 220} -> 69665/216, {1, 221} -> 247/180, {1, 222} -> 1519/270, 
 {1, 223} -> -13/30, {1, 224} -> 58/27, {1, 225} -> 1429/45, 
 {1, 226} -> -21953/60, {1, 227} -> -362489/3240, {1, 228} -> -132083/648, 
 {1, 229} -> -14207/270, {1, 230} -> -14207/270, {1, 231} -> 132083/648, 
 {1, 232} -> 7102961/103680, {1, 233} -> 74/45, {1, 234} -> 116659223/622080, 
 {1, 235} -> 23854033/17280, {1, 236} -> -17/360, {1, 237} -> -289/135, 
 {1, 238} -> -29441/1620, {1, 239} -> 181835159/622080, 
 {1, 240} -> -3253/1080, {1, 241} -> 35201/1620, 
 {1, 242} -> -149982167/77760, {1, 244} -> -24/5, {1, 245} -> -36/5, 
 {1, 246} -> -24/5, {1, 247} -> 36/5, {1, 248} -> -53239/8640, 
 {1, 249} -> -59407/1080, {1, 250} -> -877/90, {1, 251} -> 5309/240, 
 {1, 252} -> -9/4, {1, 253} -> -529/40, {1, 254} -> -9967/540, 
 {1, 255} -> 712/15, {1, 256} -> -24059/180, {1, 257} -> -154433/540, 
 {1, 258} -> 5731/90, {1, 259} -> 364601/2160, {1, 260} -> -1/15, 
 {1, 261} -> -1/15, {1, 262} -> -1/30, {1, 263} -> 1/10, {1, 264} -> 1/10, 
 {1, 265} -> -1/30, {1, 266} -> -1/15, {1, 267} -> -1/15, {1, 268} -> 1/30, 
 {1, 269} -> 1/30, {1, 270} -> 1/30, {1, 271} -> 1/30, {1, 272} -> 1/15, 
 {1, 273} -> 7/30, {1, 274} -> -7/20, {1, 275} -> 1/6, {1, 276} -> 1/30, 
 {1, 277} -> 1/12, {1, 278} -> 7/60, {1, 279} -> -1/10, {1, 280} -> -1/4, 
 {1, 281} -> -1/15, {1, 282} -> -7/30, {1, 283} -> 7/60, {1, 284} -> -1/6, 
 {1, 285} -> 1/30, {1, 286} -> 1/12, {1, 287} -> 7/60, {1, 288} -> 1/30, 
 {1, 289} -> 1/12, {1, 290} -> -1098181/51840, {1, 291} -> -565/27, 
 {1, 292} -> -7/6, {1, 293} -> 13/12, {1, 294} -> -63320753/165240, 
 {1, 295} -> -577261/14580, {1, 296} -> 658973297/793152, 
 {1, 297} -> -67340221/440640, {1, 298} -> -148297/405, {1, 299} -> 107/45, 
 {1, 300} -> 70088657/73440, {1, 301} -> 127104719/165240, 
 {1, 302} -> -2828851/207360, {1, 303} -> -58393/1080, {1, 304} -> -1195/144, 
 {1, 305} -> 261983/6480, {1, 306} -> -231613/2720, 
 {1, 307} -> 3312689/58320, {1, 308} -> 21559486423/15863040, 
 {1, 309} -> 3610397507/5287680, {1, 310} -> -303347/4320, 
 {1, 311} -> 863/2160, {1, 312} -> 1257076621/881280, 
 {1, 313} -> 1861805/11016, {1, 314} -> -51757/3840, {1, 315} -> -7117/180, 
 {1, 316} -> -91/8, {1, 317} -> 6359/72, {1, 318} -> 31128157/176256, 
 {1, 319} -> -37/40, {1, 320} -> 121341271/293760, 
 {1, 321} -> 98639893/97920, {1, 322} -> -17477/360, {1, 323} -> 181/15, 
 {1, 324} -> 530551/1020, {1, 325} -> -155846417/881280, 
 {1, 326} -> -51757/6480, {1, 327} -> -22792/135, {1, 328} -> -152/9, 
 {1, 329} -> 17792/405, {1, 330} -> 186633907/220320, {1, 331} -> -39/10, 
 {1, 332} -> 1749859559/330480, {1, 333} -> 47877847/220320, 
 {1, 334} -> 65548/405, {1, 335} -> -4363/270, {1, 336} -> 10503461/3240, 
 {1, 337} -> -194774323/220320, {1, 339} -> -176/45, {1, 340} -> 15/4, 
 {1, 341} -> -1571/36, {1, 342} -> -1/20, {1, 343} -> 3/40, 
 {1, 344} -> -89/9, {1, 345} -> -1477/72, {1, 346} -> 186/5, 
 {1, 347} -> 261/40, {1, 348} -> 8947/360, {1, 349} -> 52/5, 
 {1, 350} -> 357853/51840, {1, 351} -> -2605/54, {1, 352} -> -191/36, 
 {1, 353} -> 32353/1620, {1, 354} -> 2203219/22032, 
 {1, 355} -> -7337071/29160, {1, 356} -> 143816675/396576, 
 {1, 357} -> 623412553/1321920, {1, 358} -> 37943/90, {1, 359} -> 923/270, 
 {1, 360} -> 9219377/25920, {1, 361} -> -54344131/110160, 
 {1, 362} -> 1879441/207360, {1, 363} -> -15269/1080, {1, 364} -> -37/48, 
 {1, 365} -> -23/240, {1, 366} -> 62780969/660960, 
 {1, 367} -> -8927707/29160, {1, 368} -> -2240477389/15863040, 
 {1, 369} -> -248593219/1762560, {1, 370} -> 66145/2592, {1, 371} -> 103/48, 
 {1, 372} -> -14003533/58752, {1, 373} -> -35119987/330480, 
 {1, 375} -> -1741/45, {1, 376} -> 1/4, {1, 377} -> -6/5, {1, 378} -> 3/20, 
 {1, 379} -> 37/45, {1, 380} -> 71/20, {1, 381} -> 737/90, {1, 382} -> -2, 
 {1, 383} -> 829/180, {1, 384} -> -17/15, {1, 385} -> 7513/180, 
 {1, 386} -> -199/90, {1, 387} -> 19/36, {1, 388} -> 143/45, 
 {1, 389} -> -23/15, {1, 390} -> -28159/90, {1, 391} -> -17/12, 
 {1, 392} -> 18977/60, {1, 393} -> 371/90, {1, 394} -> -16/9, 
 {1, 395} -> 169/60, {1, 396} -> -32/9, {1, 397} -> -1500953/69120, 
 {1, 398} -> 523/120, {1, 399} -> 13/16, {1, 400} -> 101/240, 
 {1, 401} -> -63071057/220320, {1, 402} -> 4485221/19440, 
 {1, 403} -> 3632041357/5287680, {1, 404} -> 2799749/352512, 
 {1, 405} -> -4401143/12960, {1, 406} -> -1139/720, 
 {1, 407} -> 70102529/97920, {1, 408} -> 22806257/36720, 
 {1, 410} -> 41740/729, {1, 411} -> 57893/1458, {1, 412} -> 75377/810, 
 {1, 413} -> 438089/2430, {1, 414} -> -438089/2430, {1, 416} -> 3446/45, 
 {1, 417} -> -35/6, {1, 418} -> -1267/90, {1, 419} -> 19/6, 
 {1, 420} -> -619/90, {1, 421} -> -7177/90, {1, 422} -> 51757/51840, 
 {1, 423} -> -28/9, {1, 424} -> 35/9, {1, 425} -> -32137/1620, 
 {1, 426} -> -11125031/110160, {1, 427} -> 71/180, 
 {1, 428} -> -185909201/660960, {1, 429} -> -141494891/440640, 
 {1, 430} -> 33571/1620, {1, 431} -> -1111/540, {1, 432} -> -1842205/5184, 
 {1, 433} -> 11370239/110160, {1, 434} -> 1/30, {1, 435} -> 1/60, 
 {1, 436} -> -1/20, {1, 437} -> -1/20, {1, 438} -> 1/60, {1, 439} -> 1/30, 
 {1, 440} -> 1/30, {1, 441} -> -1/60, {1, 442} -> -1/60, {1, 443} -> -1/60, 
 {1, 444} -> -1/60, {1, 445} -> 1/30, {1, 446} -> -1/30, {1, 447} -> 1/12, 
 {1, 448} -> -1/5, {1, 449} -> 1/15, {1, 450} -> -1/60, {1, 451} -> 1/20, 
 {1, 452} -> 2/15, {1, 453} -> 1/6, {1, 454} -> -1/4, {1, 455} -> 1/30, 
 {1, 456} -> 1/12, {1, 457} -> 1/15, {1, 458} -> 1/15, {1, 459} -> -1/60, 
 {1, 460} -> -1/60, {1, 461} -> -2/15, {1, 462} -> -1/6, {1, 463} -> 1/12, 
 {1, 464} -> 2190721/25920, {1, 465} -> 6851/270, {1, 466} -> 15/4, 
 {1, 467} -> -1048517/1296, {1, 468} -> -76693787/146880, {1, 469} -> 1/360, 
 {1, 470} -> 60303839/264384, {1, 471} -> 114400211/146880, 
 {1, 472} -> 242/45, {1, 473} -> -476707/4320, 
 {1, 474} -> -759460013/1321920, {1, 475} -> 114605329/88128, 
 {1, 476} -> 353407/103680, {1, 477} -> 332701/4320, {1, 478} -> 1609/360, 
 {1, 479} -> -8258141/51840, {1, 480} -> -229193009/587520, 
 {1, 481} -> -43/16, {1, 482} -> 920824537/1762560, 
 {1, 483} -> 37825409/65280, {1, 484} -> 6793/1080, {1, 485} -> -450551/4320, 
 {1, 486} -> -7279549/39168, {1, 487} -> 821527637/1762560, 
 {1, 488} -> 51757/34560, {1, 489} -> 2527/60, {1, 490} -> 55/24, 
 {1, 491} -> -3121/72, {1, 492} -> -4607441/19584, {1, 493} -> -29/60, 
 {1, 494} -> 9875663/176256, {1, 495} -> 3721349/10880, {1, 496} -> -233/120, 
 {1, 497} -> 491/360, {1, 498} -> 556685/3264, {1, 499} -> 23347829/97920, 
 {1, 500} -> 51757/720, {1, 501} -> 7420/27, {1, 502} -> 263/18, 
 {1, 503} -> -39722/135, {1, 504} -> -70403/135, {1, 505} -> 71/20, 
 {1, 506} -> 62672477/27540, {1, 507} -> 2728981/4590, {1, 508} -> 2042/135, 
 {1, 509} -> -7487/540, {1, 510} -> -2365963/1620, {1, 511} -> 2629/5, 
 {1, 512} -> -24767/12960, {1, 513} -> 90683/1080, {1, 514} -> -1193/180, 
 {1, 515} -> 2199029/3240, {1, 516} -> -362/135, {1, 517} -> 1387/120, 
 {1, 518} -> -671/270, {1, 519} -> 3397/180, {1, 520} -> -1673/135, 
 {1, 521} -> -177901/4320, {1, 522} -> 11757607/12960, 
 {1, 523} -> -1211119/1620, {1, 524} -> -33973/103680, 
 {1, 525} -> 130921/4320, {1, 526} -> -709/120, {1, 527} -> 7294337/51840, 
 {1, 528} -> 74028731/587520, {1, 529} -> 6961/720, 
 {1, 530} -> -195083521/5287680, {1, 531} -> -21216871/117504, 
 {1, 532} -> -2921/360, {1, 533} -> -3604831/8640, 
 {1, 534} -> 2473070417/5287680, {1, 535} -> -509208203/1762560, 
 {1, 536} -> -51757/11520, {1, 537} -> 47431/720, {1, 538} -> -211/60, 
 {1, 539} -> -3511/96, {1, 540} -> -73/15, {1, 541} -> 273/16, 
 {1, 542} -> -1171/45, {1, 543} -> 271/20, {1, 544} -> -107/360, 
 {1, 545} -> -24331/720, {1, 546} -> -3529/180, {1, 547} -> -11587/480, 
 {1, 548} -> -2329/90, {1, 549} -> -1163/60, {1, 550} -> 1273/30, 
 {1, 551} -> -11/90, {1, 552} -> 64/15, {1, 553} -> -1841/20, 
 {1, 554} -> 1427/20, {1, 555} -> -973/30, {1, 556} -> -2489633/1440, 
 {1, 557} -> 2438297/1440, {1, 558} -> 16, {1, 559} -> 51757/3456, 
 {1, 560} -> -119/32, {1, 561} -> 1259/120, {1, 562} -> -15859877/17280, 
 {1, 563} -> -25551721/65280, {1, 564} -> -1109/120, 
 {1, 565} -> 927194641/1762560, {1, 566} -> 109178627/195840, 
 {1, 567} -> 71/6, {1, 568} -> 537013/1440, {1, 569} -> -1311957089/1762560, 
 {1, 570} -> 764433827/587520, {1, 572} -> 8129593/12960, 
 {1, 573} -> 136327/1080, {1, 574} -> 68273/540, {1, 575} -> 1691207/12960, 
 {1, 576} -> -8129593/12960, {1, 578} -> -5619/40, {1, 579} -> 17239/240, 
 {1, 580} -> -1439/40, {1, 581} -> 1397/30, {1, 582} -> 1/3, 
 {1, 583} -> 89/2, {1, 584} -> 3295/48, {1, 585} -> 101/90, 
 {1, 586} -> -101/60, {1, 587} -> 101/180, {1, 588} -> 101/180, 
 {1, 589} -> -101/60, {1, 590} -> 101/90, {1, 591} -> 101/90, 
 {1, 592} -> -101/180, {1, 593} -> -101/180, {1, 594} -> -101/180, 
 {1, 595} -> -101/180, {1, 596} -> 101/90, {1, 597} -> -101/90, 
 {1, 598} -> 1/12, {1, 599} -> 1/6, {1, 600} -> -43/90, {1, 601} -> 101/60, 
 {1, 602} -> -1/4, {1, 603} -> 43/30, {1, 604} -> -101/180, 
 {1, 605} -> -43/45, {1, 606} -> 101/90, {1, 607} -> 1/12, {1, 608} -> -1/6, 
 {1, 609} -> -43/90, {1, 610} -> -101/180, {1, 611} -> 1/12, 
 {1, 612} -> -43/90, {1, 613} -> -101/180, {1, 614} -> 43/45, 
 {1, 615} -> 32/9, {1, 616} -> 32/9, {1, 617} -> -15614/405, 
 {1, 618} -> -69297853/660960, {1, 619} -> 70472893/660960, 
 {1, 620} -> -9319/81, {1, 621} -> 14174/405, {1, 622} -> -32/9, 
 {1, 623} -> 9751/81, {1, 624} -> 69297853/660960, {1, 628} -> -1/6, 
 {1, 629} -> 1/4, {1, 630} -> -1/6, {1, 631} -> -1/12, {1, 632} -> -1/12, 
 {1, 633} -> 1/4, {1, 635} -> -1/6, {1, 636} -> 1/12, {1, 637} -> -1/6, 
 {1, 638} -> 1/12, {1, 639} -> 1/12, {1, 640} -> 1/12, 
 {1, 641} -> -51757/17280, {1, 642} -> 1/3, {1, 643} -> 1/12, 
 {1, 644} -> 1/6, {1, 645} -> 1/12, {1, 646} -> 1/6, {1, 647} -> -1/2, 
 {1, 648} -> -1/4, {1, 649} -> -1/4, {1, 650} -> 1/6, 
 {1, 651} -> 51757/17280, {1, 652} -> -1/3, {1, 653} -> 1/12, 
 {1, 654} -> -1/6, {1, 655} -> 1/12, {1, 656} -> -1/6, {1, 657} -> 1/6, 
 {1, 658} -> 1/12, {1, 659} -> 1/12, {1, 660} -> 1/6, {1, 662} -> -8/9, 
 {1, 663} -> -3553/24, {1, 664} -> 47663/360, {1, 665} -> 112/45, 
 {1, 666} -> -56/9, {1, 667} -> 16/45, {1, 668} -> -128/45, 
 {1, 669} -> 3553/24, {1, 672} -> 64/15, {1, 673} -> -16, {1, 674} -> -32/3, 
 {1, 675} -> 32/5, {1, 676} -> -2224/45, {1, 677} -> 2224/45, 
 {1, 678} -> 3398/9, {1, 679} -> -1234/15, {1, 680} -> 1352/9, 
 {1, 681} -> -3398/9, {1, 685} -> -551706613/276480, 
 {1, 686} -> -912653/4320, {1, 687} -> 127511/4320, 
 {1, 688} -> 3425657/18432, {1, 689} -> -16861/20, {1, 690} -> 141875/1536, 
 {1, 691} -> -1189147/2160, {1, 692} -> 10585949/4320, 
 {1, 693} -> -875566123/276480, {1, 694} -> 51803/360, 
 {1, 695} -> -23731/144, {1, 696} -> 1210264399/829440, {1, 697} -> 4631/360, 
 {1, 698} -> 177371461/829440, {1, 699} -> -369137/2880, 
 {1, 700} -> -47173/480, {1, 701} -> -1357777/4320, 
 {1, 702} -> 408647999/414720, {1, 703} -> 19375/162, 
 {1, 704} -> -86093/1080, {1, 705} -> 122443/1440, {1, 706} -> 328015/6144, 
 {1, 707} -> -23/45, {1, 708} -> 375953/1080, {1, 709} -> -581/45, 
 {1, 710} -> 586/45, {1, 711} -> 1340371/4320, 
 {1, 712} -> -2311601611/2488320, {1, 713} -> -202977185/165888, 
 {1, 714} -> 713201/3240, {1, 715} -> -13333/216, {1, 716} -> -297991/432, 
 {1, 717} -> 353639/480, {1, 718} -> 1214012503/2488320, {1, 719} -> 1/90, 
 {1, 720} -> 131179/360, {1, 721} -> -4/45, {1, 722} -> 557693543/2488320, 
 {1, 723} -> -127/15, {1, 724} -> -13059217/41472, {1, 725} -> 119081/1080, 
 {1, 726} -> -118163/540, {1, 727} -> 4/3, {1, 728} -> 1/30, 
 {1, 729} -> -1/30, {1, 730} -> 937/32, {1, 731} -> -4661/160, 
 {1, 732} -> -3857191/82944, {1, 733} -> 30265217/414720, {1, 734} -> 7/10, 
 {1, 735} -> -7/30, {1, 736} -> 2/15, {1, 737} -> 6659/3240, 
 {1, 738} -> 19953113/25920, {1, 739} -> -147209479/1762560, 
 {1, 740} -> -60327479/88128, {1, 741} -> 1033853/2160, 
 {1, 742} -> 166793/1728, {1, 743} -> -51457/960, {1, 744} -> 371393/8640, 
 {1, 745} -> 141451/4320, {1, 746} -> 6882703/25920, 
 {1, 747} -> 6177649/77760, {1, 748} -> -402959/8640, 
 {1, 749} -> 8326787/69120, {1, 750} -> -26/45, {1, 751} -> 16/9, 
 {1, 752} -> 66743/270, {1, 753} -> -4919/18, {1, 754} -> -11004283/38880, 
 {1, 755} -> 110163839/1321920, {1, 756} -> -1024813/6480, 
 {1, 757} -> 4343129/7776, {1, 758} -> -15189119/25920, {1, 759} -> 1934/135, 
 {1, 760} -> -2567/30, {1, 761} -> 32/45, {1, 762} -> 16/5, 
 {1, 763} -> 1913341/27648, {1, 764} -> -692143/12960, 
 {1, 765} -> 829933/6480, {1, 766} -> -1709/135, {1, 767} -> 11/15, 
 {1, 768} -> 4/15, {1, 769} -> -31199/2592, {1, 770} -> 288601/12960, 
 {1, 771} -> -428417/23040, {1, 772} -> 2/5, {1, 773} -> -2/15, 
 {1, 774} -> -1/15, {1, 775} -> -8051/240, {1, 776} -> 3298957/2304, 
 {1, 777} -> -53996239/587520, {1, 778} -> -1556908451/881280, 
 {1, 779} -> 1000373/3840, {1, 780} -> -258655/2304, {1, 781} -> 103829/2160, 
 {1, 782} -> 80759/640, {1, 783} -> 649283/2304, {1, 784} -> 2650897/11520, 
 {1, 785} -> -322913/3840, {1, 786} -> 31303/108, {1, 787} -> -205/108, 
 {1, 788} -> -6389/72, {1, 789} -> 527729/2160, {1, 790} -> -94529/432, 
 {1, 791} -> -186923/384, {1, 792} -> 6096835/264384, 
 {1, 793} -> 6478757/5760, {1, 794} -> -5024269/3840, 
 {1, 795} -> -19381/1080, {1, 796} -> 33541/720, {1, 797} -> 59/5, 
 {1, 798} -> -1075349/5760, {1, 799} -> 200545/576, {1, 800} -> -1/9, 
 {1, 801} -> 331/30, {1, 802} -> 3971/360, {1, 803} -> 177/40, 
 {1, 804} -> -443957/5760, {1, 805} -> 396053/5760, {1, 806} -> -55/24, 
 {1, 807} -> 551/360, {1, 808} -> -101/45, {1, 809} -> -592084019/881280, 
 {1, 810} -> -13997/2880, {1, 811} -> -2378699/4320, 
 {1, 812} -> -16189711/48960, {1, 813} -> 13529393/97920, 
 {1, 814} -> -363713/2880, {1, 815} -> 5991517/13770, {1, 816} -> 79339/1080, 
 {1, 817} -> 7502161/132192, {1, 818} -> -4/9, {1, 819} -> 374009/1080, 
 {1, 821} -> -551/45, {1, 822} -> 586/45, {1, 824} -> -105035753/2643840, 
 {1, 825} -> -118437577/881280, {1, 826} -> 358963/1620, 
 {1, 827} -> 363797/4320, {1, 828} -> 1148749/440640, {1, 829} -> -11/9, 
 {1, 830} -> 130099/360, {1, 832} -> -8/9, {1, 834} -> -90421877/660960, 
 {1, 835} -> -1898671/97920, {1, 836} -> -2139117/10880, {1, 837} -> 10/3, 
 {1, 839} -> -2/3, {1, 840} -> -1/3, {1, 841} -> -2265259/97920, 
 {1, 842} -> 1, {1, 843} -> -1/3, {1, 845} -> 1/3, {1, 848} -> 1507/120, 
 {1, 849} -> -92261/2880, {1, 850} -> -1/3, {1, 851} -> -181177/4320, 
 {1, 852} -> -5093/240, {1, 853} -> -1279/1440, {1, 854} -> -179/96, 
 {1, 855} -> 1819723/18360, {1, 856} -> 7/45, {1, 857} -> 281/45, 
 {1, 858} -> -1357/90, {1, 859} -> -28817/720, {1, 860} -> -169/180, 
 {1, 861} -> 4016/135, {1, 862} -> -28/45, {1, 863} -> 8, {1, 864} -> 97/16, 
 {1, 865} -> 4/15, {1, 866} -> -351/10, {1, 867} -> -11/15, {1, 868} -> -1/5, 
 {1, 869} -> 469/80, {1, 870} -> 7/30, {1, 871} -> -3/10, 
 {1, 872} -> -11039/360, {1, 873} -> -23231/180, {1, 874} -> 731/120, 
 {1, 875} -> 1621/40, {1, 876} -> -337/40, {1, 877} -> -6623/360, 
 {1, 878} -> 1643/540, {1, 879} -> -5363/180, {1, 880} -> 1103/60, 
 {1, 881} -> 172/15, {1, 882} -> 1898/135, {1, 883} -> -32707/1080, 
 {1, 884} -> -349/18, {1, 885} -> -248/45, {1, 886} -> -619/270, 
 {1, 887} -> 3446/135, {1, 888} -> -3971/360, {1, 889} -> -157/72, 
 {1, 890} -> -433/120, {1, 891} -> 77/360, {1, 892} -> -1222/45, 
 {1, 893} -> 11/8, {1, 894} -> -199/30, {1, 895} -> -141/40, 
 {1, 896} -> -899/90, {1, 897} -> 8/5, {1, 898} -> -13/9, 
 {1, 899} -> -679/270, {1, 900} -> 785/27, {1, 901} -> 9049/180, 
 {1, 902} -> 158/15, {1, 903} -> 4/9, {1, 904} -> -9/20, 
 {1, 905} -> -2857/270, {1, 906} -> 2/3, {1, 907} -> 5/6, {1, 908} -> -1/2, 
 {1, 909} -> -44/45, {1, 910} -> -4/45, {1, 911} -> -8/15, {1, 912} -> -1/30, 
 {1, 913} -> -1/10, {1, 914} -> 8/15, {1, 915} -> -2/5, {1, 916} -> 8/5, 
 {1, 917} -> -4, {1, 918} -> 4/3, {1, 919} -> -16/15, {1, 920} -> 4/5, 
 {1, 921} -> 8/3, {1, 922} -> -68/9, {1, 923} -> -2/3, {1, 924} -> 224/45, 
 {1, 925} -> 1/3, {1, 926} -> 4/45, {1, 927} -> 2/5, {1, 928} -> 4/15, 
 {1, 929} -> -184/135, {1, 930} -> -134/45, {1, 931} -> 2/15, 
 {1, 932} -> 8/15, {1, 933} -> -14563/720, {1, 934} -> 5/9, {1, 935} -> 1/12, 
 {1, 936} -> -1, {1, 937} -> -5473/240, {1, 938} -> -1803/80, 
 {1, 939} -> 1/4, {1, 940} -> 28327/720, {1, 941} -> -1493/180, 
 {1, 942} -> 53239/8640, {1, 943} -> 7459/108, {1, 944} -> 6109/540, 
 {1, 945} -> -2311/45, {1, 946} -> 98603/1080, {1, 947} -> 91237/540, 
 {1, 948} -> -5731/90, {1, 949} -> -77989/720, {1, 950} -> -11687/108, 
 {1, 951} -> 1/3, {1, 952} -> 517/40, {1, 953} -> 1583/120, {1, 954} -> 1/6, 
 {1, 955} -> -37331/540, {1, 956} -> -57319/1080, {1, 958} -> 137/36, 
 {1, 959} -> 3028/135, {1, 960} -> 5647/540, {1, 961} -> -1/12, 
 {1, 962} -> -17957/540, {1, 963} -> -1363/540, {1, 964} -> -2311/45, 
 {1, 965} -> -951/20, {1, 966} -> 2326/45, {1, 967} -> 277/72, 
 {1, 968} -> 53239/8640, {1, 969} -> 42439/120, {1, 970} -> -11687/180, 
 {1, 971} -> -56887/240, {1, 972} -> 219701/2160, {1, 973} -> 53239/8640, 
 {1, 974} -> -11447/180, {1, 975} -> -83489/240, {1, 976} -> 12659/80, 
 {1, 977} -> 5761/90, {1, 978} -> -1/24, {1, 979} -> -16, 
 {1, 980} -> 59879/360, {1, 981} -> -8/5, {1, 982} -> 256/45, 
 {1, 983} -> -403/90, {1, 984} -> 59879/360, {1, 985} -> 60967/1080, 
 {1, 986} -> 16, {1, 987} -> -70/9, {1, 988} -> 11/3, 
 {1, 989} -> 277211/1080, {1, 990} -> 8/5, {1, 991} -> -53239/8640, 
 {1, 992} -> 870817/6480, {1, 993} -> -53239/4320, {1, 994} -> 7993/180, 
 {1, 995} -> 67411/2160, {1, 996} -> -117511/2160, {1, 997} -> -2365/54, 
 {1, 998} -> 11387/120, {1, 999} -> -495551/2160, {1, 1000} -> -108899/216, 
 {1, 1001} -> 45833/360, {1, 1002} -> 225259/1080, {1, 1003} -> 582313/6480, 
 {1, 1005} -> -29/30, {1, 1006} -> -10057/405, {1, 1007} -> 8513/180, 
 {1, 1008} -> 681292807/311040, {1, 1009} -> 5587/144, {1, 1010} -> 232/405, 
 {1, 1011} -> 206159009/31104, {1, 1012} -> -1081878097/207360, 
 {1, 1013} -> -1/30, {1, 1014} -> 4/5, {1, 1015} -> 53/180, 
 {1, 1016} -> 1/15, {1, 1017} -> 817/24, {1, 1018} -> 295583/360, 
 {1, 1019} -> 161249/240, {1, 1020} -> -3211/162, {1, 1021} -> -5999/324, 
 {1, 1022} -> 5155/144, {1, 1023} -> -10877/120, {1, 1024} -> 410893/6480, 
 {1, 1025} -> 493759/12960, {1, 1026} -> 31579/1620, {1, 1027} -> -1/6, 
 {1, 1028} -> 1/4, {1, 1029} -> -73559/540, {1, 1030} -> -6395/324, 
 {1, 1031} -> 66013/2160, {1, 1032} -> -1579/135, 
 {1, 1033} -> 643452949/155520, {1, 1034} -> -30163901/23040, 
 {1, 1035} -> 5009/180, {1, 1036} -> 10109/180, {1, 1037} -> -75229/1440, 
 {1, 1038} -> 1158899/6480, {1, 1039} -> 88651/4320, {1, 1040} -> 1121/24, 
 {1, 1041} -> 7807/135, {1, 1042} -> 10951/90, {1, 1043} -> -8/3, 
 {1, 1044} -> -841583189/207360, {1, 1045} -> -23332067/622080, 
 {1, 1046} -> 8/45, {1, 1047} -> -10951/90, {1, 1048} -> -7807/135, 
 {1, 1049} -> -26/45, {1, 1050} -> 32191/810, {1, 1051} -> 4678427/207360, 
 {1, 1052} -> 355/8, {1, 1053} -> 8/3, {1, 1054} -> -1121/24, 
 {1, 1055} -> -1855/27, {1, 1056} -> -329/45, {1, 1057} -> -2699/216, 
 {1, 1058} -> 14781005609/2488320, {1, 1059} -> 2699/432, 
 {1, 1060} -> 26381011/207360, {1, 1061} -> -1363/3, 
 {1, 1062} -> -18731/4320, {1, 1063} -> 94621/1620, 
 {1, 1064} -> -135517081/77760, {1, 1065} -> -11251/288, 
 {1, 1066} -> -850853/12960, {1, 1067} -> -1996086851/622080, 
 {1, 1068} -> 208648609/1866240, {1, 1069} -> 5/18, {1, 1070} -> -17/45, 
 {1, 1071} -> 8167/27, {1, 1072} -> -70369/720, {1, 1073} -> -1/6, 
 {1, 1074} -> 27641/48, {1, 1075} -> 79351/4320, {1, 1076} -> 51757/51840, 
 {1, 1077} -> -2420135/15552, {1, 1078} -> -187681/4080, 
 {1, 1079} -> -13199/540, {1, 1080} -> -8289521/25920, 
 {1, 1081} -> 13059971/55080, {1, 1082} -> -57990269/660960, 
 {1, 1083} -> -51757/51840, {1, 1084} -> 4854071/110160, 
 {1, 1085} -> 6697/135, {1, 1086} -> 1834429/5184, 
 {1, 1087} -> -3262285/11016, {1, 1088} -> 12717191/48960, 
 {1, 1089} -> -2699/648, {1, 1090} -> -28043/360, {1, 1091} -> 106661/1620, 
 {1, 1092} -> 564179611/311040, {1, 1093} -> 85458877/62208, 
 {1, 1094} -> -53239/8640, {1, 1095} -> 2902/45, {1, 1096} -> -436/45, 
 {1, 1097} -> -89683/480, {1, 1098} -> 109499/540, {1, 1099} -> -25891/540, 
 {1, 1100} -> 20/3, {1, 1101} -> 59879/360, {1, 1102} -> 8/5, 
 {1, 1103} -> -1670869393/311040, {1, 1104} -> -221472829/51840, 
 {1, 1105} -> 59879/360, {1, 1106} -> 8/45, {1, 1107} -> -20/3, 
 {1, 1108} -> 2/15, {1, 1109} -> 13600367/55080, 
 {1, 1110} -> -1385157539/622080, {1, 1111} -> 11405/108, {1, 1112} -> -8/5, 
 {1, 1113} -> -8972/135, {1, 1114} -> 202/45, {1, 1115} -> -2699/324, 
 {1, 1116} -> 626603017/248832, {1, 1117} -> 2699/648, 
 {1, 1118} -> -138077/480, {1, 1119} -> -13841291/110160, 
 {1, 1120} -> 12711641/110160, {1, 1121} -> -314069209/103680, 
 {1, 1122} -> 383093/4320, {1, 1123} -> -15533/216, 
 {1, 1124} -> -1430649521/622080, {1, 1125} -> 141580669/233280, 
 {1, 1126} -> 31/90, {1, 1127} -> -1249/180, {1, 1128} -> 1249/180, 
 {1, 1129} -> 109/36, {1, 1130} -> -1127/54, {1, 1131} -> 1/6, 
 {1, 1132} -> 11153/540, {1, 1133} -> 1557/40, {1, 1134} -> -1559/120, 
 {1, 1135} -> -1/6, {1, 1136} -> 311099/540, {1, 1137} -> -62173/216, 
 {1, 1138} -> 70369/720, {1, 1139} -> 15911/288, {1, 1141} -> 40595/216, 
 {1, 1142} -> 280321/2160, {1, 1143} -> 10951/90, {1, 1144} -> 954, 
 {1, 1145} -> 40838/135, {1, 1146} -> 12347/216, {1, 1147} -> -10951/90, 
 {1, 1148} -> -15533/270, {1, 1149} -> -13/18, {1, 1150} -> 32623/108, 
 {1, 1151} -> -1579/60, {1, 1153} -> -248131/810, {1, 1154} -> -2699/432, 
 {1, 1155} -> 697/120, {1, 1156} -> 2638/135, {1, 1157} -> 2899/216, 
 {1, 1158} -> 21749/480, {1, 1159} -> 17243/108, {1, 1160} -> -1886809/4320, 
 {1, 1161} -> 741089/3240, {1, 1162} -> 51757/51840, 
 {1, 1163} -> 52630369/1321920, {1, 1164} -> 16031/540, 
 {1, 1165} -> -1843069/5184, {1, 1166} -> 10543891/77760, 
 {1, 1167} -> -898143547/1321920, {1, 1168} -> 51757/51840, 
 {1, 1169} -> -2921/135, {1, 1170} -> -9196481/25920, 
 {1, 1171} -> 2112763/12240, {1, 1172} -> -2947/81, {1, 1173} -> -101/60, 
 {1, 1174} -> 3655/432, {1, 1175} -> -54037/4320, 
 {1, 1176} -> 11816201/25920, {1, 1177} -> 97157/1080, {1, 1178} -> 4/3, 
 {1, 1179} -> 14119/108, {1, 1180} -> 16769/540, {1, 1181} -> -4/3, 
 {1, 1182} -> 45169909/66096, {1, 1183} -> 659/180, {1, 1184} -> -9967/270, 
 {1, 1185} -> -196421/1080, {1, 1186} -> -51757/51840, 
 {1, 1187} -> -10247117/110160, {1, 1188} -> -51757/25920, 
 {1, 1189} -> 46631371/165240, {1, 1190} -> -213961037/660960, 
 {1, 1191} -> -20453/4320, {1, 1192} -> 10779119/12960, 
 {1, 1193} -> 2808991/33048, {1, 1194} -> 44507489/82620, 
 {1, 1195} -> -51757/51840, {1, 1196} -> 5233/135, {1, 1197} -> 1843501/5184, 
 {1, 1198} -> -6257183/110160, {1, 1199} -> -102469/3240, {1, 1201} -> 1/6, 
 {1, 1202} -> 4471/270, {1, 1203} -> -5663/360, {1, 1204} -> -1840477/5184, 
 {1, 1205} -> -1/24, {1, 1206} -> 8527/135, {1, 1207} -> -10781/270, 
 {1, 1208} -> 302/15, {1, 1209} -> 17051/405, {1, 1210} -> 1922/135, 
 {1, 1211} -> -8527/135, {1, 1212} -> -15449/270, 
 {1, 1213} -> 159366107/220320, {1, 1214} -> 8473/405, 
 {1, 1215} -> -10781/270, {1, 1216} -> 1424/15, {1, 1217} -> -302/15, 
 {1, 1218} -> 51757/51840, {1, 1219} -> 1918631/27540, 
 {1, 1220} -> 51757/51840, {1, 1221} -> 150295723/440640, 
 {1, 1222} -> 2963/135, {1, 1223} -> -1842421/5184, 
 {1, 1224} -> -25773397/146880, {1, 1225} -> -17928451/48960, 
 {1, 1226} -> -53239/8640, {1, 1227} -> 36329/540, {1, 1228} -> 962929/2160, 
 {1, 1229} -> -221161/1080, {1, 1230} -> 818717/3240, {1, 1231} -> 821/540, 
 {1, 1232} -> -7087/135, {1, 1233} -> -10781/270, {1, 1234} -> -67867/360, 
 {1, 1235} -> -237309077/311040, {1, 1236} -> 23549173/622080, 
 {1, 1237} -> 4/15, {1, 1238} -> 7087/135, {1, 1239} -> -26/45, 
 {1, 1240} -> 2777/810, {1, 1241} -> -758796943/311040, 
 {1, 1242} -> -10781/270, {1, 1243} -> -84827/540, {1, 1244} -> 67867/360, 
 {1, 1245} -> 101/45, {1, 1246} -> -329/45, {1, 1247} -> -2699/324, 
 {1, 1248} -> 23635479893/2488320, {1, 1249} -> 2699/648, 
 {1, 1250} -> -253651/2160, {1, 1251} -> -833009/6480, 
 {1, 1252} -> -517850951/124416, {1, 1253} -> -156835643/1866240, 
 {1, 1254} -> -16789/180, {1, 1255} -> -27335/432, {1, 1256} -> -67483/360, 
 {1, 1257} -> 2147/90, {1, 1258} -> 62/27, {1, 1259} -> 1111/270, 
 {1, 1260} -> -4351/108, {1, 1261} -> -200131/1080, {1, 1262} -> 67483/360, 
 {1, 1263} -> 101/45, {1, 1264} -> 108481/1080, {1, 1265} -> 53239/8640, 
 {1, 1266} -> -146003/1620, {1, 1267} -> 53239/8640, {1, 1268} -> -15337/216, 
 {1, 1269} -> 75439/2160, {1, 1270} -> 656159/2160, {1, 1271} -> 1121/24, 
 {1, 1272} -> -7807/135, {1, 1273} -> -16/15, {1, 1274} -> 8/3, 
 {1, 1275} -> 36322/405, {1, 1276} -> 5276/135, {1, 1277} -> 16/15, 
 {1, 1278} -> 7807/135, {1, 1279} -> 1842205/2592, {1, 1280} -> 9767/162, 
 {1, 1281} -> 5731/45, {1, 1282} -> -8/3, {1, 1283} -> -1121/24, 
 {1, 1284} -> -129493/1080, {1, 1285} -> 106681/1080, 
 {1, 1287} -> -1720387/51840, {1, 1289} -> 26353/180, 
 {1, 1290} -> -749863/3240, {1, 1291} -> -1121/24, {1, 1292} -> -68/3, 
 {1, 1293} -> -59879/360, {1, 1294} -> -11047/90, {1, 1295} -> 10781/270, 
 {1, 1296} -> 15023/72, {1, 1297} -> -2699/216, 
 {1, 1298} -> 5751016477/311040, {1, 1299} -> -2699/648, 
 {1, 1300} -> 65147303/9720, {1, 1301} -> -59879/360, {1, 1302} -> -8/45, 
 {1, 1303} -> 11047/90, {1, 1304} -> 68/3, {1, 1305} -> 26/45, 
 {1, 1306} -> -51757/25920, {1, 1307} -> -13841903/55080, 
 {1, 1308} -> -2699/648, {1, 1309} -> 1423665587/103680, 
 {1, 1310} -> 10781/270, {1, 1311} -> -53239/4320, {1, 1312} -> 27299/120, 
 {1, 1313} -> -15023/72, {1, 1314} -> 1121/24, {1, 1315} -> 1855/27, 
 {1, 1316} -> 329/45, {1, 1317} -> 36767/360, {1, 1318} -> -27142645/3888, 
 {1, 1319} -> 64/15, {1, 1320} -> -2702320807/124416, {1, 1321} -> 2699/486, 
 {1, 1322} -> 1250500091/3732480, {1, 1323} -> -176854003/829440, 
 {1, 1324} -> 185472767/116640, {1, 1325} -> 2812366679/311040, 
 {1, 1326} -> 3244615813/1244160, {1, 1327} -> 271798003/207360, 
 {1, 1328} -> -4288163/15360, {1, 1329} -> -271798003/276480, 
 {1, 1330} -> -10342927061/2985984, {1, 1331} -> -53239/17280, 
 {1, 1332} -> 14599/1440, {1, 1333} -> 13951/270, {1, 1334} -> -4829/720, 
 {1, 1335} -> -103/360, {1, 1336} -> 2341/90, {1, 1337} -> -8989/540, 
 {1, 1338} -> -10274/135, {1, 1339} -> 5791/180, {1, 1340} -> 56399/1440, 
 {1, 1341} -> -14924/135, {1, 1343} -> 135207011/207360, 
 {1, 1344} -> -2405/144, {1, 1345} -> -4613/810, {1, 1346} -> -2843/120, 
 {1, 1347} -> -6880729/62208, {1, 1348} -> -102361/4320, 
 {1, 1349} -> -132931/3240, {1, 1350} -> -863510411/103680, 
 {1, 1351} -> 179178815/82944, {1, 1352} -> 2699/1296, 
 {1, 1353} -> -81553/540, {1, 1354} -> 9218651/220320, 
 {1, 1355} -> -9822491/220320, {1, 1356} -> -6660505/20736, 
 {1, 1357} -> -17357/270, {1, 1358} -> -36469/1080, 
 {1, 1359} -> -1516540897/311040, {1, 1360} -> 903984419/207360, 
 {1, 1362} -> -11/90, {1, 1363} -> -37/360, {1, 1364} -> -163733/1080, 
 {1, 1365} -> 517/80, {1, 1366} -> -11969/108, {1, 1367} -> -809977/1080, 
 {1, 1368} -> -288251/2160, {1, 1369} -> -51757/103680, 
 {1, 1370} -> 36719/2643840, {1, 1371} -> -11447/648, {1, 1372} -> 983/1080, 
 {1, 1373} -> 8019233/51840, {1, 1374} -> -6512515/44064, 
 {1, 1375} -> 190589777/1321920, {1, 1376} -> 51757/103680, 
 {1, 1377} -> 20599/540, {1, 1378} -> -14143/270, 
 {1, 1379} -> -1838749/10368, {1, 1380} -> 22614311/220320, 
 {1, 1381} -> -161138459/881280, {1, 1382} -> 2699/1296, {1, 1383} -> 477/40, 
 {1, 1384} -> -84887/3240, {1, 1385} -> -5303327261/622080, 
 {1, 1386} -> 2823201131/1244160, {1, 1387} -> 53239/17280, 
 {1, 1388} -> -35813/1080, {1, 1389} -> -259813/4320, {1, 1390} -> 44165/216, 
 {1, 1392} -> -393091/1080, {1, 1393} -> -173521/2880, {1, 1394} -> 16/3, 
 {1, 1395} -> 8/15, {1, 1396} -> -143/15, {1, 1397} -> -5160926447/1244160, 
 {1, 1398} -> -151197055/124416, {1, 1399} -> -2/9, {1, 1400} -> -8/15, 
 {1, 1401} -> -16/3, {1, 1402} -> 2/9, {1, 1403} -> -2618/135, 
 {1, 1404} -> -2826638689/622080, {1, 1405} -> -59503/540, 
 {1, 1406} -> 143/15, {1, 1407} -> 8669/270, {1, 1408} -> 127/90, 
 {1, 1409} -> 2699/324, {1, 1410} -> -2714365813/248832, 
 {1, 1411} -> -2699/648, {1, 1412} -> -182149/6480, 
 {1, 1413} -> 1078117361/933120, {1, 1414} -> -2599948363/1866240, 
 {1, 1415} -> 2309707/6480, {1, 1416} -> 6983/162, {1, 1417} -> -19579/810, 
 {1, 1418} -> 1377339533/933120, {1, 1419} -> 58837/1296, 
 {1, 1420} -> 251083/1620, {1, 1421} -> 26183227291/1866240, 
 {1, 1422} -> -7123548179/1866240, {1, 1425} -> -16223/720, {1, 1426} -> 1/3, 
 {1, 1427} -> 2933/240, {1, 1428} -> 5213/120, {1, 1429} -> -2/3, 
 {1, 1430} -> -16883/720, {1, 1431} -> 739/15, {1, 1433} -> 1/6, 
 {1, 1434} -> -5/6, {1, 1435} -> 1/3, {1, 1436} -> -5/3, {1, 1437} -> -7/18, 
 {1, 1438} -> 20879/720, {1, 1439} -> 4549/240, {1, 1440} -> -1/2, 
 {1, 1441} -> -236/15, {1, 1442} -> 1193/180, {1, 1443} -> -406/45, 
 {1, 1444} -> 1669/360, {1, 1446} -> 4/3, {1, 1447} -> -7/3, 
 {1, 1448} -> 13/6, {1, 1449} -> -385961/2160, {1, 1450} -> 366737/4320, 
 {1, 1451} -> 1819/80, {1, 1452} -> -91/60, {1, 1453} -> -1541/48, 
 {1, 1454} -> 1597/96, {1, 1456} -> 93/20, {1, 1457} -> -19469/360, 
 {1, 1458} -> 86663/1440, {1, 1460} -> 19/6, {1, 1461} -> -59/180, 
 {1, 1462} -> 467/45, {1, 1463} -> -47917/720, {1, 1464} -> -13/2, 
 {1, 1465} -> 64/15, {1, 1466} -> 143/30, {1, 1467} -> -47917/720, 
 {1, 1468} -> -3203/144, {1, 1469} -> 13/2, {1, 1470} -> 4/3, 
 {1, 1471} -> 1/3, {1, 1472} -> 5/6, {1, 1473} -> -8819/80, 
 {1, 1474} -> -467/45, {1, 1475} -> 1/6, {1, 1476} -> -26/15, 
 {1, 1478} -> -592393/1152, {1, 1480} -> -19/72, {1, 1481} -> -23/60, 
 {1, 1482} -> 1609/360, {1, 1483} -> 384521/4320, {1, 1484} -> 113/24, 
 {1, 1485} -> 207/40, {1, 1486} -> -1037/180, {1, 1487} -> 1956709/4320, 
 {1, 1488} -> -1956829/12960, {1, 1490} -> 371191/51840, 
 {1, 1491} -> 2608/135, {1, 1492} -> -2923/60, {1, 1493} -> 8689/72, 
 {1, 1494} -> -7068623/6480, {1, 1495} -> -322/5, {1, 1496} -> -3027593/1620, 
 {1, 1497} -> -5721293/12960, {1, 1498} -> 51757/17280, {1, 1499} -> -29/12, 
 {1, 1500} -> -12067/540, {1, 1501} -> -16409/540, {1, 1502} -> 85/36, 
 {1, 1503} -> 12529/540, {1, 1504} -> 377/180, {1, 1505} -> -51757/8640, 
 {1, 1506} -> 2281/45, {1, 1507} -> 921/10, {1, 1508} -> -4/3, 
 {1, 1509} -> -2981/45, {1, 1510} -> 157/24, {1, 1511} -> -53239/8640, 
 {1, 1512} -> -147367/270, {1, 1513} -> 6121/90, {1, 1514} -> 662117/2160, 
 {1, 1515} -> -1367/10, {1, 1516} -> -263231/12960, {1, 1517} -> 4495/36, 
 {1, 1518} -> -7352573/6480, {1, 1519} -> -15379387/12960, 
 {1, 1520} -> 51757/17280, {1, 1521} -> -5603/90, {1, 1522} -> -253/72, 
 {1, 1523} -> 32/3, {1, 1524} -> 369317/1080, {1, 1525} -> 8/5, 
 {1, 1526} -> -28/45, {1, 1527} -> -181/90, {1, 1528} -> 369317/1080, 
 {1, 1529} -> 275057/405, {1, 1530} -> -32/3, {1, 1531} -> 62/9, 
 {1, 1532} -> -86/45, {1, 1533} -> 290897/405, {1, 1534} -> -8/5, 
 {1, 1535} -> -43/9, {1, 1536} -> 8/3, {1, 1537} -> 267677/51840, 
 {1, 1538} -> -724523/480, {1, 1539} -> -587111/51840, 
 {1, 1540} -> 16612123/12960, {1, 1541} -> -20051/540, 
 {1, 1542} -> 36061/360, {1, 1543} -> -19409/72, {1, 1544} -> 1112021/2592, 
 {1, 1545} -> 46121/360, {1, 1546} -> 78341/48, {1, 1547} -> -200719/486, 
 {1, 1549} -> 51757/8640, {1, 1550} -> 7/18, {1, 1551} -> -7/24, 
 {1, 1552} -> -1/12, {1, 1553} -> -7/12, {1, 1554} -> -20729/1080, 
 {1, 1555} -> 5/144, {1, 1556} -> -51757/8640, {1, 1557} -> -9/4, 
 {1, 1558} -> -25/18, {1, 1559} -> 2/3, {1, 1560} -> 772/15, 
 {1, 1561} -> 47/36, {1, 1563} -> -1399/120, {1, 1564} -> 37/20, 
 {1, 1565} -> -21923/180, {1, 1566} -> -1093/180, {1, 1568} -> 59/60, 
 {1, 1569} -> 9626747/6480, {1, 1570} -> 2447905/2592, 
 {1, 1572} -> 11299/180, {1, 1573} -> -13/180, {1, 1574} -> -430919/648, 
 {1, 1575} -> -593/90, {1, 1576} -> -37/45, {1, 1577} -> -430919/648, 
 {1, 1578} -> -46133/270, {1, 1579} -> 593/90, {1, 1580} -> -71/36, 
 {1, 1581} -> -5/9, {1, 1582} -> 1/15, {1, 1583} -> -1395089/3240, 
 {1, 1584} -> 1/6, {1, 1585} -> 16/15, {1, 1586} -> -371191/51840, 
 {1, 1587} -> 24437803/38880, {1, 1588} -> -60649/51840, 
 {1, 1589} -> -42313/2160, {1, 1590} -> 18043/360, {1, 1591} -> -95257/720, 
 {1, 1592} -> 1814455/2592, {1, 1593} -> 2341/36, {1, 1594} -> 6855197/12960, 
 {1, 1595} -> 5066659/9720, {1, 1597} -> -51757/8640, {1, 1598} -> 5/3, 
 {1, 1599} -> -1/2, {1, 1600} -> -7/3, {1, 1601} -> -23/9, 
 {1, 1602} -> -859/72, {1, 1603} -> -2503/135, {1, 1604} -> -31/12, 
 {1, 1605} -> 27389/1080, {1, 1606} -> -27479/2160, 
 {1, 1607} -> -51757/17280, {1, 1608} -> 13/36, {1, 1609} -> 2927/54, 
 {1, 1610} -> -5008/135, {1, 1611} -> -51757/3456, {1, 1612} -> -569/90, 
 {1, 1613} -> 17/3, {1, 1614} -> 16/3, {1, 1615} -> 10217/180, 
 {1, 1616} -> -101/15, {1, 1617} -> 10217/180, {1, 1618} -> 10177/540, 
 {1, 1619} -> -16/3, {1, 1620} -> 2/3, {1, 1621} -> 149/12, 
 {1, 1622} -> 9805/108, {1, 1623} -> -3853/180, {1, 1624} -> -2, 
 {1, 1625} -> -51757/17280, {1, 1626} -> -2273/810, {1, 1627} -> 51757/8640, 
 {1, 1628} -> -59/12, {1, 1629} -> -17/48, {1, 1630} -> 3607/360, 
 {1, 1631} -> 49/120, {1, 1632} -> -8321/2160, {1, 1633} -> -28931/3240, 
 {1, 1636} -> 2773/60, {1, 1637} -> -5/6, {1, 1638} -> -4327/90, 
 {1, 1639} -> 9889/360, {1, 1641} -> 1, {1, 1642} -> -2653/30, 
 {1, 1643} -> 8665/72, {1, 1644} -> 51757/4320, {1, 1645} -> 19/12, 
 {1, 1646} -> 32/3, {1, 1647} -> -25997/180, {1, 1648} -> -271/36, 
 {1, 1649} -> 2/3, {1, 1650} -> 1/6, {1, 1651} -> -25997/180, 
 {1, 1652} -> -9269/180, {1, 1653} -> -32/3, {1, 1654} -> -29/12, 
 {1, 1655} -> 367/36, {1, 1656} -> 1/6, {1, 1657} -> -271/36, 
 {1, 1658} -> -2867/12, {1, 1659} -> 5/3, {1, 1660} -> 51757/8640, 
 {1, 1661} -> 83897/1920, {1, 1662} -> 51757/8640, {1, 1663} -> -7/24, 
 {1, 1664} -> 29/18, {1, 1665} -> 11/12, {1, 1666} -> -377837/4320, 
 {1, 1667} -> -1833013/12960, {1, 1669} -> -53239/8640, 
 {1, 1670} -> 14069/180, {1, 1671} -> 1614703/2160, 
 {1, 1672} -> -1373747/2160, {1, 1673} -> 51757/5760, 
 {1, 1674} -> -111809/540, {1, 1675} -> 31277/432, {1, 1676} -> 24053/60, 
 {1, 1677} -> -271/36, {1, 1678} -> -869/30, {1, 1679} -> 2/15, 
 {1, 1680} -> -23/10, {1, 1681} -> 24053/60, {1, 1682} -> 24013/180, 
 {1, 1683} -> -2/9, {1, 1684} -> 67/9, {1, 1685} -> 55/18, 
 {1, 1686} -> -271/36, {1, 1687} -> 8291/12, {1, 1688} -> 869/30, 
 {1, 1689} -> 5/6, {1, 1690} -> -66/5, {1, 1691} -> 261749/17280, 
 {1, 1692} -> -2814293/4320, {1, 1693} -> -261749/34560, 
 {1, 1694} -> -591379/2160, {1, 1695} -> 110963/1080, 
 {1, 1696} -> 855623/1440, {1, 1697} -> -295307/1620, 
 {1, 1699} -> 51757/17280, {1, 1700} -> -12967/90, {1, 1701} -> 17/3, 
 {1, 1702} -> 16/3, {1, 1703} -> 1703459/3240, {1, 1704} -> 4/45, 
 {1, 1705} -> -917/30, {1, 1706} -> -2/15, {1, 1707} -> 32/15, 
 {1, 1708} -> 1703459/3240, {1, 1709} -> -138059/810, {1, 1710} -> -4/45, 
 {1, 1711} -> -16/3, {1, 1712} -> -4/9, {1, 1713} -> -1/3, 
 {1, 1714} -> -41/45, {1, 1715} -> 501137/360, {1, 1716} -> 917/30, 
 {1, 1717} -> -53/18, {1, 1718} -> -76/3, {1, 1719} -> 263231/12960, 
 {1, 1720} -> 6780907/19440, {1, 1721} -> -1545413/103680, 
 {1, 1722} -> 57823/360, {1, 1723} -> 553826/405, {1, 1724} -> -776629/3240, 
 {1, 1726} -> 467/45, {1, 1727} -> -16/3, {1, 1728} -> -6923/36, 
 {1, 1729} -> -4/45, {1, 1730} -> -1/3, {1, 1731} -> 1/6, 
 {1, 1732} -> -6923/36, {1, 1733} -> -3853/60, {1, 1734} -> 4/45, 
 {1, 1735} -> 16/3, {1, 1736} -> 2/3, {1, 1737} -> 7/6, 
 {1, 1738} -> -57667/180, {1, 1739} -> -467/45, {1, 1740} -> -1489/90, 
 {1, 1741} -> -108/5, {1, 1742} -> -51757/4320, {1, 1743} -> 18613/576, 
 {1, 1744} -> -51757/17280, {1, 1745} -> -147997/2160, 
 {1, 1746} -> -868631/6480, {1, 1747} -> -467/45, {1, 1748} -> 16/3, 
 {1, 1749} -> 181309/10368, {1, 1750} -> -471157/540, {1, 1751} -> 13/2, 
 {1, 1752} -> 271/36, {1, 1753} -> 869/30, {1, 1754} -> -142/15, 
 {1, 1755} -> 181/45, {1, 1756} -> 181309/10368, {1, 1757} -> -471157/540, 
 {1, 1758} -> -249893/51840, {1, 1759} -> -5487047/6480, {1, 1760} -> -13/2, 
 {1, 1761} -> -16/3, {1, 1762} -> -10/9, {1, 1764} -> -62/9, 
 {1, 1765} -> -254/45, {1, 1766} -> 271/36, {1, 1767} -> 1959469/51840, 
 {1, 1768} -> -10080419/6480, {1, 1769} -> -869/30, {1, 1770} -> 467/45, 
 {1, 1771} -> 51757/2880, {1, 1772} -> 34/9, {1, 1773} -> 184/15, 
 {1, 1775} -> 232/15, {1, 1776} -> -467/90, {1, 1777} -> -116243/480, 
 {1, 1778} -> -653/45, {1, 1779} -> -365263/51840, {1, 1780} -> 2011/540, 
 {1, 1781} -> 9749813/25920, {1, 1782} -> 46120469/51840, 
 {1, 1783} -> 269/90, {1, 1784} -> -367/90, {1, 1785} -> 56/45, 
 {1, 1786} -> 32/5, {1, 1787} -> -14/15, {1, 1788} -> 212553637/51840, 
 {1, 1791} -> -2963/288, {1, 1792} -> 16799/1440, {1, 1793} -> -1/24, 
 {1, 1794} -> -364721/4320, {1, 1795} -> -1831/160, {1, 1796} -> -14047/720, 
 {1, 1797} -> -7/30, {1, 1798} -> 596897/4320, {1, 1799} -> -406577/8640, 
 {1, 1800} -> 681733/103680, {1, 1801} -> 3421753/6480, 
 {1, 1802} -> 12079/1080, {1, 1803} -> -861/40, {1, 1804} -> 1141/20, 
 {1, 1805} -> 221968/405, {1, 1806} -> -11543/360, 
 {1, 1807} -> 16190393/12960, {1, 1808} -> -2712727/3240, 
 {1, 1809} -> -371191/103680, {1, 1810} -> -4991/540, {1, 1811} -> 9049/360, 
 {1, 1812} -> -44687/720, {1, 1813} -> 202007/3240, {1, 1814} -> 3689/120, 
 {1, 1815} -> 626623/2592, {1, 1816} -> -1563587/3240, 
 {1, 1817} -> -51757/34560, {1, 1818} -> -1/36, {1, 1819} -> 1364/135, 
 {1, 1820} -> 21449/1080, {1, 1821} -> 61/36, {1, 1822} -> -3079/90, 
 {1, 1823} -> -151/540, {1, 1824} -> 51757/17280, {1, 1825} -> -881/40, 
 {1, 1826} -> -7999/180, {1, 1827} -> -3/2, {1, 1828} -> 766853/4320, 
 {1, 1829} -> -385457/8640, {1, 1830} -> -48793/34560, 
 {1, 1831} -> 572281/2160, {1, 1832} -> -117281/1080, 
 {1, 1833} -> -368371/1440, {1, 1834} -> 45301/2160, 
 {1, 1835} -> 263231/25920, {1, 1836} -> -2479/36, {1, 1837} -> -330116/405, 
 {1, 1838} -> -3829939/12960, {1, 1839} -> -51757/8640, 
 {1, 1840} -> 222353/1080, {1, 1841} -> -156637/4320, {1, 1842} -> 16/3, 
 {1, 1843} -> 490063/1296, {1, 1844} -> -8/45, {1, 1845} -> -16/5, 
 {1, 1846} -> 14/45, {1, 1847} -> 32/15, {1, 1848} -> 490063/1296, 
 {1, 1849} -> 7196059/6480, {1, 1850} -> 8/45, {1, 1851} -> -16/3, 
 {1, 1852} -> -4/9, {1, 1853} -> 4/9, {1, 1854} -> -11/45, 
 {1, 1855} -> 776863/648, {1, 1856} -> 16/5, {1, 1857} -> 8/9, 
 {1, 1858} -> 59/15, {1, 1859} -> -267677/25920, {1, 1860} -> 6903911/77760, 
 {1, 1861} -> 585629/51840, {1, 1862} -> -17875/1296, 
 {1, 1863} -> 5210393/19440, {1, 1864} -> -6677531/6480, 
 {1, 1865} -> 38707/1080, {1, 1866} -> -843247/12960, 
 {1, 1867} -> 445873/1620, {1, 1868} -> -26104/81, {1, 1869} -> -29203/324, 
 {1, 1870} -> -4847657/4860, {1, 1871} -> 12575837/9720, {1, 1873} -> -1/30, 
 {1, 1874} -> 2/15, {1, 1875} -> -163187/360, {1, 1876} -> 16319/480, 
 {1, 1877} -> 1/6, {1, 1878} -> -625597/1440, {1, 1879} -> -28127/2880, 
 {1, 1880} -> 16379/810, {1, 1881} -> -15551/648, {1, 1882} -> 1696775/2176, 
 {1, 1883} -> -4286/135, {1, 1884} -> 657413411/881280, 
 {1, 1885} -> -678180883/1762560, {1, 1886} -> -4625/324, {1, 1887} -> 53/60, 
 {1, 1888} -> 10223/60, {1, 1889} -> -222313/3240, {1, 1890} -> 2699/432, 
 {1, 1891} -> -28877/720, {1, 1892} -> -11662/135, 
 {1, 1893} -> -1302462491/311040, {1, 1894} -> -11071127/6480, 
 {1, 1895} -> -76644827/146880, {1, 1896} -> 97943447/293760, 
 {1, 1897} -> -98523623/587520, {1, 1898} -> -59041/324, 
 {1, 1899} -> 51251/1080, {1, 1900} -> -15161087/29376, 
 {1, 1901} -> -7987/135, {1, 1902} -> -47917/720, {1, 1903} -> -39/5, 
 {1, 1904} -> -338920349/62208, {1, 1905} -> 482794859/124416, 
 {1, 1906} -> -47917/720, {1, 1907} -> -8/45, {1, 1908} -> 39/5, 
 {1, 1909} -> 7987/135, {1, 1910} -> -2/15, {1, 1911} -> -32461/810, 
 {1, 1912} -> 1805441/7680, {1, 1913} -> -355/8, {1, 1914} -> 15161087/29376, 
 {1, 1915} -> 19111/270, {1, 1916} -> -2/3, {1, 1917} -> 2699/432, 
 {1, 1918} -> -498477967/14100480, {1, 1919} -> -2699/864, 
 {1, 1920} -> 636061/2880, {1, 1921} -> 107843/6480, 
 {1, 1922} -> -29371/1080, {1, 1923} -> 4808933521/1244160, 
 {1, 1924} -> -12181/320, {1, 1925} -> 195797/3240, 
 {1, 1926} -> -260770807/248832, {1, 1927} -> 150589921/373248, 
 {1, 1929} -> -2699/432, {1, 1930} -> 43/45, {1, 1931} -> -29/24, 
 {1, 1932} -> 266/15, {1, 1933} -> -4081/360, {1, 1934} -> 641/60, 
 {1, 1935} -> -473/180, {1, 1937} -> 1/20, {1, 1938} -> -59/90, 
 {1, 1939} -> 8719/540, {1, 1940} -> 5/108, {1, 1941} -> -4/15, 
 {1, 1942} -> 1/6, {1, 1943} -> -81863/180, {1, 1944} -> 81569/360, 
 {1, 1946} -> 9/40, {1, 1947} -> -2453/288, {1, 1948} -> -71713/2880, 
 {1, 1950} -> 1562/45, {1, 1951} -> -97/12, {1, 1952} -> -556/45, 
 {1, 1953} -> -126739/120, {1, 1954} -> 43004/45, {1, 1955} -> -17/120, 
 {1, 1956} -> -1751/80, {1, 1957} -> 126739/120, {1, 1958} -> -5/36, 
 {1, 1959} -> -7/45, {1, 1960} -> 76/45, {1, 1961} -> 556/45, 
 {1, 1962} -> -8/15, {1, 1963} -> 16/15, {1, 1964} -> -2699/216, 
 {1, 1965} -> -402901/1620, {1, 1966} -> 2699/432, {1, 1967} -> -245/144, 
 {1, 1968} -> -10697/1080, {1, 1969} -> 17/16, {1, 1970} -> -54797/2880, 
 {1, 1971} -> -665/12, {1, 1972} -> 1555889/1728, {1, 1973} -> 114269/810, 
 {1, 1975} -> 2699/432, {1, 1976} -> -1/5, {1, 1977} -> -111603779/97920, 
 {1, 1978} -> -115/6, {1, 1979} -> -37645889/32640, {1, 1980} -> 255611/3240, 
 {1, 1981} -> -991/36, {1, 1982} -> 989/54, {1, 1983} -> -154097/1620, 
 {1, 1984} -> 16942/405, {1, 1985} -> -10055/1152, 
 {1, 1986} -> 7015237913/2643840, {1, 1987} -> -2884715833/660960, 
 {1, 1988} -> -4454595047/5287680, {1, 1989} -> 105737/12960, 
 {1, 1990} -> 392727181/176256, {1, 1991} -> -36035357/25920, 
 {1, 1992} -> 238796539/1321920, {1, 1993} -> -4/3, {1, 1994} -> -61/15, 
 {1, 1995} -> 17455/108, {1, 1996} -> 6671/270, {1, 1997} -> 61/15, 
 {1, 1998} -> 4/3, {1, 1999} -> -4/5, {1, 2000} -> -39679/1620, 
 {1, 2001} -> -101/15, {1, 2002} -> -238796539/1321920, 
 {1, 2003} -> 16099079/12960, {1, 2004} -> -832/45, 
 {1, 2005} -> -29527/51840, {1, 2006} -> -2453306903/1175040, 
 {1, 2007} -> 353407/103680, {1, 2008} -> 1040506651/1762560, 
 {1, 2009} -> 11471/2160, {1, 2010} -> -1084925911/881280, 
 {1, 2011} -> -6931969/352512, {1, 2012} -> 1174308671/1762560, 
 {1, 2013} -> 3939127693/5287680, {1, 2015} -> 1/6, {1, 2016} -> -1, 
 {1, 2017} -> 2197/540, {1, 2018} -> -36931/1620, 
 {1, 2019} -> 114314531/146880, {1, 2020} -> -104651459/293760, 
 {1, 2021} -> 21236455/117504, {1, 2022} -> -2699/432, {1, 2023} -> 3/2, 
 {1, 2024} -> 67/180, {1, 2025} -> 111628259/146880, {1, 2026} -> -15614/135, 
 {1, 2027} -> -764/45, {1, 2028} -> 65651/1620, {1, 2029} -> 16664/405, 
 {1, 2030} -> -29531/540, {1, 2031} -> 8/3, {1, 2032} -> 764/45, 
 {1, 2033} -> 15614/135, {1, 2034} -> -19/60, {1, 2035} -> -68729/1620, 
 {1, 2036} -> 1/3, {1, 2037} -> 65651/1620, {1, 2038} -> -111628259/146880, 
 {1, 2039} -> 8/15, {1, 2040} -> 2/3, {1, 2042} -> -251712797/1057536, 
 {1, 2044} -> -7/40, {1, 2045} -> 7/6, {1, 2046} -> -41/45, 
 {1, 2047} -> 1965779/12960, {1, 2048} -> -1273279/38880, 
 {1, 2049} -> 316/135, {1, 2050} -> -42791/540, {1, 2051} -> 71329/2160, 
 {1, 2052} -> -341363/2160, {1, 2053} -> -3547/1080, {1, 2054} -> 3889/270, 
 {1, 2055} -> 6/5, {1, 2056} -> 65651/1620, {1, 2057} -> 5293/80, 
 {1, 2058} -> -101614225/62208, {1, 2059} -> 165450167/103680, 
 {1, 2060} -> -4/15, {1, 2061} -> -6/5, {1, 2062} -> 56/45, 
 {1, 2063} -> -32191/810, {1, 2064} -> -567113/1620, {1, 2065} -> 65651/1620, 
 {1, 2066} -> -355/8, {1, 2067} -> -5293/80, {1, 2068} -> -3889/270, 
 {1, 2069} -> -101/45, {1, 2070} -> 359/45, {1, 2071} -> 2699/432, 
 {1, 2072} -> -1591274927/233280, {1, 2073} -> -2699/864, 
 {1, 2074} -> -26839/4320, {1, 2075} -> 368483/4320, 
 {1, 2076} -> 1334553169/414720, {1, 2077} -> -408939/5120, 
 {1, 2079} -> 47311/25920, {1, 2080} -> 4599271607/2643840, 
 {1, 2081} -> -692194639/660960, {1, 2082} -> 3922931/2160, 
 {1, 2083} -> -589/90, {1, 2084} -> 15239/240, {1, 2085} -> 439/18, 
 {1, 2086} -> -2849/360, {1, 2087} -> 16/15, {1, 2088} -> 589/90, 
 {1, 2089} -> 103/54, {1, 2090} -> -22021/144, {1, 2091} -> -15239/240, 
 {1, 2092} -> -3922931/2160, {1, 2093} -> 1179/10, 
 {1, 2094} -> 13676507/12960, {1, 2095} -> -357853/51840, 
 {1, 2096} -> -2160890941/3525120, {1, 2097} -> 33973/103680, 
 {1, 2098} -> -3067847309/5287680, {1, 2099} -> -1470157081/1762560, 
 {1, 2100} -> 142125181/155520, {1, 2102} -> -4203341/330480, 
 {1, 2103} -> 7807/135, {1, 2104} -> -1483/30, {1, 2105} -> -8/3, 
 {1, 2106} -> 23893/405, {1, 2107} -> 3593/108, {1, 2108} -> -4/5, 
 {1, 2109} -> 1483/30, {1, 2110} -> -7807/135, {1, 2111} -> 4/15, 
 {1, 2112} -> 8/45, {1, 2113} -> 494/135, {1, 2114} -> 76/45, 
 {1, 2115} -> 8/3, {1, 2116} -> 4203341/330480, {1, 2117} -> 3046603/2592, 
 {1, 2118} -> 13595579/12960, {1, 2120} -> 16239040397/5287680, 
 {1, 2122} -> -12495773/6480, {1, 2123} -> 17630593/31104, 
 {1, 2124} -> 19369/5184, {1, 2125} -> -364137421/440640, 
 {1, 2126} -> 7987/135, {1, 2127} -> 47917/720, {1, 2128} -> 2699/432, 
 {1, 2129} -> 275549/240, {1, 2130} -> -65651/1620, {1, 2131} -> -5293/80, 
 {1, 2132} -> -2699/216, {1, 2133} -> 1889172253/155520, 
 {1, 2134} -> -1636930303/311040, {1, 2135} -> 47917/720, {1, 2137} -> 92/45, 
 {1, 2138} -> -2699/432, {1, 2139} -> -275549/240, {1, 2140} -> -7987/135, 
 {1, 2141} -> 16/45, {1, 2143} -> 6521/162, {1, 2144} -> 111349/162, 
 {1, 2145} -> -65651/1620, {1, 2147} -> 16583/360, {1, 2148} -> 5293/80, 
 {1, 2149} -> -19369/5184, {1, 2150} -> 364137421/440640, 
 {1, 2152} -> 12623/270, {1, 2153} -> -371/15, {1, 2155} -> -30739/144, 
 {1, 2156} -> 325952419/311040, {1, 2157} -> 24075103/17280, 
 {1, 2158} -> 117194179/622080, {1, 2159} -> -138125/20736, 
 {1, 2160} -> 112542241/186624, {1, 2161} -> -520986797/497664, 
 {1, 2162} -> 1688055523/28200960, {1, 2163} -> -548175349/311040, 
 {1, 2164} -> -41490821/46080, {1, 2165} -> 969376873/622080, 
 {1, 2166} -> -1020883471/414720, {1, 2167} -> -969376873/829440, 
 {1, 2168} -> 96325511327/14929920, {1, 2170} -> -2699/864, 
 {1, 2171} -> 163727/720, {1, 2172} -> -42835885/117504, 
 {1, 2173} -> -6754/405, {1, 2174} -> -1440937769/1244160, 
 {1, 2175} -> -15038959/117504, {1, 2176} -> 53357117/176256, 
 {1, 2177} -> -14434807711/21150720, {1, 2178} -> 86327671/138240, 
 {1, 2179} -> 2699/864, {1, 2180} -> -2147/720, {1, 2181} -> 127/540, 
 {1, 2182} -> 163237/720, {1, 2183} -> -753/80, {1, 2184} -> -2371/720, 
 {1, 2185} -> 1261487/2160, {1, 2186} -> -637687/1080, 
 {1, 2187} -> 29527/103680, {1, 2188} -> 22571431/39168, 
 {1, 2189} -> 58289/2160, {1, 2190} -> 6952451227/5287680, 
 {1, 2191} -> -1319116189/1057536, {1, 2192} -> 1782381979/1057536, 
 {1, 2193} -> 107273623/881280, {1, 2195} -> -1139/540, 
 {1, 2196} -> 104651459/587520, {1, 2197} -> -111776771/293760, 
 {1, 2198} -> 134528551/293760, {1, 2199} -> -442513/8640, 
 {1, 2200} -> -2699/864, {1, 2201} -> 8147/432, {1, 2202} -> 6641/180, 
 {1, 2203} -> 1474702879/414720, {1, 2204} -> -5558779/414720, 
 {1, 2205} -> 357853/103680, {1, 2206} -> -4661226437/5287680, 
 {1, 2207} -> 62805763/117504, {1, 2208} -> 62739487/103680, 
 {1, 2209} -> -19369/10368, {1, 2210} -> -8603762093/2643840, 
 {1, 2211} -> 6395921659/5287680, {1, 2212} -> 18963833/51840, 
 {1, 2213} -> -7807/270, {1, 2214} -> -479543/720, {1, 2215} -> 4/3, 
 {1, 2216} -> -125318741/248832, {1, 2217} -> -31679/360, {1, 2218} -> -8/9, 
 {1, 2219} -> 479543/720, {1, 2220} -> 7807/270, {1, 2221} -> -4/9, 
 {1, 2222} -> -4/45, {1, 2223} -> -4112053/13824, {1, 2224} -> -38/45, 
 {1, 2225} -> -4/3, {1, 2226} -> -18963833/51840, {1, 2227} -> -6289/270, 
 {1, 2228} -> 371/30, {1, 2229} -> 51757/10368, 
 {1, 2230} -> 251325076451/169205760, {1, 2231} -> -51757/10368, 
 {1, 2232} -> 2689518343/7931520, {1, 2233} -> 1046971/6480, 
 {1, 2234} -> -1339623787/2643840, {1, 2235} -> -364437101/881280, 
 {1, 2236} -> -14863283/69120, {1, 2237} -> -421619/576, 
 {1, 2238} -> 148958461/146880, {1, 2239} -> -13060601641/12690432, 
 {1, 2240} -> 4081572733/14929920, {1, 2243} -> -51757/8640, 
 {1, 2244} -> -39/20, {1, 2245} -> 63088193/110160, {1, 2246} -> -10747/360, 
 {1, 2247} -> -1/6, {1, 2248} -> -64441427/110160, 
 {1, 2249} -> -62867261/220320, {1, 2250} -> 51757/8640, 
 {1, 2251} -> -12631837/33048, {1, 2252} -> 3013/40, {1, 2253} -> -4/5, 
 {1, 2254} -> 8445526/20655, {1, 2255} -> 107/40, {1, 2256} -> -11237/60, 
 {1, 2257} -> -9126583/330480, {1, 2258} -> -12884303/660960, 
 {1, 2259} -> -54721/11520, {1, 2260} -> 11611/120, 
 {1, 2261} -> 32636651/12960, {1, 2262} -> 5989513/12960, 
 {1, 2263} -> 3767/120, {1, 2264} -> 29/60, {1, 2265} -> 4/3, 
 {1, 2266} -> -2792647/3240, {1, 2267} -> -39/5, {1, 2268} -> -8/45, 
 {1, 2269} -> 326587/1080, {1, 2270} -> -2792647/3240, {1, 2271} -> 55015/81, 
 {1, 2272} -> 39/5, {1, 2273} -> -4/3, {1, 2274} -> 62858081/165240, 
 {1, 2275} -> 11/18, {1, 2276} -> -1/15, {1, 2277} -> 421/20, 
 {1, 2278} -> -1/6, {1, 2279} -> 249893/103680, {1, 2280} -> 75259315/198288, 
 {1, 2281} -> -249893/207360, {1, 2282} -> -12393871/44064, 
 {1, 2283} -> 3682061/20655, {1, 2284} -> -40935323/660960, 
 {1, 2285} -> 6001187/6480, {1, 2286} -> -3883/240, 
 {1, 2287} -> 774020257/1321920, {1, 2288} -> -88268227/660960, 
 {1, 2290} -> 51757/10368, {1, 2291} -> 49950623/1321920, 
 {1, 2292} -> 533/270, {1, 2293} -> 16860637/27540, 
 {1, 2294} -> 1236714059/1321920, {1, 2295} -> 1030340281/2643840, 
 {1, 2296} -> -51757/51840, {1, 2297} -> 13547/540, 
 {1, 2298} -> 9128657/25920, {1, 2299} -> 2657065/11016, 
 {1, 2300} -> -2626369/12960, {1, 2301} -> 51757/17280, {1, 2302} -> -5/36, 
 {1, 2303} -> -8931859/10880, {1, 2304} -> -42575309/117504, 
 {1, 2305} -> 51757/3456, {1, 2306} -> 1224964153/1321920, 
 {1, 2307} -> -598228733/1321920, {1, 2308} -> -31370827/73440, 
 {1, 2309} -> 10217/180, {1, 2310} -> 1399/45, {1, 2311} -> 19457/540, 
 {1, 2312} -> 10217/180, {1, 2313} -> -2/9, {1, 2314} -> 31370827/73440, 
 {1, 2315} -> 8/15, {1, 2316} -> -1478242/4131, {1, 2317} -> -212/9, 
 {1, 2318} -> 10027/270, {1, 2319} -> 9865903/8160, {1, 2320} -> -52/45, 
 {1, 2321} -> -51757/6480, {1, 2322} -> -372749153/991440, 
 {1, 2323} -> -51757/12960, {1, 2324} -> -104007817/881280, 
 {1, 2325} -> 562027/330480, {1, 2326} -> -235217809/587520, 
 {1, 2327} -> -1072438987/1321920, {1, 2328} -> 1023168461/1057536, 
 {1, 2329} -> 3166915231/7931520, {1, 2331} -> 51757/51840, 
 {1, 2332} -> -6697/135, {1, 2333} -> -9335297/25920, 
 {1, 2334} -> -119060989/330480, {1, 2335} -> 104347999/330480, 
 {1, 2336} -> 679/90, {1, 2337} -> 202619/1080, {1, 2338} -> -6697/80, 
 {1, 2339} -> -51757/2880, {1, 2340} -> 213196841/146880, 
 {1, 2341} -> 21655055/88128, {1, 2342} -> -655560923/440640, 
 {1, 2343} -> -25997/180, {1, 2344} -> -7441433/41310, {1, 2345} -> -1/15, 
 {1, 2346} -> -1411/108, {1, 2347} -> -25997/180, {1, 2348} -> 2/9, 
 {1, 2349} -> 655560923/440640, {1, 2350} -> 62880113/165240, 
 {1, 2351} -> -30063587/88128, {1, 2352} -> 2509/90, 
 {1, 2353} -> -7441433/41310, {1, 2354} -> -1429/15, 
 {1, 2355} -> 2622599/12240, {1, 2356} -> -672841/51840, 
 {1, 2357} -> 1055103061/15863040, {1, 2358} -> 672841/103680, 
 {1, 2359} -> -131866789/1321920, {1, 2360} -> -545/54, 
 {1, 2361} -> 74595785/176256, {1, 2362} -> 312367631/220320, 
 {1, 2363} -> -7425206321/7931520, {1, 2364} -> 53239/8640, 
 {1, 2365} -> -977/15, {1, 2366} -> -279677/432, {1, 2367} -> 1118387/2160, 
 {1, 2368} -> -10771/405, {1, 2369} -> 917/360, {1, 2370} -> 8881/135, 
 {1, 2371} -> 24053/60, {1, 2372} -> -7441433/41310, {1, 2373} -> -76/15, 
 {1, 2374} -> 148241/360, {1, 2375} -> 38841397/622080, 
 {1, 2376} -> 24053/60, {1, 2377} -> -8881/135, {1, 2378} -> -2/3, 
 {1, 2379} -> -775637/3672, {1, 2380} -> -68669497/31104, 
 {1, 2381} -> -7441433/41310, {1, 2382} -> 4078/15, {1, 2383} -> 76/15, 
 {1, 2384} -> -277/90, {1, 2385} -> -202/45, {1, 2386} -> 2699/1296, 
 {1, 2387} -> -432389064733/126904320, {1, 2388} -> -2699/2592, 
 {1, 2389} -> 308527/2160, {1, 2390} -> 27073/3240, 
 {1, 2391} -> 258820375/248832, {1, 2392} -> 601873417/3732480, 
 {1, 2394} -> -51757/17280, {1, 2395} -> 22015351/29376, 
 {1, 2396} -> 233/360, {1, 2397} -> -1138/45, {1, 2398} -> 391837/648, 
 {1, 2399} -> -52/15, {1, 2400} -> 2/5, {1, 2401} -> -3763/1080, 
 {1, 2402} -> 391837/648, {1, 2403} -> 26/15, {1, 2404} -> 1138/45, 
 {1, 2405} -> -841/270, {1, 2406} -> 2/5, {1, 2407} -> 516161/405, 
 {1, 2408} -> 52/15, {1, 2409} -> 37/10, {1, 2410} -> 75928379/146880, 
 {1, 2411} -> -2598337/103680, {1, 2412} -> 336292879/264384, 
 {1, 2413} -> 2598337/207360, {1, 2414} -> 44302259/293760, 
 {1, 2415} -> -2126276467/1762560, {1, 2416} -> 56307713/97920, 
 {1, 2418} -> -15161087/29376, {1, 2419} -> -7389041/8640, 
 {1, 2420} -> -6923/36, {1, 2421} -> -1378/45, {1, 2422} -> 11669/180, 
 {1, 2423} -> -6923/36, {1, 2424} -> 7389041/8640, 
 {1, 2425} -> -1952437/2592, {1, 2426} -> -247/90, {1, 2427} -> -5726/45, 
 {1, 2428} -> 15161087/29376, {1, 2429} -> 83481511/73440, 
 {1, 2430} -> 76196027/146880, {1, 2431} -> -51757/17280, 
 {1, 2432} -> 10665938911/15863040, {1, 2433} -> 51757/34560, 
 {1, 2434} -> 61829345/264384, {1, 2435} -> -250628653/1586304, 
 {1, 2436} -> 15161087/29376, {1, 2437} -> 51757/4320, 
 {1, 2438} -> -2879687/22032, {1, 2439} -> 181309/10368, 
 {1, 2440} -> -2269067/6480, {1, 2441} -> 39/5, {1, 2442} -> 7441433/41310, 
 {1, 2443} -> 76/15, {1, 2444} -> 1694871313/155520, {1, 2445} -> -2699/648, 
 {1, 2446} -> 924161/20736, {1, 2447} -> 181309/10368, 
 {1, 2448} -> -2269067/6480, {1, 2450} -> 76/45, {1, 2451} -> -39/5, 
 {1, 2452} -> -51757/4320, {1, 2453} -> 2879687/22032, {1, 2454} -> 2/3, 
 {1, 2455} -> 51757/25920, {1, 2456} -> 3400742/6885, 
 {1, 2457} -> 344009309/77760, {1, 2458} -> 7441433/41310, 
 {1, 2459} -> 53239/4320, {1, 2460} -> -375461/1080, {1, 2461} -> -76/15, 
 {1, 2462} -> -15161087/29376, {1, 2463} -> -51757/2880, 
 {1, 2464} -> 241657/7344, {1, 2465} -> 10/3, {1, 2467} -> -457833989/155520, 
 {1, 2468} -> -272089867/440640, {1, 2469} -> -4444225937/311040, 
 {1, 2470} -> -989311/103680, {1, 2471} -> 1343164099/3732480, 
 {1, 2472} -> -2809503365/4230144, {1, 2473} -> 9620665903/12690432, 
 {1, 2474} -> 3046880317/311040, {1, 2475} -> 25220527/9720, 
 {1, 2476} -> 103206379/103680, {1, 2477} -> 84603007/69120, 
 {1, 2478} -> -103206379/138240, {1, 2479} -> 49789003805/12690432, 
 {1, 2481} -> -249893/207360, {1, 2482} -> 11563/2160, 
 {1, 2483} -> -9509/720, {1, 2484} -> 58703/540, {1, 2485} -> -2938343/2592, 
 {1, 2486} -> -3767/240, {1, 2487} -> -1921577/8640, 
 {1, 2488} -> -3448631/12960, {1, 2489} -> -51757/25920, 
 {1, 2490} -> -24510673/1321920, {1, 2491} -> 3040597/27540, 
 {1, 2492} -> 4355/144, {1, 2493} -> -147149/33048, 
 {1, 2494} -> -589556849/1321920, {1, 2495} -> 183007787/2643840, 
 {1, 2496} -> 672841/103680, {1, 2497} -> -9549539/110160, 
 {1, 2498} -> -191099/2160, {1, 2499} -> -87568579/97920, 
 {1, 2500} -> -100568269/264384, {1, 2501} -> -753192221/1321920, 
 {1, 2502} -> -2699/2592, {1, 2503} -> 260927/1080, {1, 2504} -> 24647/1620, 
 {1, 2505} -> 1392577639/414720, {1, 2506} -> -1176445/1944, 
 {1, 2507} -> 2598337/207360, {1, 2508} -> -83629/720, 
 {1, 2509} -> -9731911/8640, {1, 2510} -> 677669/1296, 
 {1, 2511} -> 51757/34560, {1, 2512} -> -245962157/330480, 
 {1, 2513} -> -127245637/2643840, {1, 2514} -> 6501133/29376, 
 {1, 2515} -> -487613/6480, {1, 2516} -> -4/5, {1, 2517} -> -176333/720, 
 {1, 2518} -> 88566713/622080, {1, 2519} -> -487613/6480, 
 {1, 2520} -> -38/45, {1, 2521} -> -6501133/29376, {1, 2522} -> -337055/1377, 
 {1, 2523} -> -2588291/23040, {1, 2524} -> 131/18, {1, 2525} -> 4/5, 
 {1, 2526} -> -1253981/73440, {1, 2527} -> -4/3, {1, 2528} -> 51757/5760, 
 {1, 2529} -> -26757881989/31726080, {1, 2530} -> -362299/51840, 
 {1, 2531} -> 129001/2160, {1, 2532} -> 1152378599/3965760, 
 {1, 2533} -> 1233764497/1982880, {1, 2534} -> -1896419149/1866240, 
 {1, 2535} -> 1856423/6480, {1, 2536} -> 2109436733/3965760, 
 {1, 2537} -> 12227194649/31726080, {1, 2538} -> -3812881405/25380864, 
 {1, 2540} -> -1525931/25920, {1, 2541} -> 247/960, 
 {1, 2542} -> 33382291/32640, {1, 2543} -> 1/6, {1, 2544} -> 32/45, 
 {1, 2545} -> -697918375/528768, {1, 2546} -> 7206077/58320, 
 {1, 2547} -> 71867/2304, {1, 2548} -> 689/360, {1, 2549} -> -70052753/48960, 
 {1, 2550} -> -6809135711/2643840, {1, 2551} -> 5316559031/5287680, 
 {1, 2553} -> 7/12, {1, 2554} -> 1837/180, {1, 2555} -> 3943/720, 
 {1, 2556} -> 2699/432, {1, 2557} -> 23538643/16320, {1, 2558} -> -25/144, 
 {1, 2559} -> 4/3, {1, 2560} -> -31/9, {1, 2561} -> 289465/972, 
 {1, 2562} -> -1/15, {1, 2563} -> 1/30, {1, 2564} -> 10777/540, 
 {1, 2565} -> 31/9, {1, 2566} -> -4/3, {1, 2567} -> -3277144189/3965760, 
 {1, 2568} -> -3549191/14580, {1, 2569} -> 289465/972, {1, 2570} -> 1/3, 
 {1, 2571} -> 431/40, {1, 2572} -> -655057/34560, 
 {1, 2573} -> 37018325729/23794560, {1, 2574} -> -362299/23040, 
 {1, 2575} -> -3578293343/15863040, {1, 2576} -> -12586398847/7931520, 
 {1, 2577} -> -7343/720, {1, 2578} -> 70698481/97920, 
 {1, 2579} -> 2969289527/1586304, {1, 2580} -> 8835427999/15863040, 
 {1, 2582} -> -663949/51840, {1, 2583} -> 167/45, 
 {1, 2584} -> 70045817/73440, {1, 2585} -> 9418982357/7931520, 
 {1, 2586} -> -4166072503/5287680, {1, 2588} -> -2/3, 
 {1, 2589} -> -28453/360, {1, 2590} -> -26377/720, {1, 2591} -> -2699/432, 
 {1, 2592} -> -69951161/73440, {1, 2593} -> 32/45, {1, 2594} -> -88/5, 
 {1, 2595} -> 3359215/5832, {1, 2596} -> -34/45, {1, 2597} -> -1/30, 
 {1, 2598} -> -9349/180, {1, 2599} -> 88/5, {1, 2600} -> -1839389371/3965760, 
 {1, 2601} -> -887966/3645, {1, 2602} -> 3359215/5832, {1, 2603} -> 20/9, 
 {1, 2604} -> -8/15, {1, 2605} -> 353407/51840, 
 {1, 2606} -> -2378549449/5948640, {1, 2607} -> -51757/8640, 
 {1, 2608} -> -35765557/88128, {1, 2609} -> -1039/180, {1, 2610} -> 11/180, 
 {1, 2611} -> -839975351/3965760, {1, 2612} -> 37519567/174960, 
 {1, 2615} -> 41749/180, {1, 2616} -> 6909/80, {1, 2617} -> -64412969/146880, 
 {1, 2618} -> -37/40, {1, 2619} -> 6/5, {1, 2620} -> 11536789/14580, 
 {1, 2621} -> -1579/40, {1, 2622} -> 16/45, {1, 2623} -> 1/30, 
 {1, 2624} -> 4793/36, {1, 2625} -> -6/5, {1, 2626} -> 1182067/3240, 
 {1, 2627} -> -1228/15, {1, 2628} -> 163079/540, {1, 2629} -> 11536789/14580, 
 {1, 2630} -> 4337/180, {1, 2631} -> 1579/40, {1, 2632} -> 1906117/103680, 
 {1, 2633} -> -2129585159/7931520, {1, 2634} -> -1906117/207360, 
 {1, 2635} -> 727/180, {1, 2636} -> 64412969/293760, 
 {1, 2637} -> 34266623/396576, {1, 2638} -> 394471/34992, 
 {1, 2641} -> -5819/60, {1, 2642} -> -13001/720, {1, 2643} -> -14207/36, 
 {1, 2644} -> -581/90, {1, 2645} -> -1579/40, {1, 2646} -> 2/15, 
 {1, 2647} -> -14207/36, {1, 2648} -> -138167/810, {1, 2649} -> 581/90, 
 {1, 2650} -> 71/9, {1, 2651} -> 1/3, {1, 2652} -> -1/15, 
 {1, 2653} -> -264715/648, {1, 2654} -> 1579/40, {1, 2655} -> -1/6, 
 {1, 2656} -> 6667/180, {1, 2657} -> 54721/11520, 
 {1, 2658} -> -13035691/9720, {1, 2659} -> 54721/23040, 
 {1, 2660} -> -17963/360, {1, 2661} -> -3000823/5184, 
 {1, 2662} -> -327973/6480, {1, 2664} -> -556/45, {1, 2665} -> -4513/90, 
 {1, 2666} -> -449/10, {1, 2667} -> -3941/60, {1, 2668} -> 4513/90, 
 {1, 2669} -> -70028681/73440, {1, 2670} -> -8/45, {1, 2671} -> -91/45, 
 {1, 2672} -> 556/45, {1, 2673} -> 237/20, {1, 2674} -> 1295/36, 
 {1, 2675} -> 10101625/44064, {1, 2676} -> -261907/2160, 
 {1, 2677} -> -221191/6480, {1, 2678} -> 556/45, {1, 2679} -> -4/3, 
 {1, 2680} -> 2792647/3240, {1, 2681} -> 2699/432, {1, 2682} -> 338789/360, 
 {1, 2684} -> -11536789/14580, {1, 2685} -> 1579/40, {1, 2686} -> -85942/45, 
 {1, 2687} -> -326587/540, {1, 2688} -> 2792647/3240, 
 {1, 2689} -> -249893/51840, {1, 2690} -> -5492519/6480, 
 {1, 2691} -> -2699/432, {1, 2692} -> -338789/360, {1, 2693} -> 4/3, 
 {1, 2694} -> 319115/10368, {1, 2695} -> -14201794/20655, 
 {1, 2697} -> 1232/15, {1, 2698} -> -163079/270, 
 {1, 2700} -> -11536789/14580, {1, 2702} -> -1231/60, {1, 2703} -> -1579/40, 
 {1, 2704} -> -556/45, {1, 2706} -> 7/10, {1, 2707} -> -16/15, 
 {1, 2709} -> -81/4, {1, 2710} -> 276953/432, {1, 2711} -> -293723/12960, 
 {1, 2712} -> 166985/54, {1, 2713} -> -725339/51840, 
 {1, 2714} -> 2421131/6480, {1, 2715} -> -115538651/233280, 
 {1, 2716} -> -6277995391/23794560, {1, 2717} -> -817021/540, 
 {1, 2718} -> -655237/2160, {1, 2719} -> -4189/270, {1, 2720} -> 4013/90, 
 {1, 2721} -> 4189/360, {1, 2722} -> -1365362267/466560, 
 {1, 2723} -> 1525931/51840, {1, 2724} -> -362299/23040, 
 {1, 2725} -> -586655959/1057536, {1, 2726} -> -1267430663/3172608, 
 {1, 2727} -> 4879/360, {1, 2728} -> 23351371/32640, 
 {1, 2729} -> 10733798251/15863040, {1, 2730} -> 4559422433/5287680, 
 {1, 2731} -> 974491/103680, {1, 2732} -> 3586337387/15863040, 
 {1, 2733} -> -2997/80, {1, 2734} -> -70085801/146880, 
 {1, 2735} -> -5830994411/15863040, {1, 2736} -> 278393993/7931520, 
 {1, 2737} -> -1879441/207360, {1, 2738} -> 2339/24, 
 {1, 2739} -> 14013325/58752, {1, 2740} -> -101808251/198288, 
 {1, 2741} -> 65421697/233280, {1, 2742} -> 54721/23040, 
 {1, 2743} -> -35171/720, {1, 2744} -> -27212141/25920, 
 {1, 2745} -> -1881467/4320, {1, 2746} -> -31978531/97920, 
 {1, 2747} -> -28109/540, {1, 2748} -> 14207/180, {1, 2749} -> -137759/360, 
 {1, 2750} -> -90199/1944, {1, 2751} -> 4177/180, {1, 2752} -> 14207/180, 
 {1, 2753} -> -3970901/3240, {1, 2754} -> 137759/360, 
 {1, 2755} -> -20874337/29160, {1, 2756} -> 2489/60, 
 {1, 2757} -> -90199/1944, {1, 2758} -> 23/45, {1, 2759} -> 4/15, 
 {1, 2760} -> -8/15, {1, 2761} -> 354889/34560, 
 {1, 2762} -> -1444323761/15863040, {1, 2763} -> 232747/20736, 
 {1, 2764} -> -1383784247/4758912, {1, 2765} -> 204124825/1586304, 
 {1, 2766} -> 17383049/38880, {1, 2767} -> -4017793/12960, 
 {1, 2768} -> -211389467/440640, {1, 2769} -> -25092737/36720, 
 {1, 2770} -> -144509429/1399680, {1, 2772} -> -5573057/518400, 
 {1, 2773} -> -105737/12960, {1, 2774} -> -2435/108, {1, 2775} -> 6077/540, 
 {1, 2776} -> 6576669149/7931520, {1, 2777} -> -6015912869/5287680, 
 {1, 2778} -> -247/960, {1, 2779} -> -2743/270, 
 {1, 2780} -> 332133769/293760, {1, 2781} -> 331954249/587520, 
 {1, 2782} -> -51757/8640, {1, 2783} -> -36540853/146880, 
 {1, 2784} -> 75225911/97920, {1, 2785} -> -352887463/440640, 
 {1, 2786} -> 28/45, {1, 2787} -> 5713787513/3965760, {1, 2788} -> -556/45, 
 {1, 2789} -> 1/15, {1, 2790} -> 3661/135, {1, 2791} -> -2/9, 
 {1, 2792} -> -28/45, {1, 2793} -> 352887463/440640, 
 {1, 2794} -> -655111577/793152, {1, 2795} -> -1439778043/396576, 
 {1, 2796} -> -1262/45, {1, 2797} -> 5713787513/3965760, {1, 2798} -> 1/3, 
 {1, 2799} -> 556/45, {1, 2800} -> -138193927/73440, {1, 2801} -> 251/15, 
 {1, 2802} -> -105737/25920, {1, 2803} -> 73789646339/95178240, 
 {1, 2804} -> -2122037/103680, {1, 2805} -> -565662661/881280, 
 {1, 2806} -> 791/360, {1, 2807} -> 276199319/220320, 
 {1, 2808} -> -2332253183/3965760, {1, 2809} -> 488635079/11897280, 
 {1, 2811} -> 247/960, {1, 2812} -> 3469/540, {1, 2813} -> -327/40, 
 {1, 2814} -> 20233/1080, {1, 2815} -> -247/960, 
 {1, 2816} -> -963706907/440640, {1, 2817} -> -7247/1080, 
 {1, 2818} -> 598/45, {1, 2819} -> 5477584073/3965760, {1, 2820} -> 49/5, 
 {1, 2821} -> -1/5, {1, 2822} -> -5771/270, {1, 2823} -> -598/45, 
 {1, 2824} -> 6/5, {1, 2825} -> -96576479/330480, {1, 2826} -> -4793/180, 
 {1, 2827} -> 5477584073/3965760, {1, 2828} -> 9967/270, {1, 2829} -> -49/5, 
 {1, 2830} -> -539/27, {1, 2831} -> -611/45, {1, 2832} -> 865049/34560, 
 {1, 2833} -> -3667989353/3172608, {1, 2834} -> -865049/69120, 
 {1, 2835} -> 4177/240, {1, 2836} -> 962234027/881280, 
 {1, 2837} -> 97917839/116640, {1, 2838} -> -38029603/174960, 
 {1, 2839} -> 149677/10368, {1, 2840} -> 47311/17280, 
 {1, 2841} -> -7027404473/2643840, {1, 2842} -> 125449/960, 
 {1, 2843} -> 136327/144, {1, 2844} -> -898/45, {1, 2845} -> -23/9, 
 {1, 2846} -> 101/90, {1, 2847} -> 898/45, {1, 2848} -> 187/45, 
 {1, 2849} -> -101/45, {1, 2850} -> 69619/540, {1, 2851} -> 23/9, 
 {1, 2852} -> -136327/144, {1, 2853} -> -25257/80, 
 {1, 2854} -> -171131225/264384, {1, 2855} -> 47311/8640, 
 {1, 2856} -> 74369930483/31726080, {1, 2857} -> 51757/4320, 
 {1, 2858} -> -7129568693/5287680, {1, 2859} -> 792195559/660960, 
 {1, 2860} -> 10015135/132192, {1, 2861} -> -5573057/518400, 
 {1, 2862} -> 489092911/1321920, {1, 2863} -> -881641/960, 
 {1, 2864} -> 28/45, {1, 2865} -> -556/45, {1, 2866} -> 1393/45, 
 {1, 2867} -> -5044/135, {1, 2868} -> 2/3, {1, 2869} -> -28/45, 
 {1, 2870} -> 881641/960, {1, 2871} -> -2/5, {1, 2872} -> -1685479837/440640, 
 {1, 2873} -> 101/45, {1, 2874} -> 5/9, {1, 2875} -> 556/45, 
 {1, 2876} -> -489092911/1321920, {1, 2877} -> 43616557/88128, 
 {1, 2878} -> -164639129/264384, {1, 2879} -> -237193/10368, 
 {1, 2880} -> 1565924959/10575360, {1, 2881} -> 51757/11520, 
 {1, 2882} -> 116299105/66096, {1, 2883} -> -4736285329/7931520, 
 {1, 2884} -> -238796539/1321920, {1, 2885} -> 51757/4320, 
 {1, 2886} -> 30394891/73440, {1, 2887} -> -10217/180, {1, 2888} -> 61/15, 
 {1, 2889} -> -5477584073/3965760, {1, 2890} -> -49/5, 
 {1, 2891} -> -17455/54, {1, 2892} -> -19013/270, {1, 2893} -> -10217/180, 
 {1, 2895} -> 2/9, {1, 2896} -> -61/15, {1, 2897} -> -51757/4320, 
 {1, 2898} -> -30394891/73440, {1, 2899} -> -14/15, 
 {1, 2900} -> 878387/17280, {1, 2901} -> -291919/33048, {1, 2902} -> 4793/90, 
 {1, 2903} -> -5477584073/3965760, {1, 2905} -> -10027/270, 
 {1, 2906} -> 49/5, {1, 2907} -> 238796539/1321920, {1, 2908} -> -24529/648, 
 {1, 2909} -> -6194945/2754, {1, 2910} -> 299/9, {1, 2912} -> -838/9, 
 {1, 2913} -> 26443/135, {1, 2914} -> 48031699/88128, 
 {1, 2915} -> 117469/270, {1, 2916} -> -51757/3240, {1, 2917} -> -2927/810, 
 {1, 2918} -> 12926953141/7931520, {1, 2919} -> 109116504581/95178240, 
 {1, 2920} -> -86797/540, {1, 2921} -> -9761/180, {1, 2922} -> -44/5, 
 {1, 2923} -> 1118/45, {1, 2924} -> 33/5, {1, 2925} -> -47745366703/15863040, 
 {1, 2926} -> 949469/28800, {1, 2927} -> 101291/51840, 
 {1, 2928} -> 6346801153/15863040, {1, 2929} -> 327920489/587520, 
 {1, 2930} -> 495395803/881280, {1, 2931} -> -7740695321/7931520, 
 {1, 2932} -> 1986331421/1321920, {1, 2933} -> -482959/41472, 
 {1, 2934} -> 43439/2160, {1, 2935} -> 23034491/32640, 
 {1, 2936} -> -10423522543/7931520, {1, 2937} -> 12886445659/15863040, 
 {1, 2938} -> 51757/17280, {1, 2939} -> -2019748961/1762560, 
 {1, 2940} -> 2848403849/1762560, {1, 2941} -> 605487353/881280, 
 {1, 2942} -> 1298371/103680, {1, 2943} -> -3735732611/5287680, 
 {1, 2944} -> 2494554977/2643840, {1, 2945} -> -136327/240, 
 {1, 2946} -> -93288919/146880, {1, 2947} -> -14/45, {1, 2948} -> -57893/324, 
 {1, 2949} -> 278/45, {1, 2950} -> -1393/90, {1, 2951} -> 356/45, 
 {1, 2952} -> -2/9, {1, 2953} -> 14/45, {1, 2954} -> 93288919/146880, 
 {1, 2955} -> -2/3, {1, 2956} -> -42622631849/7931520, {1, 2957} -> 631/45, 
 {1, 2958} -> -57893/324, {1, 2959} -> -4/9, {1, 2960} -> -278/45, 
 {1, 2961} -> 136327/240, {1, 2962} -> -131882833/51840, {1, 2963} -> 131/90, 
 {1, 2964} -> 983383/69120, {1, 2965} -> 162009133519/190356480, 
 {1, 2966} -> 1190411/311040, {1, 2967} -> 40075747/132192, 
 {1, 2968} -> 277413067/352512, {1, 2969} -> 353615219/1762560, 
 {1, 2970} -> -119990221/7931520, {1, 2971} -> -9795059861/3965760, 
 {1, 2972} -> -37121804659/10575360, {1, 2976} -> -188/27, 
 {1, 2977} -> -15439/270, {1, 2978} -> 74059/1080, {1, 2979} -> 247/960, 
 {1, 2980} -> 13791101/14688, {1, 2981} -> 227/20, {1, 2982} -> 7087/135, 
 {1, 2983} -> 1288034051/1321920, {1, 2984} -> 4457/45, {1, 2985} -> -16/45, 
 {1, 2986} -> 3661/135, {1, 2987} -> -7087/135, {1, 2988} -> 235751/648, 
 {1, 2989} -> -67198159/220320, {1, 2990} -> 39797/810, 
 {1, 2991} -> 1288034051/1321920, {1, 2992} -> -4172/45, 
 {1, 2993} -> -4457/45, {1, 2994} -> -19/27, {1, 2995} -> 87/5, 
 {1, 2996} -> -357853/17280, {1, 2997} -> 4667685689/3172608, 
 {1, 2998} -> 281329/12960, {1, 2999} -> -7523/360, 
 {1, 3000} -> -575149543/440640, {1, 3001} -> -142891333/110160, 
 {1, 3002} -> 949903/3645, {1, 3004} -> 247/960, 
 {1, 3005} -> -38141473/48960, {1, 3006} -> -191/6, {1, 3007} -> -32/3, 
 {1, 3008} -> -943/540, {1, 3009} -> 557/5, {1, 3010} -> 2/3, 
 {1, 3011} -> 32/3, {1, 3012} -> 25/3, {1, 3013} -> -289/108, 
 {1, 3014} -> 3619/90, {1, 3015} -> -943/540, {1, 3016} -> -59753/180, 
 {1, 3017} -> -557/5, {1, 3018} -> -26/27, {1, 3019} -> -103626563/146880, 
 {1, 3020} -> 6908243/88128, {1, 3021} -> -878149/2176, 
 {1, 3022} -> -9782843/65280, {1, 3023} -> -70885813/176256, 
 {1, 3024} -> 5573057/518400, {1, 3025} -> 111628259/146880, 
 {1, 3026} -> 9247/27, {1, 3027} -> -28/45, {1, 3028} -> 91695601/55080, 
 {1, 3029} -> 556/45, {1, 3030} -> -1/3, {1, 3031} -> 5/3, {1, 3032} -> -2/3, 
 {1, 3033} -> 28/45, {1, 3034} -> -9247/27, {1, 3035} -> -14009653/14688, 
 {1, 3036} -> -258066415/88128, {1, 3037} -> -1/3, 
 {1, 3038} -> 91695601/55080, {1, 3039} -> -1/3, {1, 3040} -> -556/45, 
 {1, 3041} -> -111628259/146880, {1, 3042} -> -1023493/544, 
 {1, 3043} -> -21236455/29376, {1, 3044} -> 51757/2160, 
 {1, 3045} -> -2347368001/2115072, {1, 3046} -> 51757/4320, 
 {1, 3047} -> -22684439/88128, {1, 3048} -> -1107659381/2643840, 
 {1, 3049} -> -111628259/146880, {1, 3050} -> 655560923/440640, 
 {1, 3051} -> 25997/180, {1, 3053} -> 764/45, {1, 3054} -> -1177073/51840, 
 {1, 3055} -> -1073928787/1321920, {1, 3056} -> -5363/45, 
 {1, 3057} -> -33544/405, {1, 3058} -> 7127/270, {1, 3059} -> 25997/180, 
 {1, 3061} -> -26/9, {1, 3063} -> -764/45, {1, 3064} -> -655560923/440640, 
 {1, 3065} -> 319115/10368, {1, 3066} -> -14186188/20655, 
 {1, 3067} -> 2531647/51840, {1, 3068} -> -5107891/146880, 
 {1, 3069} -> -39797/405, {1, 3070} -> -1177073/51840, 
 {1, 3071} -> -1073928787/1321920, {1, 3073} -> 4187/45, 
 {1, 3074} -> 5363/45, {1, 3075} -> 111628259/146880, 
 {1, 3077} -> -7861541/36720, {1, 3078} -> -271/15, {1, 3080} -> -1612/45, 
 {1, 3081} -> 7339/180, {1, 3082} -> 28087/1080, {1, 3083} -> 69239/270, 
 {1, 3084} -> 2225551/155520, {1, 3085} -> -23479/810, 
 {1, 3086} -> 443403359/1321920, {1, 3087} -> -403139633/933120, 
 {1, 3088} -> -2656/27, {1, 3089} -> 637/810, {1, 3090} -> -17998/405, 
 {1, 3091} -> 3146/135, {1, 3092} -> 8999/270, 
 {1, 3093} -> -63687915029/7931520, {1, 3095} -> 357853/34560, 
 {1, 3096} -> 5069/1080, {1, 3097} -> -14093021/29376, 
 {1, 3098} -> -1151138291/1321920, {1, 3099} -> -112636001/660960, 
 {1, 3100} -> 533/270, {1, 3101} -> -5749/360, {1, 3102} -> -3869/216, 
 {1, 3103} -> 51757/4320, {1, 3104} -> -367767799/293760, 
 {1, 3105} -> -763562069/1762560, {1, 3106} -> -8527/45, {1, 3107} -> -56/45, 
 {1, 3108} -> 238584463/264384, {1, 3109} -> -35/9, {1, 3110} -> 8/45, 
 {1, 3111} -> -1952/135, {1, 3112} -> -8/9, {1, 3113} -> 56/45, 
 {1, 3114} -> 8527/45, {1, 3115} -> -1153657/146880, 
 {1, 3116} -> -227166991/264384, {1, 3117} -> -6, 
 {1, 3118} -> 238584463/264384, {1, 3119} -> -10/9, {1, 3120} -> 35/9, 
 {1, 3121} -> -3754507/14688, {1, 3122} -> -87/10, {1, 3123} -> 63029/12960, 
 {1, 3124} -> -4429260653/7050240, {1, 3125} -> -1460939/311040, 
 {1, 3126} -> 68743741/881280, {1, 3127} -> 1747/324, 
 {1, 3128} -> -88628483/176256, {1, 3129} -> 140656837/396576, 
 {1, 3130} -> -253529999/5287680, {1, 3134} -> -24305/216, 
 {1, 3135} -> 4423/2160, {1, 3136} -> -943/540, {1, 3137} -> -27556/45, 
 {1, 3138} -> 2/15, {1, 3139} -> 32/15, {1, 3140} -> -4/15, 
 {1, 3141} -> -4/9, {1, 3142} -> 247/270, {1, 3143} -> -4565/108, 
 {1, 3144} -> -943/540, {1, 3145} -> 814399/540, {1, 3146} -> 27556/45, 
 {1, 3147} -> -83/54, {1, 3148} -> -3709/90, {1, 3149} -> 53239/4320, 
 {1, 3150} -> 350257/1296, {1, 3151} -> -53239/8640, {1, 3152} -> 10831/144, 
 {1, 3153} -> 289901/1080, {1, 3154} -> -138283/1080, {1, 3156} -> 3889/270, 
 {1, 3157} -> 91695601/55080, {1, 3158} -> 937/5, {1, 3159} -> -1/15, 
 {1, 3160} -> -101/18, {1, 3161} -> 2/3, {1, 3162} -> -9276209/12960, 
 {1, 3163} -> 26336/405, {1, 3164} -> 91695601/55080, {1, 3165} -> -5953/45, 
 {1, 3166} -> -937/5, {1, 3167} -> -3889/270, {1, 3168} -> -4369/270, 
 {1, 3169} -> -799/30, {1, 3170} -> 51757/5760, {1, 3171} -> -53849/66096, 
 {1, 3172} -> -51757/11520, {1, 3173} -> -184/15, {1, 3174} -> -22871/1296, 
 {1, 3175} -> -3889/270, {1, 3176} -> -8881/135, {1, 3177} -> -24053/60, 
 {1, 3178} -> -6/5, {1, 3179} -> -1177073/51840, {1, 3180} -> -5384659/41310, 
 {1, 3181} -> -26249/1440, {1, 3182} -> 304073/720, 
 {1, 3183} -> 508029653/155520, {1, 3184} -> -38924341/311040, 
 {1, 3185} -> -24053/60, {1, 3187} -> 6/5, {1, 3188} -> 8881/135, 
 {1, 3189} -> 8/45, {1, 3190} -> 51757/25920, {1, 3191} -> 842863/6120, 
 {1, 3192} -> -2699/648, {1, 3193} -> 147606271/103680, 
 {1, 3194} -> -1177073/51840, {1, 3195} -> -5384659/41310, 
 {1, 3196} -> 53239/4320, {1, 3197} -> -131257/216, {1, 3198} -> 26249/1440, 
 {1, 3199} -> -304073/720, {1, 3200} -> 3889/270, {1, 3202} -> 641/270, 
 {1, 3203} -> -34/9, {1, 3205} -> 2098/15, {1, 3206} -> 1580762927/622080, 
 {1, 3207} -> 78569/216, {1, 3208} -> 530792593/155520, 
 {1, 3209} -> 3876073/622080, {1, 3210} -> 107444039/933120, 
 {1, 3211} -> -323045093/1244160, {1, 3212} -> -245251945573/253808640, 
 {1, 3213} -> -642376547/155520, {1, 3214} -> -330035669/207360, 
 {1, 3215} -> 670630757/311040, {1, 3216} -> -1152850139/207360, 
 {1, 3217} -> -670630757/414720, {1, 3218} -> 3948390649/276480, 
 {1, 3220} -> 6377/2160, {1, 3221} -> -101933/2160, 
 {1, 3222} -> -362441/4320, {1, 3223} -> -3989/108, 
 {1, 3224} -> -51757/11520, {1, 3225} -> -356653/4320, 
 {1, 3226} -> -3341/360, {1, 3227} -> 7087/270, {1, 3228} -> 502019/3240, 
 {1, 3229} -> -2029/20, {1, 3230} -> -461527/720, 
 {1, 3231} -> -32574763/41472, {1, 3232} -> -7087/270, {1, 3233} -> -4/45, 
 {1, 3234} -> 17791/324, {1, 3235} -> 277889699/155520, 
 {1, 3236} -> 502019/3240, {1, 3237} -> 8059/30, {1, 3238} -> 2029/20, 
 {1, 3239} -> 19/54, {1, 3240} -> 19/5, {1, 3241} -> -26249/2880, 
 {1, 3242} -> 4660507183/1990656, {1, 3243} -> 26249/2880, 
 {1, 3244} -> 121871/540, {1, 3245} -> -75539/3240, 
 {1, 3246} -> -1192416353/746496, {1, 3247} -> 6350656261/14929920, 
 {1, 3250} -> 2224781/4320, {1, 3251} -> 16/3, {1, 3252} -> 4/45, 
 {1, 3253} -> 9109/45, {1, 3254} -> 2/5, {1, 3255} -> -101/90, 
 {1, 3256} -> -22/15, {1, 3257} -> -4/45, {1, 3258} -> -16/3, 
 {1, 3259} -> 589/135, {1, 3260} -> 157/270, {1, 3261} -> -16211/36, 
 {1, 3262} -> -9109/45, {1, 3263} -> -2224781/4320, 
 {1, 3264} -> -692441/2160, {1, 3265} -> 175271291/132192, 
 {1, 3266} -> 60649/51840, {1, 3267} -> -6262747007/3965760, 
 {1, 3268} -> 51757/6912, {1, 3269} -> 732235963/660960, 
 {1, 3270} -> -49458769/51840, {1, 3272} -> -3922931/2160, 
 {1, 3273} -> 1138/45, {1, 3274} -> -391837/648, {1, 3275} -> 589/90, 
 {1, 3276} -> 943/540, {1, 3277} -> -26249/1440, {1, 3278} -> 177547/240, 
 {1, 3279} -> -439/9, {1, 3280} -> 3763/540, {1, 3281} -> -391837/648, 
 {1, 3283} -> -38/15, {1, 3284} -> -589/90, {1, 3285} -> -1138/45, 
 {1, 3286} -> 4/9, {1, 3288} -> -517/270, {1, 3289} -> 21667/270, 
 {1, 3290} -> 943/540, {1, 3291} -> 2598337/51840, 
 {1, 3292} -> -15839633/6480, {1, 3293} -> 26249/1440, 
 {1, 3294} -> -177547/240, {1, 3296} -> 3922931/2160, 
 {1, 3297} -> -51757/2880, {1, 3298} -> -33023/270, 
 {1, 3299} -> -128281/6480, {1, 3300} -> -718887359/440640, 
 {1, 3302} -> 1312/15, {1, 3303} -> -4741/54, {1, 3304} -> 130481/720, 
 {1, 3305} -> -42901/540, {1, 3306} -> 1317637/51840, 
 {1, 3307} -> 240889/6480, {1, 3308} -> 1158541/5184, 
 {1, 3309} -> -578258963/3525120, {1, 3310} -> -31979/540, 
 {1, 3311} -> -15067/1620, {1, 3312} -> 13322/405, {1, 3313} -> -13642/135, 
 {1, 3314} -> -6661/270, {1, 3315} -> -40507439/17280, 
 {1, 3316} -> -149677/20736, {1, 3317} -> -249893/103680, 
 {1, 3318} -> 2248142087/5287680, {1, 3319} -> 2462329603/5287680, 
 {1, 3320} -> -54487/288, {1, 3321} -> -8/3, {1, 3322} -> 14207/60, 
 {1, 3323} -> -2/45, {1, 3324} -> -97303/180, {1, 3325} -> -1/5, 
 {1, 3326} -> -16/15, {1, 3327} -> 14207/60, {1, 3328} -> 2/45, 
 {1, 3329} -> 8/3, {1, 3330} -> 2/9, {1, 3331} -> -679/270, 
 {1, 3332} -> -2536/135, {1, 3333} -> 5205269/6480, {1, 3334} -> 97303/180, 
 {1, 3335} -> 54487/288, {1, 3336} -> -7796/135, 
 {1, 3337} -> -34019237/17280, {1, 3338} -> -888761/69120, 
 {1, 3339} -> 30773500921/21150720, {1, 3340} -> -4169/720, 
 {1, 3341} -> 123192637/73440, {1, 3342} -> -55013227/33048, 
 {1, 3343} -> -8841683/12960, {1, 3345} -> 19369/5184, 
 {1, 3346} -> 123655411/264384, {1, 3347} -> 7389041/8640, 
 {1, 3348} -> 6923/36, {1, 3349} -> 101/2, {1, 3350} -> -91695601/55080, 
 {1, 3352} -> -937/5, {1, 3353} -> -47786/405, {1, 3354} -> -3947/30, 
 {1, 3355} -> 6923/36, {1, 3357} -> 4/5, {1, 3358} -> -101/2, 
 {1, 3359} -> -7389041/8640, {1, 3360} -> -14/15, {1, 3362} -> 1965013/2592, 
 {1, 3363} -> -51124/405, {1, 3364} -> -91695601/55080, {1, 3366} -> 5872/45, 
 {1, 3368} -> 937/5, {1, 3369} -> -19369/5184, 
 {1, 3370} -> -123655411/264384, {1, 3371} -> -515347/25920, 
 {1, 3372} -> -29964007/13770, {1, 3373} -> -128281/6480, 
 {1, 3374} -> -722627903/440640, {1, 3376} -> 368/45, {1, 3377} -> 14696/135, 
 {1, 3378} -> 7557269/17280, {1, 3379} -> 41897/135, 
 {1, 3380} -> -1474277/622080, {1, 3381} -> 2722/27, 
 {1, 3382} -> 949213327/5287680, {1, 3383} -> -10866987853/7931520, 
 {1, 3384} -> -2291/15, {1, 3385} -> -23971/405, {1, 3386} -> 28039/810, 
 {1, 3387} -> 517/270, {1, 3388} -> -28039/1080, 
 {1, 3389} -> -56465766467/6345216, {1, 3390} -> -293830019/528768, 
 {1, 3391} -> -18854/135, {1, 3392} -> 8/45, {1, 3393} -> 1352/45, 
 {1, 3394} -> 1279/180, {1, 3395} -> 2474/135, {1, 3396} -> 2/5, 
 {1, 3397} -> -8/45, {1, 3398} -> 18854/135, {1, 3399} -> -2/15, 
 {1, 3400} -> 16439/1080, {1, 3401} -> -247/135, {1, 3402} -> 68/45, 
 {1, 3403} -> -1352/45, {1, 3404} -> 293830019/528768, 
 {1, 3405} -> 31630139/25920, {1, 3406} -> 4582617883/2643840, 
 {1, 3407} -> 51757/17280, {1, 3408} -> 5665655867/21150720, 
 {1, 3409} -> -879869/51840, {1, 3410} -> -633511403/3965760, 
 {1, 3411} -> 6002044037/15863040, {1, 3412} -> -1583269/2880, 
 {1, 3414} -> -19369/5184, {1, 3415} -> 10706903/110160, 
 {1, 3416} -> 1583269/5760, {1, 3417} -> 71647933/220320, 
 {1, 3419} -> -51757/4320, {1, 3420} -> 11952871/66096, 
 {1, 3421} -> -71647933/440640, {1, 3422} -> 21521/720, 
 {1, 3424} -> -181309/10368, {1, 3425} -> 987469/2592, 
 {1, 3426} -> 21521/1440, {1, 3427} -> -49583/720, {1, 3429} -> -2699/432, 
 {1, 3430} -> -1548149/2880, {1, 3431} -> 49583/1440, {1, 3432} -> 7118/405, 
 {1, 3434} -> 1177073/51840, {1, 3435} -> 2919991/330480, 
 {1, 3436} -> 3559/405, {1, 3437} -> 92, {1, 3439} -> 26249/1440, 
 {1, 3440} -> -545923/2160, {1, 3441} -> -46, {1, 3442} -> 2699/108, 
 {1, 3443} -> -3711061975/165888, {1, 3444} -> -8804803/30720, 
 {1, 3445} -> 2699/324, {1, 3446} -> -1411889113/2488320, 
 {1, 3447} -> 32462081/51840, {1, 3449} -> -181309/10368, 
 {1, 3450} -> 987469/2592, {1, 3451} -> 21521/1440, {1, 3454} -> 23495/1728, 
 {1, 3455} -> 353561/1440, {1, 3457} -> 2699/432, {1, 3458} -> 1548149/2880, 
 {1, 3459} -> 49583/1440, {1, 3461} -> 51757/4320, 
 {1, 3462} -> -11952871/66096, {1, 3463} -> -71647933/440640, 
 {1, 3464} -> 1525931/25920, {1, 3465} -> 42449/3240, 
 {1, 3466} -> -56459/720, {1, 3467} -> 2176985219/16588800, 
 {1, 3468} -> -51757/25920, {1, 3469} -> -747339293/3525120, 
 {1, 3470} -> -551787421/881280, {1, 3471} -> 2699/324, 
 {1, 3472} -> -629671103/62208, {1, 3473} -> -1810537/2304, 
 {1, 3475} -> 1177073/51840, {1, 3476} -> 2919991/330480, 
 {1, 3477} -> 3559/405, {1, 3479} -> -53239/4320, {1, 3480} -> 3058931/8640, 
 {1, 3481} -> 364523/1440, {1, 3483} -> -26249/1440, 
 {1, 3484} -> 545923/2160, {1, 3485} -> -46, {1, 3487} -> 19369/5184, 
 {1, 3488} -> -10706903/110160, {1, 3489} -> 1583269/5760, 
 {1, 3490} -> -1083196931/16588800, {1, 3491} -> 51757/2880, 
 {1, 3492} -> 37081739/3525120, {1, 3493} -> -213734243/440640, 
 {1, 3494} -> -149677/10368, {1, 3495} -> 27851/768, {1, 3496} -> -53789/128, 
 {1, 3497} -> 1/3, {1, 3498} -> 1/3, {1, 3499} -> -1/3, {1, 3500} -> 7/30, 
 {1, 3501} -> 1/3, {1, 3502} -> -1/3, {1, 3503} -> 2/15, {1, 3505} -> -1/3, 
 {1, 3506} -> 1/3, {1, 3507} -> -43/45, {1, 3512} -> -64/15, 
 {1, 3513} -> -10701849833/622080, {1, 3514} -> -2699/324, 
 {1, 3515} -> -36167/360, {1, 3516} -> -13154757691/1866240, {1, 3517} -> -4, 
 {1, 3519} -> -34477/8640, {1, 3520} -> -13495/324, {1, 3521} -> -2, 
 {1, 3522} -> 415099/5760, {1, 3523} -> 4004293/345600, 
 {1, 3524} -> -2699/486, {1, 3525} -> 267982579/829440, 
 {1, 3526} -> 1233394247/116640, {1, 3527} -> -38419/25920, 
 {1, 3528} -> -19625563/176256, {1, 3529} -> 13711330103/414720, 
 {1, 3530} -> 232747/62208, {1, 3531} -> -23357761/14580, 
 {1, 3532} -> 37588721/352512, {1, 3533} -> 47286067831/634521600, 
 {1, 3534} -> 976/405, {1, 3535} -> -271798003/207360, 
 {1, 3536} -> 13495/648, {1, 3537} -> 4288163/15360, 
 {1, 3538} -> 271798003/276480, {1, 3539} -> 10342927061/2985984, 
 {1, 3540} -> 358902553/414720, {1, 3541} -> 2699/648, 
 {1, 3542} -> 4513248919/3732480, {1, 3543} -> -65197/34560, 
 {1, 3544} -> 74025941/165888, {1, 3545} -> -672841/25920, 
 {1, 3546} -> -65197/1440, {2, 1} -> 247/480, {2, 2} -> -72325643/23040, 
 {2, 3} -> -97/6, {2, 4} -> -15945659/11520, {2, 5} -> -4990171/960, 
 {2, 6} -> 8179/40, {2, 7} -> 509/10, {2, 8} -> 551/15, 
 {2, 9} -> -15866917/7680, {2, 10} -> 3/20, {2, 11} -> -548/15, 
 {2, 12} -> 11315909/960, {2, 13} -> -247/960, {2, 14} -> 353/10, 
 {2, 15} -> 22/5, {2, 16} -> -6293/48, {2, 17} -> 18/5, {2, 18} -> -5521/60, 
 {2, 19} -> -4, {2, 20} -> -63/10, {2, 22} -> 39/10, {2, 23} -> -29/2, 
 {2, 24} -> 22129/240, {2, 25} -> 10055/1728, {2, 26} -> 3167/120, 
 {2, 27} -> 19279/216, {2, 28} -> -17293/540, {2, 29} -> 2647/30, 
 {2, 30} -> -863/324, {2, 31} -> -31/30, {2, 32} -> -139/15, 
 {2, 33} -> 3167/90, {2, 34} -> -62197/1620, {2, 35} -> -27/2, 
 {2, 36} -> -127213/1080, {2, 37} -> 247/1920, {2, 38} -> -2454871/5760, 
 {2, 39} -> -233/120, {2, 40} -> 10793623/23040, {2, 41} -> 2330249/2304, 
 {2, 42} -> 11251/240, {2, 43} -> 2563/120, {2, 44} -> -286/45, 
 {2, 45} -> 14855977/46080, {2, 46} -> -321/80, {2, 47} -> 1283/90, 
 {2, 48} -> -12681847/9216, {2, 49} -> 1403141/207360, {2, 50} -> 34057/480, 
 {2, 51} -> 40945/864, {2, 52} -> -95701/1080, {2, 53} -> 941/40, 
 {2, 54} -> -33949/2592, {2, 55} -> -341/120, {2, 56} -> -1529/60, 
 {2, 57} -> 65453/720, {2, 58} -> -135047/3240, {2, 59} -> -3491/120, 
 {2, 60} -> -83611/864, {2, 61} -> 247/1440, {2, 62} -> -46057877/34560, 
 {2, 63} -> -41/5, {2, 64} -> -2562673/8640, {2, 65} -> -3330599/1440, 
 {2, 66} -> 5641/90, {2, 67} -> 29/2, {2, 68} -> 74/9, 
 {2, 69} -> -353253/640, {2, 70} -> -26/5, {2, 71} -> 187/9, 
 {2, 72} -> 5752541/1280, {2, 73} -> 249893/34560, {2, 74} -> 3123/80, 
 {2, 75} -> -161/20, {2, 76} -> -2138/45, {2, 77} -> -3/2, {2, 78} -> 221/80, 
 {2, 79} -> -31/20, {2, 80} -> -139/10, {2, 81} -> 1229/24, 
 {2, 82} -> 2849/240, {2, 83} -> -373/20, {2, 84} -> -29689/720, 
 {2, 85} -> 47311/3240, {2, 86} -> 3071/15, {2, 87} -> 23743/120, 
 {2, 88} -> -34694/135, {2, 89} -> -8/3, {2, 90} -> 247/15, 
 {2, 91} -> -124/15, {2, 92} -> -1112/15, {2, 93} -> 11648/45, 
 {2, 94} -> -54653/360, {2, 95} -> -1172/15, {2, 96} -> -27529/135, 
 {2, 97} -> -6096499/1920, {2, 98} -> -67/6, {2, 99} -> -1285361/3840, 
 {2, 100} -> 348079/3840, {2, 101} -> -17/20, {2, 102} -> -246/5, 
 {2, 103} -> 224/5, {2, 104} -> 279521/120, {2, 105} -> 569/60, 
 {2, 106} -> 104/15, {2, 107} -> 523201/480, {2, 109} -> 5/2, 
 {2, 110} -> 41/20, {2, 111} -> 37/40, {2, 112} -> -17/10, {2, 113} -> -9/40, 
 {2, 114} -> -109/20, {2, 115} -> 79/20, {2, 116} -> 219/40, 
 {2, 117} -> 291/40, {2, 118} -> 4/5, {2, 119} -> -36/5, 
 {2, 120} -> 353407/51840, {2, 121} -> 3011/120, {2, 122} -> -35053/540, 
 {2, 123} -> -4312/135, {2, 124} -> -2767/30, {2, 125} -> 227849/3240, 
 {2, 126} -> -31/30, {2, 127} -> -139/15, {2, 128} -> 5857/180, 
 {2, 129} -> 34217/3240, {2, 130} -> -289/30, {2, 131} -> 71867/1080, 
 {2, 132} -> 247/5760, {2, 133} -> -57353719/69120, {2, 134} -> -233/40, 
 {2, 135} -> -10037429/69120, {2, 136} -> -6017491/11520, 
 {2, 137} -> 11003/720, {2, 138} -> -649/40, {2, 139} -> 667/180, 
 {2, 140} -> 10614481/15360, {2, 141} -> 453/80, {2, 142} -> 1439/180, 
 {2, 143} -> 4128217/5120, {2, 144} -> 10549/4608, {2, 145} -> -3323/480, 
 {2, 146} -> -156899/4320, {2, 147} -> 8687/1080, {2, 148} -> -1017/40, 
 {2, 149} -> 1022687/12960, {2, 150} -> 31/120, {2, 151} -> 139/60, 
 {2, 152} -> -1211/144, {2, 153} -> 4051/405, {2, 154} -> 131/40, 
 {2, 155} -> 28265/864, {2, 157} -> -9997589/7680, {2, 158} -> -17/3, 
 {2, 159} -> -2761/128, {2, 160} -> -2433785/4608, {2, 161} -> -2/3, 
 {2, 162} -> -413/30, {2, 163} -> -125/9, {2, 164} -> 48229/180, 
 {2, 165} -> 19/10, {2, 166} -> 256/45, {2, 167} -> 456067/288, 
 {2, 169} -> 1/5, {2, 170} -> -13/5, {2, 171} -> -9/10, {2, 172} -> -18/5, 
 {2, 173} -> 3/10, {2, 175} -> 3/10, {2, 176} -> -33/10, {2, 177} -> 2/5, 
 {2, 178} -> 4, {2, 179} -> 51757/5760, {2, 180} -> 13/10, 
 {2, 181} -> -7699/40, {2, 182} -> 21/20, {2, 183} -> -16/5, 
 {2, 184} -> 7657/40, {2, 187} -> 17/20, {2, 188} -> 17/4, {2, 189} -> -16/5, 
 {2, 191} -> 48793/23040, {2, 192} -> 3051/160, {2, 193} -> 33007/480, 
 {2, 194} -> -8561/360, {2, 195} -> 39913/360, {2, 196} -> -79315/864, 
 {2, 197} -> -31/40, {2, 198} -> -139/20, {2, 199} -> 6283/240, 
 {2, 200} -> -9484/135, {2, 201} -> -377/40, {2, 202} -> -38113/288, 
 {2, 203} -> 247/1920, {2, 204} -> -7368545/4608, {2, 205} -> -333/40, 
 {2, 206} -> 2714629/23040, {2, 207} -> -40351/20, {2, 208} -> 11177/240, 
 {2, 209} -> 99/40, {2, 210} -> -37/30, {2, 211} -> 5914147/15360, 
 {2, 212} -> 89/80, {2, 213} -> 983/60, {2, 214} -> 3188499/1024, 
 {2, 215} -> 247/1440, {2, 216} -> -721/30, {2, 217} -> -29/10, 
 {2, 218} -> 17009/180, {2, 219} -> -12/5, {2, 220} -> 24541/360, 
 {2, 221} -> 8/3, {2, 222} -> 21/5, {2, 223} -> -3/20, {2, 224} -> -149/60, 
 {2, 225} -> 51/5, {2, 226} -> -3056/45, {2, 227} -> -8119/360, 
 {2, 228} -> -6359/216, {2, 229} -> -7019/810, {2, 230} -> -7019/810, 
 {2, 231} -> 6359/216, {2, 232} -> 2806723/11520, {2, 233} -> 32/15, 
 {2, 234} -> 6748901/23040, {2, 235} -> 981535/576, {2, 237} -> 9/10, 
 {2, 238} -> -362/45, {2, 239} -> 8237029/23040, {2, 240} -> -27/10, 
 {2, 241} -> 347/45, {2, 242} -> -2494199/960, {2, 244} -> 24/5, 
 {2, 245} -> 36/5, {2, 246} -> 24/5, {2, 247} -> -36/5, 
 {2, 248} -> -47311/25920, {2, 249} -> -1021/40, {2, 250} -> 52/15, 
 {2, 251} -> 17437/540, {2, 252} -> 7/15, {2, 253} -> -97/40, 
 {2, 254} -> 31/30, {2, 255} -> 139/15, {2, 256} -> -2909/90, 
 {2, 257} -> -833/90, {2, 258} -> 19/2, {2, 259} -> 27097/1080, 
 {2, 260} -> -1/10, {2, 261} -> -1/10, {2, 262} -> -1/20, {2, 263} -> 3/20, 
 {2, 264} -> 3/20, {2, 265} -> -1/20, {2, 266} -> -1/10, {2, 267} -> -1/10, 
 {2, 268} -> 1/20, {2, 269} -> 1/20, {2, 270} -> 1/20, {2, 271} -> 1/20, 
 {2, 272} -> 1/10, {2, 273} -> 1/10, {2, 274} -> -3/20, {2, 276} -> 1/20, 
 {2, 278} -> 1/20, {2, 279} -> -3/20, {2, 281} -> -1/10, {2, 282} -> -1/10, 
 {2, 283} -> 1/20, {2, 285} -> 1/20, {2, 287} -> 1/20, {2, 288} -> 1/20, 
 {2, 290} -> 3398059/51840, {2, 291} -> -68/5, {2, 294} -> -71692589/293760, 
 {2, 295} -> 29387/12960, {2, 296} -> 107924027/176256, 
 {2, 297} -> 4797997/18360, {2, 298} -> 50333/2160, {2, 299} -> -19/5, 
 {2, 300} -> 9030761/18360, {2, 301} -> 22947479/97920, 
 {2, 302} -> -8095/512, {2, 303} -> -34, {2, 305} -> 172/9, 
 {2, 306} -> -29948875/235008, {2, 307} -> 836437/25920, 
 {2, 308} -> 1914771337/3525120, {2, 309} -> 4580431/5440, 
 {2, 310} -> 193453/17280, {2, 311} -> -76/15, {2, 312} -> 2611765/3672, 
 {2, 313} -> 51361537/391680, {2, 314} -> -51757/3840, {2, 315} -> -102/5, 
 {2, 317} -> 43, {2, 318} -> 412739/6528, {2, 320} -> 3054749/32640, 
 {2, 321} -> 25038139/32640, {2, 322} -> -169/10, {2, 323} -> -57/10, 
 {2, 324} -> 4351393/16320, {2, 325} -> -2249743/32640, 
 {2, 326} -> -51757/6480, {2, 327} -> -544/5, {2, 329} -> 172/9, 
 {2, 330} -> 36911429/146880, {2, 332} -> 387823783/146880, 
 {2, 333} -> 7586341/12240, {2, 334} -> 4492/45, {2, 335} -> -152/15, 
 {2, 336} -> 1614649/1080, {2, 337} -> -38399813/146880, {2, 339} -> -1/5, 
 {2, 341} -> -43/2, {2, 342} -> -27/10, {2, 344} -> -11/2, 
 {2, 345} -> -181/20, {2, 346} -> 104/5, {2, 347} -> 9/10, 
 {2, 348} -> 177/20, {2, 349} -> 18/5, {2, 350} -> 17417/1920, 
 {2, 351} -> -136/5, {2, 353} -> 86/9, {2, 354} -> 4083337/146880, 
 {2, 355} -> -1109411/12960, {2, 356} -> 6770711/88128, 
 {2, 357} -> 531901/3264, {2, 358} -> 25363/2160, {2, 359} -> -38/15, 
 {2, 360} -> 1479001/8640, {2, 361} -> -214427/9792, 
 {2, 362} -> 2778689/207360, {2, 363} -> -34/5, {2, 366} -> 71692589/1175040, 
 {2, 367} -> -302279/12960, {2, 368} -> -473063299/3525120, 
 {2, 369} -> -6758701/29376, {2, 370} -> -78473/3456, 
 {2, 372} -> -9030761/73440, {2, 373} -> -12340499/391680, 
 {2, 375} -> -102/5, {2, 379} -> -22/15, {2, 380} -> 4, {2, 381} -> 63/10, 
 {2, 383} -> -19/10, {2, 385} -> 102/5, {2, 390} -> 28457/96, 
 {2, 392} -> -28457/96, {2, 397} -> -1500953/69120, 
 {2, 401} -> -71692589/391680, {2, 402} -> -66311/8640, 
 {2, 403} -> 463680931/1175040, {2, 404} -> 16088617/48960, 
 {2, 405} -> 153799/1920, {2, 406} -> -19/10, {2, 407} -> 9030761/24480, 
 {2, 408} -> 40317593/391680, {2, 410} -> -8653/810, {2, 411} -> -35269/3240, 
 {2, 412} -> -5251/4320, {2, 413} -> -275149/4320, {2, 414} -> 275149/4320, 
 {2, 416} -> 204/5, {2, 417} -> -8, {2, 418} -> -63/5, {2, 420} -> 19/5, 
 {2, 421} -> -204/5, {2, 422} -> 51757/51840, {2, 425} -> -86/9, 
 {2, 426} -> -4083337/146880, {2, 428} -> -7449137/146880, 
 {2, 429} -> -3079157/9792, {2, 430} -> 316/45, {2, 431} -> 38/15, 
 {2, 432} -> -1479001/8640, {2, 433} -> 4455433/146880, 
 {2, 464} -> -19133/8640, {2, 465} -> 419/30, {2, 467} -> -1975669/6480, 
 {2, 468} -> -38072683/146880, {2, 469} -> -8/15, 
 {2, 470} -> 331871363/1982880, {2, 471} -> 7966277/9792, {2, 472} -> 8/5, 
 {2, 473} -> -103126/3645, {2, 474} -> 257307397/660960, 
 {2, 475} -> 48340849/88128, {2, 476} -> 578219/103680, {2, 477} -> 6463/160, 
 {2, 478} -> -19/10, {2, 479} -> -2247151/25920, 
 {2, 480} -> -37971499/195840, {2, 481} -> -161/160, 
 {2, 482} -> 1958444381/7931520, {2, 483} -> 7954309/13056, 
 {2, 484} -> 169/60, {2, 485} -> -253289/11664, 
 {2, 486} -> 893900863/2643840, {2, 487} -> 418388807/1762560, 
 {2, 488} -> 51757/34560, {2, 489} -> 103/5, {2, 491} -> -43/2, 
 {2, 492} -> -8364829/97920, {2, 494} -> -4567223/97920, 
 {2, 495} -> 3216701/10880, {2, 496} -> 5/2, {2, 497} -> -8/5, 
 {2, 498} -> 3126811/24480, {2, 499} -> 8208157/97920, {2, 500} -> 51757/720, 
 {2, 501} -> 412/3, {2, 503} -> -2156/15, {2, 504} -> -3677/15, 
 {2, 506} -> 19564825/14688, {2, 507} -> 2899993/3060, {2, 508} -> -56/5, 
 {2, 509} -> 88/5, {2, 510} -> 4413179/4320, {2, 511} -> 3941/15, 
 {2, 512} -> -105737/25920, {2, 513} -> 1489/40, {2, 514} -> 38/5, 
 {2, 515} -> 1471153/6480, {2, 516} -> -13/15, {2, 517} -> 161/40, 
 {2, 518} -> -191645/5832, {2, 519} -> 11/3, {2, 520} -> -23/3, 
 {2, 521} -> 122897/29160, {2, 522} -> 8888237/19440, 
 {2, 523} -> -331415/1296, {2, 524} -> -17911/3840, {2, 525} -> 5449/480, 
 {2, 526} -> 57/10, {2, 527} -> 1794103/25920, {2, 528} -> 37162027/587520, 
 {2, 529} -> 937/480, {2, 530} -> -507857471/7931520, 
 {2, 531} -> -7858565/39168, {2, 532} -> -21/4, {2, 533} -> -447121/2916, 
 {2, 534} -> 464737751/2643840, {2, 535} -> -244240373/1762560, 
 {2, 536} -> -51757/11520, {2, 537} -> 2307/80, {2, 538} -> 18/5, 
 {2, 539} -> -19111/360, {2, 540} -> -6/5, {2, 541} -> 483/80, 
 {2, 542} -> -6, {2, 543} -> 11/4, {2, 544} -> -13/5, {2, 545} -> 275/48, 
 {2, 546} -> -61/20, {2, 547} -> 4039/144, {2, 548} -> -94/5, 
 {2, 549} -> 112/15, {2, 550} -> 92/3, {2, 551} -> -17/5, {2, 552} -> -64/15, 
 {2, 553} -> -283/15, {2, 554} -> 44/3, {2, 555} -> 113/15, 
 {2, 556} -> -158221/180, {2, 557} -> 32717/36, {2, 558} -> -16, 
 {2, 559} -> 51757/3456, {2, 560} -> 381/160, {2, 561} -> -57/10, 
 {2, 562} -> -2043881/5184, {2, 563} -> -37906219/195840, 
 {2, 564} -> -483/160, {2, 565} -> 840268127/2643840, 
 {2, 566} -> 7894469/13056, {2, 567} -> 11/4, {2, 568} -> 3762299/19440, 
 {2, 569} -> 22652371/293760, {2, 570} -> 205406275/352512, 
 {2, 572} -> 2117843/9720, {2, 573} -> 313519/7290, {2, 574} -> 220727/3645, 
 {2, 575} -> 243823/3240, {2, 576} -> -2117843/9720, {2, 578} -> -515/8, 
 {2, 579} -> 18553/180, {2, 580} -> -419/40, {2, 581} -> 171/10, 
 {2, 582} -> -1, {2, 583} -> 169/10, {2, 584} -> -13931/360, {2, 585} -> 2/5, 
 {2, 586} -> -3/5, {2, 587} -> 1/5, {2, 588} -> 1/5, {2, 589} -> -3/5, 
 {2, 590} -> 2/5, {2, 591} -> 2/5, {2, 592} -> -1/5, {2, 593} -> -1/5, 
 {2, 594} -> -1/5, {2, 595} -> -1/5, {2, 596} -> 2/5, {2, 597} -> -2/5, 
 {2, 600} -> -1/5, {2, 601} -> 3/5, {2, 603} -> 3/5, {2, 604} -> -1/5, 
 {2, 605} -> -2/5, {2, 606} -> 2/5, {2, 609} -> -1/5, {2, 610} -> -1/5, 
 {2, 612} -> -1/5, {2, 613} -> -1/5, {2, 614} -> 2/5, {2, 617} -> -172/9, 
 {2, 618} -> -2635691/48960, {2, 619} -> 2635691/48960, {2, 620} -> -430/9, 
 {2, 621} -> 172/9, {2, 623} -> 430/9, {2, 624} -> 2635691/48960, 
 {2, 641} -> -51757/17280, {2, 651} -> 51757/17280, {2, 662} -> 16/3, 
 {2, 663} -> -255/8, {2, 664} -> 5233/120, {2, 667} -> -32/15, 
 {2, 668} -> 32/15, {2, 669} -> 255/8, {2, 672} -> -4/15, {2, 673} -> -32/3, 
 {2, 674} -> -4, {2, 675} -> 64/15, {2, 676} -> 44/15, {2, 677} -> -44/15, 
 {2, 678} -> -38, {2, 679} -> 102/5, {2, 680} -> 8/3, {2, 681} -> 38, 
 {2, 685} -> -137606443/92160, {2, 686} -> -10793/240, 
 {2, 687} -> 13163/1440, {2, 688} -> 13062379/30720, {2, 689} -> -29611/180, 
 {2, 690} -> 9179/192, {2, 691} -> -24667/240, {2, 692} -> 215219/480, 
 {2, 693} -> -391876997/92160, {2, 694} -> 669/40, {2, 695} -> -1423/48, 
 {2, 696} -> 271867523/92160, {2, 697} -> -39/40, {2, 698} -> 6390899/30720, 
 {2, 699} -> -9047/320, {2, 700} -> -5027/480, {2, 701} -> -91261/1440, 
 {2, 702} -> 3413443/5120, {2, 703} -> 967/36, {2, 704} -> -12247/1080, 
 {2, 705} -> 9119/480, {2, 706} -> 5306239/30720, {2, 707} -> 1/15, 
 {2, 708} -> 9223/120, {2, 709} -> 22/15, {2, 710} -> -4/5, 
 {2, 711} -> 267269/4320, {2, 712} -> -13682267/6144, 
 {2, 713} -> -47137681/18432, {2, 714} -> 13871/360, {2, 715} -> -103/24, 
 {2, 716} -> -58817/432, {2, 717} -> 202403/1440, 
 {2, 718} -> 271927259/276480, {2, 719} -> -37/30, {2, 720} -> 3149/40, 
 {2, 721} -> -4/5, {2, 722} -> 2232449/10240, {2, 723} -> -4893/1280, 
 {2, 724} -> -2832007/7680, {2, 725} -> 7133/360, {2, 726} -> -7079/180, 
 {2, 727} -> 2, {2, 728} -> -7/10, {2, 729} -> -3/10, {2, 730} -> 1303/288, 
 {2, 731} -> -6731/1440, {2, 732} -> -1063849/15360, {2, 733} -> 470577/5120, 
 {2, 734} -> 3/10, {2, 735} -> -1/10, {2, 736} -> 1/5, 
 {2, 737} -> 19477/1440, {2, 738} -> 133591/11520, 
 {2, 739} -> -26472427/195840, {2, 740} -> 21954331/97920, 
 {2, 741} -> -65/36, {2, 742} -> -131749/3840, {2, 743} -> -54307/3840, 
 {2, 744} -> 3293/320, {2, 745} -> -61909/1920, {2, 746} -> 246509/11520, 
 {2, 747} -> -614983/34560, {2, 748} -> 51893/3840, {2, 749} -> 417211/7680, 
 {2, 751} -> -44/15, {2, 752} -> 453/10, {2, 753} -> -589/10, 
 {2, 754} -> -166397/17280, {2, 755} -> 1431907/29376, {2, 756} -> -67/108, 
 {2, 757} -> -308683/17280, {2, 758} -> 130819/2304, {2, 759} -> 181/30, 
 {2, 760} -> -902/15, {2, 762} -> 24/5, {2, 763} -> 121559/1024, 
 {2, 764} -> 158389/5760, {2, 765} -> -131749/2880, {2, 766} -> -76/15, 
 {2, 769} -> 61909/5760, {2, 770} -> -35269/5760, {2, 771} -> -3611/7680, 
 {2, 775} -> -24704/405, {2, 776} -> 13771853/25920, 
 {2, 777} -> 1428891/21760, {2, 778} -> -94462913/146880, 
 {2, 779} -> 1055419/8640, {2, 780} -> 5545/576, {2, 781} -> -45/16, 
 {2, 782} -> 359437/4320, {2, 783} -> 2959639/25920, 
 {2, 784} -> 5923531/77760, {2, 785} -> -653693/8640, {2, 786} -> 39821/240, 
 {2, 787} -> -31/30, {2, 788} -> -593/120, {2, 789} -> -2251/45, 
 {2, 790} -> 11203/180, {2, 791} -> -6942337/38880, 
 {2, 792} -> -870761/29376, {2, 793} -> 3584891/7776, 
 {2, 794} -> -13929761/25920, {2, 795} -> -419/60, {2, 796} -> -7223/360, 
 {2, 797} -> 33/5, {2, 798} -> -225869/2592, {2, 799} -> 1033279/6480, 
 {2, 800} -> 1/3, {2, 801} -> 41/10, {2, 802} -> 53/8, {2, 803} -> 99/40, 
 {2, 804} -> -385933/12960, {2, 805} -> 303151/12960, {2, 806} -> -13/20, 
 {2, 807} -> 19/20, {2, 808} -> -4/5, {2, 809} -> -32816099/48960, 
 {2, 810} -> -963/160, {2, 811} -> -48569/480, {2, 812} -> -146649227/293760, 
 {2, 813} -> 3724429/48960, {2, 814} -> -9303/320, 
 {2, 815} -> 40993961/97920, {2, 816} -> 72733/1440, 
 {2, 817} -> 3391817/32640, {2, 819} -> 9319/120, {2, 821} -> 4/5, 
 {2, 822} -> -4/5, {2, 824} -> 19939/9792, {2, 825} -> -1184057/16320, 
 {2, 826} -> 6973/180, {2, 827} -> 31319/540, {2, 828} -> -4790503/97920, 
 {2, 830} -> 3229/40, {2, 834} -> -1442499/10880, {2, 835} -> -2934877/97920, 
 {2, 836} -> -1159865/19584, {2, 841} -> -532385/19584, {2, 848} -> 161/40, 
 {2, 849} -> 16501/144, {2, 850} -> 1/4, {2, 851} -> -2101/240, 
 {2, 852} -> -95/16, {2, 853} -> 7/480, {2, 854} -> -249/160, 
 {2, 855} -> 2855929/18360, {2, 857} -> -38/15, {2, 858} -> -57/10, 
 {2, 859} -> -48311/1080, {2, 860} -> 54619/2160, {2, 861} -> 43/3, 
 {2, 864} -> 169/80, {2, 866} -> -523/30, {2, 869} -> 161/80, 
 {2, 872} -> -99/40, {2, 873} -> -2973/80, {2, 874} -> -29/80, 
 {2, 875} -> 52/15, {2, 876} -> 113/48, {2, 877} -> 261/80, 
 {2, 878} -> 37/10, {2, 879} -> 307/12, {2, 880} -> 179/20, 
 {2, 881} -> 2669/240, {2, 882} -> 119/48, {2, 883} -> -947/60, 
 {2, 884} -> -119/15, {2, 885} -> -71/40, {2, 886} -> 19/15, 
 {2, 887} -> 68/5, {2, 888} -> -53/8, {2, 889} -> -67/40, {2, 890} -> -7/4, 
 {2, 891} -> -3/20, {2, 892} -> -386/15, {2, 893} -> 5/8, {2, 894} -> 763/30, 
 {2, 895} -> 61/40, {2, 896} -> -127/30, {2, 897} -> 16/15, 
 {2, 899} -> 19/15, {2, 900} -> -31/18, {2, 901} -> -347/60, 
 {2, 902} -> 11/6, {2, 904} -> 9/20, {2, 905} -> -12/5, {2, 909} -> -7/15, 
 {2, 910} -> 8/15, {2, 911} -> 8/15, {2, 912} -> 7/10, {2, 913} -> 1/10, 
 {2, 914} -> 3/10, {2, 915} -> -1/10, {2, 916} -> 12/5, {2, 919} -> -8/5, 
 {2, 920} -> 8/15, {2, 926} -> -8/15, {2, 927} -> -2/5, {2, 929} -> 88/45, 
 {2, 930} -> 44/15, {2, 932} -> -8/15, {2, 933} -> -2353/54, {2, 934} -> 1/3, 
 {2, 937} -> -4447/135, {2, 938} -> -4393/135, {2, 940} -> 6817/540, 
 {2, 941} -> 149/15, {2, 942} -> 47311/25920, {2, 943} -> 146/5, 
 {2, 944} -> 37/6, {2, 945} -> -139/15, {2, 946} -> 857/360, 
 {2, 947} -> -3427/90, {2, 948} -> -19/2, {2, 949} -> 397/540, 
 {2, 950} -> -903/20, {2, 952} -> 79/40, {2, 953} -> 19/8, 
 {2, 955} -> -581/20, {2, 956} -> -249/8, {2, 959} -> -31/30, 
 {2, 960} -> -31/30, {2, 962} -> 97/10, {2, 963} -> 88/15, 
 {2, 964} -> -139/15, {2, 965} -> -139/15, {2, 966} -> 139/15, 
 {2, 968} -> 47311/25920, {2, 969} -> 6823/360, {2, 970} -> -19/2, 
 {2, 971} -> -31547/540, {2, 972} -> 23983/720, {2, 973} -> 47311/25920, 
 {2, 974} -> -19/2, {2, 975} -> 18869/1080, {2, 976} -> -41333/720, 
 {2, 977} -> 19/2, {2, 980} -> 623/8, {2, 981} -> -16/15, 
 {2, 982} -> -629/30, {2, 983} -> -89/30, {2, 984} -> 623/8, 
 {2, 985} -> 3083/120, {2, 988} -> -33/2, {2, 989} -> 16271/120, 
 {2, 990} -> 16/15, {2, 991} -> -47311/25920, {2, 992} -> 491/54, 
 {2, 993} -> -47311/12960, {2, 994} -> 69541/1080, {2, 995} -> 1291/240, 
 {2, 996} -> -1423/80, {2, 997} -> 34/5, {2, 998} -> 278/15, 
 {2, 999} -> -39761/720, {2, 1000} -> 17/9, {2, 1001} -> 19, 
 {2, 1002} -> 7549/540, {2, 1003} -> 35449/720, {2, 1005} -> -27/20, 
 {2, 1006} -> -793/45, {2, 1007} -> 99/5, {2, 1008} -> 11080069/6912, 
 {2, 1009} -> 22783/540, {2, 1010} -> 127/45, {2, 1011} -> 6502423/864, 
 {2, 1012} -> -396321949/69120, {2, 1015} -> 1/10, {2, 1016} -> 1/10, 
 {2, 1017} -> 547/40, {2, 1018} -> 3509/24, {2, 1019} -> 13033/80, 
 {2, 1020} -> -86/9, {2, 1021} -> -412/45, {2, 1022} -> 143/16, 
 {2, 1023} -> -1653/40, {2, 1024} -> 457/720, {2, 1025} -> 30199/1440, 
 {2, 1026} -> 86/9, {2, 1029} -> -983/15, {2, 1030} -> -86/9, 
 {2, 1031} -> 5059/135, {2, 1032} -> -181/30, {2, 1033} -> 35532379/8640, 
 {2, 1034} -> -93152401/69120, {2, 1035} -> 239/15, {2, 1036} -> -7979/432, 
 {2, 1037} -> -38017/864, {2, 1038} -> 15263/120, {2, 1039} -> 41/1080, 
 {2, 1040} -> 697/24, {2, 1041} -> 86/3, {2, 1042} -> 111/2, {2, 1043} -> -1, 
 {2, 1044} -> -18969961/4608, {2, 1045} -> 2178341/13824, {2, 1046} -> -2/5, 
 {2, 1047} -> -111/2, {2, 1048} -> -86/3, {2, 1050} -> 172/9, 
 {2, 1051} -> -11007527/69120, {2, 1052} -> 17491/270, {2, 1053} -> 1, 
 {2, 1054} -> -697/24, {2, 1055} -> -103/3, {2, 1056} -> -5, 
 {2, 1057} -> 247/480, {2, 1058} -> 170594113/30720, {2, 1059} -> -247/960, 
 {2, 1060} -> 2666227/7680, {2, 1061} -> -2819/30, {2, 1062} -> 1265/96, 
 {2, 1063} -> 2519/90, {2, 1064} -> -7999937/3840, {2, 1065} -> -3353/480, 
 {2, 1066} -> -7939/540, {2, 1067} -> -70162417/23040, 
 {2, 1068} -> 45208937/207360, {2, 1071} -> 5641/90, {2, 1072} -> -3417/80, 
 {2, 1074} -> 79711/720, {2, 1075} -> 101/32, {2, 1076} -> 51757/51840, 
 {2, 1077} -> -2596963/8640, {2, 1078} -> -2268553/146880, {2, 1079} -> 13/6, 
 {2, 1080} -> -1341337/8640, {2, 1081} -> 5488489/73440, 
 {2, 1082} -> -42341/48960, {2, 1083} -> -51757/51840, 
 {2, 1084} -> 1072297/146880, {2, 1085} -> 101/15, {2, 1086} -> 1479001/8640, 
 {2, 1087} -> -7498297/73440, {2, 1088} -> 22436353/73440, 
 {2, 1089} -> 247/1440, {2, 1090} -> -5441/360, {2, 1091} -> 1052/45, 
 {2, 1092} -> 51402457/34560, {2, 1093} -> 6778429/3456, 
 {2, 1094} -> -47311/25920, {2, 1095} -> 97/10, {2, 1096} -> -140611/2160, 
 {2, 1097} -> 50911/1440, {2, 1098} -> 2539/30, {2, 1099} -> -23, 
 {2, 1101} -> 623/8, {2, 1102} -> 16/15, {2, 1103} -> -72202571/11520, 
 {2, 1104} -> -8494331/2160, {2, 1105} -> 623/8, {2, 1106} -> -2/5, 
 {2, 1109} -> 1216181/14688, {2, 1110} -> -58864961/23040, 
 {2, 1111} -> 3127/60, {2, 1112} -> -16/15, {2, 1113} -> -503/15, 
 {2, 1114} -> 8/5, {2, 1115} -> 247/720, {2, 1116} -> 616691443/414720, 
 {2, 1117} -> -247/1440, {2, 1118} -> -79711/1440, 
 {2, 1119} -> -4876489/146880, {2, 1120} -> 5206969/146880, 
 {2, 1121} -> -11522999/3456, {2, 1122} -> 21853/480, {2, 1123} -> -1667/60, 
 {2, 1124} -> -2362213/1536, {2, 1125} -> 2332369/4320, {2, 1130} -> -68/5, 
 {2, 1132} -> 68/5, {2, 1133} -> 102/5, {2, 1134} -> -83/40, 
 {2, 1136} -> 19873/180, {2, 1137} -> -19891/360, {2, 1138} -> 3417/80, 
 {2, 1139} -> 711/32, {2, 1141} -> 724/15, {2, 1142} -> 4153/120, 
 {2, 1143} -> 111/2, {2, 1144} -> 12223/60, {2, 1145} -> 11189/180, 
 {2, 1146} -> 3131/120, {2, 1147} -> -111/2, {2, 1148} -> -136/5, 
 {2, 1150} -> 11093/180, {2, 1151} -> -93/20, {2, 1153} -> -406103/8640, 
 {2, 1154} -> 247/960, {2, 1155} -> 4, {2, 1156} -> 131/10, 
 {2, 1157} -> 67/10, {2, 1158} -> 2587/160, {2, 1159} -> 10529/240, 
 {2, 1160} -> -36667/480, {2, 1161} -> 17119/720, {2, 1162} -> 51757/51840, 
 {2, 1163} -> -16520453/73440, {2, 1164} -> 146/15, 
 {2, 1165} -> -1479001/8640, {2, 1166} -> 2376931/8640, 
 {2, 1167} -> -14917703/36720, {2, 1168} -> 51757/51840, {2, 1169} -> 19/6, 
 {2, 1170} -> -1477273/8640, {2, 1171} -> 8119273/146880, 
 {2, 1172} -> -2783/180, {2, 1173} -> -3/5, {2, 1174} -> -1273/240, 
 {2, 1175} -> -3889/480, {2, 1176} -> 365597/1728, {2, 1177} -> 949/20, 
 {2, 1179} -> 1267/30, {2, 1180} -> 229/30, {2, 1182} -> 13441841/73440, 
 {2, 1183} -> -171/10, {2, 1184} -> 31/15, {2, 1185} -> -11629/120, 
 {2, 1186} -> -51757/51840, {2, 1187} -> -913037/29376, 
 {2, 1188} -> -51757/25920, {2, 1189} -> 15667601/29376, 
 {2, 1190} -> -9813089/146880, {2, 1191} -> -3713/480, 
 {2, 1192} -> 1716871/4320, {2, 1193} -> -20357/9792, 
 {2, 1194} -> 6429647/73440, {2, 1195} -> -51757/51840, {2, 1196} -> 13/3, 
 {2, 1197} -> 1479001/8640, {2, 1198} -> -347689/146880, 
 {2, 1199} -> 721/180, {2, 1202} -> -77/6, {2, 1203} -> -154/15, 
 {2, 1204} -> -1479001/8640, {2, 1206} -> 86/3, {2, 1207} -> -136/5, 
 {2, 1208} -> -6/5, {2, 1209} -> 1028/45, {2, 1210} -> 32/5, 
 {2, 1211} -> -86/3, {2, 1212} -> -136/5, {2, 1213} -> 16727497/24480, 
 {2, 1214} -> -314/45, {2, 1215} -> -136/5, {2, 1216} -> 278/15, 
 {2, 1217} -> 6/5, {2, 1218} -> 51757/51840, {2, 1219} -> 1643701/146880, 
 {2, 1220} -> 51757/51840, {2, 1221} -> 5206547/16320, {2, 1222} -> -95/12, 
 {2, 1223} -> -1479001/8640, {2, 1224} -> -21244177/73440, 
 {2, 1225} -> -14649961/48960, {2, 1226} -> -47311/25920, {2, 1227} -> 35/3, 
 {2, 1228} -> 24263/216, {2, 1229} -> -187/60, {2, 1230} -> 39011/360, 
 {2, 1231} -> -1/12, {2, 1232} -> -86/3, {2, 1233} -> -136/5, 
 {2, 1234} -> -3063/40, {2, 1235} -> -1691011/2304, 
 {2, 1236} -> -158765/4608, {2, 1237} -> 2/5, {2, 1238} -> 86/3, 
 {2, 1240} -> 592/45, {2, 1241} -> -12163255/6912, {2, 1242} -> -136/5, 
 {2, 1243} -> -2387/180, {2, 1244} -> 3063/40, {2, 1245} -> 4/5, 
 {2, 1246} -> -5, {2, 1247} -> 247/720, {2, 1248} -> 1722333739/165888, 
 {2, 1249} -> -247/1440, {2, 1250} -> -16333/720, {2, 1251} -> -39659/720, 
 {2, 1252} -> -103695793/23040, {2, 1253} -> -9958721/69120, 
 {2, 1254} -> -811/30, {2, 1255} -> -1261/48, {2, 1256} -> -9197/120, 
 {2, 1257} -> 17/20, {2, 1258} -> 147/20, {2, 1259} -> -76/15, 
 {2, 1260} -> -9/4, {2, 1261} -> 11659/72, {2, 1262} -> 9197/120, 
 {2, 1263} -> 4/5, {2, 1264} -> 4273/120, {2, 1265} -> 47311/25920, 
 {2, 1266} -> 2209/216, {2, 1267} -> 47311/25920, {2, 1268} -> -66/5, 
 {2, 1269} -> -31631/540, {2, 1270} -> 6137/144, {2, 1271} -> 697/24, 
 {2, 1272} -> -86/3, {2, 1273} -> 4/5, {2, 1274} -> 1, {2, 1275} -> 577/18, 
 {2, 1276} -> 73/5, {2, 1277} -> -4/5, {2, 1278} -> 86/3, 
 {2, 1279} -> 1479001/4320, {2, 1280} -> 1061/45, {2, 1281} -> 19, 
 {2, 1282} -> -1, {2, 1283} -> -697/24, {2, 1284} -> -2599/40, 
 {2, 1285} -> 4489/120, {2, 1287} -> -657017/25920, {2, 1289} -> 9793/240, 
 {2, 1290} -> -364117/6480, {2, 1291} -> -697/24, {2, 1293} -> -623/8, 
 {2, 1294} -> -547/10, {2, 1295} -> 136/5, {2, 1296} -> 603/8, 
 {2, 1297} -> 247/480, {2, 1298} -> 218278087/11520, {2, 1299} -> 247/1440, 
 {2, 1300} -> 50578099/8640, {2, 1301} -> -623/8, {2, 1302} -> 2/5, 
 {2, 1303} -> 547/10, {2, 1306} -> -51757/25920, {2, 1307} -> -6453001/73440, 
 {2, 1308} -> 247/1440, {2, 1309} -> 436112953/34560, {2, 1310} -> 136/5, 
 {2, 1311} -> -47311/12960, {2, 1312} -> -271/270, {2, 1313} -> -603/8, 
 {2, 1314} -> 697/24, {2, 1315} -> 103/3, {2, 1316} -> 5, 
 {2, 1317} -> 1187/40, {2, 1318} -> -19678177/3456, {2, 1319} -> 1/15, 
 {2, 1320} -> -1281878443/69120, {2, 1321} -> -247/1080, 
 {2, 1322} -> 161410759/414720, {2, 1323} -> -93349273/276480, 
 {2, 1324} -> 33058657/11520, {2, 1325} -> 263024707/34560, 
 {2, 1326} -> 307192349/138240, {2, 1327} -> 21901445/13824, 
 {2, 1328} -> -19512763/15360, {2, 1329} -> -21901445/18432, 
 {2, 1330} -> -13805297513/1658880, {2, 1331} -> -47311/51840, 
 {2, 1332} -> 23773/1080, {2, 1333} -> 3173/120, {2, 1334} -> -59/48, 
 {2, 1335} -> -89/12, {2, 1336} -> 139/30, {2, 1337} -> 4217/360, 
 {2, 1338} -> 1231/72, {2, 1339} -> 19/4, {2, 1340} -> 31111/2160, 
 {2, 1341} -> -266/5, {2, 1343} -> 55837921/69120, {2, 1344} -> -501/80, 
 {2, 1345} -> -19/180, {2, 1346} -> -99/10, {2, 1347} -> 19827983/34560, 
 {2, 1348} -> -25501/1080, {2, 1349} -> -33593/540, 
 {2, 1350} -> -59340725/6912, {2, 1351} -> 279437617/138240, 
 {2, 1352} -> -247/2880, {2, 1353} -> -11039/360, {2, 1354} -> 726581/58752, 
 {2, 1355} -> -721685/58752, {2, 1356} -> -5478773/34560, 
 {2, 1357} -> -1591/60, {2, 1358} -> -133/10, {2, 1359} -> -170186767/34560, 
 {2, 1360} -> 310563901/69120, {2, 1364} -> -5641/180, {2, 1365} -> 79/80, 
 {2, 1366} -> -7433/240, {2, 1367} -> -120787/720, {2, 1368} -> -23131/480, 
 {2, 1369} -> -51757/103680, {2, 1370} -> 3818497/29376, {2, 1371} -> 11/90, 
 {2, 1372} -> -269/60, {2, 1373} -> 1347673/17280, 
 {2, 1374} -> -11089513/293760, {2, 1375} -> 7165169/293760, 
 {2, 1376} -> 51757/103680, {2, 1377} -> 59/20, {2, 1378} -> 53/60, 
 {2, 1379} -> -1479001/17280, {2, 1380} -> 18751753/293760, 
 {2, 1381} -> -14614873/97920, {2, 1382} -> -247/2880, 
 {2, 1383} -> -1141/180, {2, 1384} -> -1489/180, 
 {2, 1385} -> -122282137/13824, {2, 1386} -> 303840227/138240, 
 {2, 1387} -> 47311/51840, {2, 1388} -> -77/15, {2, 1389} -> 50663/2160, 
 {2, 1390} -> 12661/360, {2, 1392} -> -6727/48, {2, 1393} -> -38359/4320, 
 {2, 1395} -> -2/5, {2, 1396} -> 17/30, {2, 1397} -> -180391117/46080, 
 {2, 1398} -> -14131643/13824, {2, 1400} -> 2/5, {2, 1403} -> -68/5, 
 {2, 1404} -> -281495473/69120, {2, 1405} -> -3079/60, {2, 1406} -> -17/30, 
 {2, 1407} -> 491/30, {2, 1408} -> 17/10, {2, 1409} -> -247/720, 
 {2, 1410} -> -4963375661/414720, {2, 1411} -> 247/1440, 
 {2, 1412} -> -17897/720, {2, 1413} -> 109251697/103680, 
 {2, 1414} -> -36181627/23040, {2, 1415} -> 3147/40, {2, 1416} -> 761/90, 
 {2, 1417} -> -223/15, {2, 1418} -> 3098143/2304, {2, 1419} -> 2641/240, 
 {2, 1420} -> 483683/6480, {2, 1421} -> 1025460997/69120, 
 {2, 1422} -> -812021153/207360, {2, 1425} -> -875/27, 
 {2, 1427} -> 26023/540, {2, 1428} -> 8624/135, {2, 1430} -> -3851/108, 
 {2, 1431} -> 67561/1080, {2, 1435} -> 1/2, {2, 1436} -> -1/6, 
 {2, 1437} -> -2/3, {2, 1438} -> 6059/270, {2, 1439} -> 10001/270, 
 {2, 1441} -> 57/5, {2, 1442} -> -38/5, {2, 1443} -> 19/5, 
 {2, 1444} -> -19/10, {2, 1449} -> -9271/240, {2, 1450} -> 9367/480, 
 {2, 1451} -> 8867/270, {2, 1452} -> 8/5, {2, 1453} -> -8041/540, 
 {2, 1454} -> 8041/1080, {2, 1456} -> -26/15, {2, 1457} -> -15583/270, 
 {2, 1458} -> 20291/270, {2, 1460} -> -2, {2, 1461} -> -1/5, 
 {2, 1462} -> -38/5, {2, 1463} -> -8699/90, {2, 1464} -> 9, 
 {2, 1465} -> -643/30, {2, 1466} -> 32/5, {2, 1467} -> -8699/90, 
 {2, 1468} -> -4249/135, {2, 1469} -> -9, {2, 1472} -> 1/2, 
 {2, 1473} -> -21587/135, {2, 1474} -> 38/5, {2, 1476} -> 16/15, 
 {2, 1478} -> -4207003/51840, {2, 1480} -> 31/24, {2, 1481} -> -1/5, 
 {2, 1482} -> -19/10, {2, 1483} -> 9271/480, {2, 1484} -> -61/8, 
 {2, 1485} -> -89/30, {2, 1486} -> 56/15, {2, 1487} -> 12673/160, 
 {2, 1488} -> -4491/160, {2, 1490} -> 48793/17280, {2, 1491} -> -31/30, 
 {2, 1492} -> -139/15, {2, 1493} -> 2359/72, {2, 1494} -> -195841/720, 
 {2, 1495} -> -27/2, {2, 1496} -> -2265337/6480, {2, 1497} -> -272075/2592, 
 {2, 1498} -> 51757/17280, {2, 1500} -> 31/30, {2, 1501} -> 31/15, 
 {2, 1503} -> -35/6, {2, 1504} -> -12/5, {2, 1505} -> -51757/8640, 
 {2, 1506} -> 139/15, {2, 1507} -> 278/15, {2, 1509} -> -139/15, 
 {2, 1511} -> -47311/25920, {2, 1512} -> -1541/20, {2, 1513} -> 19/2, 
 {2, 1514} -> 76117/1080, {2, 1515} -> -13703/360, {2, 1516} -> -10055/864, 
 {2, 1517} -> 287/15, {2, 1518} -> -1863193/6480, 
 {2, 1519} -> -1735781/12960, {2, 1520} -> 51757/17280, {2, 1521} -> -401/30, 
 {2, 1524} -> 70201/1080, {2, 1525} -> 16/15, {2, 1526} -> -4/15, 
 {2, 1527} -> 7/30, {2, 1528} -> 70201/1080, {2, 1529} -> 25469/180, 
 {2, 1532} -> -43/15, {2, 1533} -> 22853/180, {2, 1534} -> -16/15, 
 {2, 1537} -> 8573/10368, {2, 1538} -> -3622333/12960, 
 {2, 1539} -> -45829/17280, {2, 1540} -> 1024627/4320, {2, 1541} -> 13/15, 
 {2, 1542} -> 278/15, {2, 1543} -> -5231/72, {2, 1544} -> 787241/4320, 
 {2, 1545} -> 343/15, {2, 1546} -> 227699/720, {2, 1547} -> -35882/405, 
 {2, 1549} -> 51757/8640, {2, 1554} -> 31/30, {2, 1556} -> -51757/8640, 
 {2, 1560} -> 139/15, {2, 1563} -> -83/40, {2, 1564} -> -8/5, 
 {2, 1565} -> -12479/360, {2, 1566} -> -23/80, {2, 1568} -> 14/15, 
 {2, 1569} -> 145523/432, {2, 1570} -> 502159/2592, {2, 1572} -> 473/30, 
 {2, 1573} -> 3/5, {2, 1574} -> -475207/3240, {2, 1575} -> 143/15, 
 {2, 1576} -> -1/15, {2, 1577} -> -475207/3240, {2, 1578} -> -85339/1620, 
 {2, 1579} -> -143/15, {2, 1582} -> 1/10, {2, 1583} -> -332861/3240, 
 {2, 1585} -> -16/15, {2, 1586} -> -48793/17280, {2, 1587} -> 4645243/38880, 
 {2, 1588} -> 54721/17280, {2, 1589} -> 31/30, {2, 1590} -> 139/15, 
 {2, 1591} -> -6289/180, {2, 1592} -> 2288281/12960, {2, 1593} -> 397/30, 
 {2, 1594} -> 1568059/12960, {2, 1595} -> 182203/1620, 
 {2, 1597} -> -51757/8640, {2, 1603} -> 31/30, {2, 1605} -> -31/30, 
 {2, 1606} -> 31/60, {2, 1607} -> -51757/17280, {2, 1609} -> -202/15, 
 {2, 1610} -> -187/60, {2, 1611} -> -51757/3456, {2, 1612} -> 38/5, 
 {2, 1615} -> -31/10, {2, 1616} -> -48/5, {2, 1617} -> -31/10, 
 {2, 1618} -> -31/30, {2, 1622} -> -31/6, {2, 1623} -> 38/5, 
 {2, 1625} -> -51757/17280, {2, 1626} -> -371/90, {2, 1627} -> 51757/8640, 
 {2, 1630} -> -57/10, {2, 1631} -> 19/5, {2, 1632} -> -47/30, 
 {2, 1633} -> 73/45, {2, 1636} -> 139/15, {2, 1638} -> -139/15, 
 {2, 1639} -> 139/30, {2, 1642} -> -278/15, {2, 1643} -> 139/6, 
 {2, 1644} -> 51757/4320, {2, 1647} -> -139/5, {2, 1651} -> -139/5, 
 {2, 1652} -> -139/15, {2, 1658} -> -139/3, {2, 1660} -> 51757/8640, 
 {2, 1661} -> 45317/5760, {2, 1662} -> 51757/8640, {2, 1666} -> -9367/480, 
 {2, 1667} -> -46643/1440, {2, 1669} -> -47311/25920, {2, 1670} -> -7/5, 
 {2, 1671} -> 12629/135, {2, 1672} -> -64199/720, {2, 1673} -> 51757/5760, 
 {2, 1674} -> -1639/30, {2, 1675} -> 251/48, {2, 1676} -> 5959/60, 
 {2, 1678} -> 24/5, {2, 1679} -> 1/5, {2, 1680} -> -16/5, 
 {2, 1681} -> 5959/60, {2, 1682} -> 6289/180, {2, 1685} -> -56/3, 
 {2, 1687} -> 5845/36, {2, 1688} -> -24/5, {2, 1690} -> 26/5, 
 {2, 1691} -> 112087/10368, {2, 1692} -> -157661/1440, 
 {2, 1693} -> -112087/20736, {2, 1694} -> -2881/80, {2, 1695} -> 1591/60, 
 {2, 1696} -> 239167/2160, {2, 1697} -> -7093/180, {2, 1699} -> 51757/17280, 
 {2, 1700} -> -13/2, {2, 1701} -> -25/6, {2, 1703} -> -125341/3240, 
 {2, 1704} -> -8/15, {2, 1705} -> 56/15, {2, 1706} -> -1/5, 
 {2, 1707} -> 16/5, {2, 1708} -> -125341/3240, {2, 1709} -> -128149/1620, 
 {2, 1710} -> 8/15, {2, 1714} -> -71/30, {2, 1715} -> 42037/3240, 
 {2, 1716} -> -56/15, {2, 1718} -> 50/3, {2, 1719} -> 10055/864, 
 {2, 1720} -> 1753331/19440, {2, 1721} -> -46817/11520, {2, 1722} -> 941/30, 
 {2, 1723} -> 2156021/12960, {2, 1724} -> 22597/270, {2, 1726} -> -38/5, 
 {2, 1728} -> -971/30, {2, 1729} -> 8/15, {2, 1732} -> -971/30, 
 {2, 1733} -> -131/10, {2, 1734} -> -8/15, {2, 1738} -> -1733/30, 
 {2, 1739} -> 38/5, {2, 1740} -> 38/5, {2, 1741} -> 78/5, 
 {2, 1742} -> -51757/4320, {2, 1743} -> 67819/2880, 
 {2, 1744} -> -51757/17280, {2, 1745} -> -1207/240, {2, 1746} -> -7861/720, 
 {2, 1747} -> 38/5, {2, 1749} -> 232109/51840, {2, 1750} -> -365117/2160, 
 {2, 1751} -> -9, {2, 1753} -> -24/5, {2, 1754} -> 637/15, 
 {2, 1755} -> -7/15, {2, 1756} -> 232109/51840, {2, 1757} -> -365117/2160, 
 {2, 1758} -> -10549/1152, {2, 1759} -> -184303/1080, {2, 1760} -> 9, 
 {2, 1765} -> 563/15, {2, 1767} -> 835409/51840, {2, 1768} -> -286211/1080, 
 {2, 1769} -> 24/5, {2, 1770} -> -38/5, {2, 1771} -> 51757/2880, 
 {2, 1773} -> -94/15, {2, 1775} -> -4/5, {2, 1776} -> -1907/60, 
 {2, 1777} -> -23717/480, {2, 1778} -> -463/5, {2, 1779} -> -870977/155520, 
 {2, 1780} -> 683/180, {2, 1781} -> 702209/8640, {2, 1782} -> 8161171/51840, 
 {2, 1783} -> 1507/30, {2, 1784} -> 2969/180, {2, 1785} -> 104/45, 
 {2, 1786} -> 104/15, {2, 1787} -> -26/15, {2, 1788} -> 36181603/51840, 
 {2, 1791} -> -4249/270, {2, 1792} -> 2201/135, {2, 1794} -> -9271/480, 
 {2, 1795} -> -4717/270, {2, 1796} -> -4393/135, {2, 1797} -> 16/15, 
 {2, 1798} -> 348859/4320, {2, 1799} -> -7847/960, {2, 1800} -> 5641/1280, 
 {2, 1801} -> 53801/432, {2, 1802} -> -35/12, {2, 1803} -> -139/30, 
 {2, 1804} -> 1337/72, {2, 1805} -> 27683/360, {2, 1806} -> -169/60, 
 {2, 1807} -> 56797/240, {2, 1808} -> -2324/15, {2, 1809} -> -48793/34560, 
 {2, 1810} -> 31/60, {2, 1811} -> 139/30, {2, 1812} -> -11363/720, 
 {2, 1813} -> 8737/180, {2, 1814} -> 85/12, {2, 1815} -> 255281/6480, 
 {2, 1816} -> -34907/405, {2, 1817} -> -51757/34560, {2, 1819} -> -31/60, 
 {2, 1820} -> -31/30, {2, 1822} -> -4/15, {2, 1823} -> -29/15, 
 {2, 1824} -> 51757/17280, {2, 1825} -> -139/30, {2, 1826} -> -139/15, 
 {2, 1828} -> 18167/480, {2, 1829} -> -9367/960, {2, 1830} -> -371191/103680, 
 {2, 1831} -> 1961/48, {2, 1832} -> -50/3, {2, 1833} -> -154129/2160, 
 {2, 1834} -> 10187/720, {2, 1835} -> 10055/1728, {2, 1836} -> -116/15, 
 {2, 1837} -> -313723/6480, {2, 1838} -> -1372397/12960, 
 {2, 1839} -> -51757/8640, {2, 1840} -> 1907/60, {2, 1841} -> -847/480, 
 {2, 1843} -> 33931/432, {2, 1844} -> 16/15, {2, 1845} -> -32/15, 
 {2, 1846} -> 2/15, {2, 1847} -> 16/5, {2, 1848} -> 33931/432, 
 {2, 1849} -> 458287/2160, {2, 1850} -> -16/15, {2, 1854} -> 17/15, 
 {2, 1855} -> 49363/216, {2, 1856} -> 32/15, {2, 1858} -> -19/15, 
 {2, 1859} -> -8573/5184, {2, 1860} -> 363923/25920, 
 {2, 1861} -> 520421/155520, {2, 1862} -> -672269/12960, 
 {2, 1863} -> 8015/144, {2, 1864} -> -4385441/19440, {2, 1865} -> -529/180, 
 {2, 1866} -> -15193/1440, {2, 1867} -> 15031/216, 
 {2, 1868} -> -1397107/9720, {2, 1869} -> -1961/90, 
 {2, 1870} -> -2606953/12960, {2, 1871} -> 785281/3240, 
 {2, 1875} -> -11189/120, {2, 1876} -> 8759/180, {2, 1878} -> -91373/1080, 
 {2, 1879} -> -4889/1080, {2, 1880} -> 86/9, {2, 1881} -> 137/36, 
 {2, 1882} -> 37964971/97920, {2, 1883} -> -44/3, 
 {2, 1884} -> 12437209/32640, {2, 1885} -> -37464491/195840, 
 {2, 1886} -> -319/45, {2, 1888} -> 398/5, {2, 1889} -> -301/9, 
 {2, 1890} -> -247/960, {2, 1891} -> -36791/1080, {2, 1892} -> -947/30, 
 {2, 1893} -> -148208173/34560, {2, 1894} -> -14258555/6912, 
 {2, 1895} -> -38072683/146880, {2, 1896} -> 24398953/97920, 
 {2, 1897} -> -23603353/195840, {2, 1898} -> -3422/45, {2, 1899} -> 227/10, 
 {2, 1900} -> -37769131/146880, {2, 1901} -> -86/3, {2, 1902} -> -8699/90, 
 {2, 1903} -> 36/5, {2, 1904} -> -72520907/11520, 
 {2, 1905} -> 313303963/69120, {2, 1906} -> -8699/90, {2, 1907} -> 2/5, 
 {2, 1908} -> -36/5, {2, 1909} -> 86/3, {2, 1911} -> -172/9, 
 {2, 1912} -> 245483/2560, {2, 1913} -> -17491/270, 
 {2, 1914} -> 37769131/146880, {2, 1915} -> 527/15, {2, 1917} -> -247/960, 
 {2, 1918} -> 13757345729/14100480, {2, 1919} -> 247/1920, 
 {2, 1920} -> 83597/2160, {2, 1921} -> 1069/360, {2, 1922} -> -167/15, 
 {2, 1923} -> 617297729/138240, {2, 1924} -> -130321/2160, 
 {2, 1925} -> 1039/45, {2, 1926} -> -95344873/46080, 
 {2, 1927} -> 13310263/23040, {2, 1929} -> 247/960, {2, 1932} -> 483/80, 
 {2, 1933} -> -161/40, {2, 1934} -> 801/80, {2, 1935} -> -161/160, 
 {2, 1939} -> 611/45, {2, 1940} -> -22/45, {2, 1941} -> -2/5, 
 {2, 1943} -> -11249/120, {2, 1944} -> 2245/48, {2, 1946} -> 2/15, 
 {2, 1947} -> -36233/720, {2, 1948} -> -38591/1440, {2, 1950} -> 91/15, 
 {2, 1951} -> -149/60, {2, 1952} -> -71/24, {2, 1953} -> -26189/120, 
 {2, 1954} -> 12239/60, {2, 1956} -> -4357/135, {2, 1957} -> 26189/120, 
 {2, 1960} -> 8/15, {2, 1961} -> 71/24, {2, 1963} -> -16/15, 
 {2, 1964} -> 247/480, {2, 1965} -> -126553/6480, {2, 1966} -> -247/960, 
 {2, 1967} -> -4, {2, 1968} -> -523/90, {2, 1969} -> 1/10, 
 {2, 1970} -> -7553/360, {2, 1971} -> -349/20, {2, 1972} -> 361711/2160, 
 {2, 1973} -> 44683/1080, {2, 1975} -> -247/960, {2, 1977} -> -7930373/6528, 
 {2, 1978} -> -11/3, {2, 1979} -> -7902085/6528, {2, 1980} -> 344/9, 
 {2, 1981} -> -143/10, {2, 1982} -> 148/15, {2, 1983} -> -1069/36, 
 {2, 1984} -> 4403/360, {2, 1985} -> -263231/17280, 
 {2, 1986} -> 538814743/1321920, {2, 1987} -> -4986645419/2643840, 
 {2, 1988} -> -2845019447/7931520, {2, 1989} -> 24767/6480, 
 {2, 1990} -> 78377699/3965760, {2, 1991} -> -41081989/58320, 
 {2, 1992} -> 360743959/1982880, {2, 1994} -> -8, {2, 1995} -> 1609/30, 
 {2, 1996} -> 407/30, {2, 1997} -> 8, {2, 2000} -> -86/9, {2, 2001} -> -12/5, 
 {2, 2002} -> -360743959/1982880, {2, 2003} -> 735151/1296, 
 {2, 2004} -> 22/5, {2, 2005} -> -591557/51840, 
 {2, 2006} -> -22371950489/23794560, {2, 2007} -> 578219/103680, 
 {2, 2008} -> 24050063/39168, {2, 2009} -> 133/60, 
 {2, 2010} -> -310352947/495720, {2, 2011} -> 3465078569/7931520, 
 {2, 2012} -> 3115186591/15863040, {2, 2013} -> 1026609479/2643840, 
 {2, 2017} -> 37/15, {2, 2018} -> -971/90, {2, 2019} -> 7966277/9792, 
 {2, 2020} -> -39664921/97920, {2, 2021} -> 7858565/39168, 
 {2, 2022} -> 247/960, {2, 2025} -> 7930373/9792, {2, 2026} -> -172/3, 
 {2, 2027} -> -63/5, {2, 2028} -> 172/9, {2, 2029} -> 1028/45, 
 {2, 2030} -> -362/15, {2, 2032} -> 63/5, {2, 2033} -> 172/3, 
 {2, 2035} -> -172/9, {2, 2037} -> 172/9, {2, 2038} -> -7930373/9792, 
 {2, 2042} -> -4560799/21760, {2, 2047} -> 26647/480, 
 {2, 2048} -> -32741/4320, {2, 2049} -> -11/30, {2, 2050} -> -16205/216, 
 {2, 2051} -> 42011/1080, {2, 2052} -> -24133/180, {2, 2053} -> -121/60, 
 {2, 2054} -> 121/15, {2, 2055} -> 3/10, {2, 2056} -> 172/9, 
 {2, 2057} -> 17383/180, {2, 2058} -> -14180063/11520, 
 {2, 2059} -> 7818341/3840, {2, 2060} -> -2/5, {2, 2061} -> -3/10, 
 {2, 2063} -> -172/9, {2, 2064} -> -141203/432, {2, 2065} -> 172/9, 
 {2, 2066} -> -17491/270, {2, 2067} -> -17383/180, {2, 2068} -> -121/15, 
 {2, 2069} -> -4/5, {2, 2070} -> 5, {2, 2071} -> -247/960, 
 {2, 2072} -> -754196353/103680, {2, 2073} -> 247/1920, 
 {2, 2074} -> -38717/2160, {2, 2075} -> 25033/360, 
 {2, 2076} -> 16806393/5120, {2, 2077} -> 5535743/138240, 
 {2, 2079} -> 53239/8640, {2, 2080} -> 1320530107/1982880, 
 {2, 2081} -> 98904775/396576, {2, 2082} -> 19328249/29160, 
 {2, 2083} -> 73/10, {2, 2084} -> 17203/180, {2, 2085} -> 13/20, 
 {2, 2086} -> -77/10, {2, 2087} -> -2/5, {2, 2088} -> -73/10, 
 {2, 2089} -> 1/6, {2, 2090} -> -60521/270, {2, 2091} -> -17203/180, 
 {2, 2092} -> -19328249/29160, {2, 2093} -> 477/10, 
 {2, 2094} -> 2764139/6480, {2, 2095} -> -17417/1920, 
 {2, 2096} -> -444471781/1189728, {2, 2097} -> 17911/3840, 
 {2, 2098} -> -739802537/7931520, {2, 2099} -> -3455921791/15863040, 
 {2, 2100} -> 1138003/3240, {2, 2102} -> 215908997/660960, {2, 2103} -> 86/3, 
 {2, 2104} -> -137/10, {2, 2105} -> -1, {2, 2106} -> 379/18, 
 {2, 2107} -> 178/15, {2, 2108} -> 4/5, {2, 2109} -> 137/10, 
 {2, 2110} -> -86/3, {2, 2113} -> 26/15, {2, 2114} -> 8/15, {2, 2115} -> 1, 
 {2, 2116} -> -215908997/660960, {2, 2117} -> 3458459/6480, 
 {2, 2118} -> 2724827/6480, {2, 2120} -> 506660747/528768, 
 {2, 2122} -> -3155137/4860, {2, 2123} -> 2314703/9720, 
 {2, 2124} -> 132727/12960, {2, 2125} -> -805975/9792, {2, 2126} -> 86/3, 
 {2, 2127} -> 8699/90, {2, 2128} -> -247/960, {2, 2129} -> 51197/240, 
 {2, 2130} -> -172/9, {2, 2131} -> -17383/180, {2, 2132} -> 247/480, 
 {2, 2133} -> 24793469/1920, {2, 2134} -> -229297207/34560, 
 {2, 2135} -> 8699/90, {2, 2137} -> 2/5, {2, 2138} -> 247/960, 
 {2, 2139} -> -51197/240, {2, 2140} -> -86/3, {2, 2143} -> 172/9, 
 {2, 2144} -> 700831/1080, {2, 2145} -> -172/9, {2, 2147} -> 3527/54, 
 {2, 2148} -> 17383/180, {2, 2149} -> -132727/12960, 
 {2, 2150} -> 805975/9792, {2, 2152} -> 377/30, {2, 2153} -> -5/3, 
 {2, 2155} -> -59579/360, {2, 2156} -> 30611983/34560, 
 {2, 2157} -> 508187/1080, {2, 2158} -> -27539813/69120, 
 {2, 2159} -> -241001/103680, {2, 2160} -> 24446249/103680, 
 {2, 2161} -> -44876987/92160, {2, 2162} -> 154212858623/253808640, 
 {2, 2163} -> -22237237/34560, {2, 2164} -> -64990927/138240, 
 {2, 2165} -> 16624445/13824, {2, 2166} -> -99880087/46080, 
 {2, 2167} -> -16624445/18432, {2, 2168} -> 75738278071/14929920, 
 {2, 2170} -> 247/1920, {2, 2171} -> 11351/240, {2, 2172} -> -7308047/39168, 
 {2, 2173} -> -286/45, {2, 2174} -> -16278997/15360, 
 {2, 2175} -> -40136347/587520, {2, 2176} -> 42167371/293760, 
 {2, 2177} -> -2612854367/2350080, {2, 2178} -> 4180721/5120, 
 {2, 2179} -> -247/1920, {2, 2180} -> -161/160, {2, 2181} -> -22/45, 
 {2, 2182} -> 2233/48, {2, 2183} -> -1153/480, {2, 2184} -> -217/120, 
 {2, 2185} -> 8617/72, {2, 2186} -> -5773/45, {2, 2187} -> 591557/103680, 
 {2, 2188} -> 7902085/13056, {2, 2189} -> 127/24, 
 {2, 2190} -> 520499519/881280, {2, 2191} -> -872776441/7931520, 
 {2, 2192} -> 807275845/1057536, {2, 2193} -> 655394993/7931520, 
 {2, 2195} -> -37/30, {2, 2196} -> 39664921/195840, 
 {2, 2197} -> -7930373/19584, {2, 2198} -> 4578309/10880, 
 {2, 2199} -> -45541/2880, {2, 2200} -> 247/1920, {2, 2201} -> 1427/240, 
 {2, 2202} -> 383/30, {2, 2203} -> 183224063/46080, 
 {2, 2204} -> -2042347/46080, {2, 2205} -> 17417/3840, 
 {2, 2206} -> -2808070477/7931520, {2, 2207} -> 278263651/1057536, 
 {2, 2208} -> 11505577/58320, {2, 2209} -> -132727/25920, 
 {2, 2210} -> -853405711/881280, {2, 2211} -> 54179023/264384, 
 {2, 2212} -> 141713/1620, {2, 2213} -> -43/3, {2, 2214} -> -2369/16, 
 {2, 2215} -> 1/2, {2, 2216} -> -29269883/46080, {2, 2217} -> -229/5, 
 {2, 2219} -> 2369/16, {2, 2220} -> 43/3, {2, 2223} -> -993401/7680, 
 {2, 2224} -> -4/15, {2, 2225} -> -1/2, {2, 2226} -> -141713/1620, 
 {2, 2227} -> -377/60, {2, 2228} -> 5/6, {2, 2229} -> 51757/10368, 
 {2, 2230} -> 278028052261/507617280, {2, 2231} -> -51757/10368, 
 {2, 2232} -> 22309241/146880, {2, 2233} -> 36601/1080, 
 {2, 2234} -> -381293641/1487160, {2, 2235} -> -121272287/293760, 
 {2, 2236} -> -1157057/4608, {2, 2237} -> -201531619/699840, 
 {2, 2238} -> 679205867/3965760, {2, 2239} -> -2602301233/7050240, 
 {2, 2240} -> 128928953/1658880, {2, 2243} -> -51757/8640, 
 {2, 2245} -> 71692589/195840, {2, 2246} -> 31/20, 
 {2, 2248} -> -14318281/39168, {2, 2249} -> -71692589/391680, 
 {2, 2250} -> 51757/8640, {2, 2251} -> -71692589/293760, {2, 2252} -> 139/10, 
 {2, 2254} -> 73053677/293760, {2, 2256} -> -601/12, 
 {2, 2257} -> 43560173/587520, {2, 2258} -> -53735693/1175040, 
 {2, 2259} -> 60649/34560, {2, 2260} -> 401/20, {2, 2261} -> 558143/1080, 
 {2, 2262} -> 2018887/12960, {2, 2263} -> 131/20, {2, 2266} -> -100007/648, 
 {2, 2267} -> 36/5, {2, 2268} -> -1/3, {2, 2269} -> 11189/180, 
 {2, 2270} -> -100007/648, {2, 2271} -> 25541/180, {2, 2272} -> -36/5, 
 {2, 2274} -> 71692589/293760, {2, 2276} -> -1/10, {2, 2277} -> 17/4, 
 {2, 2279} -> 10549/2304, {2, 2280} -> 39276407/881280, 
 {2, 2281} -> -10549/4608, {2, 2282} -> -71793773/391680, 
 {2, 2283} -> 70331501/587520, {2, 2284} -> -61517069/1175040, 
 {2, 2285} -> 245111/1296, {2, 2286} -> -131/40, 
 {2, 2287} -> 518374903/3525120, {2, 2288} -> 30710213/587520, 
 {2, 2290} -> 51757/10368, {2, 2291} -> 3903361/14688, {2, 2292} -> -38/15, 
 {2, 2293} -> 2987057/14688, {2, 2294} -> 10812721/14688, 
 {2, 2295} -> 21891673/65280, {2, 2296} -> -51757/51840, {2, 2297} -> -59/30, 
 {2, 2298} -> 293381/1728, {2, 2299} -> 18314179/65280, 
 {2, 2300} -> -2251267/13824, {2, 2301} -> 51757/17280, {2, 2302} -> 1, 
 {2, 2303} -> -37989451/97920, {2, 2304} -> -38495371/195840, 
 {2, 2305} -> 51757/3456, {2, 2306} -> 46587079/146880, 
 {2, 2307} -> -3098353/24480, {2, 2308} -> -33757/2040, {2, 2309} -> -31/10, 
 {2, 2310} -> 57/5, {2, 2311} -> 179/15, {2, 2312} -> -31/10, 
 {2, 2314} -> 33757/2040, {2, 2316} -> 7070203/36720, {2, 2317} -> -48/5, 
 {2, 2318} -> -31/15, {2, 2319} -> 2377337/4896, {2, 2320} -> -8/5, 
 {2, 2321} -> -51757/6480, {2, 2322} -> -340693/1224, 
 {2, 2323} -> -51757/12960, {2, 2324} -> -241401011/587520, 
 {2, 2325} -> -160543871/1175040, {2, 2326} -> -37051051/195840, 
 {2, 2327} -> -1575091/3672, {2, 2328} -> 47135609/130560, 
 {2, 2329} -> 145351249/352512, {2, 2331} -> 51757/51840, 
 {2, 2332} -> -101/15, {2, 2333} -> -1446169/8640, 
 {2, 2334} -> -2644033/10880, {2, 2335} -> 4480405/19584, {2, 2336} -> -19/5, 
 {2, 2337} -> 261/10, {2, 2338} -> -973/60, {2, 2339} -> -51757/2880, 
 {2, 2340} -> 129266591/146880, {2, 2341} -> 5692673/48960, 
 {2, 2342} -> -1574703/1360, {2, 2343} -> -139/5, 
 {2, 2344} -> -55359241/293760, {2, 2346} -> -17/3, {2, 2347} -> -139/5, 
 {2, 2349} -> 1574703/1360, {2, 2350} -> 71692589/293760, 
 {2, 2351} -> -97788847/293760, {2, 2352} -> 56/5, 
 {2, 2353} -> -55359241/293760, {2, 2354} -> -278/15, 
 {2, 2355} -> 3129493/12240, {2, 2356} -> -672841/51840, 
 {2, 2357} -> -971585/352512, {2, 2358} -> 672841/103680, 
 {2, 2359} -> -106342783/587520, {2, 2360} -> 19/6, 
 {2, 2361} -> 18593585/58752, {2, 2362} -> 123242821/117504, 
 {2, 2363} -> -516222919/881280, {2, 2364} -> 47311/25920, 
 {2, 2365} -> -99/10, {2, 2366} -> -166339/1080, {2, 2367} -> 49397/720, 
 {2, 2368} -> -593/90, {2, 2369} -> -1, {2, 2370} -> 334/15, 
 {2, 2371} -> 5959/60, {2, 2372} -> -55359241/293760, {2, 2373} -> 2, 
 {2, 2374} -> 38437/160, {2, 2375} -> -481249/23040, {2, 2376} -> 5959/60, 
 {2, 2377} -> -334/15, {2, 2379} -> -5049481/73440, 
 {2, 2380} -> -14542541/5760, {2, 2381} -> -55359241/293760, 
 {2, 2382} -> 574/9, {2, 2383} -> -2, {2, 2384} -> -4/5, {2, 2385} -> -8/5, 
 {2, 2386} -> -247/2880, {2, 2387} -> -50132818937/14100480, 
 {2, 2388} -> 247/5760, {2, 2389} -> 27049/720, {2, 2390} -> 737/180, 
 {2, 2391} -> 53379137/46080, {2, 2392} -> 15682387/138240, 
 {2, 2394} -> -51757/17280, {2, 2395} -> 43446043/146880, {2, 2396} -> 2, 
 {2, 2397} -> 32/5, {2, 2398} -> -83227/3240, {2, 2399} -> 46/15, 
 {2, 2400} -> 3/5, {2, 2401} -> 57/20, {2, 2402} -> -83227/3240, 
 {2, 2403} -> -2/5, {2, 2404} -> -32/5, {2, 2405} -> 76/15, 
 {2, 2406} -> 13/6, {2, 2407} -> 5441/36, {2, 2408} -> -46/15, 
 {2, 2409} -> -4/5, {2, 2410} -> 7538159/29376, {2, 2411} -> -341551/34560, 
 {2, 2412} -> 26893277/146880, {2, 2413} -> 341551/69120, 
 {2, 2414} -> 32640571/293760, {2, 2415} -> -38193479/1762560, 
 {2, 2416} -> 10458137/97920, {2, 2418} -> -37769131/146880, 
 {2, 2419} -> -1326361/2880, {2, 2420} -> -971/30, {2, 2421} -> -57/5, 
 {2, 2422} -> 71/3, {2, 2423} -> -971/30, {2, 2424} -> 1326361/2880, 
 {2, 2425} -> -1558921/4320, {2, 2426} -> -4/5, {2, 2427} -> -19, 
 {2, 2428} -> 37769131/146880, {2, 2429} -> 11085373/24480, 
 {2, 2430} -> 37925803/146880, {2, 2431} -> -51757/17280, 
 {2, 2432} -> 659033291/1762560, {2, 2433} -> 51757/34560, 
 {2, 2434} -> 11648453/48960, {2, 2435} -> -4229453/32640, 
 {2, 2436} -> 37769131/146880, {2, 2437} -> 51757/4320, 
 {2, 2438} -> -132799/3060, {2, 2439} -> 232109/51840, {2, 2440} -> -5407/60, 
 {2, 2441} -> -36/5, {2, 2442} -> 55359241/293760, {2, 2443} -> -2, 
 {2, 2444} -> 72527819/5760, {2, 2445} -> 247/1440, 
 {2, 2446} -> -18151463/11520, {2, 2447} -> 232109/51840, 
 {2, 2448} -> -5407/60, {2, 2450} -> -4/5, {2, 2451} -> 36/5, 
 {2, 2452} -> -51757/4320, {2, 2453} -> 132799/3060, 
 {2, 2455} -> 51757/25920, {2, 2456} -> 1217405/7344, 
 {2, 2457} -> 14551181/2880, {2, 2458} -> 55359241/293760, 
 {2, 2459} -> 47311/12960, {2, 2460} -> -26953/540, {2, 2461} -> 2, 
 {2, 2462} -> -37769131/146880, {2, 2463} -> -51757/2880, 
 {2, 2464} -> 2059309/12240, {2, 2466} -> -16, {2, 2467} -> -583165/192, 
 {2, 2468} -> -4832567/32640, {2, 2469} -> -20857147/1280, 
 {2, 2470} -> -2518309/311040, {2, 2471} -> 21670511/46080, 
 {2, 2472} -> -600594539/783360, {2, 2473} -> -529417361/783360, 
 {2, 2474} -> 13642491/1280, {2, 2475} -> 894749/320, 
 {2, 2476} -> 20048551/11520, {2, 2477} -> -283831/2560, 
 {2, 2478} -> -20048551/15360, {2, 2479} -> 120188459981/7050240, 
 {2, 2481} -> -10549/4608, {2, 2482} -> -31/120, {2, 2483} -> -139/60, 
 {2, 2484} -> 2873/120, {2, 2485} -> -204191/864, {2, 2486} -> -131/40, 
 {2, 2487} -> -982807/12960, {2, 2488} -> -120953/2592, 
 {2, 2489} -> -51757/25920, {2, 2490} -> 4666319/97920, 
 {2, 2491} -> 4641073/146880, {2, 2492} -> -127/40, 
 {2, 2493} -> 6321869/73440, {2, 2494} -> -3284867/16320, 
 {2, 2495} -> 26428241/587520, {2, 2496} -> 672841/103680, 
 {2, 2497} -> -807365/29376, {2, 2498} -> -261/20, 
 {2, 2499} -> -30175507/58752, {2, 2500} -> -9425887/32640, 
 {2, 2501} -> -31779229/73440, {2, 2502} -> 247/5760, {2, 2503} -> 22499/360, 
 {2, 2504} -> 593/180, {2, 2505} -> 165996223/46080, 
 {2, 2506} -> -8142023/11520, {2, 2507} -> 341551/69120, 
 {2, 2508} -> -2183/120, {2, 2509} -> -2597029/12960, 
 {2, 2510} -> 123869/6480, {2, 2511} -> 51757/34560, 
 {2, 2512} -> -19589647/48960, {2, 2513} -> -1755553/19584, 
 {2, 2514} -> 10345201/97920, {2, 2515} -> 3449/720, {2, 2516} -> -8/15, 
 {2, 2517} -> -129151/960, {2, 2518} -> 3825953/7680, {2, 2519} -> 3449/720, 
 {2, 2520} -> 2/5, {2, 2521} -> -10345201/97920, {2, 2522} -> -5900977/73440, 
 {2, 2523} -> -52789/1536, {2, 2524} -> -3/5, {2, 2525} -> 8/15, 
 {2, 2526} -> -2069101/24480, {2, 2528} -> 51757/5760, 
 {2, 2529} -> 2087483119/1410048, {2, 2530} -> -362299/51840, 
 {2, 2531} -> 44417/1944, {2, 2532} -> 3532619/48960, 
 {2, 2533} -> 47322119/97920, {2, 2534} -> -76993717/69120, 
 {2, 2535} -> 118501/2430, {2, 2536} -> 586199/2040, 
 {2, 2537} -> -1452353609/1175040, {2, 2538} -> 264775321/940032, 
 {2, 2540} -> 149677/10368, {2, 2541} -> -2699/432, {2, 2542} -> 86093/58752, 
 {2, 2545} -> 4710491/58752, {2, 2546} -> -2051093/25920, 
 {2, 2547} -> 1302817/34560, {2, 2548} -> 19/5, {2, 2549} -> -9030761/12240, 
 {2, 2550} -> -24924949/48960, {2, 2551} -> 28007207/391680, 
 {2, 2554} -> -911/80, {2, 2555} -> -607/160, {2, 2556} -> -247/960, 
 {2, 2557} -> 9080027/12240, {2, 2560} -> -8, {2, 2561} -> -35269/432, 
 {2, 2564} -> -31/30, {2, 2565} -> 8, {2, 2567} -> -462501403/881280, 
 {2, 2568} -> -4937/810, {2, 2569} -> -35269/432, {2, 2571} -> 161/40, 
 {2, 2572} -> -368227/11520, {2, 2573} -> 5049653257/10575360, 
 {2, 2574} -> -362299/23040, {2, 2575} -> 150171083/440640, 
 {2, 2576} -> -299974529/352512, {2, 2577} -> -787/160, 
 {2, 2578} -> 9080027/24480, {2, 2579} -> 3648525743/3525120, 
 {2, 2580} -> 1530604021/3525120, {2, 2582} -> -888761/51840, 
 {2, 2583} -> -19/5, {2, 2584} -> 9030761/18360, 
 {2, 2585} -> -204174173/881280, {2, 2586} -> 43482349/146880, 
 {2, 2589} -> -101/10, {2, 2590} -> -139/20, {2, 2591} -> 247/960, 
 {2, 2592} -> -9030761/18360, {2, 2594} -> -63/5, {2, 2595} -> 883867/12960, 
 {2, 2598} -> -139/15, {2, 2599} -> 63/5, {2, 2600} -> -63922189/88128, 
 {2, 2601} -> -4937/810, {2, 2602} -> 883867/12960, 
 {2, 2605} -> 578219/51840, {2, 2606} -> 4645235/528768, 
 {2, 2607} -> -51757/8640, {2, 2608} -> 32632349/146880, {2, 2609} -> 19/10, 
 {2, 2611} -> -136722157/440640, {2, 2612} -> 39293599/155520, 
 {2, 2615} -> 6847/120, {2, 2616} -> 5719/240, {2, 2617} -> -8704871/36720, 
 {2, 2618} -> 4/5, {2, 2619} -> 3/10, {2, 2620} -> -133163/1296, 
 {2, 2621} -> -279/40, {2, 2622} -> 1/5, {2, 2624} -> 6217/180, 
 {2, 2625} -> -3/10, {2, 2626} -> -444139/4320, {2, 2627} -> -37, 
 {2, 2628} -> 2215/36, {2, 2629} -> -133163/1296, {2, 2630} -> 93/20, 
 {2, 2631} -> 279/40, {2, 2632} -> 2130929/103680, 
 {2, 2633} -> -500573257/3525120, {2, 2634} -> -2130929/207360, 
 {2, 2635} -> 99/80, {2, 2636} -> 8704871/73440, 
 {2, 2637} -> 532497143/3525120, {2, 2638} -> -232943/7776, 
 {2, 2641} -> -1211/60, {2, 2642} -> -1337/240, {2, 2643} -> -7019/108, 
 {2, 2644} -> 203/30, {2, 2645} -> -279/40, {2, 2646} -> 1/5, 
 {2, 2647} -> -7019/108, {2, 2648} -> -130093/1620, {2, 2649} -> -203/30, 
 {2, 2652} -> -1/10, {2, 2653} -> -319523/3240, {2, 2654} -> 279/40, 
 {2, 2656} -> 1193/120, {2, 2657} -> -60649/34560, 
 {2, 2658} -> -10880903/38880, {2, 2659} -> -60649/69120, 
 {2, 2660} -> -1099/120, {2, 2661} -> -2268349/12960, 
 {2, 2662} -> -92821/2160, {2, 2664} -> -71/24, {2, 2665} -> -79/6, 
 {2, 2666} -> -161/10, {2, 2667} -> -123/10, {2, 2668} -> 79/6, 
 {2, 2669} -> -9030761/18360, {2, 2671} -> -8/15, {2, 2672} -> 71/24, 
 {2, 2673} -> 161/40, {2, 2674} -> 1321/120, {2, 2675} -> 63593479/440640, 
 {2, 2676} -> -1317/40, {2, 2677} -> -7349/720, {2, 2678} -> 71/24, 
 {2, 2680} -> 100007/648, {2, 2681} -> -247/960, {2, 2682} -> 18629/120, 
 {2, 2684} -> 133163/1296, {2, 2685} -> 279/40, {2, 2686} -> -12227/30, 
 {2, 2687} -> -11189/90, {2, 2688} -> 100007/648, {2, 2689} -> -10549/1152, 
 {2, 2690} -> -183871/1080, {2, 2691} -> 247/960, {2, 2692} -> -18629/120, 
 {2, 2694} -> 1820387/51840, {2, 2695} -> -2233391/19584, {2, 2697} -> 37, 
 {2, 2698} -> -2215/18, {2, 2700} -> 133163/1296, {2, 2702} -> -287/60, 
 {2, 2703} -> -279/40, {2, 2704} -> -71/24, {2, 2707} -> 16/15, 
 {2, 2709} -> -209/20, {2, 2710} -> 20381/144, {2, 2711} -> -26129/480, 
 {2, 2712} -> 23365/36, {2, 2713} -> -1059907/77760, {2, 2714} -> 38789/540, 
 {2, 2715} -> -278791/2160, {2, 2716} -> -162230669/3525120, 
 {2, 2717} -> -56053/180, {2, 2718} -> -3043/48, {2, 2719} -> -491/90, 
 {2, 2720} -> 95/6, {2, 2721} -> 491/120, {2, 2722} -> -3760537/8640, 
 {2, 2723} -> -149677/20736, {2, 2724} -> -362299/23040, 
 {2, 2725} -> 51896827/587520, {2, 2726} -> 489675563/3525120, 
 {2, 2727} -> -107/40, {2, 2728} -> 9030761/24480, 
 {2, 2729} -> 78234197/1762560, {2, 2730} -> 492624077/1175040, 
 {2, 2731} -> 1199303/103680, {2, 2732} -> 49883327/220320, 
 {2, 2733} -> -101/20, {2, 2734} -> -9030761/36720, 
 {2, 2735} -> -651955783/1762560, {2, 2736} -> -284772757/1762560, 
 {2, 2737} -> -2778689/207360, {2, 2738} -> 6307/240, 
 {2, 2739} -> 9030761/73440, {2, 2740} -> 170209667/3525120, 
 {2, 2741} -> -141607/103680, {2, 2742} -> -60649/69120, 
 {2, 2743} -> -239/24, {2, 2744} -> -2729327/12960, 
 {2, 2745} -> -552121/4320, {2, 2746} -> -10730591/73440, 
 {2, 2747} -> -427/32, {2, 2748} -> 7019/540, {2, 2749} -> -2081/30, 
 {2, 2750} -> 14239/864, {2, 2751} -> 479/60, {2, 2752} -> 7019/540, 
 {2, 2753} -> -830573/3240, {2, 2754} -> 2081/30, 
 {2, 2755} -> 10242721/51840, {2, 2756} -> 37/2, {2, 2757} -> 14239/864, 
 {2, 2758} -> -1/15, {2, 2760} -> 8/15, {2, 2761} -> 1626697/103680, 
 {2, 2762} -> -71871455/470016, {2, 2763} -> 1838171/103680, 
 {2, 2764} -> -1618971007/5287680, {2, 2765} -> -414057607/881280, 
 {2, 2766} -> -2178593/51840, {2, 2767} -> -2756459/38880, 
 {2, 2768} -> -1121839/4590, {2, 2769} -> -26577689/352512, 
 {2, 2770} -> 11868581/103680, {2, 2772} -> -5573057/518400, 
 {2, 2773} -> -24767/6480, {2, 2774} -> -23/6, {2, 2775} -> -3/10, 
 {2, 2776} -> -501972233/881280, {2, 2777} -> -8909357/97920, 
 {2, 2778} -> 2699/432, {2, 2779} -> 3/10, {2, 2780} -> 13180659/10880, 
 {2, 2781} -> 13180659/21760, {2, 2782} -> -51757/8640, 
 {2, 2783} -> -1381643/48960, {2, 2784} -> 91720771/97920, 
 {2, 2785} -> -2192869/2720, {2, 2787} -> 611348411/881280, 
 {2, 2788} -> 11/15, {2, 2790} -> 181/15, {2, 2793} -> 2192869/2720, 
 {2, 2794} -> -462501403/881280, {2, 2795} -> -2362262623/881280, 
 {2, 2796} -> -56/5, {2, 2797} -> 611348411/881280, {2, 2799} -> -11/15, 
 {2, 2800} -> -10345513/4896, {2, 2801} -> 11/3, {2, 2802} -> -24767/12960, 
 {2, 2803} -> 16957179559/10575360, {2, 2804} -> -2122037/103680, 
 {2, 2805} -> -25827017/587520, {2, 2806} -> -481/60, 
 {2, 2807} -> 128231747/146880, {2, 2808} -> -543805079/881280, 
 {2, 2809} -> 1328085431/2643840, {2, 2811} -> -2699/432, {2, 2812} -> 11/6, 
 {2, 2813} -> -1, {2, 2814} -> 121/10, {2, 2815} -> 2699/432, 
 {2, 2816} -> -81109727/73440, {2, 2817} -> -89/60, {2, 2818} -> -32/5, 
 {2, 2819} -> 625738163/881280, {2, 2820} -> 181/10, {2, 2822} -> -151/15, 
 {2, 2823} -> 32/5, {2, 2825} -> -5078731/18360, {2, 2826} -> -291/10, 
 {2, 2827} -> 625738163/881280, {2, 2828} -> -31/15, {2, 2829} -> -181/10, 
 {2, 2830} -> -79/15, {2, 2831} -> -31/15, {2, 2832} -> 3719207/103680, 
 {2, 2833} -> -91577659/293760, {2, 2834} -> -3719207/207360, 
 {2, 2835} -> -71/30, {2, 2836} -> 80419391/146880, 
 {2, 2837} -> 24652981/207360, {2, 2838} -> 754087/77760, 
 {2, 2839} -> -1525931/25920, {2, 2840} -> 53239/5760, 
 {2, 2841} -> -541767031/1321920, {2, 2842} -> 5565953/58320, 
 {2, 2843} -> 313519/972, {2, 2844} -> 32/5, {2, 2845} -> 113/6, 
 {2, 2846} -> 2/5, {2, 2847} -> -32/5, {2, 2848} -> 76/5, {2, 2849} -> -4/5, 
 {2, 2850} -> -217/30, {2, 2851} -> -113/6, {2, 2852} -> -313519/972, 
 {2, 2853} -> -1489117/7290, {2, 2854} -> -160779067/396576, 
 {2, 2855} -> 53239/2880, {2, 2856} -> 6339263027/5948640, 
 {2, 2857} -> 51757/4320, {2, 2858} -> -589472431/2643840, 
 {2, 2859} -> 8744744833/15863040, {2, 2860} -> -22575059/11897280, 
 {2, 2861} -> -5573057/518400, {2, 2862} -> 488659711/1982880, 
 {2, 2863} -> -1408921/2880, {2, 2865} -> 11/15, {2, 2866} -> 57/5, 
 {2, 2867} -> -199/15, {2, 2870} -> 1408921/2880, 
 {2, 2872} -> -271572713/146880, {2, 2873} -> 4/5, {2, 2875} -> -11/15, 
 {2, 2876} -> -488659711/1982880, {2, 2877} -> -105011659/61965, 
 {2, 2878} -> -793452167/1982880, {2, 2879} -> -1298371/51840, 
 {2, 2880} -> 27373730329/31726080, {2, 2881} -> 51757/11520, 
 {2, 2882} -> 311321567/396576, {2, 2883} -> 6061079077/23794560, 
 {2, 2884} -> -360743959/1982880, {2, 2885} -> 51757/4320, 
 {2, 2886} -> 46813/2040, {2, 2887} -> 31/10, {2, 2888} -> 8, 
 {2, 2889} -> -625738163/881280, {2, 2890} -> -181/10, {2, 2891} -> -1609/15, 
 {2, 2892} -> -346/15, {2, 2893} -> 31/10, {2, 2896} -> -8, 
 {2, 2897} -> -51757/4320, {2, 2898} -> -46813/2040, 
 {2, 2900} -> 2747567/51840, {2, 2901} -> -243169/2720, {2, 2902} -> 291/5, 
 {2, 2903} -> -625738163/881280, {2, 2905} -> 31/15, {2, 2906} -> 181/10, 
 {2, 2907} -> 360743959/1982880, {2, 2908} -> -1037363/25920, 
 {2, 2909} -> -209444639/220320, {2, 2910} -> -11/15, {2, 2912} -> -31, 
 {2, 2913} -> 575/12, {2, 2914} -> 26841985/176256, {2, 2915} -> 1457/15, 
 {2, 2916} -> -51757/3240, {2, 2917} -> -463/180, 
 {2, 2918} -> 14717461841/15863040, {2, 2919} -> 24478261247/47589120, 
 {2, 2920} -> -671/30, {2, 2921} -> -437/60, {2, 2922} -> -68/15, 
 {2, 2923} -> 98/5, {2, 2924} -> 17/5, {2, 2925} -> -55714318393/31726080, 
 {2, 2926} -> 949469/28800, {2, 2927} -> 26249/8640, 
 {2, 2928} -> 42735247/220320, {2, 2929} -> 39278681/65280, 
 {2, 2930} -> 56578649/293760, {2, 2931} -> -172632635/176256, 
 {2, 2932} -> 67634705/117504, {2, 2933} -> -2864419/207360, 
 {2, 2934} -> 173/30, {2, 2935} -> 8859809/24480, 
 {2, 2936} -> -3133895849/3525120, {2, 2937} -> 1922260063/3525120, 
 {2, 2938} -> 51757/17280, {2, 2939} -> -746058751/7931520, 
 {2, 2940} -> 2592731959/3172608, {2, 2941} -> 1041320497/2643840, 
 {2, 2942} -> 237193/20736, {2, 2943} -> -6085635281/7931520, 
 {2, 2944} -> 69688589/97920, {2, 2945} -> -313519/1620, 
 {2, 2946} -> -11965537/97920, {2, 2948} -> 35269/720, {2, 2949} -> -11/30, 
 {2, 2950} -> -57/10, {2, 2951} -> 26/5, {2, 2954} -> 11965537/97920, 
 {2, 2956} -> -2506427689/881280, {2, 2957} -> 28/5, {2, 2958} -> 35269/720, 
 {2, 2960} -> 11/30, {2, 2961} -> 313519/1620, {2, 2962} -> -111942209/93312, 
 {2, 2963} -> -97/30, {2, 2964} -> 983383/69120, 
 {2, 2965} -> 87111368071/190356480, {2, 2966} -> 1190411/311040, 
 {2, 2967} -> -1634395361/1762560, {2, 2968} -> 94024147/235008, 
 {2, 2969} -> 195119413/1586304, {2, 2970} -> -7701210617/7931520, 
 {2, 2971} -> -13623931169/10575360, {2, 2972} -> -1051372967/528768, 
 {2, 2976} -> -67/30, {2, 2977} -> -77/30, {2, 2978} -> 587/60, 
 {2, 2979} -> -2699/432, {2, 2980} -> 8933453/18360, {2, 2981} -> 77/60, 
 {2, 2982} -> 86/3, {2, 2983} -> 40463287/36720, {2, 2984} -> 61/5, 
 {2, 2986} -> 181/15, {2, 2987} -> -86/3, {2, 2988} -> -444139/4320, 
 {2, 2989} -> -28083883/36720, {2, 2990} -> 38/9, 
 {2, 2991} -> 40463287/36720, {2, 2992} -> -278/15, {2, 2993} -> -61/5, 
 {2, 2994} -> 18/5, {2, 2995} -> 11/3, {2, 2996} -> -17417/640, 
 {2, 2997} -> 26422639/293760, {2, 2998} -> 731267/25920, 
 {2, 2999} -> -43/60, {2, 3000} -> -32408363/48960, 
 {2, 3001} -> -65329921/293760, {2, 3002} -> 9011/540, 
 {2, 3004} -> -2699/432, {2, 3005} -> -39535993/48960, {2, 3006} -> -99/20, 
 {2, 3008} -> -76/15, {2, 3009} -> 172/15, {2, 3013} -> 38/3, 
 {2, 3014} -> 97/5, {2, 3015} -> -76/15, {2, 3016} -> -973/15, 
 {2, 3017} -> -172/15, {2, 3018} -> -18/5, {2, 3019} -> -7822661/9792, 
 {2, 3020} -> 36814429/146880, {2, 3021} -> -40081081/97920, 
 {2, 3022} -> -36022297/195840, {2, 3023} -> -39702457/97920, 
 {2, 3024} -> 5573057/518400, {2, 3025} -> 7930373/9792, {2, 3026} -> 430/3, 
 {2, 3028} -> 61266061/73440, {2, 3029} -> -11/15, {2, 3034} -> -430/3, 
 {2, 3035} -> -9030761/18360, {2, 3036} -> -42226475/29376, 
 {2, 3038} -> 61266061/73440, {2, 3040} -> 11/15, {2, 3041} -> -7930373/9792, 
 {2, 3042} -> -51639437/24480, {2, 3043} -> -7858565/9792, 
 {2, 3044} -> 51757/2160, {2, 3045} -> -2637548887/3525120, 
 {2, 3046} -> 51757/4320, {2, 3047} -> -1151101/9792, 
 {2, 3048} -> -49494791/97920, {2, 3049} -> -7930373/9792, 
 {2, 3050} -> 1574703/1360, {2, 3051} -> 139/5, {2, 3053} -> 63/5, 
 {2, 3054} -> -1514291/51840, {2, 3055} -> -239066221/293760, 
 {2, 3056} -> -11, {2, 3057} -> -2056/45, {2, 3058} -> 34/3, 
 {2, 3059} -> 139/5, {2, 3063} -> -63/5, {2, 3064} -> -1574703/1360, 
 {2, 3065} -> 1820387/51840, {2, 3066} -> -2233391/19584, 
 {2, 3067} -> 881351/17280, {2, 3068} -> 42448009/97920, {2, 3069} -> -76/9, 
 {2, 3070} -> -1514291/51840, {2, 3071} -> -239066221/293760, 
 {2, 3073} -> 278/15, {2, 3074} -> 11, {2, 3075} -> 7930373/9792, 
 {2, 3077} -> -3173557/12240, {2, 3078} -> -11/3, {2, 3080} -> 12/5, 
 {2, 3081} -> -76/15, {2, 3082} -> -141443/1920, {2, 3083} -> 1091/15, 
 {2, 3084} -> 2225551/155520, {2, 3085} -> -367/45, 
 {2, 3086} -> 492202727/587520, {2, 3087} -> 127151/8640, 
 {2, 3088} -> -661/15, {2, 3089} -> 91/90, {2, 3090} -> -529/45, 
 {2, 3091} -> -169/15, {2, 3092} -> 529/60, {2, 3093} -> -547087651/705024, 
 {2, 3095} -> 17417/1280, {2, 3096} -> 47/20, {2, 3097} -> -9095021/36720, 
 {2, 3098} -> 45174959/117504, {2, 3099} -> -119314673/146880, 
 {2, 3100} -> 7/4, {2, 3101} -> 112/15, {2, 3102} -> 69/40, 
 {2, 3103} -> 51757/4320, {2, 3104} -> -71661989/97920, 
 {2, 3105} -> -26635391/65280, {2, 3106} -> -86, 
 {2, 3108} -> 150605081/146880, {2, 3109} -> 7/30, {2, 3111} -> -181/30, 
 {2, 3114} -> 86, {2, 3115} -> -186276427/293760, 
 {2, 3116} -> -11199641/8160, {2, 3117} -> -41/10, 
 {2, 3118} -> 150605081/146880, {2, 3120} -> -7/30, 
 {2, 3121} -> -592361/1632, {2, 3122} -> -11/6, {2, 3123} -> 84145/10368, 
 {2, 3124} -> -4428982481/7050240, {2, 3125} -> -2472593/311040, 
 {2, 3126} -> -14288741/55080, {2, 3127} -> 86/15, 
 {2, 3128} -> -60399877/176256, {2, 3129} -> 37196917/293760, 
 {2, 3130} -> 111475349/1175040, {2, 3134} -> -11647/360, 
 {2, 3135} -> 5431/720, {2, 3136} -> -76/15, {2, 3137} -> -1217/15, 
 {2, 3138} -> -4/5, {2, 3139} -> 16/5, {2, 3140} -> -2/5, {2, 3142} -> 38/15, 
 {2, 3143} -> -103/60, {2, 3144} -> -76/15, {2, 3145} -> 3023/12, 
 {2, 3146} -> 1217/15, {2, 3147} -> 18/5, {2, 3148} -> -169/15, 
 {2, 3149} -> 47311/12960, {2, 3150} -> 16621/216, {2, 3151} -> -47311/25920, 
 {2, 3152} -> 5621/720, {2, 3153} -> -62737/2160, {2, 3154} -> 2939/360, 
 {2, 3156} -> 121/15, {2, 3157} -> 61266061/73440, {2, 3158} -> 329/10, 
 {2, 3159} -> 2/5, {2, 3160} -> -2, {2, 3162} -> -1468057/4320, 
 {2, 3163} -> 235/9, {2, 3164} -> 61266061/73440, {2, 3165} -> -97/5, 
 {2, 3166} -> -329/10, {2, 3167} -> -121/15, {2, 3168} -> -121/15, 
 {2, 3169} -> -11, {2, 3170} -> 51757/5760, {2, 3171} -> -18568657/881280, 
 {2, 3172} -> -51757/11520, {2, 3173} -> -863/180, {2, 3174} -> 505/432, 
 {2, 3175} -> -121/15, {2, 3176} -> -334/15, {2, 3177} -> -5959/60, 
 {2, 3178} -> -3/10, {2, 3179} -> -1514291/51840, 
 {2, 3180} -> 18816409/58752, {2, 3181} -> -101291/8640, 
 {2, 3182} -> 8285/72, {2, 3183} -> 2835091/1152, {2, 3184} -> 481249/11520, 
 {2, 3185} -> -5959/60, {2, 3187} -> 3/10, {2, 3188} -> 334/15, 
 {2, 3190} -> 51757/25920, {2, 3191} -> 2518249/73440, {2, 3192} -> 247/1440, 
 {2, 3193} -> 361321/768, {2, 3194} -> -1514291/51840, 
 {2, 3195} -> 18816409/58752, {2, 3196} -> 47311/12960, 
 {2, 3197} -> -62257/540, {2, 3198} -> 101291/8640, {2, 3199} -> -8285/72, 
 {2, 3200} -> 121/15, {2, 3202} -> 22/5, {2, 3203} -> 58/15, {2, 3205} -> 53, 
 {2, 3206} -> 62603269/23040, {2, 3207} -> -201869/1920, 
 {2, 3208} -> 26930123/5760, {2, 3209} -> 1403141/622080, 
 {2, 3210} -> 2678509/34560, {2, 3211} -> -59554553/138240, 
 {2, 3212} -> -3993327473/3133440, {2, 3213} -> -23133253/5760, 
 {2, 3214} -> -6314177/4608, {2, 3215} -> 20931343/11520, 
 {2, 3216} -> -38753081/7680, {2, 3217} -> -20931343/15360, 
 {2, 3218} -> 14233979767/829440, {2, 3220} -> 209251/51840, 
 {2, 3221} -> -797/720, {2, 3222} -> 59423/2160, {2, 3223} -> -12803/360, 
 {2, 3224} -> -51757/11520, {2, 3225} -> -12739/720, {2, 3226} -> 265/72, 
 {2, 3227} -> 43/3, {2, 3228} -> -534509/8640, {2, 3229} -> -1503/20, 
 {2, 3230} -> -117823/320, {2, 3231} -> -1553249/1536, {2, 3232} -> -43/3, 
 {2, 3234} -> 1819/90, {2, 3235} -> 1325077/640, {2, 3236} -> -534509/8640, 
 {2, 3237} -> 583/9, {2, 3238} -> 1503/20, {2, 3239} -> -9/5, 
 {2, 3240} -> -17/15, {2, 3241} -> -101291/17280, 
 {2, 3242} -> 1483807049/663552, {2, 3243} -> 101291/17280, 
 {2, 3244} -> 20399/1080, {2, 3245} -> -1519/135, 
 {2, 3246} -> -513625073/414720, {2, 3247} -> 540889217/1658880, 
 {2, 3250} -> 1043524/3645, {2, 3252} -> -8/15, {2, 3253} -> 199/6, 
 {2, 3254} -> -2/5, {2, 3255} -> -2/5, {2, 3256} -> 4/5, {2, 3257} -> 8/15, 
 {2, 3259} -> -38/15, {2, 3260} -> 14/15, {2, 3261} -> -773/10, 
 {2, 3262} -> -199/6, {2, 3263} -> -1043524/3645, {2, 3264} -> -1457041/7290, 
 {2, 3265} -> 99228185/396576, {2, 3266} -> -54721/17280, 
 {2, 3267} -> -37096153/61965, {2, 3268} -> 51757/6912, 
 {2, 3269} -> -461354699/1982880, {2, 3270} -> -1245445/2187, 
 {2, 3272} -> -19328249/29160, {2, 3273} -> -32/5, {2, 3274} -> 83227/3240, 
 {2, 3275} -> -73/10, {2, 3276} -> 76/15, {2, 3277} -> -101291/8640, 
 {2, 3278} -> 21289/360, {2, 3279} -> -13/10, {2, 3280} -> -57/10, 
 {2, 3281} -> 83227/3240, {2, 3283} -> 6/5, {2, 3284} -> 73/10, 
 {2, 3285} -> 32/5, {2, 3288} -> -38/15, {2, 3289} -> 49/30, 
 {2, 3290} -> 76/15, {2, 3291} -> 341551/17280, {2, 3292} -> -368101/1080, 
 {2, 3293} -> 101291/8640, {2, 3294} -> -21289/360, 
 {2, 3296} -> 19328249/29160, {2, 3297} -> -51757/2880, {2, 3298} -> -513/10, 
 {2, 3299} -> -20851/864, {2, 3300} -> -311759749/440640, {2, 3302} -> 42/5, 
 {2, 3303} -> -459/40, {2, 3304} -> 363487/3240, {2, 3305} -> 607/30, 
 {2, 3306} -> 430883/31104, {2, 3307} -> 145/12, {2, 3308} -> 2877743/29160, 
 {2, 3309} -> 4286810623/23794560, {2, 3310} -> -643/20, 
 {2, 3311} -> -1009/360, {2, 3312} -> 319/45, {2, 3313} -> -91/3, 
 {2, 3314} -> -319/60, {2, 3315} -> -7883539/14580, 
 {2, 3316} -> 1525931/51840, {2, 3317} -> -10549/2304, 
 {2, 3318} -> -12339719/991440, {2, 3319} -> -120041215/793152, 
 {2, 3320} -> -499103/9720, {2, 3322} -> 7019/180, {2, 3323} -> 4/15, 
 {2, 3324} -> -253/60, {2, 3325} -> 1/5, {2, 3326} -> -8/5, 
 {2, 3327} -> 7019/180, {2, 3328} -> -4/15, {2, 3331} -> 19/15, 
 {2, 3332} -> -128/15, {2, 3333} -> -236885/1296, {2, 3334} -> 253/60, 
 {2, 3335} -> 499103/9720, {2, 3336} -> -521/20, 
 {2, 3337} -> -55884023/58320, {2, 3338} -> -663949/69120, 
 {2, 3339} -> 101828255/396576, {2, 3340} -> -843673/77760, 
 {2, 3341} -> 2402313253/3965760, {2, 3342} -> -448413161/881280, 
 {2, 3343} -> -548839103/1399680, {2, 3345} -> 132727/12960, 
 {2, 3346} -> -140950063/1321920, {2, 3347} -> 1326361/2880, 
 {2, 3348} -> 971/30, {2, 3349} -> 129/10, {2, 3350} -> -61266061/73440, 
 {2, 3352} -> -329/10, {2, 3353} -> -379/9, {2, 3354} -> -722/15, 
 {2, 3355} -> 971/30, {2, 3357} -> -4/5, {2, 3358} -> -129/10, 
 {2, 3359} -> -1326361/2880, {2, 3362} -> 1547977/4320, 
 {2, 3363} -> -2278/45, {2, 3364} -> -61266061/73440, {2, 3366} -> 283/15, 
 {2, 3368} -> 329/10, {2, 3369} -> -132727/12960, 
 {2, 3370} -> 140950063/1321920, {2, 3371} -> -57155/2592, 
 {2, 3372} -> -201263423/220320, {2, 3373} -> -20851/864, 
 {2, 3374} -> -310702213/440640, {2, 3376} -> 4/5, {2, 3377} -> 679/15, 
 {2, 3378} -> 69059/288, {2, 3379} -> 1207/10, {2, 3380} -> -2148713/622080, 
 {2, 3381} -> 1543/45, {2, 3382} -> 376538333/660960, 
 {2, 3383} -> -8987454361/15863040, {2, 3384} -> -878/15, 
 {2, 3385} -> -4171/180, {2, 3386} -> 1111/90, {2, 3387} -> -23/30, 
 {2, 3388} -> -1111/120, {2, 3389} -> -6793936283/3965760, 
 {2, 3390} -> 144595697/660960, {2, 3391} -> -172/3, {2, 3392} -> -2/15, 
 {2, 3393} -> 8/15, {2, 3394} -> 51/20, {2, 3395} -> 41/6, {2, 3396} -> -2/5, 
 {2, 3397} -> 2/15, {2, 3398} -> 172/3, {2, 3400} -> 149/12, 
 {2, 3401} -> -13/15, {2, 3402} -> -1/15, {2, 3403} -> -8/15, 
 {2, 3404} -> -144595697/660960, {2, 3405} -> -15318331/19440, 
 {2, 3406} -> 237328241/660960, {2, 3407} -> 51757/17280, 
 {2, 3408} -> -2787309163/63452160, {2, 3409} -> -879869/51840, 
 {2, 3410} -> -141544387/2643840, {2, 3411} -> -1115795983/7931520, 
 {2, 3412} -> -165097/1296, {2, 3414} -> -132727/12960, 
 {2, 3415} -> -31941823/440640, {2, 3416} -> 165097/2592, 
 {2, 3417} -> 2635691/16320, {2, 3419} -> -51757/4320, 
 {2, 3420} -> 3541411/48960, {2, 3421} -> -2635691/32640, 
 {2, 3422} -> 16919/720, {2, 3424} -> -232109/51840, {2, 3425} -> 64723/864, 
 {2, 3426} -> 16919/1440, {2, 3427} -> -4753/240, {2, 3429} -> 247/960, 
 {2, 3430} -> -26113/320, {2, 3431} -> 4753/480, {2, 3432} -> -263771/2880, 
 {2, 3434} -> 1514291/51840, {2, 3435} -> -36900293/146880, 
 {2, 3436} -> -263771/5760, {2, 3437} -> -397/30, {2, 3439} -> 101291/8640, 
 {2, 3440} -> -9079/180, {2, 3441} -> 397/60, {2, 3442} -> -247/240, 
 {2, 3443} -> -144153797/6144, {2, 3444} -> -28453369/92160, 
 {2, 3445} -> -247/720, {2, 3446} -> 24230833/18432, 
 {2, 3447} -> 2336017/3840, {2, 3449} -> -232109/51840, 
 {2, 3450} -> 64723/864, {2, 3451} -> 16919/1440, {2, 3454} -> 1339/576, 
 {2, 3455} -> 7591/160, {2, 3457} -> -247/960, {2, 3458} -> 26113/320, 
 {2, 3459} -> 4753/480, {2, 3461} -> 51757/4320, {2, 3462} -> -3541411/48960, 
 {2, 3463} -> -2635691/32640, {2, 3464} -> -149677/10368, 
 {2, 3465} -> -21949/11520, {2, 3466} -> 28457/384, 
 {2, 3467} -> -1083196931/16588800, {2, 3468} -> -51757/25920, 
 {2, 3469} -> -79663279/1175040, {2, 3470} -> -4785233/9792, 
 {2, 3471} -> -247/720, {2, 3472} -> -108504203/11520, 
 {2, 3473} -> -557107/768, {2, 3475} -> 1514291/51840, 
 {2, 3476} -> -36900293/146880, {2, 3477} -> -263771/5760, 
 {2, 3479} -> -47311/12960, {2, 3480} -> 457789/8640, {2, 3481} -> 8853/160, 
 {2, 3483} -> -101291/8640, {2, 3484} -> 9079/180, {2, 3485} -> 397/60, 
 {2, 3487} -> 132727/12960, {2, 3488} -> 31941823/440640, 
 {2, 3489} -> 165097/2592, {2, 3490} -> 2176985219/16588800, 
 {2, 3491} -> 51757/2880, {2, 3492} -> -161817281/3525120, 
 {2, 3493} -> -11062313/97920, {2, 3494} -> 1525931/25920, 
 {2, 3495} -> 23891/3240, {2, 3496} -> -158821/720, {2, 3500} -> 1/10, 
 {2, 3507} -> -2/5, {2, 3512} -> -1/15, {2, 3513} -> -434880259/23040, 
 {2, 3514} -> 247/720, {2, 3515} -> -3821/120, {2, 3516} -> -631897457/69120, 
 {2, 3517} -> -4, {2, 3519} -> -34477/8640, {2, 3520} -> 247/144, 
 {2, 3521} -> -2, {2, 3522} -> 415099/5760, {2, 3523} -> 20559763/2073600, 
 {2, 3524} -> 247/1080, {2, 3525} -> 109673113/276480, 
 {2, 3526} -> 2401117811/207360, {2, 3527} -> -375637/25920, 
 {2, 3528} -> 10503299/220320, {2, 3529} -> 1454654647/46080, 
 {2, 3530} -> 1838171/311040, {2, 3531} -> -3677697/1280, 
 {2, 3532} -> 99122753/330480, {2, 3533} -> -1022098777/317260800, 
 {2, 3534} -> 32/15, {2, 3535} -> -21901445/13824, {2, 3536} -> -247/288, 
 {2, 3537} -> 19512763/15360, {2, 3538} -> 21901445/18432, 
 {2, 3539} -> 13805297513/1658880, {2, 3540} -> 64460633/46080, 
 {2, 3541} -> -247/1440, {2, 3542} -> 702465259/414720, 
 {2, 3543} -> -65197/34560, {2, 3544} -> 39241801/92160, 
 {2, 3545} -> -672841/25920, {2, 3546} -> -65197/1440, {3, 1} -> -5/2, 
 {3, 13} -> 5/4, {3, 25} -> -17/72, {3, 37} -> -5/8, {3, 49} -> 73/72, 
 {3, 61} -> -5/6, {3, 73} -> 11/4, {3, 85} -> 1, {3, 120} -> 37/9, 
 {3, 132} -> -5/24, {3, 144} -> 143/72, {3, 168} -> -1/8, {3, 179} -> 53/8, 
 {3, 191} -> -197/72, {3, 203} -> -5/8, {3, 215} -> -5/6, {3, 248} -> -1, 
 {3, 290} -> 529/48, {3, 302} -> -149/64, {3, 314} -> -13/8, 
 {3, 326} -> 13/8, {3, 350} -> 29/8, {3, 362} -> 677/192, {3, 374} -> 3/8, 
 {3, 397} -> -293/64, {3, 422} -> -1/4, {3, 464} -> 19/8, {3, 476} -> 167/96, 
 {3, 488} -> 7/8, {3, 500} -> 51/4, {3, 512} -> -11/6, {3, 524} -> -47/32, 
 {3, 536} -> -5/4, {3, 559} -> 129/32, {3, 627} -> 1/4, {3, 634} -> 3/8, 
 {3, 641} -> -5/8, {3, 651} -> 1/2, {3, 942} -> 1, {3, 968} -> 1, 
 {3, 973} -> 1, {3, 991} -> -1, {3, 993} -> -2, {3, 1057} -> -5/2, 
 {3, 1059} -> 5/4, {3, 1076} -> -1/4, {3, 1083} -> 1/4, {3, 1089} -> -5/6, 
 {3, 1094} -> -1, {3, 1115} -> -5/3, {3, 1117} -> 5/6, {3, 1154} -> -5/4, 
 {3, 1162} -> -1/4, {3, 1168} -> -1/4, {3, 1186} -> 1/4, {3, 1188} -> 1/2, 
 {3, 1195} -> 1/4, {3, 1218} -> -1/4, {3, 1220} -> -1/4, {3, 1226} -> -1, 
 {3, 1247} -> -5/3, {3, 1249} -> 5/6, {3, 1265} -> 1, {3, 1267} -> 1, 
 {3, 1297} -> -5/2, {3, 1299} -> -5/6, {3, 1306} -> 1/2, {3, 1308} -> -5/6, 
 {3, 1311} -> -2, {3, 1321} -> 10/9, {3, 1331} -> -1/2, {3, 1352} -> 5/12, 
 {3, 1369} -> 1/8, {3, 1376} -> -1/8, {3, 1382} -> 5/12, {3, 1387} -> 1/2, 
 {3, 1409} -> 5/3, {3, 1411} -> -5/6, {3, 1445} -> 1/4, {3, 1459} -> -1, 
 {3, 1477} -> 1/4, {3, 1479} -> -1/8, {3, 1490} -> 23/36, {3, 1498} -> 5/8, 
 {3, 1505} -> -5/4, {3, 1511} -> -1, {3, 1516} -> -37/9, {3, 1520} -> 5/8, 
 {3, 1537} -> -125/36, {3, 1539} -> 20/9, {3, 1549} -> 1/4, 
 {3, 1556} -> -5/4, {3, 1567} -> -11/18, {3, 1571} -> 1, {3, 1586} -> -23/36, 
 {3, 1588} -> 143/36, {3, 1597} -> -3/4, {3, 1607} -> -13/8, 
 {3, 1611} -> -21/8, {3, 1625} -> -5/8, {3, 1627} -> 15/16, {3, 1644} -> 2, 
 {3, 1660} -> 1, {3, 1662} -> 5/4, {3, 1669} -> -1, {3, 1673} -> 5/2, 
 {3, 1691} -> 7/2, {3, 1693} -> -7/4, {3, 1699} -> 13/8, {3, 1719} -> 37/9, 
 {3, 1721} -> 115/72, {3, 1742} -> -17/8, {3, 1744} -> -5/8, 
 {3, 1749} -> -35/36, {3, 1756} -> -35/36, {3, 1758} -> -493/72, 
 {3, 1767} -> 7/9, {3, 1771} -> 3, {3, 1779} -> -1303/864, {3, 1790} -> 3/8, 
 {3, 1800} -> 125/72, {3, 1809} -> -1/72, {3, 1817} -> 1/2, {3, 1824} -> 1/2, 
 {3, 1830} -> -3/4, {3, 1835} -> 85/36, {3, 1839} -> -33/16, 
 {3, 1859} -> 29/18, {3, 1861} -> -41/16, {3, 1890} -> 5/4, {3, 1917} -> 5/4, 
 {3, 1919} -> -5/8, {3, 1936} -> -1, {3, 1964} -> -5/2, {3, 1966} -> 5/4, 
 {3, 1985} -> -85/16, {3, 1989} -> 11/6, {3, 2005} -> -167/48, 
 {3, 2007} -> 167/96, {3, 2041} -> -3/4, {3, 2043} -> 3/8, {3, 2071} -> 5/4, 
 {3, 2073} -> -5/8, {3, 2079} -> 19/8, {3, 2095} -> -47/16, 
 {3, 2097} -> 47/32, {3, 2124} -> 77/24, {3, 2128} -> 3/2, {3, 2132} -> -5/2, 
 {3, 2138} -> -3/2, {3, 2146} -> 1, {3, 2149} -> -77/24, 
 {3, 2159} -> -157/96, {3, 2170} -> -5/8, {3, 2179} -> 1/2, 
 {3, 2187} -> 167/96, {3, 2194} -> 3/8, {3, 2200} -> -5/8, 
 {3, 2205} -> 47/32, {3, 2209} -> -77/48, {3, 2229} -> 113/48, 
 {3, 2231} -> -113/48, {3, 2243} -> -5/4, {3, 2250} -> 5/4, 
 {3, 2259} -> 95/24, {3, 2279} -> 331/72, {3, 2281} -> -331/144, 
 {3, 2290} -> 1/4, {3, 2296} -> 1/4, {3, 2301} -> 5/8, {3, 2305} -> 11/4, 
 {3, 2321} -> -1/4, {3, 2323} -> -9/8, {3, 2331} -> -1/4, {3, 2339} -> -17/8, 
 {3, 2356} -> -15/8, {3, 2358} -> 15/16, {3, 2364} -> 1, {3, 2386} -> 5/12, 
 {3, 2388} -> -5/24, {3, 2394} -> -5/8, {3, 2411} -> -11/72, 
 {3, 2413} -> 11/144, {3, 2431} -> 5/8, {3, 2433} -> -5/16, {3, 2437} -> 3/4, 
 {3, 2439} -> -35/36, {3, 2445} -> -5/6, {3, 2447} -> -35/36, 
 {3, 2449} -> -3/2, {3, 2452} -> -3/4, {3, 2459} -> 1/4, {3, 2463} -> -3, 
 {3, 2470} -> -1349/864, {3, 2481} -> -331/144, {3, 2489} -> -1/4, 
 {3, 2496} -> 15/16, {3, 2502} -> -5/24, {3, 2507} -> 11/144, 
 {3, 2511} -> -5/16, {3, 2528} -> 5/4, {3, 2530} -> -2/3, 
 {3, 2540} -> 317/24, {3, 2541} -> -5/4, {3, 2547} -> 289/32, {3, 2552} -> 1, 
 {3, 2572} -> -249/32, {3, 2574} -> -249/64, {3, 2582} -> -143/48, 
 {3, 2605} -> 131/48, {3, 2607} -> -13/8, {3, 2632} -> 581/96, 
 {3, 2634} -> -581/192, {3, 2640} -> -1, {3, 2657} -> -95/24, 
 {3, 2659} -> -241/144, {3, 2681} -> 3/2, {3, 2689} -> -565/72, 
 {3, 2691} -> -3/2, {3, 2694} -> 407/48, {3, 2713} -> -10427/1728, 
 {3, 2723} -> -317/48, {3, 2724} -> -213/64, {3, 2731} -> 251/96, 
 {3, 2737} -> -677/192, {3, 2742} -> -241/144, {3, 2761} -> 3355/576, 
 {3, 2763} -> 353/96, {3, 2772} -> -301/120, {3, 2773} -> -19/8, 
 {3, 2778} -> 1, {3, 2782} -> -1, {3, 2802} -> 19/8, {3, 2804} -> -67/32, 
 {3, 2811} -> -1, {3, 2815} -> 1, {3, 2832} -> 197/32, {3, 2834} -> -197/64, 
 {3, 2839} -> -319/24, {3, 2840} -> 13/8, {3, 2855} -> 91/16, 
 {3, 2857} -> 109/32, {3, 2861} -> -301/120, {3, 2879} -> -67/12, 
 {3, 2881} -> 31/16, {3, 2885} -> 3/4, {3, 2894} -> 1, {3, 2897} -> -3/4, 
 {3, 2900} -> 65/8, {3, 2904} -> 3/4, {3, 2908} -> -31/3, 
 {3, 2916} -> -505/288, {3, 2926} -> 51/20, {3, 2927} -> 83/32, 
 {3, 2933} -> -181/64, {3, 2938} -> 59/32, {3, 2942} -> 67/48, 
 {3, 2964} -> 329/192, {3, 2966} -> -45/32, {3, 2979} -> -1, 
 {3, 2996} -> -305/48, {3, 2998} -> 293/48, {3, 3004} -> -1, 
 {3, 3024} -> 301/120, {3, 3044} -> 25/8, {3, 3046} -> 25/16, 
 {3, 3054} -> -281/48, {3, 3060} -> -1, {3, 3065} -> 407/48, 
 {3, 3067} -> 135/16, {3, 3070} -> -281/48, {3, 3084} -> 203/64, 
 {3, 3095} -> 305/96, {3, 3103} -> 25/16, {3, 3123} -> 155/96, 
 {3, 3125} -> -45/16, {3, 3149} -> 2, {3, 3151} -> -1, {3, 3170} -> 5/2, 
 {3, 3172} -> -5/4, {3, 3179} -> -281/48, {3, 3181} -> -4, {3, 3190} -> -1/2, 
 {3, 3192} -> -5/6, {3, 3194} -> -281/48, {3, 3196} -> 2, {3, 3198} -> 4, 
 {3, 3209} -> 529/576, {3, 3220} -> 1, {3, 3224} -> -5/4, {3, 3241} -> -2, 
 {3, 3243} -> 2, {3, 3266} -> -7/4, {3, 3268} -> 15/8, {3, 3277} -> -4, 
 {3, 3282} -> 1/2, {3, 3291} -> 37/36, {3, 3293} -> 4, {3, 3297} -> -3, 
 {3, 3299} -> -27/4, {3, 3306} -> 4339/1728, {3, 3316} -> 319/48, 
 {3, 3317} -> -3/2, {3, 3338} -> -445/288, {3, 3340} -> -41/16, 
 {3, 3345} -> 77/24, {3, 3361} -> -1/2, {3, 3365} -> -7/4, 
 {3, 3369} -> -77/24, {3, 3371} -> -167/24, {3, 3373} -> -27/4, 
 {3, 3380} -> -1343/576, {3, 3407} -> 25/16, {3, 3409} -> -25/8, 
 {3, 3414} -> -77/24, {3, 3419} -> -3/4, {3, 3424} -> 35/36, 
 {3, 3429} -> -3/2, {3, 3434} -> 281/48, {3, 3439} -> 4, {3, 3442} -> 5, 
 {3, 3445} -> 5/3, {3, 3449} -> 35/36, {3, 3453} -> 3/2, {3, 3457} -> 3/2, 
 {3, 3461} -> 3/4, {3, 3464} -> -317/24, {3, 3467} -> -14067/640, 
 {3, 3471} -> 5/3, {3, 3475} -> 281/48, {3, 3479} -> -5/4, {3, 3483} -> -4, 
 {3, 3487} -> 77/24, {3, 3490} -> 17331/640, {3, 3491} -> 3, 
 {3, 3494} -> 319/24, {3, 3514} -> -5/3, {3, 3520} -> -25/3, 
 {3, 3523} -> -3403/3240, {3, 3524} -> -10/9, {3, 3527} -> -773/144, 
 {3, 3530} -> 2489/1728, {3, 3536} -> 25/6, {3, 3541} -> 5/6, 
 {3, 3545} -> -119/18, {4, 1} -> 3/2, {4, 13} -> -3/4, {4, 25} -> -7/72, 
 {4, 37} -> 3/8, {4, 49} -> 59/72, {4, 61} -> 1/2, {4, 73} -> 9/4, 
 {4, 85} -> 1/3, {4, 120} -> 23/9, {4, 132} -> 1/8, {4, 144} -> 133/72, 
 {4, 168} -> -7/8, {4, 179} -> 67/8, {4, 191} -> -127/72, {4, 203} -> 3/8, 
 {4, 215} -> 1/2, {4, 248} -> -2/3, {4, 290} -> -41/48, {4, 302} -> -253/192, 
 {4, 314} -> -7/4, {4, 326} -> -7/24, {4, 350} -> -1/24, {4, 362} -> 143/192, 
 {4, 374} -> -7/8, {4, 397} -> -95/64, {4, 422} -> 1/12, {4, 464} -> 14, 
 {4, 476} -> 1/8, {4, 500} -> 27/2, {4, 512} -> 1/2, {4, 524} -> 5/8, 
 {4, 536} -> -3/4, {4, 559} -> 3/2, {4, 627} -> 1/2, {4, 634} -> 3/8, 
 {4, 641} -> -3/8, {4, 651} -> 1/2, {4, 942} -> 2/3, {4, 968} -> 2/3, 
 {4, 973} -> 2/3, {4, 991} -> -2/3, {4, 993} -> -4/3, {4, 1057} -> 3/2, 
 {4, 1059} -> -3/4, {4, 1076} -> 1/12, {4, 1083} -> -1/12, {4, 1089} -> 1/2, 
 {4, 1094} -> -2/3, {4, 1115} -> 1, {4, 1117} -> -1/2, {4, 1154} -> 3/4, 
 {4, 1162} -> 1/12, {4, 1168} -> 1/12, {4, 1186} -> -1/12, {4, 1188} -> -1/6, 
 {4, 1195} -> -1/12, {4, 1218} -> 1/12, {4, 1220} -> 1/12, {4, 1226} -> -2/3, 
 {4, 1247} -> 1, {4, 1249} -> -1/2, {4, 1265} -> 2/3, {4, 1267} -> 2/3, 
 {4, 1297} -> 3/2, {4, 1299} -> 1/2, {4, 1306} -> -1/6, {4, 1308} -> 1/2, 
 {4, 1311} -> -4/3, {4, 1321} -> -2/3, {4, 1331} -> -1/3, {4, 1352} -> -1/4, 
 {4, 1369} -> -1/24, {4, 1376} -> 1/24, {4, 1382} -> -1/4, {4, 1387} -> 1/3, 
 {4, 1409} -> -1, {4, 1411} -> 1/2, {4, 1445} -> 7/4, {4, 1477} -> 7/4, 
 {4, 1479} -> -7/8, {4, 1490} -> 37/36, {4, 1498} -> 3/8, {4, 1505} -> -3/4, 
 {4, 1511} -> -2/3, {4, 1516} -> -20/9, {4, 1520} -> 3/8, 
 {4, 1537} -> -67/36, {4, 1539} -> 13/9, {4, 1549} -> -1/4, {4, 1556} -> 1/4, 
 {4, 1567} -> -7/18, {4, 1586} -> -37/36, {4, 1588} -> 85/36, 
 {4, 1597} -> -5/4, {4, 1607} -> -11/8, {4, 1611} -> -19/8, 
 {4, 1625} -> -3/8, {4, 1627} -> 17/16, {4, 1635} -> -1, {4, 1640} -> 1, 
 {4, 1644} -> 2, {4, 1662} -> 3/4, {4, 1669} -> -2/3, {4, 1673} -> 5/2, 
 {4, 1691} -> 19/6, {4, 1693} -> -19/12, {4, 1699} -> 3/8, {4, 1719} -> 20/9, 
 {4, 1721} -> 53/72, {4, 1742} -> -23/8, {4, 1744} -> -3/8, 
 {4, 1749} -> -37/36, {4, 1756} -> -37/36, {4, 1758} -> -251/72, 
 {4, 1767} -> 14/9, {4, 1771} -> 3, {4, 1779} -> -2201/864, 
 {4, 1790} -> -7/8, {4, 1800} -> 43/72, {4, 1809} -> -23/72, {4, 1817} -> 1, 
 {4, 1824} -> -1, {4, 1830} -> -5/12, {4, 1835} -> 47/36, 
 {4, 1839} -> -23/16, {4, 1859} -> 55/18, {4, 1861} -> -7/144, 
 {4, 1890} -> -3/4, {4, 1917} -> -3/4, {4, 1919} -> 3/8, {4, 1929} -> -1, 
 {4, 1964} -> 3/2, {4, 1966} -> -3/4, {4, 1975} -> 1, {4, 1985} -> 1/4, 
 {4, 1989} -> 1/2, {4, 2005} -> 3/4, {4, 2007} -> 1/8, {4, 2022} -> -1, 
 {4, 2041} -> 7/4, {4, 2043} -> -7/8, {4, 2071} -> -3/4, {4, 2073} -> 3/8, 
 {4, 2095} -> 1/4, {4, 2097} -> -5/8, {4, 2124} -> -1/2, {4, 2128} -> -5/2, 
 {4, 2132} -> 3/2, {4, 2138} -> 5/2, {4, 2149} -> 1/2, {4, 2159} -> 3/8, 
 {4, 2170} -> 3/8, {4, 2179} -> 1/2, {4, 2187} -> -3/8, {4, 2194} -> -7/8, 
 {4, 2200} -> 3/8, {4, 2205} -> -1/8, {4, 2209} -> 1/4, {4, 2229} -> -3/2, 
 {4, 2231} -> 3/2, {4, 2243} -> -3/4, {4, 2250} -> 3/4, {4, 2259} -> 49/24, 
 {4, 2279} -> 221/72, {4, 2281} -> -221/144, {4, 2290} -> 7/6, 
 {4, 2296} -> -1/12, {4, 2301} -> 3/8, {4, 2305} -> 3/2, {4, 2321} -> -17/12, 
 {4, 2323} -> -11/24, {4, 2331} -> 1/12, {4, 2339} -> -19/8, 
 {4, 2356} -> -29/24, {4, 2358} -> 29/48, {4, 2364} -> 2/3, 
 {4, 2386} -> -1/4, {4, 2388} -> 1/8, {4, 2394} -> -3/8, {4, 2411} -> -13/72, 
 {4, 2413} -> 13/144, {4, 2431} -> -7/8, {4, 2433} -> 7/16, {4, 2437} -> 7/4, 
 {4, 2439} -> -37/36, {4, 2445} -> 1/2, {4, 2447} -> -37/36, 
 {4, 2449} -> -3/2, {4, 2452} -> -7/4, {4, 2455} -> -1/3, {4, 2459} -> 1/12, 
 {4, 2463} -> -3, {4, 2470} -> -1465/864, {4, 2481} -> -221/144, 
 {4, 2489} -> -1/6, {4, 2496} -> 29/48, {4, 2502} -> 1/8, 
 {4, 2507} -> 13/144, {4, 2511} -> 7/16, {4, 2528} -> 7/4, {4, 2530} -> -7/6, 
 {4, 2540} -> -319/24, {4, 2541} -> 1/4, {4, 2547} -> 75/32, {4, 2552} -> 1, 
 {4, 2556} -> 1, {4, 2572} -> -19/32, {4, 2574} -> -83/64, 
 {4, 2582} -> -41/48, {4, 2587} -> -1, {4, 2591} -> -1, {4, 2605} -> 5/48, 
 {4, 2607} -> 1/8, {4, 2632} -> 143/96, {4, 2634} -> -143/192, 
 {4, 2657} -> -49/24, {4, 2659} -> -119/144, {4, 2681} -> -5/2, 
 {4, 2689} -> -395/72, {4, 2691} -> 5/2, {4, 2694} -> 65/48, 
 {4, 2713} -> -4249/1728, {4, 2723} -> 319/48, {4, 2724} -> -47/64, 
 {4, 2731} -> 77/96, {4, 2737} -> -143/192, {4, 2742} -> -119/144, 
 {4, 2761} -> 1313/576, {4, 2763} -> 53/32, {4, 2772} -> -301/120, 
 {4, 2773} -> -1/24, {4, 2782} -> -1, {4, 2802} -> -53/24, 
 {4, 2804} -> -227/96, {4, 2832} -> 79/32, {4, 2834} -> -79/64, 
 {4, 2839} -> 317/24, {4, 2840} -> 3/8, {4, 2855} -> -5/8, {4, 2857} -> 9/8, 
 {4, 2861} -> -301/120, {4, 2879} -> -2, {4, 2881} -> 5/4, {4, 2885} -> 7/4, 
 {4, 2894} -> 1, {4, 2897} -> -7/4, {4, 2900} -> 37/8, {4, 2904} -> 5/4, 
 {4, 2908} -> -27/4, {4, 2916} -> -547/288, {4, 2926} -> 51/20, 
 {4, 2927} -> -17/96, {4, 2933} -> -221/192, {4, 2938} -> -5/16, 
 {4, 2942} -> 27/8, {4, 2964} -> 317/192, {4, 2966} -> -361/288, 
 {4, 2996} -> -91/48, {4, 2998} -> 95/48, {4, 3024} -> 301/120, 
 {4, 3044} -> 27/8, {4, 3046} -> 27/16, {4, 3054} -> -33/16, {4, 3060} -> -2, 
 {4, 3065} -> 65/48, {4, 3067} -> 223/48, {4, 3070} -> -33/16, 
 {4, 3084} -> 349/576, {4, 3095} -> 91/96, {4, 3103} -> 27/16, 
 {4, 3123} -> 125/96, {4, 3125} -> -37/144, {4, 3133} -> -1, 
 {4, 3149} -> 4/3, {4, 3151} -> -2/3, {4, 3170} -> 3/2, {4, 3172} -> -3/4, 
 {4, 3179} -> -33/16, {4, 3181} -> -3, {4, 3186} -> 1, {4, 3190} -> 1/6, 
 {4, 3192} -> 1/2, {4, 3194} -> -33/16, {4, 3196} -> 4/3, {4, 3198} -> 3, 
 {4, 3209} -> 137/192, {4, 3220} -> 5/6, {4, 3224} -> -3/4, 
 {4, 3241} -> -3/2, {4, 3243} -> 3/2, {4, 3266} -> 11/8, {4, 3268} -> 9/8, 
 {4, 3277} -> -3, {4, 3282} -> -1/2, {4, 3291} -> 59/36, {4, 3293} -> 3, 
 {4, 3297} -> -3, {4, 3299} -> -13/8, {4, 3306} -> 1637/1728, 
 {4, 3316} -> -317/48, {4, 3317} -> 5/16, {4, 3338} -> 77/144, 
 {4, 3340} -> -37/72, {4, 3345} -> -1/2, {4, 3361} -> 1/2, {4, 3365} -> -5/4, 
 {4, 3369} -> 1/2, {4, 3371} -> -3, {4, 3373} -> -13/8, {4, 3380} -> 89/192, 
 {4, 3407} -> 5/16, {4, 3409} -> -149/48, {4, 3414} -> 1/2, 
 {4, 3419} -> -7/4, {4, 3424} -> 37/36, {4, 3429} -> 5/2, {4, 3434} -> 33/16, 
 {4, 3439} -> 3, {4, 3442} -> -3, {4, 3445} -> -1, {4, 3449} -> 37/36, 
 {4, 3453} -> 1/2, {4, 3457} -> -5/2, {4, 3461} -> 7/4, {4, 3464} -> 319/24, 
 {4, 3467} -> 17331/640, {4, 3468} -> 1/3, {4, 3471} -> -1, 
 {4, 3475} -> 33/16, {4, 3479} -> -1/12, {4, 3483} -> -3, {4, 3487} -> -1/2, 
 {4, 3490} -> -14067/640, {4, 3491} -> 3, {4, 3494} -> -317/24, 
 {4, 3514} -> 1, {4, 3520} -> 5, {4, 3523} -> 18937/3240, {4, 3524} -> 2/3, 
 {4, 3527} -> -1057/144, {4, 3530} -> 1129/1728, {4, 3536} -> -5/2, 
 {4, 3541} -> -1/2, {4, 3545} -> -91/18, {5, 2154} -> 1, {5, 3413} -> -1, 
 {5, 3467} -> 647/640, {5, 3486} -> 1, {5, 3490} -> -647/640, 
 {5, 3523} -> -5/24, {6, 2974} -> 1, {6, 3094} -> -1/2, {6, 3204} -> 1, 
 {6, 3219} -> -1/2, {6, 3433} -> -1, {6, 3467} -> -647/640, {6, 3474} -> -1, 
 {6, 3490} -> 647/640, {6, 3523} -> -3/8, {7, 1} -> -1/2, {7, 13} -> 1/4, 
 {7, 37} -> -1/8, {7, 61} -> -1/6, {7, 132} -> -1/24, {7, 203} -> -1/8, 
 {7, 215} -> -1/6, {7, 302} -> 1/24, {7, 350} -> -1/6, {7, 362} -> -1/8, 
 {7, 397} -> 1/8, {7, 661} -> 1, {7, 1057} -> -1/2, {7, 1059} -> 1/4, 
 {7, 1089} -> -1/6, {7, 1115} -> -1/3, {7, 1117} -> 1/6, {7, 1154} -> -1/4, 
 {7, 1247} -> -1/3, {7, 1249} -> 1/6, {7, 1297} -> -1/2, {7, 1299} -> -1/6, 
 {7, 1308} -> -1/6, {7, 1321} -> 2/9, {7, 1352} -> 1/12, {7, 1382} -> 1/12, 
 {7, 1409} -> 1/3, {7, 1411} -> -1/6, {7, 1890} -> 1/4, {7, 1917} -> 1/4, 
 {7, 1919} -> -1/8, {7, 1936} -> 1/4, {7, 1964} -> -1/2, {7, 1966} -> 1/4, 
 {7, 2071} -> 1/4, {7, 2073} -> -1/8, {7, 2128} -> 1/2, {7, 2132} -> -1/2, 
 {7, 2138} -> -1/2, {7, 2159} -> 13/24, {7, 2170} -> -1/8, {7, 2179} -> -1/8, 
 {7, 2194} -> -1/8, {7, 2200} -> -1/8, {7, 2229} -> -1/2, {7, 2386} -> 1/12, 
 {7, 2388} -> -1/24, {7, 2445} -> -1/6, {7, 2470} -> -1/72, 
 {7, 2502} -> -1/24, {7, 2547} -> -1/4, {7, 2572} -> 1/4, {7, 2574} -> 1/8, 
 {7, 2605} -> -1/4, {7, 2632} -> -1/4, {7, 2634} -> 1/8, {7, 2681} -> 3/4, 
 {7, 2691} -> -3/4, {7, 2694} -> -1/4, {7, 2713} -> 1/12, {7, 2724} -> 1/8, 
 {7, 2731} -> -1/8, {7, 2737} -> 1/8, {7, 2761} -> -1/8, {7, 2763} -> -7/24, 
 {7, 2773} -> 1/6, {7, 2802} -> -1/6, {7, 2832} -> -1/12, {7, 2834} -> 1/24, 
 {7, 2900} -> -1/6, {7, 2916} -> 1/18, {7, 2927} -> -1/12, {7, 2933} -> 1/24, 
 {7, 2964} -> -1/24, {7, 2966} -> -1/12, {7, 2996} -> 1/6, {7, 2998} -> -1/6, 
 {7, 3052} -> 1/4, {7, 3054} -> 1/6, {7, 3062} -> -1/4, {7, 3065} -> -1/4, 
 {7, 3067} -> -1/6, {7, 3070} -> 1/6, {7, 3084} -> -1/8, {7, 3095} -> -1/12, 
 {7, 3123} -> -1/12, {7, 3125} -> 1/12, {7, 3179} -> 1/6, {7, 3192} -> -1/6, 
 {7, 3194} -> 1/6, {7, 3209} -> -1/36, {7, 3429} -> -1/2, {7, 3434} -> -1/6, 
 {7, 3442} -> 1, {7, 3445} -> 1/3, {7, 3457} -> 1/2, {7, 3471} -> 1/3, 
 {7, 3475} -> -1/6, {7, 3514} -> -1/3, {7, 3518} -> -1/4, {7, 3520} -> -5/3, 
 {7, 3524} -> -2/9, {7, 3527} -> 19/24, {7, 3530} -> 1/36, {7, 3536} -> 5/6, 
 {7, 3541} -> 1/6, {7, 3545} -> 1/16, {8, 25} -> -1/6, {8, 49} -> -11/24, 
 {8, 73} -> -1/4, {8, 85} -> -4/3, {8, 120} -> -1/6, {8, 144} -> 1/24, 
 {8, 191} -> -1/8, {8, 248} -> 1/6, {8, 476} -> 1/24, {8, 512} -> -1/6, 
 {8, 524} -> -1/8, {8, 559} -> 1/8, {8, 671} -> 1, {8, 942} -> -1/6, 
 {8, 968} -> -1/6, {8, 973} -> -1/6, {8, 991} -> 1/6, {8, 993} -> 1/3, 
 {8, 1094} -> 1/6, {8, 1226} -> 1/6, {8, 1265} -> -1/6, {8, 1267} -> -1/6, 
 {8, 1311} -> 1/3, {8, 1331} -> 1/12, {8, 1387} -> -1/12, {8, 1490} -> -1/6, 
 {8, 1511} -> 1/6, {8, 1516} -> 1/3, {8, 1537} -> -1/6, {8, 1539} -> 1/3, 
 {8, 1586} -> 1/6, {8, 1588} -> 1/6, {8, 1669} -> 1/6, {8, 1691} -> -1/6, 
 {8, 1693} -> 1/12, {8, 1719} -> -1/3, {8, 1721} -> 5/12, {8, 1749} -> -1/2, 
 {8, 1756} -> -1/2, {8, 1758} -> -1/6, {8, 1767} -> -5/6, {8, 1779} -> 1/18, 
 {8, 1800} -> -1/12, {8, 1809} -> 1/12, {8, 1830} -> -1/12, 
 {8, 1835} -> -1/6, {8, 1859} -> 1/3, {8, 1861} -> -11/36, {8, 1985} -> -1/4, 
 {8, 1989} -> 1/6, {8, 2005} -> -1/12, {8, 2007} -> 1/24, {8, 2095} -> -1/4, 
 {8, 2097} -> 1/8, {8, 2124} -> 1/6, {8, 2149} -> -1/6, {8, 2159} -> -1/24, 
 {8, 2187} -> 1/24, {8, 2205} -> 1/8, {8, 2209} -> -1/12, {8, 2229} -> 1/12, 
 {8, 2231} -> -1/12, {8, 2259} -> 1/4, {8, 2279} -> 1/12, {8, 2281} -> -1/24, 
 {8, 2364} -> -1/6, {8, 2411} -> 7/12, {8, 2413} -> -7/24, {8, 2439} -> -1/2, 
 {8, 2447} -> -1/2, {8, 2459} -> -1/3, {8, 2470} -> 1/24, {8, 2481} -> -1/24, 
 {8, 2507} -> -7/24, {8, 2657} -> -1/4, {8, 2659} -> -1/8, {8, 2689} -> -1/6, 
 {8, 2713} -> -1/18, {8, 2742} -> -1/8, {8, 2761} -> 1/24, {8, 2855} -> 1/4, 
 {8, 2857} -> 1/8, {8, 2879} -> -1/6, {8, 2908} -> -1/6, {8, 2916} -> 1/18, 
 {8, 2938} -> 1/8, {8, 2942} -> -1/12, {8, 2964} -> -1/24, 
 {8, 2966} -> -1/12, {8, 3133} -> 1/4, {8, 3149} -> -1/3, {8, 3151} -> 1/6, 
 {8, 3181} -> 1/2, {8, 3196} -> -1/3, {8, 3198} -> -1/2, {8, 3209} -> 7/12, 
 {8, 3220} -> -5/24, {8, 3224} -> -1/8, {8, 3241} -> -1/2, {8, 3266} -> -1/4, 
 {8, 3277} -> 3/4, {8, 3291} -> -7/6, {8, 3293} -> -3/4, {8, 3299} -> -1/4, 
 {8, 3306} -> -7/24, {8, 3317} -> -1/8, {8, 3338} -> 1/6, 
 {8, 3340} -> -17/72, {8, 3345} -> 1/6, {8, 3351} -> 1/4, {8, 3367} -> -1/4, 
 {8, 3369} -> -1/6, {8, 3371} -> -1/6, {8, 3373} -> -1/4, 
 {8, 3380} -> -11/72, {8, 3414} -> -1/6, {8, 3424} -> 1/2, {8, 3439} -> -1/2, 
 {8, 3449} -> 1/2, {8, 3479} -> 1/3, {8, 3483} -> 1/2, {8, 3487} -> 1/6, 
 {8, 3518} -> -1/4, {8, 3527} -> 7/24, {8, 3530} -> 7/72, {8, 3545} -> 1/16, 
 {9, 294} -> -8/3, {9, 296} -> -4/3, {9, 300} -> -4/9, {9, 301} -> 8/3, 
 {9, 306} -> -2, {9, 308} -> -1, {9, 309} -> -8/9, {9, 312} -> -11/9, 
 {9, 313} -> 2, {9, 318} -> 22/3, {9, 320} -> 2, {9, 321} -> 2, 
 {9, 325} -> -22/3, {9, 330} -> -40/3, {9, 332} -> -16/3, {9, 333} -> -32/9, 
 {9, 336} -> -56/9, {9, 337} -> 40/3, {9, 357} -> -4/9, {9, 360} -> -4/9, 
 {9, 366} -> 2/3, {9, 368} -> 1/3, {9, 372} -> 1/9, {9, 373} -> -2/3, 
 {9, 401} -> -2, {9, 403} -> -1, {9, 407} -> -1/3, {9, 408} -> 2, 
 {9, 429} -> 4/9, {9, 432} -> 4/9, {9, 468} -> -4/9, {9, 470} -> -8/9, 
 {9, 471} -> 4/9, {9, 474} -> 8/9, {9, 475} -> 4/9, {9, 480} -> -1/3, 
 {9, 482} -> -2/3, {9, 483} -> 1/3, {9, 486} -> 2/3, {9, 487} -> 1/3, 
 {9, 492} -> 2/3, {9, 494} -> 2/3, {9, 495} -> -2/3, {9, 498} -> 4/3, 
 {9, 499} -> -2/3, {9, 506} -> -8/3, {9, 510} -> 8/3, {9, 528} -> 1/9, 
 {9, 530} -> 2/9, {9, 531} -> -1/9, {9, 534} -> -2/9, {9, 535} -> -1/9, 
 {9, 563} -> -1/3, {9, 565} -> -2/3, {9, 566} -> 1/3, {9, 569} -> 2/3, 
 {9, 570} -> 1/3, {9, 618} -> -40/9, {9, 619} -> -8/9, {9, 620} -> -8/9, 
 {9, 623} -> -8/9, {9, 624} -> 40/9, {9, 687} -> 4/3, {9, 692} -> 2/3, 
 {9, 695} -> 1, {9, 700} -> 2, {9, 701} -> 4/3, {9, 704} -> 2/3, 
 {9, 705} -> 1, {9, 711} -> -1/3, {9, 716} -> 2/3, {9, 717} -> -1, 
 {9, 725} -> -2/3, {9, 726} -> 4/3, {9, 730} -> -1/3, {9, 731} -> 1/3, 
 {9, 739} -> 4/3, {9, 740} -> 4/3, {9, 755} -> 4/9, {9, 777} -> 46/3, 
 {9, 778} -> 4/3, {9, 783} -> -4, {9, 792} -> 4/9, {9, 809} -> 1/3, 
 {9, 811} -> -4, {9, 812} -> 29/3, {9, 813} -> 1/3, {9, 815} -> 2/3, 
 {9, 816} -> -1/3, {9, 817} -> -4/9, {9, 818} -> 2/3, {9, 820} -> 1, 
 {9, 821} -> -4, {9, 822} -> 4, {9, 823} -> -1, {9, 824} -> 116/9, 
 {9, 825} -> 13, {9, 826} -> 1, {9, 827} -> 4/3, {9, 828} -> -46/9, 
 {9, 829} -> -1/3, {9, 830} -> 4, {9, 831} -> -1, {9, 833} -> 1, 
 {9, 834} -> -4/9, {9, 836} -> -2/3, {9, 837} -> 4/3, {9, 838} -> -2/3, 
 {9, 839} -> 1/3, {9, 840} -> 1/3, {9, 842} -> 1/3, {9, 843} -> 1/3, 
 {9, 844} -> 1/3, {9, 845} -> 2/3, {9, 846} -> 2/3, {9, 847} -> 4/3, 
 {9, 1077} -> 4/9, {9, 1080} -> 4/9, {9, 1086} -> -4/9, {9, 1088} -> -4/9, 
 {9, 1163} -> 4/9, {9, 1165} -> 4/9, {9, 1166} -> -4/9, {9, 1167} -> 4/9, 
 {9, 1170} -> 4/9, {9, 1176} -> -4/9, {9, 1189} -> -8/9, {9, 1192} -> -8/9, 
 {9, 1197} -> -4/9, {9, 1204} -> 4/9, {9, 1213} -> -8/9, {9, 1221} -> -4/9, 
 {9, 1223} -> 4/9, {9, 1224} -> 4/9, {9, 1225} -> 4/9, {9, 1279} -> -8/9, 
 {9, 1370} -> -2/9, {9, 1373} -> -2/9, {9, 1379} -> 2/9, {9, 1381} -> 2/9, 
 {9, 1788} -> 64/3, {9, 1860} -> 1/3, {9, 1871} -> 2/3, {9, 1882} -> 2/3, 
 {9, 1884} -> 2/3, {9, 1885} -> -1/3, {9, 1895} -> -4/9, {9, 1896} -> 2/9, 
 {9, 1897} -> -1/9, {9, 1900} -> -4/9, {9, 1914} -> 4/9, {9, 1918} -> 1/9, 
 {9, 1977} -> -2/3, {9, 1979} -> -2/3, {9, 1986} -> -20/9, {9, 1987} -> -2/9, 
 {9, 1988} -> -2/9, {9, 1990} -> -4/3, {9, 1992} -> -8/9, {9, 2002} -> 8/9, 
 {9, 2006} -> -4/9, {9, 2008} -> 1/3, {9, 2010} -> 4/3, {9, 2011} -> 2/3, 
 {9, 2012} -> 5/3, {9, 2013} -> -2/3, {9, 2019} -> 4/9, {9, 2020} -> -2/9, 
 {9, 2021} -> 1/9, {9, 2025} -> 4/9, {9, 2038} -> -4/9, {9, 2042} -> -1/9, 
 {9, 2081} -> 8/9, {9, 2096} -> -2/9, {9, 2098} -> 2/9, {9, 2099} -> 1/9, 
 {9, 2102} -> 8/9, {9, 2116} -> -8/9, {9, 2120} -> -2/9, {9, 2125} -> 4/9, 
 {9, 2150} -> -4/9, {9, 2162} -> -1/9, {9, 2172} -> -1/3, {9, 2175} -> -1/9, 
 {9, 2176} -> 2/9, {9, 2177} -> -2/9, {9, 2188} -> 1/3, {9, 2190} -> -2/9, 
 {9, 2191} -> 10/9, {9, 2192} -> -1/9, {9, 2193} -> -2/3, {9, 2196} -> 1/9, 
 {9, 2197} -> -2/9, {9, 2198} -> 2/9, {9, 2206} -> 2/9, {9, 2207} -> 1/9, 
 {9, 2210} -> 2/9, {9, 2211} -> -4/9, {9, 2230} -> 2/9, {9, 2232} -> 2/9, 
 {9, 2234} -> 4/9, {9, 2235} -> -2/9, {9, 2238} -> -4/9, {9, 2239} -> -2/9, 
 {9, 2245} -> 4, {9, 2248} -> -4, {9, 2249} -> -2, {9, 2251} -> -8/3, 
 {9, 2254} -> 8/3, {9, 2257} -> 4/3, {9, 2258} -> -2/3, {9, 2274} -> 8/3, 
 {9, 2280} -> -8/9, {9, 2282} -> -2, {9, 2283} -> 4/3, {9, 2284} -> -2/3, 
 {9, 2287} -> 2/3, {9, 2288} -> 4/3, {9, 2291} -> -4/9, {9, 2293} -> -16/9, 
 {9, 2294} -> 20/9, {9, 2295} -> 2, {9, 2298} -> -4/9, {9, 2299} -> 4, 
 {9, 2300} -> -2, {9, 2303} -> -2/3, {9, 2304} -> -1/3, {9, 2306} -> -4/9, 
 {9, 2307} -> 4/9, {9, 2308} -> -16/3, {9, 2314} -> 16/3, {9, 2316} -> 40/3, 
 {9, 2322} -> -254/27, {9, 2324} -> -14/9, {9, 2325} -> -2, 
 {9, 2326} -> -1/3, {9, 2327} -> 16/9, {9, 2328} -> 53/9, {9, 2329} -> 74/27, 
 {9, 2333} -> 4/9, {9, 2334} -> -8/3, {9, 2335} -> 8/3, {9, 2340} -> 20/9, 
 {9, 2342} -> -12, {9, 2344} -> -8/3, {9, 2349} -> 12, {9, 2350} -> 8/3, 
 {9, 2351} -> 68/9, {9, 2353} -> -8/3, {9, 2357} -> -392/27, 
 {9, 2359} -> 16/9, {9, 2361} -> -10/9, {9, 2362} -> 16, {9, 2363} -> 38/27, 
 {9, 2372} -> -8/3, {9, 2381} -> -8/3, {9, 2387} -> 2/9, {9, 2395} -> 4/9, 
 {9, 2410} -> 4/9, {9, 2412} -> -4/27, {9, 2414} -> 2/9, {9, 2415} -> 1/9, 
 {9, 2416} -> 2/9, {9, 2418} -> -4/9, {9, 2419} -> 4/3, {9, 2424} -> -4/3, 
 {9, 2425} -> 8/9, {9, 2428} -> 4/9, {9, 2430} -> 4/9, {9, 2432} -> 10/9, 
 {9, 2434} -> -8/9, {9, 2435} -> 14/27, {9, 2436} -> 4/9, {9, 2438} -> 16, 
 {9, 2442} -> 8/3, {9, 2453} -> -16, {9, 2458} -> 8/3, {9, 2462} -> -4/9, 
 {9, 2468} -> -20/3, {9, 2472} -> -70/9, {9, 2473} -> 247/54, 
 {9, 2479} -> -1126/27, {9, 2490} -> -4/9, {9, 2493} -> -4/9, 
 {9, 2494} -> 40/9, {9, 2495} -> -10/9, {9, 2499} -> 14/9, 
 {9, 2500} -> 112/9, {9, 2501} -> -22/3, {9, 2512} -> -8/9, 
 {9, 2513} -> -8/9, {9, 2514} -> -20/3, {9, 2521} -> 20/3, 
 {9, 2529} -> -617/108, {9, 2532} -> 8/27, {9, 2533} -> -4/27, 
 {9, 2536} -> -4/27, {9, 2537} -> 14/27, {9, 2538} -> 83/54, 
 {9, 2542} -> -4/3, {9, 2545} -> 4/3, {9, 2549} -> 2/3, {9, 2550} -> -10/3, 
 {9, 2551} -> -1/3, {9, 2557} -> -2/3, {9, 2567} -> 4/3, {9, 2573} -> 32/9, 
 {9, 2576} -> 2, {9, 2578} -> -1/3, {9, 2580} -> -1, {9, 2584} -> -4/9, 
 {9, 2585} -> 8/3, {9, 2592} -> 4/9, {9, 2606} -> -8/3, {9, 2617} -> 2/9, 
 {9, 2633} -> -4/3, {9, 2636} -> -1/9, {9, 2637} -> 2/3, {9, 2669} -> 4/9, 
 {9, 2675} -> -4/27, {9, 2695} -> -8/3, {9, 2716} -> 8/9, {9, 2722} -> -16/3, 
 {9, 2725} -> 2/3, {9, 2726} -> -1/3, {9, 2728} -> -1/3, {9, 2729} -> 7/3, 
 {9, 2730} -> -1, {9, 2734} -> 2/9, {9, 2735} -> -4/3, {9, 2739} -> -1/9, 
 {9, 2740} -> 2/3, {9, 2746} -> 1/9, {9, 2762} -> -3/4, {9, 2764} -> 2/3, 
 {9, 2768} -> 2/9, {9, 2769} -> -4/3, {9, 2770} -> -1/6, {9, 2776} -> -4/9, 
 {9, 2777} -> 8/9, {9, 2780} -> 2/3, {9, 2781} -> 1/3, {9, 2783} -> 4/3, 
 {9, 2784} -> 2/3, {9, 2785} -> -4/3, {9, 2787} -> -4/3, {9, 2793} -> 4/3, 
 {9, 2794} -> 4/3, {9, 2795} -> 40/9, {9, 2797} -> -4/3, {9, 2803} -> -65/54, 
 {9, 2805} -> 2/3, {9, 2807} -> 2/9, {9, 2808} -> -16/9, {9, 2809} -> 10/27, 
 {9, 2816} -> 14/9, {9, 2819} -> -4/3, {9, 2827} -> -4/3, {9, 2833} -> -35/9, 
 {9, 2836} -> -7/9, {9, 2837} -> 2, {9, 2841} -> 20/9, {9, 2854} -> 8/9, 
 {9, 2856} -> 10/27, {9, 2858} -> 10/9, {9, 2859} -> 5/9, {9, 2860} -> 4/9, 
 {9, 2862} -> -8/9, {9, 2863} -> 4/3, {9, 2870} -> -4/3, {9, 2872} -> 52/9, 
 {9, 2876} -> 8/9, {9, 2877} -> -8/3, {9, 2878} -> 8/9, {9, 2880} -> -11/18, 
 {9, 2882} -> -4/9, {9, 2883} -> 22/27, {9, 2884} -> 8/9, {9, 2886} -> 16/3, 
 {9, 2889} -> 4/3, {9, 2898} -> -16/3, {9, 2901} -> -40/3, {9, 2903} -> 4/3, 
 {9, 2907} -> -8/9, {9, 2914} -> -4/3, {9, 2918} -> -38/9, 
 {9, 2919} -> 145/27, {9, 2925} -> 1561/27, {9, 2929} -> 1/3, 
 {9, 2930} -> -20/9, {9, 2931} -> 19/9, {9, 2932} -> -10/9, 
 {9, 2935} -> -1/3, {9, 2936} -> 4, {9, 2937} -> -1, {9, 2939} -> 2/3, 
 {9, 2940} -> -1, {9, 2941} -> -2/3, {9, 2943} -> -11/9, {9, 2944} -> -2/9, 
 {9, 2946} -> -4/3, {9, 2954} -> 4/3, {9, 2956} -> 6, {9, 2962} -> 10/3, 
 {9, 2965} -> -113/27, {9, 2967} -> -46/27, {9, 2968} -> -1, 
 {9, 2969} -> -2/3, {9, 2970} -> -28/27, {9, 2971} -> -29/27, 
 {9, 2972} -> 196/27, {9, 2980} -> -4/9, {9, 2983} -> -8/9, {9, 2989} -> 8/9, 
 {9, 2991} -> -8/9, {9, 2997} -> 74/27, {9, 3000} -> 8/9, {9, 3001} -> -8/3, 
 {9, 3005} -> -4/9, {9, 3019} -> -4/9, {9, 3020} -> 4/27, {9, 3021} -> -2/9, 
 {9, 3022} -> -1/9, {9, 3023} -> -2/9, {9, 3025} -> 4/9, {9, 3026} -> -16/3, 
 {9, 3028} -> -4/3, {9, 3034} -> 16/3, {9, 3035} -> 4/9, {9, 3036} -> 32/9, 
 {9, 3038} -> -4/3, {9, 3041} -> -4/9, {9, 3043} -> -4/9, {9, 3045} -> 37/54, 
 {9, 3048} -> -2/9, {9, 3049} -> -4/9, {9, 3050} -> 12, {9, 3055} -> 32/9, 
 {9, 3064} -> -12, {9, 3066} -> -8/3, {9, 3068} -> -68/9, {9, 3071} -> 32/9, 
 {9, 3075} -> 4/9, {9, 3082} -> -4/3, {9, 3086} -> -10/9, {9, 3087} -> 25/9, 
 {9, 3093} -> 187/27, {9, 3097} -> 2/9, {9, 3098} -> -4/3, {9, 3099} -> 4/9, 
 {9, 3104} -> 16/9, {9, 3105} -> -1/3, {9, 3108} -> -8/9, {9, 3116} -> 8/9, 
 {9, 3118} -> -8/9, {9, 3124} -> -80/9, {9, 3128} -> 26/27, 
 {9, 3129} -> -26/27, {9, 3130} -> 65/54, {9, 3157} -> -4/3, 
 {9, 3162} -> 8/9, {9, 3164} -> -4/3, {9, 3171} -> 1/9, {9, 3180} -> 8/3, 
 {9, 3195} -> 8/3, {9, 3212} -> -2/9, {9, 3265} -> -8/9, {9, 3267} -> -4/27, 
 {9, 3269} -> -8/9, {9, 3300} -> -4/9, {9, 3309} -> 4/27, {9, 3315} -> -80/3, 
 {9, 3318} -> -4/9, {9, 3319} -> -4/9, {9, 3339} -> -19/36, 
 {9, 3341} -> -4/9, {9, 3342} -> -2/9, {9, 3343} -> -5/6, {9, 3346} -> -4/9, 
 {9, 3347} -> -4/3, {9, 3350} -> 4/3, {9, 3359} -> 4/3, {9, 3362} -> -8/9, 
 {9, 3364} -> 4/3, {9, 3370} -> 4/9, {9, 3374} -> -4/9, {9, 3378} -> -4/3, 
 {9, 3382} -> -10/9, {9, 3383} -> 5/9, {9, 3389} -> -1253/27, 
 {9, 3390} -> 8/9, {9, 3391} -> 8/3, {9, 3398} -> -8/3, {9, 3404} -> -8/9, 
 {9, 3405} -> -8/3, {9, 3406} -> -8/9, {9, 3408} -> -85/54, 
 {9, 3410} -> -14/27, {9, 3411} -> -101/54, {9, 3415} -> -4/9, 
 {9, 3417} -> 8/3, {9, 3420} -> -68/9, {9, 3421} -> -4/3, {9, 3435} -> -8/3, 
 {9, 3462} -> 68/9, {9, 3463} -> -4/3, {9, 3469} -> 1/6, {9, 3470} -> 2/3, 
 {9, 3476} -> -8/3, {9, 3488} -> 4/9, {9, 3492} -> 1/6, {9, 3493} -> 2/3, 
 {9, 3528} -> -4/9, {9, 3532} -> 98/9, {9, 3533} -> 341/540, 
 {9, 3534} -> -16, {9, 3543} -> -16/9, {9, 3546} -> -128/3, {10, 1} -> 2, 
 {10, 13} -> -1, {10, 25} -> -5/3, {10, 37} -> 1/2, {10, 49} -> -23/8, 
 {10, 61} -> 2/3, {10, 73} -> -9/4, {10, 85} -> -8, {10, 120} -> -5/2, 
 {10, 132} -> 1/6, {10, 144} -> -17/24, {10, 168} -> -1, {10, 179} -> -3/2, 
 {10, 191} -> -3/8, {10, 203} -> 1/2, {10, 215} -> 2/3, {10, 248} -> 1, 
 {10, 290} -> 35/3, {10, 302} -> 17/8, {10, 314} -> 9/4, {10, 326} -> 4/3, 
 {10, 350} -> -1/2, {10, 362} -> -25/24, {10, 397} -> 25/8, 
 {10, 422} -> -1/6, {10, 464} -> -15, {10, 476} -> -7/12, {10, 488} -> -1/4, 
 {10, 500} -> -12, {10, 512} -> 1/3, {10, 524} -> 1/12, {10, 536} -> 3/4, 
 {10, 559} -> -5/2, {10, 641} -> 1/2, {10, 651} -> -1/2, {10, 942} -> -1, 
 {10, 968} -> -1, {10, 973} -> -1, {10, 991} -> 1, {10, 993} -> 2, 
 {10, 1057} -> 2, {10, 1059} -> -1, {10, 1076} -> -1/6, {10, 1083} -> 1/6, 
 {10, 1089} -> 2/3, {10, 1094} -> 1, {10, 1115} -> 4/3, {10, 1117} -> -2/3, 
 {10, 1154} -> 1, {10, 1162} -> -1/6, {10, 1168} -> -1/6, {10, 1186} -> 1/6, 
 {10, 1188} -> 1/3, {10, 1195} -> 1/6, {10, 1218} -> -1/6, 
 {10, 1220} -> -1/6, {10, 1226} -> 1, {10, 1247} -> 4/3, {10, 1249} -> -2/3, 
 {10, 1265} -> -1, {10, 1267} -> -1, {10, 1297} -> 2, {10, 1299} -> 2/3, 
 {10, 1306} -> 1/3, {10, 1308} -> 2/3, {10, 1311} -> 2, {10, 1321} -> -8/9, 
 {10, 1331} -> 1/2, {10, 1352} -> -1/3, {10, 1369} -> 1/12, 
 {10, 1376} -> -1/12, {10, 1382} -> -1/3, {10, 1387} -> -1/2, 
 {10, 1409} -> -4/3, {10, 1411} -> 2/3, {10, 1445} -> 1, {10, 1477} -> 2, 
 {10, 1479} -> -1, {10, 1490} -> -7/6, {10, 1498} -> -1/2, {10, 1505} -> 1, 
 {10, 1511} -> 1, {10, 1516} -> 4, {10, 1520} -> -1/2, {10, 1537} -> -1/6, 
 {10, 1539} -> 7/6, {10, 1549} -> -1, {10, 1556} -> 1, {10, 1586} -> 7/6, 
 {10, 1588} -> -5/6, {10, 1597} -> 1, {10, 1607} -> 1/2, {10, 1611} -> 5/2, 
 {10, 1625} -> 1/2, {10, 1627} -> -1, {10, 1644} -> -2, {10, 1660} -> -2, 
 {10, 1662} -> -1, {10, 1669} -> 1, {10, 1673} -> -3/2, {10, 1691} -> -5/2, 
 {10, 1693} -> 5/4, {10, 1699} -> -1/2, {10, 1719} -> -4, {10, 1721} -> 7/4, 
 {10, 1742} -> 2, {10, 1744} -> 1/2, {10, 1749} -> -13/6, 
 {10, 1756} -> -13/6, {10, 1758} -> 17/6, {10, 1767} -> -11/2, 
 {10, 1771} -> -3, {10, 1779} -> -1/6, {10, 1790} -> -1/2, 
 {10, 1800} -> -17/12, {10, 1809} -> 7/12, {10, 1817} -> 1/4, 
 {10, 1824} -> -1, {10, 1830} -> 1/4, {10, 1835} -> -2, {10, 1839} -> 1, 
 {10, 1859} -> 11/6, {10, 1861} -> -1/6, {10, 1890} -> -1, {10, 1917} -> -1, 
 {10, 1919} -> 1/2, {10, 1929} -> 1, {10, 1936} -> -1, {10, 1964} -> 2, 
 {10, 1966} -> -1, {10, 1975} -> -1, {10, 1985} -> 3/2, {10, 1989} -> -4/3, 
 {10, 2005} -> 1/6, {10, 2007} -> -7/12, {10, 2022} -> 1, {10, 2071} -> -1, 
 {10, 2073} -> 1/2, {10, 2079} -> -1/3, {10, 2095} -> 7/6, 
 {10, 2097} -> -1/12, {10, 2124} -> -2/3, {10, 2128} -> -2, {10, 2132} -> 2, 
 {10, 2136} -> 1, {10, 2138} -> 2, {10, 2149} -> 2/3, {10, 2159} -> 5/4, 
 {10, 2170} -> 1/2, {10, 2187} -> -1/12, {10, 2200} -> 1/2, 
 {10, 2205} -> -7/12, {10, 2209} -> 1/3, {10, 2229} -> -4/3, 
 {10, 2231} -> 4/3, {10, 2243} -> 1, {10, 2250} -> -1, {10, 2259} -> -1/4, 
 {10, 2279} -> -17/12, {10, 2281} -> 17/24, {10, 2290} -> -5/6, 
 {10, 2296} -> 1/6, {10, 2301} -> -1/2, {10, 2305} -> -5/2, 
 {10, 2321} -> 4/3, {10, 2323} -> 2/3, {10, 2331} -> -1/6, {10, 2339} -> 3, 
 {10, 2356} -> 13/6, {10, 2358} -> -13/12, {10, 2364} -> -1, 
 {10, 2386} -> -1/3, {10, 2388} -> 1/6, {10, 2394} -> 1/2, 
 {10, 2411} -> 15/4, {10, 2413} -> -15/8, {10, 2431} -> 1/2, 
 {10, 2433} -> -1/4, {10, 2437} -> -2, {10, 2439} -> -13/6, 
 {10, 2445} -> 2/3, {10, 2447} -> -13/6, {10, 2452} -> 2, {10, 2455} -> -1/3, 
 {10, 2459} -> -2, {10, 2463} -> 3, {10, 2470} -> 55/36, {10, 2481} -> 17/24, 
 {10, 2489} -> 1/3, {10, 2496} -> -13/12, {10, 2502} -> 1/6, 
 {10, 2507} -> -15/8, {10, 2511} -> -1/4, {10, 2528} -> -3/2, 
 {10, 2530} -> 7/6, {10, 2540} -> 73/6, {10, 2547} -> -17/4, 
 {10, 2556} -> -1, {10, 2572} -> 9/4, {10, 2574} -> 17/8, {10, 2582} -> 13/6, 
 {10, 2591} -> 1, {10, 2605} -> -1/6, {10, 2607} -> 1, {10, 2632} -> -25/12, 
 {10, 2634} -> 25/24, {10, 2657} -> 1/4, {10, 2659} -> 1/8, {10, 2681} -> -2, 
 {10, 2689} -> 17/6, {10, 2691} -> 2, {10, 2694} -> -25/6, {10, 2713} -> 5/2, 
 {10, 2723} -> -73/12, {10, 2724} -> 17/8, {10, 2731} -> -13/12, 
 {10, 2737} -> 25/24, {10, 2742} -> 1/8, {10, 2761} -> -7/4, 
 {10, 2763} -> -17/12, {10, 2772} -> -1957/480, {10, 2773} -> 2/3, 
 {10, 2782} -> 1, {10, 2802} -> 4/3, {10, 2804} -> 41/12, 
 {10, 2832} -> -47/12, {10, 2834} -> 47/24, {10, 2839} -> -425/48, 
 {10, 2840} -> -1/2, {10, 2855} -> -1, {10, 2857} -> -2, 
 {10, 2861} -> -1957/480, {10, 2879} -> 23/6, {10, 2881} -> -3/4, 
 {10, 2885} -> -2, {10, 2897} -> 2, {10, 2900} -> -47/6, {10, 2908} -> 19/3, 
 {10, 2916} -> 22/9, {10, 2926} -> 581/240, {10, 2933} -> 43/24, 
 {10, 2938} -> -1/2, {10, 2942} -> -25/12, {10, 2964} -> -53/24, 
 {10, 2966} -> -11/36, {10, 2996} -> 17/6, {10, 2998} -> -3, 
 {10, 3024} -> 1957/480, {10, 3044} -> -4, {10, 3046} -> -2, 
 {10, 3054} -> 19/6, {10, 3060} -> -1, {10, 3065} -> -25/6, 
 {10, 3067} -> -15/2, {10, 3070} -> 19/6, {10, 3084} -> -37/18, 
 {10, 3095} -> -17/12, {10, 3103} -> -2, {10, 3123} -> -1/2, 
 {10, 3125} -> 17/36, {10, 3149} -> -2, {10, 3151} -> 1, {10, 3170} -> -3/2, 
 {10, 3172} -> 3/4, {10, 3179} -> 19/6, {10, 3181} -> 3, {10, 3190} -> -1/3, 
 {10, 3192} -> 2/3, {10, 3194} -> 19/6, {10, 3196} -> -2, {10, 3198} -> -3, 
 {10, 3209} -> -23/24, {10, 3220} -> -1/2, {10, 3224} -> 3/4, 
 {10, 3241} -> 3/2, {10, 3243} -> -3/2, {10, 3266} -> -1/6, 
 {10, 3268} -> -5/4, {10, 3277} -> 3, {10, 3291} -> -15/2, {10, 3293} -> -3, 
 {10, 3297} -> 3, {10, 3299} -> 10/3, {10, 3306} -> -71/18, 
 {10, 3316} -> 425/96, {10, 3317} -> 5/12, {10, 3338} -> 47/24, 
 {10, 3340} -> 1, {10, 3345} -> -2/3, {10, 3369} -> 2/3, {10, 3371} -> 10/3, 
 {10, 3373} -> 10/3, {10, 3380} -> 29/72, {10, 3407} -> -1/2, 
 {10, 3409} -> 17/6, {10, 3414} -> 2/3, {10, 3419} -> 2, {10, 3424} -> 13/6, 
 {10, 3429} -> 2, {10, 3434} -> -19/6, {10, 3439} -> -3, {10, 3442} -> -4, 
 {10, 3445} -> -4/3, {10, 3449} -> 13/6, {10, 3453} -> -1, {10, 3457} -> -2, 
 {10, 3461} -> -2, {10, 3464} -> -73/6, {10, 3467} -> -7111/640, 
 {10, 3468} -> 1/3, {10, 3471} -> -4/3, {10, 3475} -> -19/6, {10, 3479} -> 2, 
 {10, 3483} -> 3, {10, 3487} -> -2/3, {10, 3490} -> 30629/1920, 
 {10, 3491} -> -3, {10, 3494} -> 425/48, {10, 3514} -> 4/3, 
 {10, 3520} -> 20/3, {10, 3523} -> -109097/25920, {10, 3524} -> 8/9, 
 {10, 3527} -> -2/3, {10, 3530} -> -23/36, {10, 3536} -> -10/3, 
 {10, 3541} -> -2/3, {10, 3545} -> 17/6, {11, 25} -> -1/3, 
 {11, 49} -> -17/24, {11, 73} -> -1/4, {11, 85} -> -8/3, {11, 120} -> -7/6, 
 {11, 144} -> -13/24, {11, 179} -> -3/2, {11, 191} -> 1/8, {11, 248} -> 1/3, 
 {11, 290} -> -71/6, {11, 302} -> 21/8, {11, 314} -> 9/4, {11, 326} -> 4/3, 
 {11, 350} -> -3/2, {11, 362} -> -53/24, {11, 397} -> 29/8, 
 {11, 422} -> -1/6, {11, 464} -> 17/2, {11, 476} -> -13/12, 
 {11, 488} -> -1/4, {11, 500} -> -12, {11, 512} -> 4/3, {11, 524} -> 5/4, 
 {11, 536} -> 3/4, {11, 559} -> -3, {11, 641} -> 1/2, {11, 651} -> -1/2, 
 {11, 942} -> -1/3, {11, 968} -> -1/3, {11, 973} -> -1/3, {11, 991} -> 1/3, 
 {11, 993} -> 2/3, {11, 1076} -> -1/6, {11, 1083} -> 1/6, {11, 1094} -> 1/3, 
 {11, 1162} -> -1/6, {11, 1168} -> -1/6, {11, 1186} -> 1/6, 
 {11, 1188} -> 1/3, {11, 1195} -> 1/6, {11, 1218} -> -1/6, 
 {11, 1220} -> -1/6, {11, 1226} -> 1/3, {11, 1265} -> -1/3, 
 {11, 1267} -> -1/3, {11, 1306} -> 1/3, {11, 1311} -> 2/3, {11, 1331} -> 1/6, 
 {11, 1369} -> 1/12, {11, 1376} -> -1/12, {11, 1387} -> -1/6, 
 {11, 1490} -> 1/6, {11, 1498} -> -1/2, {11, 1505} -> 1, {11, 1511} -> 1/3, 
 {11, 1516} -> 2, {11, 1520} -> -1/2, {11, 1537} -> 1/2, {11, 1539} -> -1/6, 
 {11, 1549} -> -1, {11, 1556} -> 1, {11, 1586} -> -1/6, {11, 1588} -> -7/6, 
 {11, 1597} -> 1, {11, 1607} -> 1/2, {11, 1611} -> 5/2, {11, 1625} -> 1/2, 
 {11, 1627} -> -1, {11, 1644} -> -2, {11, 1660} -> -1, {11, 1662} -> -1, 
 {11, 1669} -> 1/3, {11, 1673} -> -1/2, {11, 1691} -> 1/6, 
 {11, 1693} -> -1/12, {11, 1699} -> -1/2, {11, 1719} -> -2, 
 {11, 1721} -> -1/4, {11, 1742} -> 1, {11, 1744} -> 1/2, {11, 1749} -> -1/6, 
 {11, 1756} -> -1/6, {11, 1758} -> 13/6, {11, 1767} -> -5/6, 
 {11, 1771} -> -3, {11, 1779} -> -7/18, {11, 1800} -> -13/12, 
 {11, 1809} -> -1/12, {11, 1817} -> 1/4, {11, 1824} -> -1/2, 
 {11, 1830} -> 1/12, {11, 1835} -> -1, {11, 1839} -> 1/2, {11, 1859} -> 1/2, 
 {11, 1861} -> 19/18, {11, 1985} -> 7/2, {11, 1989} -> -4/3, 
 {11, 2005} -> 13/6, {11, 2007} -> -13/12, {11, 2079} -> -1, 
 {11, 2095} -> 5/2, {11, 2097} -> -5/4, {11, 2124} -> -7/3, 
 {11, 2149} -> 7/3, {11, 2159} -> 7/12, {11, 2187} -> -13/12, 
 {11, 2205} -> -5/4, {11, 2209} -> 7/6, {11, 2229} -> -7/6, 
 {11, 2231} -> 7/6, {11, 2243} -> 1, {11, 2250} -> -1, {11, 2259} -> -5/4, 
 {11, 2279} -> -13/12, {11, 2281} -> 13/24, {11, 2290} -> -5/6, 
 {11, 2296} -> 1/6, {11, 2301} -> -1/2, {11, 2305} -> -5/2, 
 {11, 2321} -> 4/3, {11, 2323} -> 2/3, {11, 2331} -> -1/6, {11, 2339} -> 3, 
 {11, 2356} -> 13/6, {11, 2358} -> -13/12, {11, 2364} -> -1/3, 
 {11, 2394} -> 1/2, {11, 2411} -> 3/4, {11, 2413} -> -3/8, {11, 2431} -> 1/2, 
 {11, 2433} -> -1/4, {11, 2437} -> -2, {11, 2439} -> -1/6, 
 {11, 2447} -> -1/6, {11, 2452} -> 2, {11, 2455} -> -1/3, {11, 2459} -> -2/3, 
 {11, 2463} -> 3, {11, 2470} -> 47/36, {11, 2481} -> 13/24, 
 {11, 2489} -> 1/3, {11, 2496} -> -13/12, {11, 2507} -> -3/8, 
 {11, 2511} -> -1/4, {11, 2528} -> -3/2, {11, 2530} -> 7/6, 
 {11, 2540} -> -425/48, {11, 2541} -> 1, {11, 2547} -> -25/4, 
 {11, 2572} -> 21/4, {11, 2574} -> 21/8, {11, 2582} -> 17/6, 
 {11, 2605} -> -11/6, {11, 2607} -> 1, {11, 2632} -> -41/12, 
 {11, 2634} -> 41/24, {11, 2657} -> 5/4, {11, 2659} -> 5/8, 
 {11, 2689} -> 13/6, {11, 2694} -> -35/6, {11, 2713} -> 5/2, 
 {11, 2723} -> 425/96, {11, 2724} -> 21/8, {11, 2731} -> -23/12, 
 {11, 2737} -> 53/24, {11, 2742} -> 5/8, {11, 2761} -> -11/4, 
 {11, 2763} -> -35/12, {11, 2772} -> -1957/480, {11, 2773} -> 2/3, 
 {11, 2778} -> -1, {11, 2782} -> 1, {11, 2802} -> 1/3, {11, 2804} -> 41/12, 
 {11, 2811} -> 1, {11, 2815} -> -1, {11, 2832} -> -71/12, 
 {11, 2834} -> 71/24, {11, 2839} -> 73/6, {11, 2840} -> -3/2, 
 {11, 2855} -> -4, {11, 2857} -> -5/2, {11, 2861} -> -1957/480, 
 {11, 2879} -> 29/6, {11, 2881} -> -3/4, {11, 2885} -> -2, {11, 2897} -> 2, 
 {11, 2900} -> -53/6, {11, 2908} -> 22/3, {11, 2916} -> 22/9, 
 {11, 2926} -> 581/240, {11, 2927} -> -1/2, {11, 2933} -> 55/24, 
 {11, 2938} -> -1, {11, 2942} -> -19/12, {11, 2964} -> -53/24, 
 {11, 2966} -> -11/36, {11, 2979} -> 1, {11, 2996} -> 9/2, 
 {11, 2998} -> -14/3, {11, 3004} -> 1, {11, 3024} -> 1957/480, 
 {11, 3044} -> -4, {11, 3046} -> -2, {11, 3054} -> 29/6, {11, 3065} -> -35/6, 
 {11, 3067} -> -17/2, {11, 3070} -> 29/6, {11, 3084} -> -43/18, 
 {11, 3095} -> -9/4, {11, 3103} -> -2, {11, 3123} -> -4/3, 
 {11, 3125} -> 47/36, {11, 3133} -> -1, {11, 3149} -> -2/3, 
 {11, 3151} -> 1/3, {11, 3170} -> -3/2, {11, 3172} -> 3/4, 
 {11, 3179} -> 29/6, {11, 3181} -> 1, {11, 3190} -> -1/3, {11, 3194} -> 29/6, 
 {11, 3196} -> 1/3, {11, 3198} -> -1, {11, 3209} -> -17/72, 
 {11, 3220} -> -1/6, {11, 3224} -> 3/4, {11, 3241} -> 1/2, 
 {11, 3243} -> -1/2, {11, 3266} -> 3/2, {11, 3268} -> -5/4, {11, 3277} -> 1, 
 {11, 3291} -> -3/2, {11, 3293} -> -1, {11, 3297} -> 3, {11, 3299} -> 5, 
 {11, 3306} -> -20/9, {11, 3316} -> -73/12, {11, 3317} -> 5/4, 
 {11, 3338} -> 13/8, {11, 3340} -> 41/18, {11, 3345} -> -7/3, 
 {11, 3365} -> -1, {11, 3369} -> 7/3, {11, 3371} -> 13/3, {11, 3373} -> 5, 
 {11, 3380} -> 73/72, {11, 3407} -> -1/2, {11, 3409} -> 17/6, 
 {11, 3414} -> 7/3, {11, 3419} -> 2, {11, 3424} -> 1/6, {11, 3434} -> -29/6, 
 {11, 3439} -> -1, {11, 3449} -> 1/6, {11, 3461} -> -2, {11, 3464} -> 425/48, 
 {11, 3467} -> 30629/1920, {11, 3468} -> 1/3, {11, 3475} -> -29/6, 
 {11, 3479} -> -1/3, {11, 3483} -> 1, {11, 3487} -> -7/3, 
 {11, 3490} -> -7111/640, {11, 3491} -> -3, {11, 3494} -> -73/6, 
 {11, 3523} -> 67283/25920, {11, 3527} -> 4/3, {11, 3530} -> -13/12, 
 {11, 3545} -> 17/6, {12, 1} -> -3/2, {12, 13} -> 3/4, {12, 25} -> -19/12, 
 {12, 37} -> -3/8, {12, 49} -> -25/12, {12, 61} -> -1/2, {12, 73} -> -9/8, 
 {12, 85} -> -6, {12, 120} -> -7/6, {12, 132} -> -1/8, {12, 144} -> -11/12, 
 {12, 168} -> 3/8, {12, 179} -> -19/4, {12, 191} -> -9/8, {12, 203} -> -3/8, 
 {12, 215} -> -1/2, {12, 248} -> 1/2, {12, 290} -> 49/24, {12, 302} -> 29/12, 
 {12, 314} -> 29/16, {12, 326} -> 29/4, {12, 350} -> 23/24, 
 {12, 362} -> -1/6, {12, 374} -> 3/8, {12, 397} -> 9/4, {12, 422} -> -1/2, 
 {12, 464} -> -563/48, {12, 476} -> 131/192, {12, 488} -> 7/16, 
 {12, 500} -> -51/8, {12, 512} -> 1/12, {12, 524} -> -97/192, 
 {12, 536} -> 3/8, {12, 559} -> -23/64, {12, 627} -> -1/8, {12, 634} -> 1/8, 
 {12, 641} -> 1/4, {12, 651} -> -1/4, {12, 942} -> -1/2, {12, 968} -> -1/2, 
 {12, 973} -> -1/2, {12, 991} -> 1/2, {12, 993} -> 1, {12, 1057} -> -3/2, 
 {12, 1059} -> 3/4, {12, 1076} -> -1/2, {12, 1083} -> 1/2, 
 {12, 1089} -> -1/2, {12, 1094} -> 1/2, {12, 1115} -> -1, {12, 1117} -> 1/2, 
 {12, 1154} -> -3/4, {12, 1162} -> -1/2, {12, 1168} -> -1/2, 
 {12, 1186} -> 1/2, {12, 1188} -> 1, {12, 1195} -> 1/2, {12, 1218} -> -1/2, 
 {12, 1220} -> -1/2, {12, 1226} -> 1/2, {12, 1247} -> -1, {12, 1249} -> 1/2, 
 {12, 1265} -> -1/2, {12, 1267} -> -1/2, {12, 1297} -> -3/2, 
 {12, 1299} -> -1/2, {12, 1306} -> 1, {12, 1308} -> -1/2, {12, 1311} -> 1, 
 {12, 1321} -> 2/3, {12, 1331} -> 1/4, {12, 1352} -> 1/4, {12, 1369} -> 1/4, 
 {12, 1376} -> -1/4, {12, 1382} -> 1/4, {12, 1387} -> -1/4, {12, 1409} -> 1, 
 {12, 1411} -> -1/2, {12, 1445} -> -3/4, {12, 1477} -> -3/4, 
 {12, 1479} -> 3/8, {12, 1490} -> -11/6, {12, 1511} -> 1/2, 
 {12, 1516} -> 13/6, {12, 1537} -> -2/3, {12, 1539} -> 11/12, 
 {12, 1586} -> 11/6, {12, 1588} -> -1/6, {12, 1597} -> 1, {12, 1611} -> 1, 
 {12, 1627} -> -5/8, {12, 1644} -> -1, {12, 1660} -> 3/4, {12, 1662} -> -3/8, 
 {12, 1669} -> 1/2, {12, 1673} -> -3/4, {12, 1691} -> -5/4, 
 {12, 1693} -> 5/8, {12, 1719} -> -13/6, {12, 1721} -> 11/6, 
 {12, 1742} -> 3/4, {12, 1744} -> 3/8, {12, 1749} -> -7/6, 
 {12, 1756} -> -7/6, {12, 1758} -> 7/6, {12, 1767} -> -13/3, 
 {12, 1771} -> -3/2, {12, 1779} -> 1, {12, 1790} -> 3/8, {12, 1800} -> -1/6, 
 {12, 1809} -> 11/12, {12, 1817} -> -3/8, {12, 1824} -> 3/8, 
 {12, 1830} -> 1/8, {12, 1835} -> -13/12, {12, 1839} -> 3/8, 
 {12, 1859} -> -1/6, {12, 1861} -> -41/24, {12, 1890} -> 3/4, 
 {12, 1917} -> 3/4, {12, 1919} -> -3/8, {12, 1964} -> -3/2, 
 {12, 1966} -> 3/4, {12, 1975} -> -1, {12, 1985} -> -41/32, 
 {12, 1989} -> -13/12, {12, 2005} -> -227/96, {12, 2007} -> 227/192, 
 {12, 2022} -> 1, {12, 2041} -> -3/4, {12, 2043} -> 3/8, {12, 2071} -> 3/4, 
 {12, 2073} -> -3/8, {12, 2079} -> 61/48, {12, 2095} -> -1/96, 
 {12, 2097} -> 97/192, {12, 2124} -> 19/16, {12, 2128} -> 3/2, 
 {12, 2132} -> -3/2, {12, 2138} -> -3/2, {12, 2142} -> 1, 
 {12, 2149} -> -19/16, {12, 2159} -> -35/64, {12, 2170} -> -3/8, 
 {12, 2187} -> 227/192, {12, 2194} -> 3/8, {12, 2200} -> -3/8, 
 {12, 2205} -> 1/192, {12, 2209} -> -19/32, {12, 2229} -> 43/32, 
 {12, 2231} -> -43/32, {12, 2259} -> 3/4, {12, 2279} -> -13/12, 
 {12, 2281} -> 13/24, {12, 2290} -> -3/8, {12, 2296} -> 1/2, 
 {12, 2305} -> -1/8, {12, 2321} -> 2, {12, 2323} -> -7/8, {12, 2331} -> -1/2, 
 {12, 2339} -> 3/2, {12, 2356} -> 9/8, {12, 2358} -> -9/16, 
 {12, 2364} -> -1/2, {12, 2386} -> 1/4, {12, 2388} -> -1/8, 
 {12, 2411} -> 35/12, {12, 2413} -> -35/24, {12, 2431} -> 11/8, 
 {12, 2433} -> -11/16, {12, 2437} -> -9/4, {12, 2439} -> -7/6, 
 {12, 2445} -> -1/2, {12, 2447} -> -7/6, {12, 2449} -> 1, {12, 2452} -> 9/4, 
 {12, 2455} -> -1, {12, 2459} -> -3/2, {12, 2463} -> 3/2, 
 {12, 2470} -> 13/18, {12, 2481} -> 13/24, {12, 2489} -> 1/8, 
 {12, 2496} -> -9/16, {12, 2502} -> -1/8, {12, 2507} -> -35/24, 
 {12, 2511} -> -11/16, {12, 2528} -> -9/8, {12, 2530} -> 9/8, 
 {12, 2540} -> 83/6, {12, 2547} -> -19/8, {12, 2572} -> 19/8, 
 {12, 2574} -> 19/16, {12, 2582} -> 49/24, {12, 2605} -> -49/24, 
 {12, 2632} -> -1/3, {12, 2634} -> 1/6, {12, 2657} -> -3/4, 
 {12, 2659} -> -3/8, {12, 2681} -> 3/2, {12, 2689} -> 13/6, 
 {12, 2691} -> -3/2, {12, 2694} -> -49/24, {12, 2696} -> -1, 
 {12, 2713} -> 151/144, {12, 2723} -> -83/12, {12, 2724} -> 15/8, 
 {12, 2731} -> -49/48, {12, 2737} -> 1/6, {12, 2742} -> -3/8, 
 {12, 2761} -> -17/24, {12, 2763} -> -73/48, {12, 2772} -> 349/30, 
 {12, 2773} -> -11/24, {12, 2782} -> 1, {12, 2802} -> 7/3, 
 {12, 2804} -> 29/8, {12, 2832} -> -23/6, {12, 2834} -> 23/12, 
 {12, 2839} -> -139/12, {12, 2855} -> 41/32, {12, 2857} -> 1/64, 
 {12, 2861} -> 349/30, {12, 2879} -> 29/24, {12, 2881} -> 11/32, 
 {12, 2885} -> -9/4, {12, 2894} -> -1, {12, 2897} -> 9/4, 
 {12, 2900} -> -211/24, {12, 2904} -> 1/2, {12, 2908} -> 29/24, 
 {12, 2916} -> 37/9, {12, 2926} -> -1531/120, {12, 2927} -> 95/48, 
 {12, 2933} -> 17/12, {12, 2938} -> 41/64, {12, 2942} -> -191/96, 
 {12, 2964} -> -523/192, {12, 2966} -> -347/96, {12, 2996} -> 19/12, 
 {12, 2998} -> -25/12, {12, 3024} -> -349/30, {12, 3044} -> -5/2, 
 {12, 3046} -> -5/4, {12, 3054} -> 31/12, {12, 3060} -> 1, 
 {12, 3065} -> -49/24, {12, 3067} -> -43/6, {12, 3070} -> 31/12, 
 {12, 3084} -> -35/48, {12, 3095} -> -19/24, {12, 3103} -> -5/4, 
 {12, 3123} -> -53/48, {12, 3125} -> -53/48, {12, 3149} -> -1, 
 {12, 3151} -> 1/2, {12, 3170} -> -3/4, {12, 3172} -> 3/8, 
 {12, 3179} -> 31/12, {12, 3181} -> 3/2, {12, 3190} -> -1, 
 {12, 3192} -> -1/2, {12, 3194} -> 31/12, {12, 3196} -> -1, 
 {12, 3198} -> -3/2, {12, 3209} -> -91/144, {12, 3220} -> -1/4, 
 {12, 3224} -> 3/8, {12, 3241} -> 3/4, {12, 3243} -> -3/4, 
 {12, 3266} -> -61/48, {12, 3268} -> -3/4, {12, 3277} -> 3/2, 
 {12, 3291} -> -35/6, {12, 3293} -> -3/2, {12, 3297} -> 3/2, 
 {12, 3299} -> 11/48, {12, 3306} -> -69/32, {12, 3316} -> 139/24, 
 {12, 3317} -> -61/96, {12, 3338} -> 61/64, {12, 3340} -> 7/96, 
 {12, 3345} -> 19/16, {12, 3361} -> -1, {12, 3365} -> -1/2, 
 {12, 3369} -> -19/16, {12, 3371} -> -23/48, {12, 3373} -> 11/48, 
 {12, 3380} -> -77/96, {12, 3407} -> 5/16, {12, 3409} -> 145/96, 
 {12, 3414} -> -19/16, {12, 3419} -> 9/4, {12, 3424} -> 7/6, 
 {12, 3429} -> -3/2, {12, 3434} -> -31/12, {12, 3439} -> -3/2, 
 {12, 3442} -> 3, {12, 3445} -> 1, {12, 3449} -> 7/6, {12, 3453} -> -1, 
 {12, 3457} -> 3/2, {12, 3461} -> -9/4, {12, 3464} -> -83/6, 
 {12, 3467} -> -81673/1920, {12, 3471} -> 1, {12, 3475} -> -31/12, 
 {12, 3479} -> 3/2, {12, 3483} -> 3/2, {12, 3487} -> 19/16, 
 {12, 3490} -> 32681/1920, {12, 3491} -> -3/2, {12, 3494} -> 139/12, 
 {12, 3514} -> -1, {12, 3520} -> -5, {12, 3523} -> -163/60, 
 {12, 3524} -> -2/3, {12, 3527} -> 161/48, {12, 3530} -> -119/576, 
 {12, 3536} -> 5/2, {12, 3541} -> 1/2, {12, 3545} -> 17/6, {13, 1} -> 3/2, 
 {13, 13} -> -3/4, {13, 25} -> -1/12, {13, 37} -> 3/8, {13, 49} -> -23/24, 
 {13, 61} -> 1/2, {13, 73} -> -9/8, {13, 85} -> -2, {13, 120} -> -2/3, 
 {13, 132} -> 1/8, {13, 144} -> 17/24, {13, 168} -> -3/8, {13, 179} -> 13/4, 
 {13, 191} -> -3/4, {13, 203} -> 3/8, {13, 215} -> 1/2, {13, 248} -> 1/2, 
 {13, 290} -> -241/24, {13, 302} -> 161/48, {13, 314} -> 37/16, 
 {13, 326} -> 19/4, {13, 350} -> -25/24, {13, 362} -> -103/48, 
 {13, 374} -> -3/8, {13, 397} -> 55/16, {13, 422} -> -1/2, 
 {13, 464} -> -7/48, {13, 476} -> -49/192, {13, 488} -> -1/16, 
 {13, 500} -> -7/8, {13, 512} -> 7/12, {13, 524} -> 91/192, {13, 536} -> 3/8, 
 {13, 559} -> -51/64, {13, 627} -> 3/8, {13, 634} -> 1/8, {13, 641} -> 1/4, 
 {13, 651} -> -1/4, {13, 942} -> -1/2, {13, 968} -> -1/2, {13, 973} -> -1/2, 
 {13, 991} -> 1/2, {13, 993} -> 1, {13, 1057} -> 3/2, {13, 1059} -> -3/4, 
 {13, 1076} -> -1/2, {13, 1083} -> 1/2, {13, 1089} -> 1/2, {13, 1094} -> 1/2, 
 {13, 1115} -> 1, {13, 1117} -> -1/2, {13, 1154} -> 3/4, {13, 1162} -> -1/2, 
 {13, 1168} -> -1/2, {13, 1186} -> 1/2, {13, 1188} -> 1, {13, 1195} -> 1/2, 
 {13, 1218} -> -1/2, {13, 1220} -> -1/2, {13, 1226} -> 1/2, {13, 1247} -> 1, 
 {13, 1249} -> -1/2, {13, 1265} -> -1/2, {13, 1267} -> -1/2, 
 {13, 1297} -> 3/2, {13, 1299} -> 1/2, {13, 1306} -> 1, {13, 1308} -> 1/2, 
 {13, 1311} -> 1, {13, 1321} -> -2/3, {13, 1331} -> 1/4, {13, 1352} -> -1/4, 
 {13, 1369} -> 1/4, {13, 1376} -> -1/4, {13, 1382} -> -1/4, 
 {13, 1387} -> -1/4, {13, 1409} -> -1, {13, 1411} -> 1/2, {13, 1445} -> 3/4, 
 {13, 1477} -> 3/4, {13, 1479} -> -3/8, {13, 1490} -> 2/3, 
 {13, 1498} -> -1/2, {13, 1505} -> 1, {13, 1511} -> 1/2, {13, 1516} -> 7/6, 
 {13, 1520} -> -1/2, {13, 1537} -> -1/6, {13, 1539} -> 11/12, 
 {13, 1549} -> -1, {13, 1556} -> 1, {13, 1586} -> -2/3, {13, 1588} -> 1/3, 
 {13, 1607} -> 1/2, {13, 1611} -> 3/2, {13, 1625} -> 1/2, {13, 1627} -> -3/8, 
 {13, 1644} -> -1, {13, 1660} -> -7/4, {13, 1662} -> -5/8, {13, 1669} -> 1/2, 
 {13, 1673} -> -3/4, {13, 1691} -> -5/4, {13, 1693} -> 5/8, 
 {13, 1699} -> -1/2, {13, 1719} -> -7/6, {13, 1721} -> 7/12, 
 {13, 1742} -> 5/4, {13, 1744} -> 1/8, {13, 1749} -> -5/3, 
 {13, 1756} -> -5/3, {13, 1758} -> -1/3, {13, 1767} -> -11/6, 
 {13, 1771} -> -3/2, {13, 1779} -> 1/6, {13, 1790} -> -3/8, 
 {13, 1800} -> -11/12, {13, 1809} -> -1/3, {13, 1817} -> 5/8, 
 {13, 1824} -> -7/8, {13, 1830} -> 1/8, {13, 1835} -> -7/12, 
 {13, 1839} -> 5/8, {13, 1859} -> 11/6, {13, 1861} -> -1/8, 
 {13, 1890} -> -3/4, {13, 1917} -> -3/4, {13, 1919} -> 3/8, 
 {13, 1964} -> 3/2, {13, 1966} -> -3/4, {13, 1985} -> 35/32, 
 {13, 1989} -> -7/12, {13, 2005} -> 49/96, {13, 2007} -> -49/192, 
 {13, 2041} -> 3/4, {13, 2043} -> -3/8, {13, 2071} -> -3/4, 
 {13, 2073} -> 3/8, {13, 2079} -> -7/48, {13, 2095} -> 91/96, 
 {13, 2097} -> -91/192, {13, 2124} -> -35/48, {13, 2128} -> -3/2, 
 {13, 2132} -> 3/2, {13, 2138} -> 3/2, {13, 2149} -> 35/48, 
 {13, 2159} -> 131/192, {13, 2170} -> 3/8, {13, 2187} -> -49/192, 
 {13, 2194} -> -3/8, {13, 2200} -> 3/8, {13, 2205} -> -91/192, 
 {13, 2209} -> 35/96, {13, 2229} -> -107/96, {13, 2231} -> 107/96, 
 {13, 2243} -> 1, {13, 2250} -> -1, {13, 2279} -> 2/3, {13, 2281} -> -1/3, 
 {13, 2290} -> 9/8, {13, 2296} -> 1/2, {13, 2301} -> -1/2, 
 {13, 2305} -> -13/8, {13, 2321} -> 1, {13, 2323} -> -7/8, 
 {13, 2331} -> -1/2, {13, 2339} -> 2, {13, 2356} -> 25/8, 
 {13, 2358} -> -25/16, {13, 2364} -> -1/2, {13, 2386} -> -1/4, 
 {13, 2388} -> 1/8, {13, 2394} -> 1/2, {13, 2411} -> 7/6, 
 {13, 2413} -> -7/12, {13, 2431} -> 3/8, {13, 2433} -> -3/16, 
 {13, 2437} -> -9/4, {13, 2439} -> -5/3, {13, 2445} -> 1/2, 
 {13, 2447} -> -5/3, {13, 2449} -> -1, {13, 2452} -> 9/4, {13, 2455} -> -2, 
 {13, 2459} -> -1/2, {13, 2463} -> 1/2, {13, 2470} -> 149/144, 
 {13, 2481} -> -1/3, {13, 2489} -> 5/8, {13, 2496} -> -25/16, 
 {13, 2502} -> 1/8, {13, 2507} -> -7/12, {13, 2511} -> -3/16, 
 {13, 2528} -> -11/8, {13, 2530} -> 29/24, {13, 2540} -> -139/12, 
 {13, 2541} -> 1, {13, 2547} -> -25/4, {13, 2572} -> 21/4, 
 {13, 2574} -> 21/8, {13, 2582} -> 71/24, {13, 2605} -> -47/24, 
 {13, 2607} -> 1, {13, 2632} -> -79/24, {13, 2634} -> 79/48, 
 {13, 2681} -> -3/2, {13, 2689} -> -4/3, {13, 2691} -> 3/2, 
 {13, 2694} -> -143/24, {13, 2713} -> 5/3, {13, 2723} -> 139/24, 
 {13, 2724} -> 45/16, {13, 2731} -> -95/48, {13, 2737} -> 103/48, 
 {13, 2761} -> -29/16, {13, 2763} -> -107/48, {13, 2772} -> 349/30, 
 {13, 2773} -> 13/24, {13, 2802} -> -7/6, {13, 2804} -> 15/4, 
 {13, 2815} -> -1, {13, 2832} -> -161/24, {13, 2834} -> 161/48, 
 {13, 2839} -> 83/6, {13, 2840} -> -1/2, {13, 2855} -> -19/32, 
 {13, 2857} -> -43/64, {13, 2861} -> 349/30, {13, 2879} -> 77/24, 
 {13, 2881} -> 31/32, {13, 2885} -> -9/4, {13, 2894} -> 1, {13, 2897} -> 9/4, 
 {13, 2900} -> -259/24, {13, 2904} -> -1/2, {13, 2908} -> -19/24, 
 {13, 2916} -> 323/72, {13, 2926} -> -1531/120, {13, 2927} -> 5/48, 
 {13, 2933} -> 137/48, {13, 2938} -> -19/64, {13, 2942} -> 85/96, 
 {13, 2964} -> -523/192, {13, 2966} -> -475/96, {13, 2979} -> 1, 
 {13, 2996} -> 9/2, {13, 2998} -> -5, {13, 3024} -> -349/30, 
 {13, 3044} -> -3, {13, 3046} -> -1, {13, 3054} -> 11/2, {13, 3060} -> -1, 
 {13, 3065} -> -143/24, {13, 3067} -> -113/12, {13, 3070} -> 11/2, 
 {13, 3084} -> -133/48, {13, 3095} -> -9/4, {13, 3103} -> -1, 
 {13, 3123} -> -13/16, {13, 3125} -> 13/16, {13, 3149} -> -1, 
 {13, 3151} -> 1/2, {13, 3170} -> -3/4, {13, 3172} -> 3/8, 
 {13, 3179} -> 11/2, {13, 3181} -> 3/2, {13, 3190} -> -1, {13, 3192} -> 1/2, 
 {13, 3194} -> 11/2, {13, 3196} -> -1, {13, 3198} -> -3/2, {13, 3201} -> 1, 
 {13, 3209} -> -13/24, {13, 3220} -> -1/4, {13, 3224} -> 3/8, 
 {13, 3241} -> 3/4, {13, 3243} -> -3/4, {13, 3266} -> -17/48, 
 {13, 3268} -> -1/2, {13, 3277} -> 3/2, {13, 3291} -> -7/3, 
 {13, 3293} -> -3/2, {13, 3297} -> 1/2, {13, 3299} -> 79/48, 
 {13, 3306} -> -439/288, {13, 3316} -> -83/12, {13, 3317} -> 31/96, 
 {13, 3338} -> 203/192, {13, 3340} -> 19/96, {13, 3345} -> -35/48, 
 {13, 3361} -> 1, {13, 3365} -> 1/2, {13, 3369} -> 35/48, 
 {13, 3371} -> -35/48, {13, 3373} -> 79/48, {13, 3380} -> 53/288, 
 {13, 3407} -> -3/16, {13, 3409} -> 13/96, {13, 3414} -> 35/48, 
 {13, 3419} -> 9/4, {13, 3424} -> 5/3, {13, 3429} -> 3/2, 
 {13, 3434} -> -11/2, {13, 3439} -> -3/2, {13, 3442} -> -3, {13, 3445} -> -1, 
 {13, 3449} -> 5/3, {13, 3453} -> 1, {13, 3457} -> -3/2, {13, 3461} -> -9/4, 
 {13, 3464} -> 139/12, {13, 3467} -> 32681/1920, {13, 3468} -> 2, 
 {13, 3471} -> -1, {13, 3475} -> -11/2, {13, 3479} -> 1/2, {13, 3483} -> 3/2, 
 {13, 3487} -> -35/48, {13, 3490} -> -81673/1920, {13, 3491} -> -3/2, 
 {13, 3494} -> -83/6, {13, 3514} -> 1, {13, 3520} -> 5, 
 {13, 3523} -> -163/60, {13, 3524} -> 2/3, {13, 3527} -> 41/48, 
 {13, 3530} -> -157/192, {13, 3536} -> -5/2, {13, 3541} -> -1/2, 
 {13, 3545} -> 17/6, {14, 1} -> -1, {14, 13} -> 1/2, {14, 25} -> -1/3, 
 {14, 37} -> -1/2, {14, 49} -> 1/2, {14, 61} -> -4/3, {14, 73} -> 3/2, 
 {14, 85} -> -8/3, {14, 132} -> -1/3, {14, 144} -> -1/6, {14, 156} -> -1, 
 {14, 168} -> -1/2, {14, 203} -> -1, {14, 215} -> -1/3, {14, 243} -> 1, 
 {14, 248} -> -2/3, {14, 290} -> 4/3, {14, 302} -> 11/3, {14, 314} -> 2, 
 {14, 326} -> 32/3, {14, 338} -> -1/2, {14, 350} -> 4/3, {14, 362} -> -1/3, 
 {14, 397} -> 1, {14, 422} -> -4/3, {14, 464} -> 4/3, {14, 476} -> 4/3, 
 {14, 488} -> 1/2, {14, 512} -> -4/3, {14, 524} -> -4/3, {14, 536} -> -1/2, 
 {14, 559} -> 3/2, {14, 626} -> 1, {14, 942} -> 2/3, {14, 957} -> 1, 
 {14, 968} -> 2/3, {14, 973} -> 2/3, {14, 991} -> 4/3, {14, 993} -> -11/6, 
 {14, 1004} -> -1, {14, 1057} -> -3, {14, 1059} -> 3/2, {14, 1076} -> -4/3, 
 {14, 1083} -> 4/3, {14, 1089} -> -4/3, {14, 1094} -> -2/3, 
 {14, 1115} -> -5/3, {14, 1117} -> 5/6, {14, 1154} -> -1/2, 
 {14, 1162} -> -4/3, {14, 1168} -> -4/3, {14, 1186} -> 7/3, 
 {14, 1188} -> 13/6, {14, 1195} -> 4/3, {14, 1218} -> -4/3, 
 {14, 1220} -> -4/3, {14, 1226} -> -2/3, {14, 1247} -> -8/3, 
 {14, 1249} -> 4/3, {14, 1265} -> 2/3, {14, 1267} -> 2/3, {14, 1297} -> -2, 
 {14, 1299} -> 2/3, {14, 1306} -> 8/3, {14, 1308} -> -4/3, 
 {14, 1311} -> -4/3, {14, 1321} -> 11/18, {14, 1331} -> -4/3, 
 {14, 1342} -> 1/2, {14, 1352} -> 7/6, {14, 1369} -> 1/6, {14, 1376} -> -2/3, 
 {14, 1382} -> 2/3, {14, 1387} -> 1/3, {14, 1409} -> 13/6, 
 {14, 1411} -> -3/2, {14, 1477} -> -1, {14, 1479} -> 1/2, {14, 1490} -> -1/3, 
 {14, 1498} -> -1, {14, 1511} -> -2/3, {14, 1516} -> 1/3, {14, 1520} -> 1, 
 {14, 1537} -> -2/3, {14, 1586} -> 1/3, {14, 1588} -> -1/6, {14, 1607} -> -1, 
 {14, 1611} -> -1, {14, 1669} -> -2/3, {14, 1673} -> 1, {14, 1691} -> 5/3, 
 {14, 1693} -> -5/6, {14, 1699} -> 1, {14, 1719} -> -1/3, {14, 1721} -> 1/6, 
 {14, 1742} -> -2, {14, 1749} -> 2/3, {14, 1756} -> 2/3, {14, 1758} -> 2/3, 
 {14, 1779} -> -8/9, {14, 1809} -> 1/6, {14, 1817} -> 1, {14, 1830} -> -1/6, 
 {14, 1835} -> -1/6, {14, 1839} -> -1, {14, 1859} -> 4/3, {14, 1861} -> 8/9, 
 {14, 1890} -> 2, {14, 1917} -> 1, {14, 1919} -> -1/2, {14, 1964} -> -1, 
 {14, 1966} -> 1/2, {14, 1985} -> -4, {14, 1989} -> 4/3, {14, 2005} -> -8/3, 
 {14, 2007} -> 4/3, {14, 2071} -> 2, {14, 2073} -> -1, {14, 2079} -> 4/3, 
 {14, 2095} -> -8/3, {14, 2097} -> 4/3, {14, 2124} -> 8/3, {14, 2128} -> 1, 
 {14, 2132} -> -2, {14, 2138} -> -1, {14, 2149} -> -8/3, {14, 2159} -> 7/6, 
 {14, 2170} -> -1/2, {14, 2187} -> 4/3, {14, 2200} -> -1, {14, 2205} -> 4/3, 
 {14, 2209} -> -4/3, {14, 2229} -> -1/6, {14, 2231} -> -7/6, 
 {14, 2279} -> -1/3, {14, 2281} -> 1/6, {14, 2290} -> 4/3, {14, 2296} -> 4/3, 
 {14, 2301} -> 1, {14, 2305} -> 1, {14, 2321} -> 5/3, {14, 2323} -> -13/6, 
 {14, 2331} -> -4/3, {14, 2356} -> 4/3, {14, 2358} -> -2/3, 
 {14, 2364} -> 2/3, {14, 2386} -> 2/3, {14, 2388} -> -1/3, {14, 2394} -> -1, 
 {14, 2411} -> 1/3, {14, 2413} -> -1/6, {14, 2431} -> 1, {14, 2433} -> -1/2, 
 {14, 2437} -> -2, {14, 2439} -> 2/3, {14, 2445} -> 2/3, {14, 2447} -> 2/3, 
 {14, 2452} -> 2, {14, 2455} -> -8/3, {14, 2459} -> -2/3, {14, 2470} -> 1/2, 
 {14, 2481} -> 1/6, {14, 2489} -> 1/6, {14, 2496} -> -2/3, 
 {14, 2502} -> -1/3, {14, 2507} -> -1/6, {14, 2511} -> -1/2, 
 {14, 2528} -> -1, {14, 2530} -> 1, {14, 2540} -> 3, {14, 2547} -> -2, 
 {14, 2572} -> 2, {14, 2574} -> 1, {14, 2582} -> 4/3, {14, 2605} -> -4/3, 
 {14, 2632} -> -2/3, {14, 2634} -> 1/3, {14, 2681} -> 1, {14, 2689} -> 2/3, 
 {14, 2691} -> -1, {14, 2694} -> -4/3, {14, 2713} -> 7/12, 
 {14, 2723} -> -3/2, {14, 2724} -> 1, {14, 2731} -> -2/3, {14, 2737} -> 1/3, 
 {14, 2761} -> -1/2, {14, 2763} -> -1, {14, 2772} -> 7/5, {14, 2804} -> 10/3, 
 {14, 2832} -> -14/3, {14, 2834} -> 7/3, {14, 2839} -> -5/3, {14, 2840} -> 1, 
 {14, 2855} -> 3, {14, 2857} -> 3/2, {14, 2861} -> 7/5, {14, 2879} -> -7/3, 
 {14, 2881} -> 1/2, {14, 2885} -> -2, {14, 2897} -> 2, {14, 2900} -> -28/3, 
 {14, 2904} -> 2, {14, 2908} -> -10/3, {14, 2916} -> 40/9, 
 {14, 2926} -> -31/15, {14, 2927} -> 8/3, {14, 2933} -> 1, {14, 2938} -> 3/2, 
 {14, 2942} -> -7/6, {14, 2964} -> -7/3, {14, 2966} -> -49/9, 
 {14, 2996} -> 4/3, {14, 2998} -> -8/3, {14, 3024} -> -7/5, {14, 3054} -> 4, 
 {14, 3065} -> -4/3, {14, 3067} -> -20/3, {14, 3070} -> 4, 
 {14, 3084} -> -4/9, {14, 3095} -> -2/3, {14, 3123} -> -4/3, 
 {14, 3125} -> -14/9, {14, 3149} -> 4/3, {14, 3151} -> -2/3, {14, 3170} -> 1, 
 {14, 3172} -> -1/2, {14, 3179} -> 4, {14, 3181} -> -2, {14, 3190} -> -8/3, 
 {14, 3192} -> -4/3, {14, 3194} -> 4, {14, 3196} -> 4/3, {14, 3198} -> 2, 
 {14, 3209} -> 1/18, {14, 3220} -> 1/3, {14, 3224} -> -1/2, {14, 3241} -> -1, 
 {14, 3243} -> 1, {14, 3266} -> -1/3, {14, 3268} -> 1/2, {14, 3277} -> -2, 
 {14, 3291} -> -2/3, {14, 3293} -> 2, {14, 3299} -> -10/3, {14, 3306} -> 4/3, 
 {14, 3316} -> 5/6, {14, 3317} -> -7/6, {14, 3338} -> -7/6, 
 {14, 3340} -> -11/9, {14, 3345} -> 8/3, {14, 3365} -> -2, 
 {14, 3369} -> -8/3, {14, 3371} -> -10/3, {14, 3373} -> -10/3, 
 {14, 3380} -> -16/9, {14, 3407} -> 1, {14, 3414} -> -8/3, {14, 3419} -> 2, 
 {14, 3424} -> -2/3, {14, 3429} -> -1, {14, 3434} -> -4, {14, 3439} -> 2, 
 {14, 3442} -> 4, {14, 3445} -> -4/3, {14, 3449} -> -2/3, {14, 3457} -> 1, 
 {14, 3461} -> -2, {14, 3464} -> -3, {14, 3467} -> -29/5, {14, 3468} -> 8/3, 
 {14, 3471} -> 8/3, {14, 3475} -> -4, {14, 3479} -> 2/3, {14, 3483} -> -2, 
 {14, 3487} -> 8/3, {14, 3490} -> 5/3, {14, 3494} -> 5/3, 
 {14, 3508} -> -2/27, {14, 3510} -> 2, {14, 3511} -> -2, {14, 3514} -> -7/6, 
 {14, 3520} -> -10/3, {14, 3523} -> -1/90, {14, 3524} -> 1/18, 
 {14, 3527} -> 13/3, {14, 3530} -> -1/4, {14, 3536} -> 8/3, 
 {14, 3541} -> 3/2, {14, 3545} -> 7/3, {15, 1424} -> 1, {15, 1548} -> -1/2, 
 {15, 1698} -> -1/2, {15, 1774} -> -1, {15, 2169} -> -1/2, {15, 2639} -> 1/2, 
 {15, 3413} -> 1, {15, 3486} -> -1, {15, 3523} -> -1/12, {16, 1548} -> -1/2, 
 {16, 1668} -> 1, {16, 1698} -> -1/2, {16, 1774} -> -1, {16, 2639} -> 1/2, 
 {16, 2974} -> -1, {16, 3094} -> 1/2, {16, 3433} -> 1, {16, 3474} -> 1, 
 {16, 3523} -> 1/12, {17, 1548} -> -1/2, {17, 1698} -> -1/2, 
 {17, 1774} -> -1, {17, 1789} -> 1/2, {17, 2540} -> -1, {17, 2639} -> 1/2, 
 {17, 2723} -> 1/2, {17, 2772} -> 10, {17, 2839} -> -1, {17, 2861} -> 10, 
 {17, 2926} -> -9, {17, 3024} -> -10, {17, 3316} -> 1/2, {17, 3423} -> 1, 
 {17, 3448} -> 1, {17, 3464} -> 1, {17, 3467} -> -9, {17, 3490} -> -9, 
 {17, 3494} -> 1, {17, 3523} -> 23/36, {18, 1} -> -1/3, {18, 2} -> -297/16, 
 {18, 4} -> -9/8, {18, 5} -> 48, {18, 9} -> -77/16, {18, 12} -> -47/2, 
 {18, 13} -> 1/6, {18, 21} -> 1, {18, 24} -> -1, {18, 25} -> 5/18, 
 {18, 37} -> -1/12, {18, 38} -> -35/6, {18, 40} -> -3/16, {18, 41} -> -107/8, 
 {18, 45} -> -127/96, {18, 48} -> 663/32, {18, 49} -> 73/144, 
 {18, 61} -> -1/9, {18, 62} -> 19/8, {18, 64} -> 15/2, {18, 65} -> 18, 
 {18, 69} -> 67/12, {18, 72} -> -803/24, {18, 73} -> 3/8, {18, 85} -> 4/3, 
 {18, 97} -> -83/4, {18, 99} -> -105/8, {18, 100} -> -9/8, {18, 104} -> -22, 
 {18, 107} -> 57, {18, 120} -> 11/36, {18, 132} -> -1/36, 
 {18, 133} -> -35/16, {18, 135} -> 51/16, {18, 136} -> 9/8, 
 {18, 140} -> 59/96, {18, 143} -> -263/96, {18, 144} -> 5/144, 
 {18, 157} -> 113/48, {18, 159} -> 9/4, {18, 160} -> 17/16, 
 {18, 164} -> 16/3, {18, 167} -> -11, {18, 179} -> 1/4, {18, 191} -> 7/48, 
 {18, 203} -> -1/12, {18, 204} -> -19/16, {18, 206} -> 135/16, 
 {18, 207} -> 51/4, {18, 211} -> 235/32, {18, 214} -> -875/32, 
 {18, 215} -> -1/9, {18, 223} -> -2/3, {18, 226} -> 2/3, {18, 232} -> -19/8, 
 {18, 234} -> -49/16, {18, 235} -> -16, {18, 239} -> -49/16, 
 {18, 242} -> 49/2, {18, 248} -> -1/6, {18, 290} -> -13/36, 
 {18, 294} -> -637/1836, {18, 295} -> -17/81, {18, 296} -> -1249/5508, 
 {18, 297} -> -682/459, {18, 298} -> -8/9, {18, 300} -> 112/153, 
 {18, 301} -> 2269/1836, {18, 302} -> -55/144, {18, 306} -> -77/2448, 
 {18, 307} -> 28/81, {18, 308} -> 33545/22032, {18, 309} -> -827/459, 
 {18, 310} -> -11/36, {18, 312} -> 203/153, {18, 313} -> 275/816, 
 {18, 314} -> -3/8, {18, 318} -> 49/612, {18, 320} -> 161/204, 
 {18, 321} -> -35/68, {18, 324} -> 35/34, {18, 325} -> -49/612, 
 {18, 326} -> -2/9, {18, 330} -> 7/34, {18, 332} -> 4111/918, 
 {18, 333} -> -6/17, {18, 336} -> 28/9, {18, 337} -> -7/34, 
 {18, 350} -> 7/36, {18, 354} -> 35/306, {18, 355} -> -31/81, 
 {18, 356} -> 1043/2754, {18, 357} -> 1597/918, {18, 358} -> 2/9, 
 {18, 360} -> 7/18, {18, 361} -> -103/306, {18, 362} -> 37/144, 
 {18, 366} -> 637/7344, {18, 367} -> -131/162, {18, 368} -> -4259/22032, 
 {18, 369} -> 910/459, {18, 370} -> -1/36, {18, 372} -> -28/153, 
 {18, 373} -> -433/7344, {18, 382} -> -1, {18, 385} -> 1, {18, 390} -> -5, 
 {18, 392} -> 5, {18, 397} -> -29/48, {18, 401} -> -637/2448, 
 {18, 402} -> 34/27, {18, 403} -> 5891/7344, {18, 404} -> -332/153, 
 {18, 405} -> -41/36, {18, 407} -> 28/51, {18, 408} -> 3425/2448, 
 {18, 410} -> 40/81, {18, 411} -> 4/81, {18, 412} -> 7/9, {18, 413} -> 11/27, 
 {18, 414} -> -11/27, {18, 419} -> 2, {18, 421} -> -2, {18, 422} -> 1/36, 
 {18, 426} -> -35/306, {18, 428} -> -665/918, {18, 429} -> 91/306, 
 {18, 432} -> -7/18, {18, 433} -> 35/306, {18, 464} -> 43/18, 
 {18, 468} -> -21/34, {18, 470} -> 91/459, {18, 471} -> -161/102, 
 {18, 474} -> -1379/459, {18, 475} -> 21/34, {18, 476} -> 7/72, 
 {18, 480} -> -63/136, {18, 482} -> 91/612, {18, 483} -> -161/136, 
 {18, 486} -> -1379/612, {18, 487} -> 63/136, {18, 488} -> 1/24, 
 {18, 492} -> -91/204, {18, 494} -> 413/612, {18, 495} -> -77/204, 
 {18, 498} -> 7/51, {18, 499} -> 91/204, {18, 500} -> 2, {18, 506} -> 35/153, 
 {18, 507} -> -56/17, {18, 510} -> -91/9, {18, 512} -> -1/18, 
 {18, 524} -> -1/72, {18, 528} -> 21/136, {18, 530} -> -91/1836, 
 {18, 531} -> 161/408, {18, 534} -> 1379/1836, {18, 535} -> -21/136, 
 {18, 536} -> -1/8, {18, 559} -> 5/12, {18, 563} -> -63/136, 
 {18, 565} -> 91/612, {18, 566} -> -161/136, {18, 569} -> -1379/612, 
 {18, 570} -> 63/136, {18, 618} -> -217/918, {18, 619} -> 217/918, 
 {18, 624} -> 217/918, {18, 641} -> -1/12, {18, 651} -> 1/12, 
 {18, 685} -> -801/64, {18, 688} -> -237/64, {18, 690} -> 3/4, 
 {18, 693} -> 945/64, {18, 696} -> -1735/64, {18, 698} -> -21/64, 
 {18, 702} -> 249/32, {18, 706} -> -105/64, {18, 712} -> 1249/64, 
 {18, 713} -> 1393/64, {18, 718} -> -1711/192, {18, 722} -> -133/64, 
 {18, 723} -> -3/8, {18, 724} -> 33/16, {18, 732} -> 15/32, 
 {18, 733} -> -21/32, {18, 737} -> -7/9, {18, 738} -> 137/72, 
 {18, 739} -> 2833/1224, {18, 740} -> -2959/612, {18, 741} -> -2, 
 {18, 742} -> 13/24, {18, 743} -> 5/8, {18, 745} -> 1/12, {18, 746} -> 31/72, 
 {18, 747} -> 43/216, {18, 748} -> -17/24, {18, 749} -> 35/16, 
 {18, 752} -> -2, {18, 753} -> 2, {18, 754} -> -67/108, 
 {18, 755} -> -689/918, {18, 756} -> 2/3, {18, 757} -> 223/108, 
 {18, 758} -> -167/72, {18, 760} -> -2, {18, 763} -> -63/32, 
 {18, 764} -> -13/36, {18, 765} -> 13/18, {18, 769} -> -1/36, 
 {18, 770} -> 1/36, {18, 771} -> -3/16, {18, 777} -> -35/408, 
 {18, 778} -> 7/306, {18, 786} -> 2, {18, 792} -> 175/918, 
 {18, 809} -> 373/306, {18, 812} -> 91/68, {18, 813} -> 7/102, 
 {18, 815} -> -427/612, {18, 816} -> -1/3, {18, 817} -> -539/1836, 
 {18, 824} -> -35/918, {18, 825} -> 35/306, {18, 828} -> 133/612, 
 {18, 834} -> 539/1836, {18, 835} -> 7/68, {18, 836} -> -91/204, 
 {18, 841} -> 7/68, {18, 855} -> -28/51, {18, 873} -> 5/2, {18, 881} -> -2/3, 
 {18, 882} -> 2/3, {18, 942} -> 1/6, {18, 968} -> 1/6, {18, 973} -> 1/6, 
 {18, 991} -> -1/6, {18, 993} -> -1/3, {18, 1008} -> 599/24, 
 {18, 1011} -> -317/6, {18, 1012} -> 1565/48, {18, 1033} -> 32/3, 
 {18, 1034} -> 11/16, {18, 1044} -> 347/48, {18, 1045} -> 81/16, 
 {18, 1051} -> 105/16, {18, 1057} -> -1/3, {18, 1058} -> -3535/576, 
 {18, 1059} -> 1/6, {18, 1060} -> -67/48, {18, 1064} -> 151/24, 
 {18, 1067} -> 285/16, {18, 1068} -> -311/48, {18, 1076} -> 1/36, 
 {18, 1077} -> 49/54, {18, 1078} -> -35/306, {18, 1080} -> -7/18, 
 {18, 1081} -> 35/153, {18, 1082} -> -455/918, {18, 1083} -> -1/36, 
 {18, 1084} -> 35/306, {18, 1086} -> 7/18, {18, 1087} -> -35/153, 
 {18, 1088} -> -7/17, {18, 1089} -> -1/9, {18, 1092} -> 101/8, 
 {18, 1093} -> -109/6, {18, 1094} -> -1/6, {18, 1103} -> 367/8, 
 {18, 1104} -> 55/6, {18, 1109} -> 35/153, {18, 1110} -> 189/16, 
 {18, 1115} -> -2/9, {18, 1116} -> 3841/288, {18, 1117} -> 1/9, 
 {18, 1119} -> -35/306, {18, 1120} -> 35/306, {18, 1121} -> 53/6, 
 {18, 1124} -> -899/48, {18, 1125} -> 13/3, {18, 1154} -> -1/6, 
 {18, 1157} -> -1, {18, 1160} -> 1, {18, 1162} -> 1/36, 
 {18, 1163} -> 469/459, {18, 1165} -> -7/18, {18, 1166} -> -49/54, 
 {18, 1167} -> -196/459, {18, 1168} -> 1/36, {18, 1170} -> -7/18, 
 {18, 1171} -> 35/306, {18, 1176} -> 7/18, {18, 1182} -> 665/459, 
 {18, 1186} -> -1/36, {18, 1187} -> -35/306, {18, 1188} -> -1/18, 
 {18, 1189} -> -1211/918, {18, 1190} -> -665/918, {18, 1192} -> 7/9, 
 {18, 1193} -> 455/918, {18, 1194} -> 665/459, {18, 1195} -> -1/36, 
 {18, 1197} -> 7/18, {18, 1198} -> 577/306, {18, 1199} -> 1/3, 
 {18, 1204} -> -7/18, {18, 1213} -> -91/153, {18, 1218} -> 1/36, 
 {18, 1219} -> -253/612, {18, 1220} -> 1/36, {18, 1221} -> -193/306, 
 {18, 1223} -> -7/18, {18, 1224} -> 7/17, {18, 1225} -> 227/306, 
 {18, 1226} -> -1/6, {18, 1235} -> 233/24, {18, 1236} -> 407/48, 
 {18, 1241} -> -145/24, {18, 1247} -> -2/9, {18, 1248} -> -32347/576, 
 {18, 1249} -> 1/9, {18, 1252} -> 685/16, {18, 1253} -> -985/144, 
 {18, 1265} -> 1/6, {18, 1267} -> 1/6, {18, 1279} -> 7/9, {18, 1297} -> -1/3, 
 {18, 1298} -> -1121/24, {18, 1299} -> -1/9, {18, 1300} -> -13/6, 
 {18, 1306} -> -1/18, {18, 1307} -> -35/153, {18, 1308} -> -1/9, 
 {18, 1309} -> 91/24, {18, 1311} -> -1/3, {18, 1318} -> -221/12, 
 {18, 1320} -> -3313/48, {18, 1321} -> 4/27, {18, 1322} -> -227/288, 
 {18, 1323} -> 149/192, {18, 1324} -> -1795/72, {18, 1325} -> 769/24, 
 {18, 1326} -> 359/96, {18, 1327} -> -149/48, {18, 1328} -> 813/32, 
 {18, 1329} -> 149/64, {18, 1330} -> 132133/1152, {18, 1331} -> -1/12, 
 {18, 1343} -> -829/48, {18, 1347} -> -595/24, {18, 1350} -> 269/24, 
 {18, 1351} -> -157/96, {18, 1352} -> 1/18, {18, 1354} -> 35/612, 
 {18, 1355} -> -35/612, {18, 1356} -> -227/24, {18, 1359} -> 213/8, 
 {18, 1360} -> -857/48, {18, 1369} -> -1/72, {18, 1370} -> -469/918, 
 {18, 1373} -> 7/36, {18, 1374} -> -35/612, {18, 1375} -> 665/1836, 
 {18, 1376} -> 1/72, {18, 1377} -> -4/3, {18, 1379} -> -7/36, 
 {18, 1380} -> 35/612, {18, 1381} -> 193/612, {18, 1382} -> 1/18, 
 {18, 1385} -> 121/48, {18, 1386} -> -77/32, {18, 1387} -> 1/12, 
 {18, 1397} -> -773/96, {18, 1398} -> -493/48, {18, 1404} -> -129/16, 
 {18, 1409} -> 2/9, {18, 1410} -> 14161/288, {18, 1411} -> -1/9, 
 {18, 1413} -> 91/8, {18, 1414} -> 191/16, {18, 1417} -> 4/9, 
 {18, 1418} -> 877/72, {18, 1421} -> -707/16, {18, 1422} -> 313/144, 
 {18, 1490} -> 7/36, {18, 1498} -> 1/12, {18, 1505} -> -1/6, 
 {18, 1511} -> -1/6, {18, 1516} -> -5/9, {18, 1520} -> 1/12, 
 {18, 1537} -> 5/36, {18, 1539} -> -11/36, {18, 1549} -> 1/6, 
 {18, 1556} -> -1/6, {18, 1586} -> -7/36, {18, 1588} -> -1/36, 
 {18, 1597} -> -1/6, {18, 1607} -> -1/12, {18, 1611} -> -5/12, 
 {18, 1625} -> -1/12, {18, 1627} -> 1/6, {18, 1644} -> 1/3, 
 {18, 1660} -> 1/6, {18, 1662} -> 1/6, {18, 1669} -> -1/6, {18, 1673} -> 1/4, 
 {18, 1691} -> 5/12, {18, 1693} -> -5/24, {18, 1699} -> 1/12, 
 {18, 1719} -> 5/9, {18, 1721} -> -29/72, {18, 1742} -> -1/3, 
 {18, 1744} -> -1/12, {18, 1749} -> 17/36, {18, 1756} -> 17/36, 
 {18, 1758} -> -5/36, {18, 1767} -> 37/36, {18, 1771} -> 1/2, 
 {18, 1779} -> -7/36, {18, 1800} -> 13/72, {18, 1809} -> -7/72, 
 {18, 1817} -> -1/24, {18, 1824} -> 1/12, {18, 1830} -> -1/24, 
 {18, 1835} -> 5/18, {18, 1839} -> -1/6, {18, 1859} -> -5/18, 
 {18, 1861} -> 11/36, {18, 1882} -> 63/68, {18, 1884} -> 63/68, 
 {18, 1885} -> -63/136, {18, 1890} -> 1/6, {18, 1893} -> 485/24, 
 {18, 1894} -> 31/8, {18, 1895} -> -21/34, {18, 1896} -> 21/68, 
 {18, 1897} -> -21/136, {18, 1900} -> -21/34, {18, 1904} -> 367/8, 
 {18, 1905} -> -573/16, {18, 1912} -> 57/16, {18, 1914} -> 21/34, 
 {18, 1917} -> 1/6, {18, 1918} -> -28205/1088, {18, 1919} -> -1/12, 
 {18, 1923} -> -2269/96, {18, 1926} -> 1173/32, {18, 1927} -> -469/48, 
 {18, 1929} -> -1/6, {18, 1943} -> -2, {18, 1964} -> -1/3, {18, 1965} -> 2, 
 {18, 1966} -> 1/6, {18, 1969} -> 1, {18, 1972} -> -1, {18, 1975} -> 1/6, 
 {18, 1977} -> 161/68, {18, 1979} -> 161/68, {18, 1985} -> -1/4, 
 {18, 1986} -> 4319/918, {18, 1987} -> -1883/1836, {18, 1988} -> 91/1836, 
 {18, 1989} -> 2/9, {18, 1990} -> 1379/306, {18, 1992} -> 91/459, 
 {18, 2002} -> -91/459, {18, 2005} -> -1/36, {18, 2006} -> -448/459, 
 {18, 2007} -> 7/72, {18, 2008} -> -161/136, {18, 2010} -> -91/306, 
 {18, 2011} -> -1379/612, {18, 2012} -> 203/1224, {18, 2013} -> 91/612, 
 {18, 2017} -> -2, {18, 2019} -> -161/102, {18, 2020} -> 161/204, 
 {18, 2021} -> -161/408, {18, 2022} -> -1/6, {18, 2025} -> -161/102, 
 {18, 2038} -> 161/102, {18, 2042} -> 977/408, {18, 2055} -> 2, 
 {18, 2058} -> 89/24, {18, 2059} -> -147/8, {18, 2061} -> -2, 
 {18, 2071} -> 1/6, {18, 2072} -> 1603/36, {18, 2073} -> -1/12, 
 {18, 2076} -> -829/32, {18, 2077} -> 63/32, {18, 2079} -> 1/18, 
 {18, 2080} -> 973/459, {18, 2081} -> -1379/459, {18, 2095} -> -7/36, 
 {18, 2096} -> -21/68, {18, 2097} -> 1/72, {18, 2098} -> -1379/1836, 
 {18, 2099} -> 21/136, {18, 2102} -> -1379/459, {18, 2116} -> 1379/459, 
 {18, 2120} -> 1379/1836, {18, 2124} -> 1/9, {18, 2125} -> 21/34, 
 {18, 2128} -> 1/6, {18, 2129} -> -2, {18, 2132} -> -1/3, 
 {18, 2133} -> -339/4, {18, 2134} -> 393/8, {18, 2138} -> -1/6, 
 {18, 2139} -> 2, {18, 2149} -> -1/9, {18, 2150} -> -21/34, 
 {18, 2156} -> 183/8, {18, 2158} -> 651/16, {18, 2159} -> -13/72, 
 {18, 2160} -> -13/8, {18, 2161} -> -161/64, {18, 2162} -> -25683/2176, 
 {18, 2163} -> -357/8, {18, 2164} -> -607/32, {18, 2165} -> 161/16, 
 {18, 2166} -> -885/32, {18, 2167} -> -483/64, {18, 2168} -> 21071/384, 
 {18, 2170} -> -1/12, {18, 2172} -> -63/136, {18, 2174} -> -271/96, 
 {18, 2175} -> -21/136, {18, 2176} -> 21/68, {18, 2177} -> 5425/544, 
 {18, 2178} -> -261/32, {18, 2179} -> 1/12, {18, 2187} -> 1/72, 
 {18, 2188} -> -161/136, {18, 2190} -> 91/1836, {18, 2191} -> -4319/1836, 
 {18, 2192} -> 2065/3672, {18, 2193} -> 91/612, {18, 2195} -> 1, 
 {18, 2196} -> -161/408, {18, 2197} -> 161/204, {18, 2198} -> -365/204, 
 {18, 2200} -> -1/12, {18, 2203} -> -995/32, {18, 2204} -> 247/32, 
 {18, 2205} -> 7/72, {18, 2206} -> -1379/1836, {18, 2207} -> 21/136, 
 {18, 2209} -> -1/18, {18, 2210} -> -3325/1836, {18, 2211} -> 1379/918, 
 {18, 2216} -> 447/32, {18, 2223} -> -81/16, {18, 2229} -> 5/36, 
 {18, 2230} -> 90205/13056, {18, 2231} -> -5/36, {18, 2232} -> 190/51, 
 {18, 2234} -> -91/918, {18, 2235} -> 161/204, {18, 2236} -> 163/48, 
 {18, 2238} -> 1379/918, {18, 2239} -> -1035/544, {18, 2240} -> 121/384, 
 {18, 2243} -> -1/6, {18, 2245} -> 637/1224, {18, 2248} -> -637/1224, 
 {18, 2249} -> -637/2448, {18, 2250} -> 1/6, {18, 2251} -> -637/1836, 
 {18, 2254} -> 637/1836, {18, 2257} -> 637/3672, {18, 2258} -> -637/7344, 
 {18, 2259} -> -1/8, {18, 2274} -> 637/1836, {18, 2279} -> 5/72, 
 {18, 2280} -> -637/5508, {18, 2281} -> -5/144, {18, 2282} -> -637/2448, 
 {18, 2283} -> 637/3672, {18, 2284} -> -637/7344, {18, 2287} -> 637/7344, 
 {18, 2288} -> 637/3672, {18, 2290} -> 5/36, {18, 2291} -> -469/459, 
 {18, 2293} -> 259/153, {18, 2294} -> -217/459, {18, 2295} -> -1463/3672, 
 {18, 2296} -> -1/36, {18, 2298} -> 7/18, {18, 2299} -> 217/1224, 
 {18, 2300} -> -7/48, {18, 2301} -> 1/12, {18, 2303} -> -63/68, 
 {18, 2304} -> -63/136, {18, 2305} -> 5/12, {18, 2306} -> 2051/918, 
 {18, 2307} -> -539/459, {18, 2308} -> -56/51, {18, 2314} -> 56/51, 
 {18, 2316} -> -266/459, {18, 2319} -> 91/51, {18, 2321} -> -2/9, 
 {18, 2322} -> -350/1377, {18, 2323} -> -1/9, {18, 2324} -> 1015/1224, 
 {18, 2325} -> 3409/7344, {18, 2326} -> -63/136, {18, 2327} -> -322/459, 
 {18, 2328} -> 11641/7344, {18, 2329} -> -707/11016, {18, 2331} -> 1/36, 
 {18, 2333} -> -7/18, {18, 2334} -> -427/1836, {18, 2335} -> 427/1836, 
 {18, 2339} -> -1/2, {18, 2340} -> 203/102, {18, 2341} -> 161/306, 
 {18, 2342} -> 28/153, {18, 2344} -> -217/1836, {18, 2349} -> -28/153, 
 {18, 2350} -> 637/1836, {18, 2351} -> 91/68, {18, 2353} -> -217/1836, 
 {18, 2355} -> -14/17, {18, 2356} -> -13/36, {18, 2357} -> 4655/11016, 
 {18, 2358} -> 13/72, {18, 2359} -> 1729/3672, {18, 2361} -> -301/612, 
 {18, 2362} -> -413/1224, {18, 2363} -> -259/5508, {18, 2364} -> 1/6, 
 {18, 2372} -> -217/1836, {18, 2374} -> 3, {18, 2375} -> 407/48, 
 {18, 2379} -> -35/153, {18, 2380} -> 45/4, {18, 2381} -> -217/1836, 
 {18, 2386} -> 1/18, {18, 2387} -> 1721965/88128, {18, 2388} -> -1/36, 
 {18, 2391} -> -541/32, {18, 2392} -> 473/96, {18, 2394} -> -1/12, 
 {18, 2395} -> 21/34, {18, 2410} -> 21/34, {18, 2411} -> -49/72, 
 {18, 2412} -> -7/34, {18, 2413} -> 49/144, {18, 2414} -> 21/68, 
 {18, 2415} -> 21/136, {18, 2416} -> 21/68, {18, 2418} -> -21/34, 
 {18, 2419} -> -7/6, {18, 2424} -> 7/6, {18, 2425} -> -7/9, 
 {18, 2428} -> 21/34, {18, 2429} -> 91/51, {18, 2430} -> 21/34, 
 {18, 2431} -> -1/12, {18, 2432} -> 10535/11016, {18, 2433} -> 1/24, 
 {18, 2434} -> -469/918, {18, 2435} -> -427/5508, {18, 2436} -> 21/34, 
 {18, 2437} -> 1/3, {18, 2438} -> -112/153, {18, 2439} -> 17/36, 
 {18, 2442} -> 217/1836, {18, 2444} -> -367/4, {18, 2445} -> -1/9, 
 {18, 2446} -> 1033/24, {18, 2447} -> 17/36, {18, 2452} -> -1/3, 
 {18, 2453} -> 112/153, {18, 2455} -> 1/18, {18, 2456} -> 70/153, 
 {18, 2457} -> -45/2, {18, 2458} -> 217/1836, {18, 2459} -> 1/3, 
 {18, 2462} -> -21/34, {18, 2463} -> -1/2, {18, 2464} -> -14/17, 
 {18, 2467} -> 1, {18, 2468} -> -217/612, {18, 2469} -> 775/8, 
 {18, 2470} -> -19/72, {18, 2471} -> -305/96, {18, 2472} -> 86677/14688, 
 {18, 2473} -> 522437/44064, {18, 2474} -> -479/8, {18, 2475} -> -21/2, 
 {18, 2476} -> -195/8, {18, 2477} -> 411/16, {18, 2478} -> 585/32, 
 {18, 2479} -> -10051121/44064, {18, 2481} -> -5/144, {18, 2489} -> -1/18, 
 {18, 2490} -> -931/1836, {18, 2491} -> 35/306, {18, 2493} -> -245/459, 
 {18, 2494} -> -679/918, {18, 2495} -> 1337/3672, {18, 2496} -> 13/72, 
 {18, 2497} -> -35/306, {18, 2499} -> -203/204, {18, 2500} -> -287/1836, 
 {18, 2501} -> 91/459, {18, 2502} -> -1/36, {18, 2505} -> -1721/96, 
 {18, 2506} -> 197/24, {18, 2507} -> 49/144, {18, 2511} -> 1/24, 
 {18, 2512} -> -1141/918, {18, 2513} -> 469/1836, {18, 2514} -> 49/68, 
 {18, 2517} -> -3/2, {18, 2518} -> -199/16, {18, 2521} -> -49/68, 
 {18, 2522} -> -35/153, {18, 2523} -> -33/16, {18, 2526} -> 7/17, 
 {18, 2528} -> 1/4, {18, 2529} -> -884341/44064, {18, 2530} -> -7/36, 
 {18, 2532} -> 1687/2754, {18, 2533} -> -49/5508, {18, 2534} -> 87/16, 
 {18, 2536} -> 1106/1377, {18, 2537} -> 327695/22032, 
 {18, 2538} -> -343571/88128, {18, 2540} -> -55/36, {18, 2542} -> 3439/612, 
 {18, 2545} -> -10997/1836, {18, 2546} -> 125/162, {18, 2547} -> 7/8, 
 {18, 2549} -> -56/51, {18, 2550} -> -4159/918, {18, 2551} -> 14725/7344, 
 {18, 2556} -> 1/6, {18, 2557} -> 56/51, {18, 2561} -> 10/27, 
 {18, 2567} -> -5483/5508, {18, 2568} -> -130/81, {18, 2569} -> 10/27, 
 {18, 2572} -> -13/24, {18, 2573} -> 181943/66096, {18, 2574} -> -7/16, 
 {18, 2575} -> -4246/1377, {18, 2576} -> -7745/11016, {18, 2578} -> 28/51, 
 {18, 2579} -> 21223/22032, {18, 2580} -> -11635/22032, {18, 2582} -> -13/36, 
 {18, 2584} -> 112/153, {18, 2585} -> 31775/5508, {18, 2586} -> -598/153, 
 {18, 2591} -> -1/6, {18, 2592} -> -112/153, {18, 2595} -> 263/81, 
 {18, 2600} -> 12779/2754, {18, 2601} -> -130/81, {18, 2602} -> 263/81, 
 {18, 2605} -> 7/36, {18, 2606} -> -45979/16524, {18, 2607} -> -1/6, 
 {18, 2608} -> -2333/918, {18, 2611} -> -1943/2754, {18, 2612} -> -1717/972, 
 {18, 2617} -> -56/153, {18, 2619} -> 2, {18, 2620} -> 194/81, 
 {18, 2625} -> -2, {18, 2626} -> 1/9, {18, 2629} -> 194/81, 
 {18, 2632} -> 37/72, {18, 2633} -> -5879/22032, {18, 2634} -> -37/144, 
 {18, 2636} -> 28/153, {18, 2637} -> -10601/22032, {18, 2638} -> 46/243, 
 {18, 2657} -> 1/8, {18, 2659} -> 1/16, {18, 2669} -> -112/153, 
 {18, 2675} -> 112/459, {18, 2681} -> 1/6, {18, 2682} -> -2, 
 {18, 2684} -> -194/81, {18, 2689} -> -5/36, {18, 2691} -> -1/6, 
 {18, 2692} -> 2, {18, 2694} -> 31/36, {18, 2695} -> -841/1836, 
 {18, 2700} -> -194/81, {18, 2711} -> 10/9, {18, 2713} -> -7/18, 
 {18, 2715} -> 217/162, {18, 2716} -> 17963/66096, {18, 2722} -> -509/324, 
 {18, 2723} -> 55/72, {18, 2724} -> -7/16, {18, 2725} -> -10385/3672, 
 {18, 2726} -> -48917/22032, {18, 2728} -> 28/51, {18, 2729} -> 27325/11016, 
 {18, 2730} -> 11161/7344, {18, 2731} -> 19/72, {18, 2732} -> -1669/2754, 
 {18, 2734} -> -56/153, {18, 2735} -> 1909/11016, {18, 2736} -> 5923/11016, 
 {18, 2737} -> -37/144, {18, 2739} -> 28/153, {18, 2740} -> -47525/22032, 
 {18, 2741} -> 727/648, {18, 2742} -> 1/16, {18, 2746} -> -28/153, 
 {18, 2750} -> 7/27, {18, 2755} -> -1867/324, {18, 2757} -> 7/27, 
 {18, 2761} -> 7/24, {18, 2762} -> 64297/44064, {18, 2763} -> 23/72, 
 {18, 2764} -> 24793/33048, {18, 2765} -> 27365/5508, {18, 2766} -> 5/12, 
 {18, 2768} -> -56/153, {18, 2769} -> -2167/3672, {18, 2770} -> -2261/972, 
 {18, 2772} -> -101/360, {18, 2773} -> -2/9, {18, 2776} -> 23891/5508, 
 {18, 2777} -> -1807/612, {18, 2780} -> -161/68, {18, 2781} -> -161/136, 
 {18, 2782} -> -1/6, {18, 2783} -> -133/102, {18, 2784} -> -539/204, 
 {18, 2785} -> 245/153, {18, 2787} -> 9043/5508, {18, 2793} -> -245/153, 
 {18, 2794} -> -5483/5508, {18, 2795} -> 2065/5508, {18, 2797} -> 9043/5508, 
 {18, 2800} -> 245/51, {18, 2802} -> -1/9, {18, 2803} -> -305029/66096, 
 {18, 2804} -> -41/72, {18, 2805} -> -3707/1224, {18, 2807} -> -7/306, 
 {18, 2808} -> 12185/5508, {18, 2809} -> -33989/16524, 
 {18, 2816} -> -287/153, {18, 2819} -> 8635/5508, {18, 2825} -> -2/459, 
 {18, 2827} -> 8635/5508, {18, 2832} -> 17/24, {18, 2833} -> -6595/3672, 
 {18, 2834} -> -17/48, {18, 2836} -> 287/306, {18, 2837} -> 1829/1296, 
 {18, 2838} -> -205/486, {18, 2839} -> 7/18, {18, 2840} -> 1/12, 
 {18, 2841} -> -4319/918, {18, 2854} -> -91/459, {18, 2855} -> 1/6, 
 {18, 2856} -> 5467/5508, {18, 2857} -> 1/3, {18, 2858} -> -4319/1836, 
 {18, 2859} -> 1519/3672, {18, 2860} -> -91/918, {18, 2861} -> -101/360, 
 {18, 2862} -> 91/459, {18, 2863} -> -7/6, {18, 2870} -> 7/6, 
 {18, 2872} -> -1127/306, {18, 2876} -> -91/459, {18, 2877} -> 1414/153, 
 {18, 2878} -> -91/459, {18, 2879} -> -23/36, {18, 2880} -> -6139/2448, 
 {18, 2881} -> 1/8, {18, 2882} -> 539/459, {18, 2883} -> -16457/5508, 
 {18, 2884} -> -91/459, {18, 2885} -> 1/3, {18, 2886} -> 56/51, 
 {18, 2889} -> -8635/5508, {18, 2897} -> -1/3, {18, 2898} -> -56/51, 
 {18, 2900} -> 17/12, {18, 2901} -> -397/459, {18, 2903} -> -8635/5508, 
 {18, 2907} -> 91/459, {18, 2908} -> -19/18, {18, 2909} -> -91/51, 
 {18, 2914} -> 95/204, {18, 2916} -> -4/9, {18, 2918} -> 3209/11016, 
 {18, 2919} -> 15617/16524, {18, 2925} -> -31609/2448, {18, 2926} -> 17/20, 
 {18, 2927} -> 1/18, {18, 2928} -> -893/2754, {18, 2929} -> -161/136, 
 {18, 2930} -> 455/612, {18, 2931} -> 12229/5508, {18, 2932} -> 11869/3672, 
 {18, 2933} -> -47/144, {18, 2935} -> 28/51, {18, 2936} -> -7201/22032, 
 {18, 2937} -> 6467/22032, {18, 2938} -> 1/12, {18, 2939} -> -1379/612, 
 {18, 2940} -> 931/1224, {18, 2941} -> 91/612, {18, 2942} -> 25/72, 
 {18, 2943} -> 2989/1836, {18, 2944} -> -1799/1836, {18, 2946} -> -371/204, 
 {18, 2948} -> -2/9, {18, 2954} -> 371/204, {18, 2956} -> -21905/5508, 
 {18, 2958} -> -2/9, {18, 2962} -> -77/36, {18, 2964} -> 19/48, 
 {18, 2965} -> 47185/132192, {18, 2966} -> 23/216, {18, 2967} -> 59647/11016, 
 {18, 2968} -> 4871/7344, {18, 2969} -> 91/612, {18, 2970} -> 20419/5508, 
 {18, 2971} -> -48395/22032, {18, 2972} -> -7663/3672, {18, 2980} -> 112/153, 
 {18, 2983} -> -392/153, {18, 2988} -> 1/9, {18, 2989} -> 104/51, 
 {18, 2991} -> -392/153, {18, 2996} -> -7/12, {18, 2997} -> 707/306, 
 {18, 2998} -> 11/18, {18, 3000} -> -343/306, {18, 3001} -> -4745/1836, 
 {18, 3002} -> 59/81, {18, 3005} -> 161/102, {18, 3019} -> 161/102, 
 {18, 3020} -> -161/306, {18, 3021} -> 161/204, {18, 3022} -> 161/408, 
 {18, 3023} -> 161/204, {18, 3024} -> 101/360, {18, 3025} -> -161/102, 
 {18, 3028} -> 77/51, {18, 3035} -> -112/153, {18, 3036} -> -889/306, 
 {18, 3038} -> 77/51, {18, 3041} -> 161/102, {18, 3042} -> 245/51, 
 {18, 3043} -> 161/102, {18, 3044} -> 2/3, {18, 3045} -> -4585/7344, 
 {18, 3046} -> 1/3, {18, 3047} -> -161/306, {18, 3048} -> 2303/1836, 
 {18, 3049} -> 161/102, {18, 3050} -> -28/153, {18, 3054} -> -23/36, 
 {18, 3055} -> 6859/1836, {18, 3064} -> 28/153, {18, 3065} -> 31/36, 
 {18, 3066} -> -841/1836, {18, 3067} -> 49/36, {18, 3068} -> -1703/612, 
 {18, 3070} -> -23/36, {18, 3071} -> 6859/1836, {18, 3075} -> -161/102, 
 {18, 3077} -> 14/17, {18, 3082} -> 7/4, {18, 3084} -> 43/108, 
 {18, 3086} -> -1705/408, {18, 3087} -> -563/324, {18, 3093} -> 61667/7344, 
 {18, 3095} -> 7/24, {18, 3097} -> -56/153, {18, 3098} -> -543/136, 
 {18, 3099} -> 1541/459, {18, 3103} -> 1/3, {18, 3104} -> -161/612, 
 {18, 3105} -> 791/1224, {18, 3108} -> -1141/306, {18, 3115} -> 10021/1836, 
 {18, 3116} -> 1805/459, {18, 3118} -> -1141/306, {18, 3121} -> 21/17, 
 {18, 3123} -> 5/36, {18, 3124} -> 25739/44064, {18, 3125} -> -29/216, 
 {18, 3126} -> 1123/459, {18, 3128} -> 91/612, {18, 3129} -> 3235/5508, 
 {18, 3130} -> -9713/22032, {18, 3149} -> 1/3, {18, 3151} -> -1/6, 
 {18, 3157} -> 77/51, {18, 3162} -> -7/9, {18, 3164} -> 77/51, 
 {18, 3170} -> 1/4, {18, 3171} -> -77/612, {18, 3172} -> -1/8, 
 {18, 3178} -> -2, {18, 3179} -> -23/36, {18, 3180} -> 829/1836, 
 {18, 3181} -> -1/2, {18, 3183} -> -89/12, {18, 3184} -> -407/24, 
 {18, 3187} -> 2, {18, 3190} -> 1/18, {18, 3191} -> 35/153, 
 {18, 3192} -> -1/9, {18, 3193} -> -43/8, {18, 3194} -> -23/36, 
 {18, 3195} -> 829/1836, {18, 3196} -> 1/3, {18, 3198} -> 1/2, 
 {18, 3205} -> -2, {18, 3206} -> 733/48, {18, 3207} -> 11/12, 
 {18, 3208} -> 179/12, {18, 3209} -> 73/432, {18, 3210} -> -95/72, 
 {18, 3211} -> 61/96, {18, 3212} -> 265349/19584, {18, 3213} -> -277/12, 
 {18, 3214} -> -223/16, {18, 3215} -> 119/24, {18, 3216} -> -113/16, 
 {18, 3217} -> -119/32, {18, 3218} -> -344059/5184, {18, 3220} -> 1/12, 
 {18, 3224} -> -1/8, {18, 3228} -> -1/6, {18, 3230} -> -9/2, 
 {18, 3231} -> 147/16, {18, 3235} -> 1/12, {18, 3236} -> -1/6, 
 {18, 3241} -> -1/4, {18, 3242} -> -391969/20736, {18, 3243} -> 1/4, 
 {18, 3246} -> 3437/288, {18, 3247} -> -1151/384, {18, 3265} -> 1379/459, 
 {18, 3266} -> 1/36, {18, 3267} -> -4459/2754, {18, 3268} -> 5/24, 
 {18, 3269} -> 1379/459, {18, 3277} -> -1/2, {18, 3291} -> 49/36, 
 {18, 3293} -> 1/2, {18, 3297} -> -1/2, {18, 3299} -> -5/9, 
 {18, 3300} -> -21/34, {18, 3306} -> 25/36, {18, 3309} -> 7/34, 
 {18, 3316} -> -7/36, {18, 3317} -> -5/72, {18, 3318} -> 203/459, 
 {18, 3319} -> 1379/918, {18, 3338} -> -17/48, {18, 3339} -> -21/136, 
 {18, 3340} -> -1/6, {18, 3341} -> 1379/918, {18, 3342} -> -21/68, 
 {18, 3345} -> 1/9, {18, 3346} -> 3325/918, {18, 3347} -> 7/6, 
 {18, 3350} -> -77/51, {18, 3359} -> -7/6, {18, 3362} -> 7/9, 
 {18, 3364} -> -77/51, {18, 3369} -> -1/9, {18, 3370} -> -3325/918, 
 {18, 3371} -> -5/9, {18, 3372} -> -91/51, {18, 3373} -> -5/9, 
 {18, 3374} -> -21/34, {18, 3380} -> -29/432, {18, 3382} -> -2443/918, 
 {18, 3383} -> -7693/11016, {18, 3389} -> -27629/5508, 
 {18, 3390} -> -1379/459, {18, 3404} -> 1379/459, {18, 3405} -> 7, 
 {18, 3406} -> 1379/459, {18, 3407} -> 1/12, {18, 3408} -> 11179/14688, 
 {18, 3409} -> -17/36, {18, 3410} -> 427/5508, {18, 3411} -> 3542/1377, 
 {18, 3414} -> -1/9, {18, 3415} -> -21/34, {18, 3417} -> 217/306, 
 {18, 3419} -> -1/3, {18, 3420} -> 553/918, {18, 3421} -> -217/612, 
 {18, 3424} -> -17/36, {18, 3429} -> -1/6, {18, 3430} -> 2, 
 {18, 3432} -> -19/18, {18, 3434} -> 23/36, {18, 3435} -> 29/306, 
 {18, 3436} -> -19/36, {18, 3439} -> 1/2, {18, 3442} -> 2/3, 
 {18, 3443} -> 7439/64, {18, 3444} -> -219/64, {18, 3445} -> 2/9, 
 {18, 3446} -> -7315/192, {18, 3447} -> -45/8, {18, 3449} -> -17/36, 
 {18, 3457} -> 1/6, {18, 3458} -> -2, {18, 3461} -> 1/3, 
 {18, 3462} -> -553/918, {18, 3463} -> -217/612, {18, 3464} -> 55/36, 
 {18, 3465} -> 1/72, {18, 3466} -> -5/4, {18, 3467} -> 39017/11520, 
 {18, 3468} -> -1/18, {18, 3469} -> -589/2448, {18, 3470} -> 155/306, 
 {18, 3471} -> 2/9, {18, 3472} -> 313/24, {18, 3473} -> -11/8, 
 {18, 3475} -> 23/36, {18, 3476} -> 29/306, {18, 3477} -> -19/36, 
 {18, 3479} -> -1/3, {18, 3483} -> -1/2, {18, 3487} -> 1/9, 
 {18, 3488} -> 21/34, {18, 3490} -> -19433/11520, {18, 3491} -> 1/2, 
 {18, 3492} -> 217/816, {18, 3493} -> -581/612, {18, 3494} -> -7/18, 
 {18, 3513} -> 5477/48, {18, 3514} -> -2/9, {18, 3516} -> 3005/48, 
 {18, 3519} -> -1/6, {18, 3520} -> -10/9, {18, 3522} -> 7/4, 
 {18, 3523} -> 51/160, {18, 3524} -> -4/27, {18, 3525} -> -149/192, 
 {18, 3526} -> -6967/144, {18, 3527} -> -1/18, {18, 3528} -> 62/51, 
 {18, 3529} -> -8753/96, {18, 3530} -> 23/216, {18, 3531} -> 1795/72, 
 {18, 3532} -> -1006/459, {18, 3533} -> -32891/220320, {18, 3535} -> 149/48, 
 {18, 3536} -> 5/9, {18, 3537} -> -813/32, {18, 3538} -> -149/64, 
 {18, 3539} -> -132133/1152, {18, 3540} -> -181/32, {18, 3541} -> 1/9, 
 {18, 3542} -> -1703/288, {18, 3543} -> -1/24, {18, 3544} -> 667/64, 
 {18, 3545} -> -13/18, {18, 3546} -> -1, {19, 2} -> -299/16, 
 {19, 4} -> -15/8, {19, 5} -> -231/4, {19, 9} -> -179/16, {19, 12} -> 179/2, 
 {19, 25} -> 1/6, {19, 28} -> -2/3, {19, 36} -> 2/3, {19, 38} -> -11/24, 
 {19, 40} -> 277/48, {19, 41} -> 163/12, {19, 45} -> 247/96, 
 {19, 48} -> -687/32, {19, 49} -> 29/144, {19, 52} -> -11/6, 
 {19, 60} -> 11/6, {19, 62} -> -253/24, {19, 64} -> -19/6, 
 {19, 65} -> -145/6, {19, 69} -> -79/12, {19, 72} -> 1067/24, 
 {19, 73} -> 5/24, {19, 76} -> -1, {19, 84} -> 1, {19, 85} -> 4/9, 
 {19, 88} -> -16/3, {19, 96} -> 16/3, {19, 97} -> -57/4, {19, 99} -> 9/8, 
 {19, 100} -> 9/8, {19, 104} -> 21, {19, 107} -> -9, {19, 120} -> 7/36, 
 {19, 123} -> -2/3, {19, 131} -> 2/3, {19, 133} -> -233/48, 
 {19, 135} -> -101/48, {19, 136} -> -25/6, {19, 140} -> 397/96, 
 {19, 143} -> 671/96, {19, 144} -> 1/16, {19, 147} -> 1/6, {19, 155} -> -1/6, 
 {19, 157} -> -469/48, {19, 159} -> -23/12, {19, 160} -> -191/48, 
 {19, 164} -> -1/3, {19, 167} -> 16, {19, 179} -> 1/4, {19, 191} -> 1/16, 
 {19, 194} -> -1/2, {19, 202} -> 1/2, {19, 204} -> -175/16, 
 {19, 206} -> -27/16, {19, 207} -> -155/8, {19, 211} -> -35/32, 
 {19, 214} -> 1059/32, {19, 232} -> 25/8, {19, 234} -> 179/48, 
 {19, 235} -> 77/4, {19, 239} -> 179/48, {19, 242} -> -179/6, 
 {19, 248} -> -1/18, {19, 251} -> 2/3, {19, 259} -> -2/3, {19, 290} -> 67/36, 
 {19, 294} -> -98/51, {19, 296} -> 371/102, {19, 297} -> 161/102, 
 {19, 300} -> 161/51, {19, 301} -> 98/51, {19, 302} -> -7/16, 
 {19, 306} -> -91/102, {19, 308} -> 1897/408, {19, 309} -> 665/136, 
 {19, 312} -> 959/204, {19, 313} -> 91/102, {19, 314} -> -3/8, 
 {19, 318} -> 21/68, {19, 320} -> 105/68, {19, 321} -> 273/68, 
 {19, 324} -> 42/17, {19, 325} -> -21/68, {19, 326} -> -2/9, 
 {19, 330} -> 49/51, {19, 332} -> 938/51, {19, 333} -> 91/17, 
 {19, 336} -> 28/3, {19, 337} -> -49/51, {19, 350} -> 1/4, 
 {19, 354} -> 14/51, {19, 356} -> 49/51, {19, 357} -> 63/34, 
 {19, 360} -> 7/6, {19, 361} -> -14/51, {19, 362} -> 53/144, 
 {19, 366} -> 49/102, {19, 368} -> -371/408, {19, 369} -> -161/408, 
 {19, 372} -> -161/204, {19, 373} -> -49/102, {19, 397} -> -29/48, 
 {19, 401} -> -49/34, {19, 403} -> 371/136, {19, 404} -> 161/136, 
 {19, 407} -> 161/68, {19, 408} -> 49/34, {19, 422} -> 1/36, 
 {19, 426} -> -14/51, {19, 428} -> -49/51, {19, 429} -> -63/34, 
 {19, 432} -> -7/6, {19, 433} -> 14/51, {19, 464} -> 1/6, {19, 467} -> -8/9, 
 {19, 468} -> -175/102, {19, 470} -> 3313/2754, {19, 471} -> 133/34, 
 {19, 473} -> -17/81, {19, 474} -> 1415/918, {19, 475} -> 797/306, 
 {19, 476} -> 11/72, {19, 479} -> -11/36, {19, 480} -> -175/136, 
 {19, 482} -> 12625/11016, {19, 483} -> 399/136, {19, 485} -> 28/81, 
 {19, 486} -> 3905/3672, {19, 487} -> 1949/1224, {19, 488} -> 1/24, 
 {19, 492} -> -49/68, {19, 494} -> 7/68, {19, 495} -> 105/68, 
 {19, 498} -> 35/34, {19, 499} -> 49/68, {19, 500} -> 2, {19, 506} -> 368/51, 
 {19, 507} -> 56/17, {19, 510} -> 8/3, {19, 512} -> -1/9, {19, 515} -> 2/9, 
 {19, 518} -> -28/81, {19, 521} -> -31/81, {19, 522} -> 55/27, 
 {19, 523} -> -2/9, {19, 524} -> -1/8, {19, 527} -> -1/36, 
 {19, 528} -> 175/408, {19, 530} -> -6067/11016, {19, 531} -> -133/136, 
 {19, 533} -> -131/162, {19, 534} -> 4501/3672, {19, 535} -> -491/1224, 
 {19, 536} -> -1/8, {19, 539} -> -1, {19, 547} -> 1, {19, 556} -> -5, 
 {19, 557} -> 5, {19, 559} -> 5/12, {19, 562} -> -41/36, 
 {19, 563} -> -175/136, {19, 565} -> 6883/3672, {19, 566} -> 399/136, 
 {19, 568} -> 34/27, {19, 569} -> 41/408, {19, 570} -> 2969/1224, 
 {19, 572} -> 11/27, {19, 573} -> 4/81, {19, 574} -> 40/81, {19, 575} -> 7/9, 
 {19, 576} -> -11/27, {19, 579} -> 2, {19, 584} -> -2, {19, 618} -> -7/17, 
 {19, 619} -> 7/17, {19, 624} -> 7/17, {19, 641} -> -1/12, {19, 651} -> 1/12, 
 {19, 685} -> -235/64, {19, 688} -> 345/64, {19, 690} -> -3/16, 
 {19, 693} -> -2645/64, {19, 696} -> 2475/64, {19, 698} -> 73/64, 
 {19, 702} -> 35/32, {19, 706} -> 157/64, {19, 712} -> -5671/192, 
 {19, 713} -> -2073/64, {19, 718} -> 817/64, {19, 722} -> 419/192, 
 {19, 724} -> -41/16, {19, 732} -> -23/32, {19, 733} -> 29/32, 
 {19, 739} -> -175/136, {19, 740} -> 35/34, {19, 741} -> -2, 
 {19, 749} -> -3/16, {19, 755} -> 35/102, {19, 756} -> 2/3, 
 {19, 763} -> 63/32, {19, 771} -> 3/16, {19, 775} -> -7/9, 
 {19, 776} -> 137/72, {19, 777} -> 363/136, {19, 778} -> -781/204, 
 {19, 779} -> 13/24, {19, 780} -> 5/8, {19, 782} -> 1/12, {19, 783} -> 31/72, 
 {19, 784} -> 43/216, {19, 785} -> -17/24, {19, 789} -> -2, {19, 790} -> 2, 
 {19, 791} -> -67/108, {19, 792} -> -61/102, {19, 793} -> 223/108, 
 {19, 794} -> -167/72, {19, 796} -> -2, {19, 798} -> -13/36, 
 {19, 799} -> 13/18, {19, 804} -> -1/36, {19, 805} -> 1/36, 
 {19, 809} -> -217/68, {19, 812} -> -149/51, {19, 813} -> 35/68, 
 {19, 815} -> 35/17, {19, 817} -> 21/34, {19, 824} -> 7/68, 
 {19, 825} -> -21/68, {19, 827} -> 1/3, {19, 828} -> -7/17, 
 {19, 834} -> -21/34, {19, 835} -> -7/68, {19, 836} -> -49/68, 
 {19, 841} -> -7/68, {19, 849} -> 5/2, {19, 855} -> 28/51, {19, 859} -> -2/3, 
 {19, 860} -> 2/3, {19, 933} -> -2/3, {19, 937} -> -2/3, {19, 938} -> -2/3, 
 {19, 940} -> 2/3, {19, 942} -> 1/18, {19, 949} -> 2/3, {19, 968} -> 1/18, 
 {19, 971} -> 2/3, {19, 973} -> 1/18, {19, 975} -> 2/3, {19, 991} -> -1/18, 
 {19, 992} -> -2/3, {19, 993} -> -1/9, {19, 994} -> 4/3, {19, 1002} -> -4/3, 
 {19, 1008} -> 21/8, {19, 1009} -> 2/3, {19, 1011} -> 337/4, 
 {19, 1012} -> -2731/48, {19, 1031} -> 2/3, {19, 1033} -> 101/4, 
 {19, 1034} -> -535/48, {19, 1036} -> -2/3, {19, 1037} -> -2/3, 
 {19, 1038} -> 2, {19, 1039} -> -1/3, {19, 1044} -> -441/16, 
 {19, 1045} -> 89/48, {19, 1051} -> -155/48, {19, 1052} -> 4/3, 
 {19, 1058} -> 6701/192, {19, 1060} -> 19/16, {19, 1064} -> -197/12, 
 {19, 1066} -> 1/3, {19, 1067} -> -911/48, {19, 1068} -> 55/48, 
 {19, 1076} -> 1/36, {19, 1077} -> -7/6, {19, 1078} -> -14/51, 
 {19, 1080} -> -7/6, {19, 1081} -> 28/51, {19, 1082} -> -7/17, 
 {19, 1083} -> -1/36, {19, 1084} -> 14/51, {19, 1086} -> 7/6, 
 {19, 1087} -> -28/51, {19, 1088} -> 161/102, {19, 1092} -> 59/24, 
 {19, 1093} -> 169/8, {19, 1094} -> -1/18, {19, 1096} -> -2/3, 
 {19, 1103} -> -1525/24, {19, 1104} -> -373/12, {19, 1109} -> 28/51, 
 {19, 1110} -> -1103/48, {19, 1116} -> -101/288, {19, 1119} -> -14/51, 
 {19, 1120} -> 14/51, {19, 1121} -> -641/24, {19, 1124} -> 43/48, 
 {19, 1125} -> 25/18, {19, 1162} -> 1/36, {19, 1163} -> -91/102, 
 {19, 1165} -> -7/6, {19, 1166} -> 7/6, {19, 1167} -> -287/102, 
 {19, 1168} -> 1/36, {19, 1170} -> -7/6, {19, 1171} -> 14/51, 
 {19, 1176} -> 7/6, {19, 1182} -> 98/51, {19, 1186} -> -1/36, 
 {19, 1187} -> -14/51, {19, 1188} -> -1/18, {19, 1189} -> 140/51, 
 {19, 1190} -> -49/51, {19, 1192} -> 7/3, {19, 1193} -> 7/17, 
 {19, 1194} -> 98/51, {19, 1195} -> -1/36, {19, 1197} -> 7/6, 
 {19, 1198} -> -14/51, {19, 1204} -> -7/6, {19, 1213} -> 63/17, 
 {19, 1218} -> 1/36, {19, 1219} -> 14/51, {19, 1220} -> 1/36, 
 {19, 1221} -> 63/34, {19, 1223} -> -7/6, {19, 1224} -> -161/102, 
 {19, 1225} -> -63/34, {19, 1226} -> -1/18, {19, 1228} -> -2/3, 
 {19, 1235} -> -233/24, {19, 1236} -> -215/48, {19, 1241} -> -97/8, 
 {19, 1248} -> 55259/576, {19, 1252} -> -2479/48, {19, 1253} -> 409/144, 
 {19, 1265} -> 1/18, {19, 1266} -> 2/3, {19, 1267} -> 1/18, 
 {19, 1269} -> 2/3, {19, 1279} -> 7/3, {19, 1287} -> -19/36, 
 {19, 1290} -> 4/9, {19, 1298} -> 3697/24, {19, 1300} -> 121/3, 
 {19, 1306} -> -1/18, {19, 1307} -> -28/51, {19, 1309} -> 2125/24, 
 {19, 1311} -> -1/9, {19, 1312} -> -4/3, {19, 1318} -> -65/2, 
 {19, 1320} -> -1717/16, {19, 1322} -> 325/96, {19, 1323} -> -637/192, 
 {19, 1324} -> 1289/36, {19, 1325} -> 345/8, {19, 1326} -> 451/32, 
 {19, 1327} -> 637/48, {19, 1328} -> -597/32, {19, 1329} -> -637/64, 
 {19, 1330} -> -47279/384, {19, 1331} -> -1/36, {19, 1332} -> 1/3, 
 {19, 1340} -> -1/3, {19, 1343} -> 589/48, {19, 1347} -> 109/8, 
 {19, 1348} -> -1/3, {19, 1349} -> -4/3, {19, 1350} -> -1765/24, 
 {19, 1351} -> 1477/96, {19, 1354} -> 7/51, {19, 1355} -> -7/51, 
 {19, 1356} -> 73/24, {19, 1359} -> -1145/24, {19, 1360} -> 1885/48, 
 {19, 1369} -> -1/72, {19, 1370} -> 91/204, {19, 1373} -> 7/12, 
 {19, 1374} -> -7/51, {19, 1375} -> 49/102, {19, 1376} -> 1/72, 
 {19, 1379} -> -7/12, {19, 1380} -> 7/51, {19, 1381} -> -63/68, 
 {19, 1385} -> -2881/48, {19, 1386} -> 1591/96, {19, 1387} -> 1/36, 
 {19, 1389} -> 1/3, {19, 1393} -> 1/6, {19, 1397} -> -2555/96, 
 {19, 1398} -> -53/16, {19, 1404} -> -1205/48, {19, 1410} -> -30359/288, 
 {19, 1413} -> 45/8, {19, 1414} -> -2215/144, {19, 1418} -> 245/72, 
 {19, 1420} -> 4/9, {19, 1421} -> 18079/144, {19, 1422} -> -4291/144, 
 {19, 1425} -> -2/3, {19, 1427} -> 2/3, {19, 1428} -> 4/3, 
 {19, 1430} -> -2/3, {19, 1431} -> 4/3, {19, 1438} -> 2/3, {19, 1439} -> 2/3, 
 {19, 1451} -> 2/3, {19, 1453} -> -2/3, {19, 1454} -> 1/3, 
 {19, 1457} -> -4/3, {19, 1458} -> 5/3, {19, 1463} -> -2, {19, 1467} -> -2, 
 {19, 1468} -> -2/3, {19, 1473} -> -10/3, {19, 1478} -> 2/9, 
 {19, 1490} -> 1/12, {19, 1496} -> 2/3, {19, 1498} -> 1/12, 
 {19, 1505} -> -1/6, {19, 1511} -> -1/18, {19, 1514} -> -2/3, 
 {19, 1516} -> -1/3, {19, 1518} -> -4/3, {19, 1520} -> 1/12, 
 {19, 1537} -> 1/36, {19, 1538} -> 2/3, {19, 1539} -> -1/12, 
 {19, 1546} -> -4/3, {19, 1549} -> 1/6, {19, 1556} -> -1/6, 
 {19, 1586} -> -1/12, {19, 1587} -> -2/3, {19, 1588} -> 1/12, 
 {19, 1594} -> -2/3, {19, 1597} -> -1/6, {19, 1607} -> -1/12, 
 {19, 1611} -> -5/12, {19, 1625} -> -1/12, {19, 1627} -> 1/6, 
 {19, 1644} -> 1/3, {19, 1660} -> 1/6, {19, 1662} -> 1/6, 
 {19, 1669} -> -1/18, {19, 1671} -> -2/3, {19, 1673} -> 1/4, 
 {19, 1691} -> 11/36, {19, 1692} -> 2/3, {19, 1693} -> -11/72, 
 {19, 1696} -> -1/3, {19, 1699} -> 1/12, {19, 1719} -> 1/3, 
 {19, 1720} -> 4/3, {19, 1721} -> -1/8, {19, 1723} -> -5/3, 
 {19, 1742} -> -1/3, {19, 1744} -> -1/12, {19, 1749} -> 5/36, 
 {19, 1750} -> 2, {19, 1756} -> 5/36, {19, 1757} -> 2, {19, 1758} -> -1/4, 
 {19, 1759} -> 2/3, {19, 1767} -> 17/36, {19, 1768} -> 10/3, 
 {19, 1771} -> 1/2, {19, 1779} -> -17/108, {19, 1782} -> -2/9, 
 {19, 1791} -> -1/3, {19, 1792} -> 1/3, {19, 1795} -> -1/3, 
 {19, 1796} -> -2/3, {19, 1798} -> 4/3, {19, 1800} -> 1/8, {19, 1807} -> 1/3, 
 {19, 1809} -> -1/24, {19, 1815} -> -1/3, {19, 1817} -> -1/24, 
 {19, 1824} -> 1/12, {19, 1830} -> -7/72, {19, 1833} -> 1/3, 
 {19, 1835} -> 1/6, {19, 1837} -> 2/3, {19, 1839} -> -1/6, 
 {19, 1859} -> -1/18, {19, 1860} -> -4/3, {19, 1861} -> 11/108, 
 {19, 1862} -> -11/9, {19, 1870} -> 11/9, {19, 1876} -> 1, {19, 1878} -> 1/3, 
 {19, 1879} -> -1/6, {19, 1882} -> 175/68, {19, 1884} -> 175/68, 
 {19, 1885} -> -175/136, {19, 1891} -> -2/3, {19, 1893} -> -297/8, 
 {19, 1894} -> -179/12, {19, 1895} -> -175/102, {19, 1896} -> 217/68, 
 {19, 1897} -> -217/136, {19, 1900} -> -175/102, {19, 1902} -> -2, 
 {19, 1904} -> -1525/24, {19, 1905} -> 2411/48, {19, 1906} -> -2, 
 {19, 1912} -> -9/16, {19, 1913} -> -4/3, {19, 1914} -> 175/102, 
 {19, 1918} -> 223109/9792, {19, 1920} -> -1/6, {19, 1923} -> 1319/32, 
 {19, 1924} -> -7/6, {19, 1926} -> -3215/96, {19, 1927} -> 1229/144, 
 {19, 1947} -> -1, {19, 1948} -> -1/2, {19, 1956} -> -2/3, 
 {19, 1965} -> -2/9, {19, 1970} -> -1/2, {19, 1972} -> 1/6, 
 {19, 1977} -> -399/68, {19, 1979} -> -399/68, {19, 1985} -> -5/12, 
 {19, 1986} -> 5285/1836, {19, 1987} -> -3350/459, 
 {19, 1988} -> -20521/11016, {19, 1989} -> 1/9, {19, 1990} -> -5051/5508, 
 {19, 1991} -> -469/162, {19, 1992} -> 4265/2754, {19, 2002} -> -4265/2754, 
 {19, 2003} -> 13/9, {19, 2005} -> -11/36, {19, 2006} -> -286487/66096, 
 {19, 2007} -> 11/72, {19, 2008} -> 399/136, {19, 2010} -> -15685/5508, 
 {19, 2011} -> 18991/11016, {19, 2012} -> 43/11016, {19, 2013} -> 6373/3672, 
 {19, 2019} -> 133/34, {19, 2020} -> -133/68, {19, 2021} -> 133/136, 
 {19, 2025} -> 133/34, {19, 2038} -> -133/34, {19, 2042} -> -133/136, 
 {19, 2050} -> -4/3, {19, 2051} -> 2/3, {19, 2052} -> -2, {19, 2057} -> 2, 
 {19, 2058} -> -233/24, {19, 2059} -> 179/8, {19, 2064} -> -8/3, 
 {19, 2066} -> -4/3, {19, 2067} -> -2, {19, 2072} -> -517/8, 
 {19, 2074} -> -1/3, {19, 2075} -> 1, {19, 2076} -> 1045/32, 
 {19, 2077} -> -85/96, {19, 2079} -> 1/6, {19, 2080} -> 17785/5508, 
 {19, 2081} -> 3491/1377, {19, 2082} -> 194/81, {19, 2084} -> 2, 
 {19, 2090} -> -14/3, {19, 2091} -> -2, {19, 2092} -> -194/81, 
 {19, 2094} -> 1/9, {19, 2095} -> -1/4, {19, 2096} -> -188399/66096, 
 {19, 2097} -> 1/8, {19, 2098} -> 4517/11016, {19, 2099} -> -7141/11016, 
 {19, 2100} -> 23/36, {19, 2102} -> 2/459, {19, 2116} -> -2/459, 
 {19, 2117} -> 13/9, {19, 2118} -> 1/9, {19, 2120} -> 6881/3672, 
 {19, 2122} -> -26/27, {19, 2123} -> 89/108, {19, 2124} -> 5/18, 
 {19, 2125} -> 209/102, {19, 2127} -> 2, {19, 2131} -> -2, 
 {19, 2133} -> 1273/12, {19, 2134} -> -1787/24, {19, 2135} -> 2, 
 {19, 2144} -> 16/3, {19, 2147} -> 4/3, {19, 2148} -> 2, {19, 2149} -> -5/18, 
 {19, 2150} -> -209/102, {19, 2155} -> -2, {19, 2156} -> 119/24, 
 {19, 2157} -> 11/12, {19, 2158} -> 95/48, {19, 2159} -> -5/72, 
 {19, 2160} -> 169/72, {19, 2161} -> -245/192, {19, 2162} -> 1823759/176256, 
 {19, 2163} -> 103/24, {19, 2164} -> 173/96, {19, 2165} -> 221/48, 
 {19, 2166} -> -251/32, {19, 2167} -> -221/64, {19, 2168} -> 94819/10368, 
 {19, 2172} -> -175/136, {19, 2174} -> -869/96, {19, 2175} -> -175/408, 
 {19, 2176} -> 175/204, {19, 2177} -> -10185/544, {19, 2178} -> 377/32, 
 {19, 2187} -> 11/72, {19, 2188} -> 399/136, {19, 2190} -> 2665/1224, 
 {19, 2191} -> -3887/11016, {19, 2192} -> 12215/3672, 
 {19, 2193} -> 4145/5508, {19, 2196} -> 133/136, {19, 2197} -> -133/68, 
 {19, 2198} -> 133/68, {19, 2203} -> 1179/32, {19, 2204} -> -95/32, 
 {19, 2205} -> 1/8, {19, 2206} -> -26219/11016, {19, 2207} -> 3887/3672, 
 {19, 2208} -> 643/648, {19, 2209} -> -5/36, {19, 2210} -> -1759/612, 
 {19, 2211} -> 1607/3672, {19, 2212} -> 13/36, {19, 2216} -> -253/96, 
 {19, 2223} -> 9/16, {19, 2226} -> -13/36, {19, 2229} -> 5/36, 
 {19, 2230} -> -450683/352512, {19, 2231} -> -5/36, {19, 2232} -> 967/612, 
 {19, 2234} -> -19765/16524, {19, 2235} -> -133/68, {19, 2236} -> -29/16, 
 {19, 2237} -> -245/243, {19, 2238} -> 1541/2754, {19, 2239} -> 815/4896, 
 {19, 2240} -> -415/1152, {19, 2243} -> -1/6, {19, 2245} -> 49/17, 
 {19, 2248} -> -49/17, {19, 2249} -> -49/34, {19, 2250} -> 1/6, 
 {19, 2251} -> -98/51, {19, 2254} -> 98/51, {19, 2257} -> 49/51, 
 {19, 2258} -> -49/102, {19, 2259} -> 1/24, {19, 2261} -> -1, 
 {19, 2274} -> 98/51, {19, 2279} -> 1/8, {19, 2280} -> -149/153, 
 {19, 2281} -> -1/16, {19, 2282} -> -49/34, {19, 2283} -> 49/51, 
 {19, 2284} -> -49/102, {19, 2287} -> 11/17, {19, 2288} -> 49/51, 
 {19, 2290} -> 5/36, {19, 2291} -> 91/102, {19, 2293} -> 112/51, 
 {19, 2294} -> 511/102, {19, 2295} -> 91/68, {19, 2296} -> -1/36, 
 {19, 2298} -> 7/6, {19, 2299} -> 35/17, {19, 2300} -> -7/6, 
 {19, 2301} -> 1/12, {19, 2303} -> -175/68, {19, 2304} -> -175/136, 
 {19, 2305} -> 5/12, {19, 2306} -> 301/102, {19, 2307} -> -35/34, 
 {19, 2308} -> -21/17, {19, 2314} -> 21/17, {19, 2316} -> 56/51, 
 {19, 2319} -> 49/17, {19, 2321} -> -2/9, {19, 2322} -> -28/17, 
 {19, 2323} -> -1/9, {19, 2324} -> -427/204, {19, 2325} -> -49/102, 
 {19, 2326} -> -175/136, {19, 2327} -> -259/102, {19, 2328} -> 483/136, 
 {19, 2329} -> 1183/612, {19, 2331} -> 1/36, {19, 2333} -> -7/6, 
 {19, 2334} -> -28/17, {19, 2335} -> 28/17, {19, 2339} -> -1/2, 
 {19, 2340} -> 749/102, {19, 2341} -> 35/34, {19, 2342} -> -231/34, 
 {19, 2344} -> -70/51, {19, 2349} -> 231/34, {19, 2350} -> 98/51, 
 {19, 2351} -> -77/102, {19, 2353} -> -70/51, {19, 2355} -> 14/17, 
 {19, 2356} -> -13/36, {19, 2357} -> 329/1224, {19, 2358} -> 13/72, 
 {19, 2359} -> -91/102, {19, 2361} -> 259/204, {19, 2362} -> 280/51, 
 {19, 2363} -> -1981/612, {19, 2364} -> 1/18, {19, 2366} -> 2/3, 
 {19, 2372} -> -70/51, {19, 2375} -> -215/48, {19, 2379} -> -28/51, 
 {19, 2380} -> -269/12, {19, 2381} -> -70/51, {19, 2387} -> -321353/9792, 
 {19, 2391} -> 1535/96, {19, 2392} -> -467/288, {19, 2394} -> -1/12, 
 {19, 2395} -> 175/102, {19, 2410} -> 175/102, {19, 2411} -> -7/24, 
 {19, 2412} -> -889/306, {19, 2413} -> 7/48, {19, 2414} -> 175/204, 
 {19, 2415} -> 217/136, {19, 2416} -> 175/204, {19, 2418} -> -175/102, 
 {19, 2419} -> -7/2, {19, 2424} -> 7/2, {19, 2425} -> -7/3, 
 {19, 2428} -> 175/102, {19, 2429} -> 49/17, {19, 2430} -> 175/102, 
 {19, 2431} -> -1/12, {19, 2432} -> 3563/1224, {19, 2433} -> 1/24, 
 {19, 2434} -> 35/34, {19, 2435} -> -77/68, {19, 2436} -> 175/102, 
 {19, 2437} -> 1/3, {19, 2438} -> -14/17, {19, 2439} -> 5/36, 
 {19, 2440} -> 2, {19, 2442} -> 70/51, {19, 2444} -> 1525/12, 
 {19, 2446} -> -271/8, {19, 2447} -> 5/36, {19, 2448} -> 2, 
 {19, 2452} -> -1/3, {19, 2453} -> 14/17, {19, 2455} -> 1/18, 
 {19, 2456} -> 56/51, {19, 2457} -> 269/6, {19, 2458} -> 70/51, 
 {19, 2459} -> 1/9, {19, 2460} -> 4/3, {19, 2462} -> -175/102, 
 {19, 2463} -> -1/2, {19, 2464} -> 14/17, {19, 2467} -> -239/12, 
 {19, 2468} -> -21/34, {19, 2469} -> -3701/24, {19, 2470} -> -49/216, 
 {19, 2471} -> 1351/288, {19, 2472} -> -4535/544, {19, 2473} -> -56137/4896, 
 {19, 2474} -> 2377/24, {19, 2475} -> 70/3, {19, 2476} -> 191/8, 
 {19, 2477} -> -231/16, {19, 2478} -> -573/32, {19, 2479} -> 1153073/4896, 
 {19, 2481} -> -1/16, {19, 2487} -> 1/6, {19, 2489} -> -1/18, 
 {19, 2490} -> -7/34, {19, 2491} -> 14/51, {19, 2493} -> 14/51, 
 {19, 2494} -> -63/34, {19, 2495} -> 91/204, {19, 2496} -> 13/72, 
 {19, 2497} -> -14/51, {19, 2499} -> -749/204, {19, 2500} -> -63/34, 
 {19, 2501} -> -245/102, {19, 2505} -> 1043/32, {19, 2506} -> -26/3, 
 {19, 2507} -> 7/48, {19, 2509} -> 7/6, {19, 2511} -> 1/24, 
 {19, 2512} -> -56/17, {19, 2513} -> -35/68, {19, 2514} -> 35/34, 
 {19, 2518} -> 461/48, {19, 2521} -> -35/34, {19, 2522} -> -28/51, 
 {19, 2523} -> 9/16, {19, 2526} -> -7/17, {19, 2528} -> 1/4, 
 {19, 2529} -> 18077/816, {19, 2530} -> -7/36, {19, 2532} -> 35/34, 
 {19, 2533} -> 49/17, {19, 2534} -> -1429/144, {19, 2536} -> 77/34, 
 {19, 2537} -> -42659/2448, {19, 2538} -> 40139/9792, {19, 2540} -> 7/18, 
 {19, 2541} -> -1/6, {19, 2542} -> 259/204, {19, 2545} -> -259/204, 
 {19, 2547} -> 25/24, {19, 2549} -> -161/34, {19, 2550} -> -959/204, 
 {19, 2551} -> 371/408, {19, 2557} -> 161/34, {19, 2567} -> -371/102, 
 {19, 2572} -> -7/8, {19, 2573} -> 1253/306, {19, 2574} -> -7/16, 
 {19, 2575} -> 161/136, {19, 2576} -> -371/68, {19, 2578} -> 161/68, 
 {19, 2579} -> 469/68, {19, 2580} -> 371/136, {19, 2582} -> -17/36, 
 {19, 2584} -> 161/51, {19, 2585} -> 77/68, {19, 2586} -> 161/408, 
 {19, 2592} -> -161/51, {19, 2600} -> -161/102, {19, 2605} -> 11/36, 
 {19, 2606} -> -427/306, {19, 2607} -> -1/6, {19, 2608} -> 161/102, 
 {19, 2611} -> -161/102, {19, 2617} -> -161/102, {19, 2632} -> 41/72, 
 {19, 2633} -> -49/51, {19, 2634} -> -41/144, {19, 2636} -> 161/204, 
 {19, 2637} -> 49/102, {19, 2657} -> -1/24, {19, 2658} -> 1, 
 {19, 2659} -> -1/48, {19, 2661} -> 1/2, {19, 2669} -> -161/51, 
 {19, 2675} -> 161/153, {19, 2689} -> -1/4, {19, 2690} -> 2/3, 
 {19, 2694} -> 35/36, {19, 2695} -> -98/51, {19, 2713} -> -41/108, 
 {19, 2716} -> 44/51, {19, 2723} -> -7/36, {19, 2724} -> -7/16, 
 {19, 2725} -> -259/408, {19, 2726} -> 371/408, {19, 2728} -> 161/68, 
 {19, 2729} -> 217/408, {19, 2730} -> 371/136, {19, 2731} -> 23/72, 
 {19, 2732} -> 161/408, {19, 2734} -> -161/102, {19, 2735} -> -553/408, 
 {19, 2736} -> -161/204, {19, 2737} -> -53/144, {19, 2739} -> 161/204, 
 {19, 2740} -> 49/102, {19, 2742} -> -1/48, {19, 2744} -> 1/2, 
 {19, 2746} -> -161/204, {19, 2761} -> 31/72, {19, 2762} -> -11/17, 
 {19, 2763} -> 35/72, {19, 2764} -> -371/204, {19, 2765} -> -161/204, 
 {19, 2768} -> -161/102, {19, 2769} -> -49/51, {19, 2772} -> -101/360, 
 {19, 2773} -> -1/9, {19, 2776} -> -497/204, {19, 2777} -> -637/408, 
 {19, 2778} -> 1/6, {19, 2780} -> 399/68, {19, 2781} -> 399/136, 
 {19, 2782} -> -1/6, {19, 2783} -> -35/34, {19, 2784} -> 259/68, 
 {19, 2785} -> -147/34, {19, 2787} -> 189/34, {19, 2793} -> 147/34, 
 {19, 2794} -> -371/102, {19, 2795} -> -959/51, {19, 2797} -> 189/34, 
 {19, 2800} -> -161/17, {19, 2802} -> -1/18, {19, 2803} -> 18557/2448, 
 {19, 2804} -> -41/72, {19, 2805} -> -371/204, {19, 2807} -> 259/51, 
 {19, 2808} -> -77/34, {19, 2809} -> 665/306, {19, 2811} -> -1/6, 
 {19, 2815} -> 1/6, {19, 2816} -> -721/102, {19, 2819} -> 189/34, 
 {19, 2825} -> -98/51, {19, 2827} -> 189/34, {19, 2832} -> 71/72, 
 {19, 2833} -> -1141/408, {19, 2834} -> -71/144, {19, 2836} -> 721/204, 
 {19, 2837} -> 7/6, {19, 2839} -> -55/36, {19, 2840} -> 1/4, 
 {19, 2841} -> -5285/1836, {19, 2842} -> 95/162, {19, 2843} -> 10/27, 
 {19, 2852} -> -10/27, {19, 2853} -> -130/81, {19, 2854} -> -6679/2754, 
 {19, 2855} -> 1/2, {19, 2856} -> 345065/66096, {19, 2857} -> 1/3, 
 {19, 2858} -> -4673/3672, {19, 2859} -> 4337/1377, {19, 2860} -> 146/4131, 
 {19, 2861} -> -101/360, {19, 2862} -> 4469/2754, {19, 2863} -> -7/2, 
 {19, 2870} -> 7/2, {19, 2872} -> -1211/102, {19, 2876} -> -4469/2754, 
 {19, 2877} -> -20335/2754, {19, 2878} -> -6679/2754, {19, 2879} -> -25/36, 
 {19, 2880} -> 119137/22032, {19, 2881} -> 1/8, {19, 2882} -> 5404/1377, 
 {19, 2883} -> 9829/16524, {19, 2884} -> -4265/2754, {19, 2885} -> 1/3, 
 {19, 2886} -> 21/17, {19, 2889} -> -189/34, {19, 2897} -> -1/3, 
 {19, 2898} -> -21/17, {19, 2900} -> 53/36, {19, 2901} -> -56/51, 
 {19, 2903} -> -189/34, {19, 2907} -> 4265/2754, {19, 2908} -> -10/9, 
 {19, 2909} -> -662/153, {19, 2914} -> 223/306, {19, 2916} -> -4/9, 
 {19, 2918} -> 29293/5508, {19, 2919} -> 185137/66096, 
 {19, 2925} -> -213119/11016, {19, 2926} -> 17/20, {19, 2927} -> 1/12, 
 {19, 2928} -> 161/136, {19, 2929} -> 399/136, {19, 2930} -> 245/204, 
 {19, 2931} -> -973/204, {19, 2932} -> 301/51, {19, 2933} -> -55/144, 
 {19, 2935} -> 161/68, {19, 2936} -> -1211/204, {19, 2937} -> 1505/408, 
 {19, 2938} -> 1/12, {19, 2939} -> -8957/11016, {19, 2940} -> 45545/11016, 
 {19, 2941} -> 4759/1836, {19, 2942} -> 23/72, {19, 2943} -> -42805/11016, 
 {19, 2944} -> 691/204, {19, 2945} -> -2/9, {19, 2946} -> -77/34, 
 {19, 2954} -> 77/34, {19, 2956} -> -3955/204, {19, 2961} -> 2/9, 
 {19, 2962} -> -2425/324, {19, 2964} -> 19/48, {19, 2965} -> 451459/132192, 
 {19, 2966} -> 23/216, {19, 2967} -> -161/51, {19, 2968} -> 371/136, 
 {19, 2969} -> 5995/11016, {19, 2970} -> -29225/5508, 
 {19, 2971} -> -3818/459, {19, 2972} -> -94783/7344, {19, 2979} -> -1/6, 
 {19, 2980} -> 161/51, {19, 2983} -> 539/102, {19, 2989} -> -63/17, 
 {19, 2991} -> 539/102, {19, 2996} -> -3/4, {19, 2997} -> 1813/1224, 
 {19, 2998} -> 7/9, {19, 3000} -> -147/34, {19, 3001} -> -28/17, 
 {19, 3004} -> -1/6, {19, 3005} -> -133/34, {19, 3019} -> -133/34, 
 {19, 3020} -> 133/102, {19, 3021} -> -133/68, {19, 3022} -> -133/136, 
 {19, 3023} -> -133/68, {19, 3024} -> 101/360, {19, 3025} -> 133/34, 
 {19, 3028} -> 280/51, {19, 3035} -> -161/51, {19, 3036} -> -973/102, 
 {19, 3038} -> 280/51, {19, 3041} -> -133/34, {19, 3042} -> -161/17, 
 {19, 3043} -> -133/34, {19, 3044} -> 2/3, {19, 3045} -> -12355/2448, 
 {19, 3046} -> 1/3, {19, 3047} -> -35/34, {19, 3048} -> -147/68, 
 {19, 3049} -> -133/34, {19, 3050} -> 231/34, {19, 3054} -> -29/36, 
 {19, 3055} -> -133/34, {19, 3064} -> -231/34, {19, 3065} -> 35/36, 
 {19, 3066} -> -98/51, {19, 3067} -> 17/12, {19, 3068} -> 77/102, 
 {19, 3070} -> -29/36, {19, 3071} -> -133/34, {19, 3075} -> 133/34, 
 {19, 3077} -> -14/17, {19, 3084} -> 43/108, {19, 3086} -> 371/102, 
 {19, 3087} -> -35/72, {19, 3093} -> 217/204, {19, 3095} -> 3/8, 
 {19, 3097} -> -161/102, {19, 3098} -> 21/34, {19, 3099} -> -175/51, 
 {19, 3103} -> 1/3, {19, 3104} -> -273/68, {19, 3105} -> -273/136, 
 {19, 3108} -> 539/102, {19, 3115} -> -161/102, {19, 3116} -> -259/34, 
 {19, 3118} -> 539/102, {19, 3121} -> -21/17, {19, 3123} -> 2/9, 
 {19, 3124} -> -4823/1632, {19, 3125} -> -47/216, {19, 3126} -> -161/204, 
 {19, 3128} -> -1043/612, {19, 3129} -> 91/153, {19, 3130} -> 63/136, 
 {19, 3149} -> 1/9, {19, 3150} -> 4/3, {19, 3151} -> -1/18, 
 {19, 3153} -> -2/3, {19, 3157} -> 280/51, {19, 3162} -> -7/3, 
 {19, 3164} -> 280/51, {19, 3170} -> 1/4, {19, 3171} -> 236/153, 
 {19, 3172} -> -1/8, {19, 3179} -> -29/36, {19, 3180} -> 70/51, 
 {19, 3181} -> -1/3, {19, 3182} -> -2, {19, 3183} -> 233/12, 
 {19, 3184} -> 215/24, {19, 3190} -> 1/18, {19, 3191} -> 28/51, 
 {19, 3193} -> 107/8, {19, 3194} -> -29/36, {19, 3195} -> 70/51, 
 {19, 3196} -> 1/9, {19, 3197} -> 4/3, {19, 3198} -> 1/3, {19, 3199} -> 2, 
 {19, 3206} -> 539/48, {19, 3208} -> 253/12, {19, 3209} -> 29/432, 
 {19, 3210} -> 83/72, {19, 3211} -> -233/96, {19, 3212} -> -467785/19584, 
 {19, 3213} -> -167/12, {19, 3214} -> -41/16, {19, 3215} -> 233/24, 
 {19, 3216} -> -455/16, {19, 3217} -> -233/32, {19, 3218} -> 105439/576, 
 {19, 3220} -> 1/9, {19, 3222} -> 1/3, {19, 3224} -> -1/8, {19, 3225} -> -1, 
 {19, 3231} -> -179/16, {19, 3235} -> 143/12, {19, 3241} -> -1/6, 
 {19, 3242} -> 78997/2304, {19, 3243} -> 1/6, {19, 3246} -> -5449/288, 
 {19, 3247} -> 5353/1152, {19, 3250} -> 263/81, {19, 3263} -> -263/81, 
 {19, 3264} -> -130/81, {19, 3265} -> 2221/1377, {19, 3266} -> -1/12, 
 {19, 3267} -> -5072/1377, {19, 3268} -> 5/24, {19, 3269} -> -3491/1377, 
 {19, 3270} -> -3295/972, {19, 3272} -> -194/81, {19, 3277} -> -1/3, 
 {19, 3278} -> -2, {19, 3291} -> 7/12, {19, 3292} -> 14/3, {19, 3293} -> 1/3, 
 {19, 3294} -> 2, {19, 3296} -> 194/81, {19, 3297} -> -1/2, 
 {19, 3299} -> -2/3, {19, 3300} -> -559/306, {19, 3304} -> 10/9, 
 {19, 3306} -> 43/108, {19, 3308} -> 217/162, {19, 3309} -> 173647/66096, 
 {19, 3315} -> -509/324, {19, 3316} -> 55/72, {19, 3317} -> -1/8, 
 {19, 3318} -> -13967/11016, {19, 3319} -> -12179/11016, {19, 3320} -> 7/27, 
 {19, 3335} -> -7/27, {19, 3337} -> -1867/324, {19, 3338} -> -13/48, 
 {19, 3339} -> -4093/44064, {19, 3340} -> -8/27, {19, 3341} -> 4757/1377, 
 {19, 3342} -> -229/153, {19, 3343} -> -2261/972, {19, 3345} -> 5/18, 
 {19, 3346} -> 1571/918, {19, 3347} -> 7/2, {19, 3350} -> -280/51, 
 {19, 3359} -> -7/2, {19, 3362} -> 7/3, {19, 3364} -> -280/51, 
 {19, 3369} -> -5/18, {19, 3370} -> -1571/918, {19, 3371} -> -11/18, 
 {19, 3372} -> -662/153, {19, 3373} -> -2/3, {19, 3374} -> -559/306, 
 {19, 3378} -> 7/4, {19, 3380} -> -41/432, {19, 3382} -> 7783/3672, 
 {19, 3383} -> -17939/5508, {19, 3389} -> 136169/22032, 
 {19, 3390} -> 773/1836, {19, 3404} -> -773/1836, {19, 3405} -> -157/54, 
 {19, 3406} -> 4463/1836, {19, 3407} -> 1/12, {19, 3408} -> -22351/44064, 
 {19, 3409} -> -17/36, {19, 3410} -> -125/918, {19, 3411} -> 4729/11016, 
 {19, 3412} -> 19/18, {19, 3414} -> -5/18, {19, 3415} -> -203/153, 
 {19, 3416} -> -19/36, {19, 3417} -> 21/17, {19, 3419} -> -1/3, 
 {19, 3420} -> 14/17, {19, 3421} -> -21/34, {19, 3424} -> -5/36, 
 {19, 3425} -> -2, {19, 3434} -> 29/36, {19, 3435} -> -70/51, 
 {19, 3439} -> 1/3, {19, 3440} -> 2, {19, 3443} -> -13039/64, 
 {19, 3444} -> -133/64, {19, 3446} -> 6035/192, {19, 3447} -> 13/2, 
 {19, 3449} -> -5/36, {19, 3450} -> -2, {19, 3461} -> 1/3, 
 {19, 3462} -> -14/17, {19, 3463} -> -21/34, {19, 3464} -> -7/18, 
 {19, 3467} -> -19433/11520, {19, 3468} -> -1/18, {19, 3469} -> -427/816, 
 {19, 3470} -> -161/68, {19, 3472} -> -1837/24, {19, 3473} -> -33/8, 
 {19, 3475} -> 29/36, {19, 3476} -> -70/51, {19, 3479} -> -1/9, 
 {19, 3480} -> -4/3, {19, 3483} -> -1/3, {19, 3484} -> -2, 
 {19, 3487} -> 5/18, {19, 3488} -> 203/153, {19, 3489} -> -19/36, 
 {19, 3490} -> 39017/11520, {19, 3491} -> 1/2, {19, 3492} -> -617/2448, 
 {19, 3493} -> -31/34, {19, 3494} -> 55/36, {19, 3495} -> 1/72, 
 {19, 3496} -> -5/4, {19, 3513} -> -8429/48, {19, 3516} -> -13399/144, 
 {19, 3519} -> -1/6, {19, 3522} -> 7/4, {19, 3523} -> 197/720, 
 {19, 3525} -> 637/192, {19, 3526} -> 3673/36, {19, 3527} -> -7/18, 
 {19, 3528} -> 905/612, {19, 3529} -> 7963/32, {19, 3530} -> 35/216, 
 {19, 3531} -> -1289/36, {19, 3532} -> 7283/3672, 
 {19, 3533} -> -174377/440640, {19, 3535} -> -637/48, {19, 3537} -> 597/32, 
 {19, 3538} -> 637/64, {19, 3539} -> 47279/384, {19, 3540} -> 381/32, 
 {19, 3542} -> 4523/288, {19, 3543} -> -1/24, {19, 3544} -> -19/64, 
 {19, 3545} -> -13/18, {19, 3546} -> -1, {20, 464} -> 37/3, 
 {20, 476} -> -1/3, {20, 512} -> 1/3, {20, 524} -> 2/3, {20, 1985} -> 1, 
 {20, 1989} -> -1/3, {20, 2005} -> 5/3, {20, 2007} -> 1/6, 
 {20, 2079} -> -2/3, {20, 2095} -> 1/3, {20, 2097} -> -2/3, {20, 2124} -> -1, 
 {20, 2149} -> 1, {20, 2151} -> 1, {20, 2159} -> 1/6, {20, 2187} -> -5/6, 
 {20, 2205} -> -1/6, {20, 2209} -> 1/2, {20, 2229} -> -1/2, 
 {20, 2231} -> 1/2, {20, 2540} -> 17/6, {20, 2723} -> -17/12, 
 {20, 2772} -> -323/60, {20, 2839} -> -4/3, {20, 2855} -> -1, 
 {20, 2861} -> -323/60, {20, 2879} -> 1/3, {20, 2908} -> 1/3, 
 {20, 2916} -> -17/18, {20, 2926} -> 139/30, {20, 2938} -> -1/2, 
 {20, 2942} -> 1/6, {20, 2964} -> -1/6, {20, 2966} -> 1/6, 
 {20, 3024} -> 323/60, {20, 3266} -> 2/3, {20, 3297} -> -1, 
 {20, 3299} -> 2/3, {20, 3306} -> -1/18, {20, 3316} -> 2/3, 
 {20, 3317} -> 1/3, {20, 3338} -> 2/3, {20, 3340} -> 1/3, {20, 3345} -> -1, 
 {20, 3369} -> 1, {20, 3371} -> 1/3, {20, 3373} -> 2/3, {20, 3380} -> 1/6, 
 {20, 3414} -> 1, {20, 3464} -> -17/6, {20, 3467} -> 17257/1920, 
 {20, 3487} -> -1, {20, 3490} -> 107/384, {20, 3491} -> -1, 
 {20, 3494} -> 4/3, {20, 3523} -> 349/180, {20, 3527} -> -1, 
 {20, 3545} -> -3/2, {21, 290} -> 37/3, {21, 302} -> -1/3, {21, 350} -> 1/3, 
 {21, 362} -> 2/3, {21, 2540} -> -4/3, {21, 2547} -> 1, {21, 2572} -> -1, 
 {21, 2574} -> -1/2, {21, 2582} -> -2/3, {21, 2605} -> 2/3, 
 {21, 2632} -> 1/3, {21, 2634} -> -1/6, {21, 2694} -> 2/3, {21, 2696} -> -1, 
 {21, 2713} -> -1/18, {21, 2723} -> 2/3, {21, 2731} -> 1/3, 
 {21, 2737} -> -2/3, {21, 2761} -> 2/3, {21, 2763} -> 1/3, 
 {21, 2772} -> -323/60, {21, 2773} -> -1/3, {21, 2802} -> 1/3, 
 {21, 2832} -> 5/3, {21, 2834} -> -5/6, {21, 2839} -> 17/6, 
 {21, 2861} -> -323/60, {21, 2900} -> 1/3, {21, 2916} -> -17/18, 
 {21, 2926} -> 139/30, {21, 2927} -> 1/6, {21, 2933} -> 1/6, 
 {21, 2964} -> -1/6, {21, 2966} -> 1/6, {21, 2996} -> -1, {21, 2998} -> 1, 
 {21, 3024} -> 323/60, {21, 3054} -> -1, {21, 3065} -> 2/3, 
 {21, 3067} -> 1/3, {21, 3070} -> -1, {21, 3095} -> 1/2, {21, 3123} -> 1/2, 
 {21, 3125} -> -1/2, {21, 3179} -> -1, {21, 3190} -> 1, {21, 3194} -> -1, 
 {21, 3316} -> -17/12, {21, 3434} -> 1, {21, 3464} -> 4/3, 
 {21, 3467} -> 107/384, {21, 3468} -> -1, {21, 3475} -> 1, 
 {21, 3490} -> 17257/1920, {21, 3494} -> -17/6, {21, 3523} -> 349/180, 
 {21, 3527} -> -1, {21, 3530} -> 1/6, {21, 3545} -> -3/2, {22, 1489} -> -1, 
 {22, 1698} -> 1, {22, 1774} -> 1, {22, 2242} -> 1, {22, 2540} -> 1, 
 {22, 2639} -> -1, {22, 2708} -> -1, {22, 2723} -> -1/2, {22, 2772} -> -10, 
 {22, 2839} -> 1, {22, 2861} -> -10, {22, 2926} -> 9, {22, 3024} -> 10, 
 {22, 3316} -> -1/2, {22, 3464} -> -1, {22, 3467} -> 9, {22, 3490} -> 9, 
 {22, 3494} -> -1, {22, 3523} -> -13/18, {23, 1489} -> -1, {23, 1548} -> 1, 
 {23, 1774} -> 1, {23, 2393} -> 1, {23, 2540} -> 1, {23, 2639} -> -1, 
 {23, 2723} -> -1/2, {23, 2772} -> -10, {23, 2839} -> 1, {23, 2861} -> -10, 
 {23, 2926} -> 9, {23, 3024} -> 10, {23, 3301} -> -1, {23, 3316} -> -1/2, 
 {23, 3464} -> -1, {23, 3467} -> 9, {23, 3490} -> 9, {23, 3494} -> -1, 
 {23, 3523} -> -13/18, {24, 1} -> 1/2, {24, 13} -> -1/4, {24, 25} -> -137/72, 
 {24, 37} -> 1/8, {24, 49} -> -65/18, {24, 61} -> 1/6, {24, 73} -> -7/2, 
 {24, 85} -> -29/3, {24, 120} -> -61/18, {24, 132} -> 1/24, 
 {24, 144} -> -53/36, {24, 168} -> 3/8, {24, 179} -> -47/8, 
 {24, 191} -> -13/36, {24, 203} -> 1/8, {24, 215} -> 1/6, {24, 248} -> 4/3, 
 {24, 290} -> -455/48, {24, 302} -> 881/192, {24, 314} -> 35/8, 
 {24, 326} -> 71/24, {24, 350} -> -49/24, {24, 362} -> -619/192, 
 {24, 374} -> 3/8, {24, 397} -> 395/64, {24, 422} -> -5/12, 
 {24, 464} -> -119/8, {24, 476} -> -107/96, {24, 488} -> -1/8, 
 {24, 500} -> -99/4, {24, 512} -> 5/6, {24, 524} -> 19/32, {24, 536} -> 3/2, 
 {24, 559} -> -141/32, {24, 627} -> -1/4, {24, 634} -> -1/8, 
 {24, 641} -> 7/8, {24, 651} -> -1, {24, 942} -> -4/3, {24, 968} -> -4/3, 
 {24, 973} -> -4/3, {24, 991} -> 4/3, {24, 993} -> 8/3, {24, 1057} -> 1/2, 
 {24, 1059} -> -1/4, {24, 1076} -> -5/12, {24, 1083} -> 5/12, 
 {24, 1089} -> 1/6, {24, 1094} -> 4/3, {24, 1115} -> 1/3, {24, 1117} -> -1/6, 
 {24, 1154} -> 1/4, {24, 1162} -> -5/12, {24, 1168} -> -5/12, 
 {24, 1186} -> 5/12, {24, 1188} -> 5/6, {24, 1195} -> 5/12, 
 {24, 1218} -> -5/12, {24, 1220} -> -5/12, {24, 1226} -> 4/3, 
 {24, 1247} -> 1/3, {24, 1249} -> -1/6, {24, 1265} -> -4/3, 
 {24, 1267} -> -4/3, {24, 1297} -> 1/2, {24, 1299} -> 1/6, {24, 1306} -> 5/6, 
 {24, 1308} -> 1/6, {24, 1311} -> 8/3, {24, 1321} -> -2/9, {24, 1331} -> 2/3, 
 {24, 1352} -> -1/12, {24, 1369} -> 5/24, {24, 1376} -> -5/24, 
 {24, 1382} -> -1/12, {24, 1387} -> -2/3, {24, 1409} -> -1/3, 
 {24, 1411} -> 1/6, {24, 1445} -> -3/4, {24, 1477} -> -3/4, 
 {24, 1479} -> 3/8, {24, 1490} -> -55/36, {24, 1498} -> -7/8, 
 {24, 1505} -> 7/4, {24, 1511} -> 4/3, {24, 1516} -> 47/9, 
 {24, 1520} -> -7/8, {24, 1537} -> 1/36, {24, 1539} -> 19/18, 
 {24, 1549} -> -3/4, {24, 1556} -> 3/4, {24, 1567} -> 7/18, 
 {24, 1586} -> 55/36, {24, 1588} -> -49/36, {24, 1597} -> 9/4, 
 {24, 1607} -> 15/8, {24, 1611} -> 39/8, {24, 1625} -> 7/8, 
 {24, 1627} -> -33/16, {24, 1640} -> -1, {24, 1644} -> -4, {24, 1660} -> -1, 
 {24, 1662} -> -7/4, {24, 1669} -> 4/3, {24, 1673} -> -3, 
 {24, 1691} -> -13/3, {24, 1693} -> 13/6, {24, 1699} -> -7/8, 
 {24, 1719} -> -47/9, {24, 1721} -> 145/72, {24, 1742} -> 31/8, 
 {24, 1744} -> 7/8, {24, 1749} -> -77/36, {24, 1756} -> -77/36, 
 {24, 1758} -> 215/72, {24, 1767} -> -139/18, {24, 1771} -> -6, 
 {24, 1779} -> 2393/864, {24, 1790} -> 3/8, {24, 1800} -> -133/72, 
 {24, 1809} -> 41/72, {24, 1817} -> -3/4, {24, 1824} -> 1/2, 
 {24, 1830} -> 5/6, {24, 1835} -> -101/36, {24, 1839} -> 31/16, 
 {24, 1859} -> 1/9, {24, 1861} -> -217/144, {24, 1890} -> -1/4, 
 {24, 1917} -> -1/4, {24, 1919} -> 1/8, {24, 1929} -> 1, {24, 1964} -> 1/2, 
 {24, 1966} -> -1/4, {24, 1975} -> -1, {24, 1985} -> 49/16, 
 {24, 1989} -> -11/6, {24, 2005} -> 59/48, {24, 2007} -> -107/96, 
 {24, 2022} -> 1, {24, 2041} -> -3/4, {24, 2043} -> 3/8, {24, 2071} -> -1/4, 
 {24, 2073} -> 1/8, {24, 2079} -> -7/8, {24, 2095} -> 35/16, 
 {24, 2097} -> -19/32, {24, 2124} -> -41/24, {24, 2128} -> 1/2, 
 {24, 2132} -> 1/2, {24, 2138} -> -1/2, {24, 2149} -> 41/24, 
 {24, 2159} -> 27/32, {24, 2170} -> 1/8, {24, 2179} -> -1/2, 
 {24, 2187} -> -59/96, {24, 2194} -> 3/8, {24, 2200} -> 1/8, 
 {24, 2205} -> -35/32, {24, 2209} -> 41/48, {24, 2229} -> -29/48, 
 {24, 2231} -> 29/48, {24, 2243} -> 7/4, {24, 2250} -> -7/4, 
 {24, 2259} -> -19/24, {24, 2279} -> -167/72, {24, 2281} -> 167/144, 
 {24, 2290} -> -25/12, {24, 2296} -> 5/12, {24, 2301} -> -7/8, 
 {24, 2305} -> -17/4, {24, 2321} -> 37/12, {24, 2323} -> 25/24, 
 {24, 2331} -> -5/12, {24, 2339} -> 47/8, {24, 2356} -> 91/24, 
 {24, 2358} -> -91/48, {24, 2364} -> -4/3, {24, 2386} -> -1/12, 
 {24, 2388} -> 1/24, {24, 2394} -> 7/8, {24, 2411} -> 319/72, 
 {24, 2413} -> -319/144, {24, 2431} -> 13/8, {24, 2433} -> -13/16, 
 {24, 2437} -> -17/4, {24, 2439} -> -77/36, {24, 2445} -> 1/6, 
 {24, 2447} -> -77/36, {24, 2449} -> 1/2, {24, 2452} -> 17/4, 
 {24, 2455} -> -1/3, {24, 2459} -> -29/12, {24, 2463} -> 6, 
 {24, 2470} -> 2623/864, {24, 2481} -> 167/144, {24, 2489} -> 7/12, 
 {24, 2496} -> -91/48, {24, 2502} -> 1/24, {24, 2507} -> -319/144, 
 {24, 2511} -> -13/16, {24, 2528} -> -13/4, {24, 2530} -> 5/2, 
 {24, 2540} -> 53/8, {24, 2541} -> 3/4, {24, 2547} -> -319/32, 
 {24, 2552} -> -1, {24, 2556} -> -1, {24, 2572} -> 231/32, 
 {24, 2574} -> 295/64, {24, 2582} -> 217/48, {24, 2587} -> 1, 
 {24, 2591} -> 1, {24, 2605} -> -133/48, {24, 2607} -> 11/8, 
 {24, 2632} -> -523/96, {24, 2634} -> 523/192, {24, 2657} -> 19/24, 
 {24, 2659} -> 29/144, {24, 2681} -> 1/2, {24, 2689} -> 287/72, 
 {24, 2691} -> -1/2, {24, 2694} -> -433/48, {24, 2713} -> 7693/1728, 
 {24, 2723} -> -53/16, {24, 2724} -> 283/64, {24, 2731} -> -301/96, 
 {24, 2737} -> 619/192, {24, 2742} -> 29/144, {24, 2761} -> -2525/576, 
 {24, 2763} -> -439/96, {24, 2772} -> 101/30, {24, 2773} -> 35/24, 
 {24, 2778} -> -1, {24, 2782} -> 2, {24, 2802} -> 49/24, 
 {24, 2804} -> 631/96, {24, 2811} -> 1, {24, 2815} -> -1, 
 {24, 2832} -> -299/32, {24, 2834} -> 299/64, {24, 2839} -> -83/24, 
 {24, 2840} -> -15/8, {24, 2855} -> -51/16, {24, 2857} -> -113/32, 
 {24, 2861} -> 101/30, {24, 2879} -> 85/12, {24, 2881} -> -23/16, 
 {24, 2885} -> -17/4, {24, 2894} -> -1, {24, 2897} -> 17/4, 
 {24, 2900} -> -127/8, {24, 2904} -> -5/4, {24, 2908} -> 77/6, 
 {24, 2916} -> 485/96, {24, 2926} -> -99/20, {24, 2927} -> -23/96, 
 {24, 2933} -> 721/192, {24, 2938} -> -19/32, {24, 2942} -> -223/48, 
 {24, 2964} -> -289/64, {24, 2966} -> -217/288, {24, 2979} -> 1, 
 {24, 2996} -> 335/48, {24, 2998} -> -355/48, {24, 3004} -> 1, 
 {24, 3024} -> -101/30, {24, 3044} -> -63/8, {24, 3046} -> -63/16, 
 {24, 3054} -> 125/16, {24, 3060} -> 1, {24, 3065} -> -433/48, 
 {24, 3067} -> -731/48, {24, 3070} -> 125/16, {24, 3072} -> 1, 
 {24, 3084} -> -2141/576, {24, 3095} -> -335/96, {24, 3103} -> -63/16, 
 {24, 3123} -> -229/96, {24, 3125} -> 227/144, {24, 3149} -> -8/3, 
 {24, 3151} -> 4/3, {24, 3170} -> -3, {24, 3172} -> 3/2, 
 {24, 3179} -> 125/16, {24, 3181} -> 5, {24, 3190} -> -5/6, 
 {24, 3192} -> 1/6, {24, 3194} -> 125/16, {24, 3196} -> -8/3, 
 {24, 3198} -> -5, {24, 3209} -> -799/576, {24, 3220} -> -7/6, 
 {24, 3224} -> 3/2, {24, 3241} -> 5/2, {24, 3243} -> -5/2, 
 {24, 3268} -> -19/8, {24, 3277} -> 5, {24, 3282} -> 1/2, 
 {24, 3291} -> -365/36, {24, 3293} -> -5, {24, 3297} -> 6, 
 {24, 3299} -> 13/2, {24, 3306} -> -9533/1728, {24, 3316} -> 83/48, 
 {24, 3317} -> 7/8, {24, 3338} -> 809/288, {24, 3340} -> 361/144, 
 {24, 3345} -> -41/24, {24, 3361} -> -1/2, {24, 3365} -> 1/4, 
 {24, 3369} -> 41/24, {24, 3371} -> 155/24, {24, 3373} -> 13/2, 
 {24, 3380} -> 209/576, {24, 3407} -> -11/16, {24, 3409} -> 23/4, 
 {24, 3414} -> 41/24, {24, 3419} -> 17/4, {24, 3424} -> 77/36, 
 {24, 3429} -> -1/2, {24, 3434} -> -125/16, {24, 3439} -> -5, 
 {24, 3442} -> -1, {24, 3445} -> -1/3, {24, 3449} -> 77/36, 
 {24, 3453} -> -1/2, {24, 3457} -> 1/2, {24, 3461} -> -17/4, 
 {24, 3464} -> -53/8, {24, 3467} -> -295/24, {24, 3468} -> 1/3, 
 {24, 3471} -> -1/3, {24, 3475} -> -125/16, {24, 3479} -> 29/12, 
 {24, 3483} -> 5, {24, 3487} -> -41/24, {24, 3490} -> 287/120, 
 {24, 3491} -> -6, {24, 3494} -> 83/24, {24, 3514} -> 1/3, {24, 3520} -> 5/3, 
 {24, 3523} -> -2669/720, {24, 3524} -> 2/9, {24, 3527} -> 751/144, 
 {24, 3530} -> -2611/1728, {24, 3536} -> -5/6, {24, 3541} -> -1/6, 
 {24, 3545} -> 83/9, {25, 1} -> 7/2, {25, 13} -> -7/4, {25, 25} -> -103/72, 
 {25, 37} -> 7/8, {25, 49} -> -26/9, {25, 61} -> 7/6, {25, 73} -> -7/2, 
 {25, 85} -> -23/3, {25, 120} -> -83/18, {25, 132} -> 7/24, 
 {25, 144} -> -61/36, {25, 168} -> -3/8, {25, 179} -> -33/8, 
 {25, 191} -> 31/36, {25, 203} -> 7/8, {25, 215} -> 7/6, {25, 248} -> 4/3, 
 {25, 290} -> -139/16, {25, 302} -> 931/192, {25, 314} -> 17/4, 
 {25, 326} -> 25/24, {25, 350} -> -89/24, {25, 362} -> -283/64, 
 {25, 374} -> -3/8, {25, 397} -> 513/64, {25, 422} -> -1/12, 
 {25, 464} -> -191/12, {25, 476} -> -95/48, {25, 488} -> -1, 
 {25, 500} -> -24, {25, 512} -> 7/6, {25, 524} -> 53/48, {25, 536} -> 3/2, 
 {25, 559} -> -91/16, {25, 634} -> -1/8, {25, 641} -> 9/8, {25, 651} -> -1, 
 {25, 942} -> -4/3, {25, 968} -> -4/3, {25, 973} -> -4/3, {25, 991} -> 4/3, 
 {25, 993} -> 8/3, {25, 1057} -> 7/2, {25, 1059} -> -7/4, 
 {25, 1076} -> -1/12, {25, 1083} -> 1/12, {25, 1089} -> 7/6, 
 {25, 1094} -> 4/3, {25, 1115} -> 7/3, {25, 1117} -> -7/6, {25, 1154} -> 7/4, 
 {25, 1162} -> -1/12, {25, 1168} -> -1/12, {25, 1186} -> 1/12, 
 {25, 1188} -> 1/6, {25, 1195} -> 1/12, {25, 1218} -> -1/12, 
 {25, 1220} -> -1/12, {25, 1226} -> 4/3, {25, 1247} -> 7/3, 
 {25, 1249} -> -7/6, {25, 1265} -> -4/3, {25, 1267} -> -4/3, 
 {25, 1297} -> 7/2, {25, 1299} -> 7/6, {25, 1306} -> 1/6, {25, 1308} -> 7/6, 
 {25, 1311} -> 8/3, {25, 1321} -> -14/9, {25, 1331} -> 2/3, 
 {25, 1352} -> -7/12, {25, 1369} -> 1/24, {25, 1376} -> -1/24, 
 {25, 1382} -> -7/12, {25, 1387} -> -2/3, {25, 1409} -> -7/3, 
 {25, 1411} -> 7/6, {25, 1445} -> 3/4, {25, 1477} -> 3/4, {25, 1479} -> -3/8, 
 {25, 1490} -> -29/36, {25, 1498} -> -9/8, {25, 1505} -> 9/4, 
 {25, 1511} -> 4/3, {25, 1516} -> 58/9, {25, 1520} -> -9/8, 
 {25, 1537} -> 71/36, {25, 1539} -> -7/18, {25, 1549} -> -5/4, 
 {25, 1556} -> 9/4, {25, 1567} -> 11/18, {25, 1571} -> -1, 
 {25, 1586} -> 29/36, {25, 1588} -> -119/36, {25, 1597} -> 7/4, 
 {25, 1607} -> 17/8, {25, 1611} -> 41/8, {25, 1625} -> 9/8, 
 {25, 1627} -> -31/16, {25, 1644} -> -4, {25, 1660} -> -3, 
 {25, 1662} -> -9/4, {25, 1669} -> 4/3, {25, 1673} -> -3, 
 {25, 1691} -> -13/3, {25, 1693} -> 13/6, {25, 1699} -> -17/8, 
 {25, 1719} -> -58/9, {25, 1721} -> 23/72, {25, 1742} -> 33/8, 
 {25, 1744} -> 9/8, {25, 1749} -> -43/36, {25, 1756} -> -43/36, 
 {25, 1758} -> 481/72, {25, 1767} -> -95/18, {25, 1771} -> -6, 
 {25, 1779} -> 1399/864, {25, 1790} -> -3/8, {25, 1800} -> -203/72, 
 {25, 1809} -> 7/72, {25, 1817} -> -1/4, {25, 1824} -> -3/2, 
 {25, 1830} -> 5/6, {25, 1835} -> -127/36, {25, 1839} -> 49/16, 
 {25, 1859} -> 8/9, {25, 1861} -> 233/144, {25, 1890} -> -7/4, 
 {25, 1917} -> -7/4, {25, 1919} -> 7/8, {25, 1929} -> 1, {25, 1964} -> 7/2, 
 {25, 1966} -> -7/4, {25, 1975} -> -1, {25, 1985} -> 41/8, 
 {25, 1989} -> -13/6, {25, 2005} -> 71/24, {25, 2007} -> -95/48, 
 {25, 2022} -> 1, {25, 2041} -> 3/4, {25, 2043} -> -3/8, {25, 2071} -> -7/4, 
 {25, 2073} -> 7/8, {25, 2079} -> -23/12, {25, 2095} -> 77/24, 
 {25, 2097} -> -53/48, {25, 2124} -> -37/12, {25, 2128} -> -5/2, 
 {25, 2132} -> 7/2, {25, 2138} -> 5/2, {25, 2149} -> 37/12, 
 {25, 2159} -> 35/16, {25, 2170} -> 7/8, {25, 2179} -> -1/2, 
 {25, 2187} -> -71/48, {25, 2194} -> -3/8, {25, 2200} -> 7/8, 
 {25, 2205} -> -77/48, {25, 2209} -> 37/24, {25, 2229} -> -67/24, 
 {25, 2231} -> 67/24, {25, 2243} -> 9/4, {25, 2250} -> -9/4, 
 {25, 2259} -> -77/24, {25, 2279} -> -289/72, {25, 2281} -> 289/144, 
 {25, 2290} -> -7/6, {25, 2296} -> 1/12, {25, 2301} -> -9/8, 
 {25, 2305} -> -11/2, {25, 2321} -> 23/12, {25, 2323} -> 41/24, 
 {25, 2331} -> -1/12, {25, 2339} -> 45/8, {25, 2356} -> 107/24, 
 {25, 2358} -> -107/48, {25, 2364} -> -4/3, {25, 2386} -> -7/12, 
 {25, 2388} -> 7/24, {25, 2394} -> 9/8, {25, 2411} -> 233/72, 
 {25, 2413} -> -233/144, {25, 2431} -> 1/8, {25, 2433} -> -1/16, 
 {25, 2437} -> -13/4, {25, 2439} -> -43/36, {25, 2445} -> 7/6, 
 {25, 2447} -> -43/36, {25, 2449} -> 1/2, {25, 2452} -> 13/4, 
 {25, 2455} -> -2/3, {25, 2459} -> -23/12, {25, 2463} -> 6, 
 {25, 2470} -> 2411/864, {25, 2481} -> 289/144, {25, 2489} -> 2/3, 
 {25, 2496} -> -107/48, {25, 2502} -> 7/24, {25, 2507} -> -233/144, 
 {25, 2511} -> -1/16, {25, 2528} -> -11/4, {25, 2530} -> 2, 
 {25, 2540} -> -83/24, {25, 2541} -> 5/4, {25, 2547} -> -421/32, 
 {25, 2552} -> -1, {25, 2556} -> -1, {25, 2572} -> 317/32, 
 {25, 2574} -> 381/64, {25, 2582} -> 85/16, {25, 2591} -> 1, 
 {25, 2605} -> -49/16, {25, 2607} -> 21/8, {25, 2632} -> -251/32, 
 {25, 2634} -> 251/64, {25, 2640} -> 1, {25, 2657} -> 77/24, 
 {25, 2659} -> 187/144, {25, 2681} -> -5/2, {25, 2689} -> 481/72, 
 {25, 2691} -> 5/2, {25, 2694} -> -205/16, {25, 2713} -> 12287/1728, 
 {25, 2723} -> 83/48, {25, 2724} -> 369/64, {25, 2731} -> -121/32, 
 {25, 2737} -> 283/64, {25, 2742} -> 187/144, {25, 2761} -> -3703/576, 
 {25, 2763} -> -505/96, {25, 2772} -> 101/30, {25, 2773} -> 67/24, 
 {25, 2778} -> -1, {25, 2782} -> 2, {25, 2802} -> -13/24, 
 {25, 2804} -> 605/96, {25, 2811} -> 1, {25, 2815} -> -1, 
 {25, 2832} -> -337/32, {25, 2834} -> 337/64, {25, 2839} -> 53/8, 
 {25, 2840} -> -17/8, {25, 2855} -> -5, {25, 2857} -> -73/16, 
 {25, 2861} -> 101/30, {25, 2879} -> 26/3, {25, 2881} -> -17/8, 
 {25, 2885} -> -13/4, {25, 2894} -> -1, {25, 2897} -> 13/4, 
 {25, 2900} -> -139/8, {25, 2904} -> -3/4, {25, 2908} -> 173/12, 
 {25, 2916} -> 157/32, {25, 2926} -> -99/20, {25, 2927} -> -193/96, 
 {25, 2933} -> 899/192, {25, 2938} -> -3/2, {25, 2942} -> -11/3, 
 {25, 2964} -> -293/64, {25, 2966} -> -173/288, {25, 2979} -> 1, 
 {25, 2996} -> 437/48, {25, 2998} -> -147/16, {25, 3004} -> 1, 
 {25, 3024} -> -101/30, {25, 3044} -> -61/8, {25, 3046} -> -61/16, 
 {25, 3054} -> 445/48, {25, 3065} -> -205/16, {25, 3067} -> -817/48, 
 {25, 3070} -> 445/48, {25, 3084} -> -3139/576, {25, 3095} -> -437/96, 
 {25, 3103} -> -61/16, {25, 3123} -> -65/32, {25, 3125} -> 427/144, 
 {25, 3149} -> -8/3, {25, 3151} -> 4/3, {25, 3170} -> -3, {25, 3172} -> 3/2, 
 {25, 3179} -> 445/48, {25, 3181} -> 5, {25, 3190} -> -1/6, 
 {25, 3192} -> 7/6, {25, 3194} -> 445/48, {25, 3196} -> -8/3, 
 {25, 3198} -> -5, {25, 3209} -> -821/576, {25, 3220} -> -7/6, 
 {25, 3224} -> 3/2, {25, 3241} -> 5/2, {25, 3243} -> -5/2, 
 {25, 3266} -> 19/24, {25, 3268} -> -21/8, {25, 3277} -> 5, 
 {25, 3282} -> -1/2, {25, 3291} -> -259/36, {25, 3293} -> -5, 
 {25, 3297} -> 6, {25, 3299} -> 199/24, {25, 3306} -> -9163/1728, 
 {25, 3316} -> -53/16, {25, 3317} -> 73/48, {25, 3338} -> 49/18, 
 {25, 3340} -> 28/9, {25, 3345} -> -37/12, {25, 3356} -> 1, 
 {25, 3361} -> 1/2, {25, 3365} -> 3/4, {25, 3369} -> 37/12, 
 {25, 3371} -> 101/12, {25, 3373} -> 199/24, {25, 3380} -> 1115/576, 
 {25, 3407} -> -23/16, {25, 3409} -> 277/48, {25, 3414} -> 37/12, 
 {25, 3419} -> 13/4, {25, 3424} -> 43/36, {25, 3429} -> 5/2, 
 {25, 3434} -> -445/48, {25, 3439} -> -5, {25, 3442} -> -7, 
 {25, 3445} -> -7/3, {25, 3449} -> 43/36, {25, 3453} -> -1/2, 
 {25, 3457} -> -5/2, {25, 3461} -> -13/4, {25, 3464} -> 83/24, 
 {25, 3467} -> 287/120, {25, 3468} -> 2/3, {25, 3471} -> -7/3, 
 {25, 3475} -> -445/48, {25, 3479} -> 23/12, {25, 3483} -> 5, 
 {25, 3487} -> -37/12, {25, 3490} -> -295/24, {25, 3491} -> -6, 
 {25, 3494} -> -53/8, {25, 3514} -> 7/3, {25, 3520} -> 35/3, 
 {25, 3523} -> -1237/360, {25, 3524} -> 14/9, {25, 3527} -> 611/144, 
 {25, 3530} -> -3443/1728, {25, 3536} -> -35/6, {25, 3541} -> -7/6, 
 {25, 3545} -> 97/9, {26, 1} -> 2, {26, 13} -> -1, {26, 25} -> 2/3, 
 {26, 37} -> 1/2, {26, 49} -> -2/3, {26, 61} -> 2/3, {26, 73} -> -3/2, 
 {26, 85} -> 8/3, {26, 120} -> 2/3, {26, 132} -> 1/6, {26, 144} -> 4/3, 
 {26, 168} -> -1/2, {26, 179} -> 8, {26, 191} -> -1/2, {26, 203} -> 1/2, 
 {26, 215} -> 2/3, {26, 248} -> 2/3, {26, 290} -> 4/3, {26, 302} -> 4/3, 
 {26, 314} -> 1/2, {26, 350} -> -4/3, {26, 362} -> -4/3, {26, 374} -> -1/2, 
 {26, 397} -> 3/2, {26, 464} -> -4/3, {26, 476} -> -4/3, {26, 488} -> -1/2, 
 {26, 512} -> 4/3, {26, 524} -> 4/3, {26, 536} -> 1/2, {26, 559} -> -3/2, 
 {26, 625} -> 1, {26, 626} -> -1, {26, 942} -> -2/3, {26, 968} -> -2/3, 
 {26, 973} -> -2/3, {26, 991} -> 2/3, {26, 993} -> 4/3, {26, 1057} -> 2, 
 {26, 1059} -> -1, {26, 1089} -> 2/3, {26, 1094} -> 2/3, {26, 1115} -> 4/3, 
 {26, 1117} -> -2/3, {26, 1154} -> 1, {26, 1226} -> 2/3, {26, 1247} -> 4/3, 
 {26, 1249} -> -2/3, {26, 1265} -> -2/3, {26, 1267} -> -2/3, {26, 1297} -> 2, 
 {26, 1299} -> 2/3, {26, 1308} -> 2/3, {26, 1311} -> 4/3, {26, 1321} -> -8/9, 
 {26, 1331} -> 1/3, {26, 1352} -> -1/3, {26, 1382} -> -1/3, 
 {26, 1387} -> -1/3, {26, 1409} -> -4/3, {26, 1411} -> 2/3, {26, 1445} -> 1, 
 {26, 1477} -> 1, {26, 1479} -> -1/2, {26, 1490} -> 5/3, {26, 1505} -> 1, 
 {26, 1511} -> 2/3, {26, 1516} -> -1, {26, 1520} -> -1, {26, 1537} -> -2/3, 
 {26, 1539} -> 4/3, {26, 1549} -> -1, {26, 1556} -> 1, {26, 1586} -> -5/3, 
 {26, 1588} -> 11/6, {26, 1597} -> -1, {26, 1607} -> 1, {26, 1611} -> 1, 
 {26, 1660} -> -2, {26, 1669} -> 2/3, {26, 1673} -> -1, {26, 1691} -> -5/3, 
 {26, 1693} -> 5/6, {26, 1699} -> -1, {26, 1719} -> 1, {26, 1721} -> 1/2, 
 {26, 1742} -> 2, {26, 1749} -> -2, {26, 1756} -> -2, {26, 1758} -> -10/3, 
 {26, 1767} -> -2/3, {26, 1779} -> 2/9, {26, 1790} -> -1/2, 
 {26, 1800} -> -1/3, {26, 1809} -> -5/6, {26, 1824} -> -1, {26, 1830} -> 1/6, 
 {26, 1835} -> 1/2, {26, 1839} -> 1, {26, 1859} -> 4/3, {26, 1861} -> -11/9, 
 {26, 1890} -> -1, {26, 1917} -> -1, {26, 1919} -> 1/2, {26, 1964} -> 2, 
 {26, 1966} -> -1, {26, 1985} -> 4, {26, 1989} -> -4/3, {26, 2005} -> 8/3, 
 {26, 2007} -> -4/3, {26, 2041} -> 1, {26, 2043} -> -1/2, {26, 2071} -> -1, 
 {26, 2073} -> 1/2, {26, 2079} -> -4/3, {26, 2095} -> 8/3, 
 {26, 2097} -> -4/3, {26, 2124} -> -8/3, {26, 2128} -> -2, {26, 2132} -> 2, 
 {26, 2138} -> 2, {26, 2149} -> 8/3, {26, 2159} -> 4/3, {26, 2170} -> 1/2, 
 {26, 2187} -> -4/3, {26, 2194} -> -1/2, {26, 2200} -> 1/2, 
 {26, 2205} -> -4/3, {26, 2209} -> 4/3, {26, 2229} -> -7/3, 
 {26, 2231} -> 7/3, {26, 2243} -> 1, {26, 2250} -> -1, {26, 2259} -> 1, 
 {26, 2279} -> 8/3, {26, 2281} -> -4/3, {26, 2290} -> 1, {26, 2301} -> -1, 
 {26, 2305} -> -1, {26, 2356} -> 1, {26, 2358} -> -1/2, {26, 2364} -> -2/3, 
 {26, 2386} -> -1/3, {26, 2388} -> 1/6, {26, 2394} -> 1, {26, 2431} -> -1, 
 {26, 2433} -> 1/2, {26, 2439} -> -2, {26, 2445} -> 2/3, {26, 2447} -> -2, 
 {26, 2449} -> -2, {26, 2459} -> 2/3, {26, 2470} -> 2/9, {26, 2481} -> -4/3, 
 {26, 2496} -> -1/2, {26, 2502} -> 1/6, {26, 2511} -> 1/2, 
 {26, 2540} -> -14/3, {26, 2541} -> 1, {26, 2547} -> -4, {26, 2572} -> 3, 
 {26, 2574} -> 3/2, {26, 2582} -> 4/3, {26, 2605} -> -1/3, {26, 2607} -> 1/2, 
 {26, 2632} -> -8/3, {26, 2634} -> 4/3, {26, 2657} -> -1, {26, 2659} -> -1/2, 
 {26, 2681} -> -2, {26, 2689} -> -16/3, {26, 2691} -> 2, {26, 2694} -> -10/3, 
 {26, 2713} -> -1/6, {26, 2723} -> 7/3, {26, 2724} -> 3/2, 
 {26, 2731} -> -7/6, {26, 2737} -> 4/3, {26, 2742} -> -1/2, {26, 2763} -> -1, 
 {26, 2773} -> 4/3, {26, 2802} -> -7/3, {26, 2804} -> 1/2, 
 {26, 2832} -> -8/3, {26, 2834} -> 4/3, {26, 2839} -> 14/3, {26, 2840} -> -1, 
 {26, 2855} -> -3, {26, 2857} -> -3/2, {26, 2879} -> 7/3, {26, 2881} -> -1/2, 
 {26, 2894} -> 2, {26, 2900} -> -10/3, {26, 2904} -> -2, {26, 2908} -> 10/3, 
 {26, 2927} -> -7/6, {26, 2933} -> 4/3, {26, 2938} -> -3/2, 
 {26, 2942} -> 7/6, {26, 2996} -> 8/3, {26, 2998} -> -8/3, {26, 3054} -> 8/3, 
 {26, 3060} -> -2, {26, 3065} -> -10/3, {26, 3067} -> -10/3, 
 {26, 3070} -> 8/3, {26, 3084} -> -4/3, {26, 3095} -> -4/3, 
 {26, 3123} -> -1/3, {26, 3125} -> 4/3, {26, 3149} -> -4/3, 
 {26, 3151} -> 2/3, {26, 3170} -> -1, {26, 3172} -> 1/2, {26, 3179} -> 8/3, 
 {26, 3181} -> 2, {26, 3192} -> 2/3, {26, 3194} -> 8/3, {26, 3196} -> -4/3, 
 {26, 3198} -> -2, {26, 3209} -> -2/3, {26, 3220} -> -1/3, {26, 3224} -> 1/2, 
 {26, 3241} -> 1, {26, 3243} -> -1, {26, 3266} -> 1/3, {26, 3268} -> -1/2, 
 {26, 3277} -> 2, {26, 3293} -> -2, {26, 3299} -> 10/3, {26, 3306} -> -14/9, 
 {26, 3316} -> -7/3, {26, 3317} -> 7/6, {26, 3338} -> 4/3, 
 {26, 3340} -> 11/9, {26, 3345} -> -8/3, {26, 3365} -> 2, {26, 3369} -> 8/3, 
 {26, 3371} -> 10/3, {26, 3373} -> 10/3, {26, 3380} -> 16/9, 
 {26, 3407} -> -1, {26, 3414} -> 8/3, {26, 3424} -> 2, {26, 3429} -> 2, 
 {26, 3434} -> -8/3, {26, 3439} -> -2, {26, 3442} -> -4, {26, 3445} -> -4/3, 
 {26, 3449} -> 2, {26, 3453} -> 2, {26, 3457} -> -2, {26, 3464} -> 14/3, 
 {26, 3467} -> 112/15, {26, 3471} -> -4/3, {26, 3475} -> -8/3, 
 {26, 3479} -> -2/3, {26, 3483} -> 2, {26, 3487} -> -8/3, 
 {26, 3490} -> -112/15, {26, 3494} -> -14/3, {26, 3508} -> 4/27, 
 {26, 3510} -> -4, {26, 3514} -> 4/3, {26, 3520} -> 20/3, {26, 3524} -> 8/9, 
 {26, 3527} -> -2, {26, 3530} -> -5/18, {26, 3536} -> -10/3, 
 {26, 3541} -> -2/3, {27, 464} -> -8, {27, 1974} -> 1, {27, 2169} -> -1/2, 
 {27, 2540} -> -2, {27, 2723} -> 1, {27, 2772} -> 323/120, {27, 2839} -> 1, 
 {27, 2861} -> 323/120, {27, 2911} -> -1, {27, 2926} -> -323/120, 
 {27, 3024} -> -323/120, {27, 3316} -> -1/2, {27, 3413} -> 1, 
 {27, 3464} -> 2, {27, 3467} -> -83/60, {27, 3486} -> -1, {27, 3490} -> -4, 
 {27, 3494} -> -1, {27, 3523} -> -1043/720, {28, 290} -> -8, {28, 2540} -> 1, 
 {28, 2723} -> -1/2, {28, 2772} -> 323/120, {28, 2810} -> 1, 
 {28, 2839} -> -2, {28, 2861} -> 323/120, {28, 2911} -> -1, 
 {28, 2926} -> -323/120, {28, 2974} -> -1, {28, 3024} -> -323/120, 
 {28, 3094} -> 1/2, {28, 3316} -> 1, {28, 3433} -> 1, {28, 3464} -> -1, 
 {28, 3467} -> -4, {28, 3474} -> 1, {28, 3490} -> -83/60, {28, 3494} -> 2, 
 {28, 3523} -> -923/720, {29, 2014} -> 1, {29, 2169} -> -1/2, 
 {29, 2581} -> -1, {29, 2723} -> 1/2, {29, 3079} -> -1, {29, 3413} -> 1, 
 {29, 3464} -> 1, {29, 3486} -> -1, {29, 3523} -> -1/6, {30, 2974} -> -1, 
 {30, 3094} -> 1/2, {30, 3155} -> 1, {30, 3249} -> -1, {30, 3316} -> 1/2, 
 {30, 3375} -> -1, {30, 3433} -> 1, {30, 3474} -> 1, {30, 3494} -> 1, 
 {31, 25} -> -89/144, {31, 49} -> -8/9, {31, 73} -> -9/16, {31, 85} -> -7/2, 
 {31, 120} -> -10/9, {31, 144} -> -59/72, {31, 179} -> -47/16, 
 {31, 191} -> -53/144, {31, 248} -> 1/4, {31, 290} -> 169/96, 
 {31, 302} -> 1039/384, {31, 314} -> 63/32, {31, 326} -> 455/48, 
 {31, 350} -> 5/6, {31, 362} -> -133/384, {31, 397} -> 277/128, 
 {31, 422} -> -17/24, {31, 464} -> 55/96, {31, 476} -> 51/128, 
 {31, 488} -> 17/32, {31, 500} -> -45/16, {31, 512} -> 1/8, 
 {31, 524} -> -19/384, {31, 536} -> 3/16, {31, 559} -> -29/128, 
 {31, 627} -> 1/16, {31, 634} -> 1/8, {31, 641} -> 3/16, {31, 651} -> -1/8, 
 {31, 942} -> -1/4, {31, 968} -> -1/4, {31, 973} -> -1/4, {31, 991} -> 1/4, 
 {31, 993} -> 1/2, {31, 1076} -> -17/24, {31, 1083} -> 17/24, 
 {31, 1094} -> 1/4, {31, 1162} -> -17/24, {31, 1168} -> -17/24, 
 {31, 1186} -> 17/24, {31, 1188} -> 17/12, {31, 1195} -> 17/24, 
 {31, 1218} -> -17/24, {31, 1220} -> -17/24, {31, 1226} -> 1/4, 
 {31, 1265} -> -1/4, {31, 1267} -> -1/4, {31, 1306} -> 17/12, 
 {31, 1311} -> 1/2, {31, 1331} -> 1/8, {31, 1369} -> 17/48, 
 {31, 1376} -> -17/48, {31, 1387} -> -1/8, {31, 1490} -> -67/72, 
 {31, 1498} -> -1/16, {31, 1505} -> 1/8, {31, 1511} -> 1/4, 
 {31, 1516} -> 67/36, {31, 1520} -> -1/16, {31, 1537} -> 31/72, 
 {31, 1539} -> -13/72, {31, 1549} -> -1/8, {31, 1556} -> 1/8, 
 {31, 1567} -> 7/36, {31, 1586} -> 67/72, {31, 1588} -> -73/72, 
 {31, 1597} -> -1/8, {31, 1607} -> 1/16, {31, 1611} -> 1/16, 
 {31, 1625} -> 1/16, {31, 1627} -> 7/32, {31, 1660} -> -1/8, 
 {31, 1662} -> -5/16, {31, 1669} -> 1/4, {31, 1673} -> -3/8, 
 {31, 1691} -> -5/8, {31, 1693} -> 5/16, {31, 1699} -> -1/16, 
 {31, 1719} -> -67/36, {31, 1721} -> 55/144, {31, 1742} -> 7/16, 
 {31, 1744} -> 1/4, {31, 1749} -> -5/72, {31, 1756} -> -5/72, 
 {31, 1758} -> 317/144, {31, 1763} -> 1, {31, 1767} -> -61/36, 
 {31, 1771} -> -3/4, {31, 1779} -> 551/1728, {31, 1800} -> -67/144, 
 {31, 1809} -> 53/144, {31, 1817} -> -1/16, {31, 1824} -> -1/16, 
 {31, 1830} -> 1/16, {31, 1835} -> -37/36, {31, 1839} -> 7/32, 
 {31, 1859} -> -1/36, {31, 1861} -> 11/32, {31, 1985} -> -43/64, 
 {31, 1989} -> -1/8, {31, 2005} -> -51/64, {31, 2007} -> 51/128, 
 {31, 2079} -> 55/96, {31, 2095} -> -19/192, {31, 2097} -> 19/384, 
 {31, 2124} -> 43/96, {31, 2149} -> -43/96, {31, 2159} -> -43/384, 
 {31, 2187} -> 51/128, {31, 2205} -> 19/384, {31, 2209} -> -43/192, 
 {31, 2229} -> 43/192, {31, 2231} -> -43/192, {31, 2243} -> 1/8, 
 {31, 2250} -> -1/8, {31, 2259} -> -31/48, {31, 2279} -> -227/144, 
 {31, 2281} -> 227/288, {31, 2290} -> 25/48, {31, 2296} -> 17/24, 
 {31, 2301} -> -1/16, {31, 2305} -> 1/16, {31, 2321} -> 43/24, 
 {31, 2323} -> -37/24, {31, 2331} -> -17/24, {31, 2339} -> 21/16, 
 {31, 2356} -> 11/6, {31, 2358} -> -11/12, {31, 2364} -> -1/4, 
 {31, 2394} -> 1/16, {31, 2411} -> 175/144, {31, 2413} -> -175/288, 
 {31, 2431} -> 11/8, {31, 2433} -> -11/16, {31, 2437} -> -5/2, 
 {31, 2439} -> -5/72, {31, 2447} -> -5/72, {31, 2449} -> 3/4, 
 {31, 2452} -> 5/2, {31, 2455} -> -13/6, {31, 2459} -> -7/8, 
 {31, 2463} -> 3/4, {31, 2470} -> 1009/1728, {31, 2481} -> 227/288, 
 {31, 2489} -> 17/48, {31, 2496} -> -11/12, {31, 2507} -> -175/288, 
 {31, 2511} -> -11/16, {31, 2528} -> -19/16, {31, 2530} -> 59/48, 
 {31, 2540} -> 269/48, {31, 2541} -> 1/8, {31, 2547} -> -157/64, 
 {31, 2572} -> 149/64, {31, 2574} -> 149/128, {31, 2582} -> 169/96, 
 {31, 2605} -> -157/96, {31, 2607} -> 5/16, {31, 2632} -> -133/192, 
 {31, 2634} -> 133/384, {31, 2657} -> 31/48, {31, 2659} -> 65/288, 
 {31, 2689} -> 389/144, {31, 2694} -> -241/96, {31, 2696} -> -1, 
 {31, 2713} -> 5863/3456, {31, 2723} -> -269/96, {31, 2724} -> 237/128, 
 {31, 2731} -> -181/192, {31, 2737} -> 133/384, {31, 2742} -> 65/288, 
 {31, 2761} -> -1307/1152, {31, 2763} -> -73/64, {31, 2772} -> 57/10, 
 {31, 2773} -> -1/8, {31, 2802} -> 5/16, {31, 2804} -> 757/192, 
 {31, 2832} -> -767/192, {31, 2834} -> 767/384, {31, 2839} -> -133/48, 
 {31, 2840} -> -1/16, {31, 2855} -> 47/64, {31, 2857} -> 3/128, 
 {31, 2861} -> 57/10, {31, 2879} -> 1/16, {31, 2881} -> 41/64, 
 {31, 2885} -> -5/2, {31, 2894} -> -1/2, {31, 2897} -> 5/2, 
 {31, 2900} -> -239/24, {31, 2904} -> 3/8, {31, 2908} -> -5/16, 
 {31, 2916} -> 635/192, {31, 2926} -> -427/60, {31, 2927} -> 485/192, 
 {31, 2933} -> 165/128, {31, 2938} -> 47/128, {31, 2942} -> -43/64, 
 {31, 2964} -> -25/16, {31, 2966} -> -335/72, {31, 2996} -> 157/96, 
 {31, 2998} -> -75/32, {31, 3024} -> -57/10, {31, 3044} -> -21/16, 
 {31, 3046} -> -21/32, {31, 3054} -> 293/96, {31, 3060} -> 1/2, 
 {31, 3065} -> -241/96, {31, 3067} -> -733/96, {31, 3070} -> 293/96, 
 {31, 3084} -> -1319/1152, {31, 3095} -> -157/192, {31, 3103} -> -21/32, 
 {31, 3123} -> -39/64, {31, 3125} -> -209/144, {31, 3149} -> -1/2, 
 {31, 3151} -> 1/4, {31, 3170} -> -3/8, {31, 3172} -> 3/16, 
 {31, 3179} -> 293/96, {31, 3181} -> 3/4, {31, 3190} -> -17/12, 
 {31, 3194} -> 293/96, {31, 3196} -> -1/2, {31, 3198} -> -3/4, 
 {31, 3209} -> -509/1152, {31, 3220} -> -1/8, {31, 3224} -> 3/16, 
 {31, 3241} -> 3/8, {31, 3243} -> -3/8, {31, 3266} -> -61/96, 
 {31, 3268} -> -7/16, {31, 3277} -> 3/4, {31, 3282} -> -1/4, 
 {31, 3291} -> -185/72, {31, 3293} -> -3/4, {31, 3297} -> 3/4, 
 {31, 3299} -> 35/96, {31, 3306} -> -3089/3456, {31, 3316} -> 133/96, 
 {31, 3317} -> -49/192, {31, 3338} -> 643/1152, {31, 3340} -> 17/192, 
 {31, 3345} -> 43/96, {31, 3361} -> -1/4, {31, 3365} -> -3/8, 
 {31, 3369} -> -43/96, {31, 3371} -> -31/32, {31, 3373} -> 35/96, 
 {31, 3380} -> -815/1152, {31, 3407} -> 1/2, {31, 3409} -> 137/192, 
 {31, 3414} -> -43/96, {31, 3419} -> 5/2, {31, 3424} -> 5/72, 
 {31, 3434} -> -293/96, {31, 3439} -> -3/4, {31, 3449} -> 5/72, 
 {31, 3453} -> -3/4, {31, 3461} -> -5/2, {31, 3464} -> -269/48, 
 {31, 3467} -> -3541/240, {31, 3468} -> 13/6, {31, 3475} -> -293/96, 
 {31, 3479} -> 7/8, {31, 3483} -> 3/4, {31, 3487} -> 43/96, 
 {31, 3490} -> 25/48, {31, 3491} -> -3/4, {31, 3494} -> 133/48, 
 {31, 3523} -> -29/45, {31, 3527} -> 121/72, {31, 3530} -> -617/1728, 
 {31, 3545} -> -7/18, {32, 25} -> -31/144, {32, 49} -> -91/144, 
 {32, 73} -> -9/16, {32, 85} -> -1/2, {32, 120} -> 7/36, 
 {32, 144} -> 103/144, {32, 179} -> 35/16, {32, 191} -> -77/72, 
 {32, 248} -> 1/4, {32, 290} -> 175/96, {32, 302} -> 977/384, 
 {32, 314} -> 57/32, {32, 326} -> 217/48, {32, 350} -> 1/6, 
 {32, 362} -> -283/384, {32, 397} -> 235/128, {32, 422} -> -13/24, 
 {32, 464} -> 37/96, {32, 476} -> 25/128, {32, 488} -> 7/32, 
 {32, 500} -> 25/16, {32, 512} -> 3/8, {32, 524} -> 71/384, 
 {32, 536} -> 3/16, {32, 559} -> 25/128, {32, 627} -> 3/16, {32, 634} -> 1/8, 
 {32, 641} -> 1/16, {32, 651} -> -1/8, {32, 942} -> -1/4, {32, 968} -> -1/4, 
 {32, 973} -> -1/4, {32, 991} -> 1/4, {32, 993} -> 1/2, {32, 1076} -> -13/24, 
 {32, 1083} -> 13/24, {32, 1094} -> 1/4, {32, 1162} -> -13/24, 
 {32, 1168} -> -13/24, {32, 1186} -> 13/24, {32, 1188} -> 13/12, 
 {32, 1195} -> 13/24, {32, 1218} -> -13/24, {32, 1220} -> -13/24, 
 {32, 1226} -> 1/4, {32, 1265} -> -1/4, {32, 1267} -> -1/4, 
 {32, 1306} -> 13/12, {32, 1311} -> 1/2, {32, 1331} -> 1/8, 
 {32, 1369} -> 13/48, {32, 1376} -> -13/48, {32, 1387} -> -1/8, 
 {32, 1490} -> 25/72, {32, 1498} -> -3/16, {32, 1505} -> 3/8, 
 {32, 1511} -> 1/4, {32, 1516} -> -7/36, {32, 1520} -> -3/16, 
 {32, 1537} -> -61/72, {32, 1539} -> 79/72, {32, 1549} -> -3/8, 
 {32, 1556} -> 3/8, {32, 1567} -> -7/36, {32, 1586} -> -25/72, 
 {32, 1588} -> 79/72, {32, 1597} -> -3/8, {32, 1607} -> 3/16, 
 {32, 1611} -> 3/16, {32, 1625} -> 3/16, {32, 1627} -> 9/32, 
 {32, 1660} -> -3/8, {32, 1662} -> -3/16, {32, 1669} -> 1/4, 
 {32, 1673} -> -3/8, {32, 1691} -> -5/8, {32, 1693} -> 5/16, 
 {32, 1699} -> -3/16, {32, 1719} -> 7/36, {32, 1721} -> 119/144, 
 {32, 1742} -> 9/16, {32, 1749} -> -97/72, {32, 1756} -> -97/72, 
 {32, 1758} -> -257/144, {32, 1767} -> -25/18, {32, 1771} -> 1/4, 
 {32, 1779} -> 745/1728, {32, 1800} -> -11/144, {32, 1809} -> -11/144, 
 {32, 1817} -> 3/16, {32, 1824} -> -3/16, {32, 1830} -> 1/16, 
 {32, 1835} -> 7/36, {32, 1839} -> 9/32, {32, 1859} -> 31/36, 
 {32, 1861} -> -121/96, {32, 1985} -> -1/64, {32, 1989} -> -3/8, 
 {32, 2005} -> -25/64, {32, 2007} -> 25/128, {32, 2079} -> 37/96, 
 {32, 2095} -> 71/192, {32, 2097} -> -71/384, {32, 2124} -> 1/96, 
 {32, 2149} -> -1/96, {32, 2159} -> -1/384, {32, 2187} -> 25/128, 
 {32, 2205} -> -71/384, {32, 2209} -> -1/192, {32, 2229} -> 1/192, 
 {32, 2231} -> -1/192, {32, 2243} -> 3/8, {32, 2250} -> -3/8, 
 {32, 2259} -> 49/48, {32, 2279} -> 197/144, {32, 2281} -> -197/288, 
 {32, 2290} -> 47/48, {32, 2296} -> 13/24, {32, 2301} -> -3/16, 
 {32, 2305} -> -9/16, {32, 2321} -> 29/24, {32, 2323} -> -29/24, 
 {32, 2331} -> -13/24, {32, 2339} -> 19/16, {32, 2356} -> 13/6, 
 {32, 2358} -> -13/12, {32, 2364} -> -1/4, {32, 2394} -> 3/16, 
 {32, 2411} -> 119/144, {32, 2413} -> -119/288, {32, 2431} -> 5/8, 
 {32, 2433} -> -5/16, {32, 2437} -> -2, {32, 2439} -> -97/72, 
 {32, 2447} -> -97/72, {32, 2449} -> -3/4, {32, 2452} -> 2, 
 {32, 2455} -> -4/3, {32, 2459} -> -1/8, {32, 2463} -> -1/4, 
 {32, 2470} -> 1139/1728, {32, 2481} -> -197/288, {32, 2489} -> 19/48, 
 {32, 2496} -> -13/12, {32, 2507} -> -119/288, {32, 2511} -> -5/16, 
 {32, 2528} -> -17/16, {32, 2530} -> 49/48, {32, 2540} -> -133/48, 
 {32, 2541} -> 3/8, {32, 2547} -> -211/64, {32, 2572} -> 187/64, 
 {32, 2574} -> 187/128, {32, 2582} -> 175/96, {32, 2605} -> -139/96, 
 {32, 2607} -> 3/16, {32, 2632} -> -283/192, {32, 2634} -> 283/384, 
 {32, 2657} -> -49/48, {32, 2659} -> -119/288, {32, 2689} -> -329/144, 
 {32, 2694} -> -247/96, {32, 2713} -> 257/3456, {32, 2723} -> 133/96, 
 {32, 2724} -> 211/128, {32, 2731} -> -211/192, {32, 2737} -> 283/384, 
 {32, 2742} -> -119/288, {32, 2761} -> -61/1152, {32, 2763} -> -221/192, 
 {32, 2772} -> 57/10, {32, 2773} -> 3/8, {32, 2802} -> -13/16, 
 {32, 2804} -> 539/192, {32, 2832} -> -769/192, {32, 2834} -> 769/384, 
 {32, 2839} -> 269/48, {32, 2840} -> -3/16, {32, 2855} -> 13/64, 
 {32, 2857} -> 25/128, {32, 2861} -> 57/10, {32, 2879} -> 15/16, 
 {32, 2881} -> 83/64, {32, 2885} -> -2, {32, 2894} -> 1/2, {32, 2897} -> 2, 
 {32, 2900} -> -181/24, {32, 2904} -> -3/8, {32, 2908} -> -39/16, 
 {32, 2916} -> 605/192, {32, 2926} -> -427/60, {32, 2927} -> 139/192, 
 {32, 2933} -> 187/128, {32, 2938} -> 13/128, {32, 2942} -> 55/64, 
 {32, 2964} -> -49/32, {32, 2966} -> -641/144, {32, 2996} -> 211/96, 
 {32, 2998} -> -263/96, {32, 3024} -> -57/10, {32, 3044} -> -19/16, 
 {32, 3046} -> -19/32, {32, 3054} -> 105/32, {32, 3060} -> -1/2, 
 {32, 3065} -> -247/96, {32, 3067} -> -611/96, {32, 3070} -> 105/32, 
 {32, 3084} -> -1657/1152, {32, 3095} -> -211/192, {32, 3103} -> -19/32, 
 {32, 3123} -> -107/192, {32, 3125} -> -7/144, {32, 3149} -> -1/2, 
 {32, 3151} -> 1/4, {32, 3170} -> -3/8, {32, 3172} -> 3/16, 
 {32, 3179} -> 105/32, {32, 3181} -> 3/4, {32, 3190} -> -13/12, 
 {32, 3194} -> 105/32, {32, 3196} -> -1/2, {32, 3198} -> -3/4, 
 {32, 3209} -> -59/128, {32, 3220} -> -1/8, {32, 3224} -> 3/16, 
 {32, 3241} -> 3/8, {32, 3243} -> -3/8, {32, 3266} -> -55/96, 
 {32, 3268} -> -3/16, {32, 3277} -> 3/4, {32, 3282} -> 1/4, 
 {32, 3291} -> -109/72, {32, 3293} -> -3/4, {32, 3297} -> -1/4, 
 {32, 3299} -> 17/96, {32, 3306} -> -2527/3456, {32, 3316} -> -269/96, 
 {32, 3317} -> -19/192, {32, 3338} -> 689/1152, {32, 3340} -> -29/192, 
 {32, 3345} -> 1/96, {32, 3361} -> 1/4, {32, 3365} -> 3/8, 
 {32, 3369} -> -1/96, {32, 3371} -> -61/32, {32, 3373} -> 17/96, 
 {32, 3380} -> -257/1152, {32, 3407} -> 1/8, {32, 3409} -> -31/64, 
 {32, 3414} -> -1/96, {32, 3419} -> 2, {32, 3424} -> 97/72, 
 {32, 3434} -> -105/32, {32, 3439} -> -3/4, {32, 3449} -> 97/72, 
 {32, 3453} -> 3/4, {32, 3461} -> -2, {32, 3464} -> 133/48, 
 {32, 3467} -> 25/48, {32, 3468} -> 4/3, {32, 3475} -> -105/32, 
 {32, 3479} -> 1/8, {32, 3483} -> 3/4, {32, 3487} -> 1/96, 
 {32, 3490} -> -3541/240, {32, 3491} -> 1/4, {32, 3494} -> -269/48, 
 {32, 3523} -> -29/45, {32, 3527} -> 25/36, {32, 3530} -> -457/1728, 
 {32, 3545} -> 7/18, {33, 1872} -> 1, {33, 2771} -> -1, {33, 3509} -> -1, 
 {33, 3523} -> 2/3, {34, 2771} -> -1, {34, 3131} -> 1, {34, 3509} -> -1, 
 {34, 3523} -> 2/3, {35, 2241} -> 1, {35, 2771} -> -1, {35, 3509} -> -1, 
 {36, 290} -> 1, {36, 302} -> -1/8, {36, 350} -> 1/2, {36, 362} -> 13/8, 
 {36, 397} -> -3/8, {36, 409} -> 1, {36, 2547} -> 3/4, {36, 2572} -> -3/4, 
 {36, 2574} -> -3/8, {36, 2582} -> -1, {36, 2605} -> 1, {36, 2607} -> -1/2, 
 {36, 2632} -> -1/4, {36, 2634} -> 1/8, {36, 2694} -> 2, {36, 2724} -> -3/8, 
 {36, 2737} -> -5/8, {36, 2761} -> 5/8, {36, 2763} -> 4/3, 
 {36, 2773} -> -1/2, {36, 2802} -> 1/2, {36, 2832} -> 1/4, 
 {36, 2834} -> -1/8, {36, 2900} -> 1/2, {36, 2916} -> -1/6, 
 {36, 2927} -> 1/4, {36, 2933} -> -1/8, {36, 2964} -> 1/8, {36, 2966} -> 1/4, 
 {36, 2996} -> -1/2, {36, 3054} -> -1, {36, 3065} -> 2, {36, 3067} -> 1/2, 
 {36, 3070} -> -1, {36, 3084} -> 1/3, {36, 3095} -> 3/2, {36, 3123} -> -1/2, 
 {36, 3125} -> -7/12, {36, 3179} -> 1/2, {36, 3194} -> 1/2, 
 {36, 3209} -> 5/8, {36, 3241} -> -1, {36, 3243} -> 1/3, {36, 3434} -> -1/2, 
 {36, 3467} -> 5823/1280, {36, 3475} -> -1/2, {36, 3490} -> -5823/1280, 
 {36, 3518} -> 9/4, {36, 3523} -> -5/16, {36, 3527} -> -11/8, 
 {36, 3530} -> 1/12, {36, 3545} -> -27/16, {37, 464} -> 1, {37, 476} -> -1/8, 
 {37, 512} -> 1/2, {37, 524} -> 13/8, {37, 559} -> -3/8, {37, 571} -> 1, 
 {37, 1985} -> 3/4, {37, 1989} -> -1/2, {37, 2005} -> 1/4, 
 {37, 2007} -> -1/8, {37, 2079} -> -1, {37, 2095} -> -1/4, 
 {37, 2097} -> -5/8, {37, 2119} -> -1, {37, 2121} -> 1/4, {37, 2124} -> 1/2, 
 {37, 2149} -> -1/2, {37, 2159} -> 13/24, {37, 2187} -> -1/8, 
 {37, 2205} -> 1/8, {37, 2209} -> 1, {37, 2229} -> -3/4, {37, 2231} -> 1/12, 
 {37, 2855} -> -3/4, {37, 2857} -> -3/8, {37, 2879} -> 1/2, 
 {37, 2908} -> 1/2, {37, 2916} -> -1/6, {37, 2938} -> -3/8, 
 {37, 2942} -> 1/4, {37, 2964} -> 1/8, {37, 2966} -> 1/4, {37, 3266} -> 1, 
 {37, 3268} -> -1/2, {37, 3299} -> 2, {37, 3338} -> 5/8, {37, 3340} -> 4/3, 
 {37, 3345} -> -1, {37, 3369} -> 1, {37, 3371} -> 1/2, {37, 3373} -> 2, 
 {37, 3380} -> 1/2, {37, 3407} -> -1/4, {37, 3409} -> -1/12, 
 {37, 3414} -> -1/2, {37, 3467} -> -5823/1280, {37, 3487} -> 1/2, 
 {37, 3490} -> 5823/1280, {37, 3518} -> 9/4, {37, 3523} -> -5/16, 
 {37, 3527} -> -11/8, {37, 3530} -> 1/6, {37, 3545} -> -27/16, 
 {38, 1423} -> 1, {38, 2771} -> -1, {38, 3523} -> 2/3, {39, 1548} -> -1/2, 
 {39, 1596} -> 1, {39, 1698} -> -1/2, {39, 2540} -> -1, {39, 2639} -> 1/2, 
 {39, 2723} -> 1/2, {39, 2772} -> -1, {39, 2839} -> -1, {39, 2861} -> -1, 
 {39, 2926} -> 3/2, {39, 3024} -> 1, {39, 3316} -> 1/2, {39, 3464} -> 1, 
 {39, 3467} -> 3/2, {39, 3490} -> 3/2, {39, 3494} -> 1, {39, 3523} -> 7/12, 
 {40, 362} -> -1, {40, 2605} -> -1, {40, 2607} -> 1/2, {40, 2683} -> 1, 
 {40, 2694} -> -1, {40, 2699} -> 1, {40, 2731} -> -1/2, {40, 2737} -> 1, 
 {40, 2761} -> -1, {40, 2763} -> -1/2, {40, 3054} -> 1, {40, 3065} -> -1, 
 {40, 3070} -> 1, {40, 3095} -> -1, {40, 3125} -> 1/2, 
 {40, 3467} -> -1941/320, {40, 3490} -> 1941/320, {40, 3523} -> 5/12, 
 {40, 3527} -> 1, {40, 3530} -> -1/6, {40, 3545} -> 3/2, {41, 524} -> -1, 
 {41, 2079} -> 1, {41, 2097} -> 1, {41, 2205} -> -1/2, {41, 2209} -> -1/2, 
 {41, 3266} -> -1, {41, 3271} -> 1, {41, 3295} -> -1, {41, 3299} -> -1, 
 {41, 3306} -> -1/6, {41, 3317} -> -1/2, {41, 3338} -> -1, 
 {41, 3340} -> -1/2, {41, 3345} -> 1, {41, 3369} -> -1, {41, 3373} -> -1, 
 {41, 3380} -> -1/6, {41, 3467} -> 1941/320, {41, 3490} -> -1941/320, 
 {41, 3523} -> 5/12, {41, 3527} -> 1, {41, 3530} -> -1/6, {41, 3545} -> 3/2, 
 {42, 1} -> -1/2, {42, 13} -> 1/4, {42, 25} -> 31/12, {42, 37} -> -1/8, 
 {42, 49} -> 79/24, {42, 61} -> -1/6, {42, 73} -> 19/8, {42, 85} -> 26/3, 
 {42, 120} -> 7/3, {42, 132} -> -1/24, {42, 144} -> 31/24, {42, 168} -> -3/8, 
 {42, 179} -> 25/4, {42, 191} -> 1/2, {42, 203} -> -1/8, {42, 215} -> -1/6, 
 {42, 248} -> -5/6, {42, 290} -> 271/24, {42, 302} -> -91/48, 
 {42, 314} -> -35/16, {42, 326} -> 25/12, {42, 350} -> 47/24, 
 {42, 362} -> 109/48, {42, 374} -> -3/8, {42, 397} -> -61/16, 
 {42, 422} -> -1/6, {42, 464} -> 243/16, {42, 476} -> 239/192, 
 {42, 488} -> 7/16, {42, 500} -> 185/8, {42, 512} -> -5/12, 
 {42, 524} -> -23/64, {42, 536} -> -9/8, {42, 559} -> 269/64, 
 {42, 627} -> 3/8, {42, 634} -> 1/8, {42, 641} -> -3/4, {42, 651} -> 3/4, 
 {42, 942} -> 5/6, {42, 968} -> 5/6, {42, 973} -> 5/6, {42, 991} -> -5/6, 
 {42, 993} -> -5/3, {42, 1057} -> -1/2, {42, 1059} -> 1/4, 
 {42, 1076} -> -1/6, {42, 1083} -> 1/6, {42, 1089} -> -1/6, 
 {42, 1094} -> -5/6, {42, 1115} -> -1/3, {42, 1117} -> 1/6, 
 {42, 1154} -> -1/4, {42, 1162} -> -1/6, {42, 1168} -> -1/6, 
 {42, 1186} -> 1/6, {42, 1188} -> 1/3, {42, 1195} -> 1/6, {42, 1218} -> -1/6, 
 {42, 1220} -> -1/6, {42, 1226} -> -5/6, {42, 1247} -> -1/3, 
 {42, 1249} -> 1/6, {42, 1265} -> 5/6, {42, 1267} -> 5/6, {42, 1297} -> -1/2, 
 {42, 1299} -> -1/6, {42, 1306} -> 1/3, {42, 1308} -> -1/6, 
 {42, 1311} -> -5/3, {42, 1321} -> 2/9, {42, 1331} -> -5/12, 
 {42, 1352} -> 1/12, {42, 1369} -> 1/12, {42, 1376} -> -1/12, 
 {42, 1382} -> 1/12, {42, 1387} -> 5/12, {42, 1409} -> 1/3, 
 {42, 1411} -> -1/6, {42, 1445} -> 3/4, {42, 1477} -> 3/4, 
 {42, 1479} -> -3/8, {42, 1490} -> 7/3, {42, 1498} -> 1/2, {42, 1505} -> -1, 
 {42, 1511} -> -5/6, {42, 1516} -> -25/6, {42, 1520} -> 1/2, 
 {42, 1537} -> 5/6, {42, 1539} -> -17/12, {42, 1549} -> 1, {42, 1556} -> -1, 
 {42, 1586} -> -7/3, {42, 1588} -> 2/3, {42, 1597} -> -2, {42, 1607} -> -1/2, 
 {42, 1611} -> -7/2, {42, 1625} -> -1/2, {42, 1627} -> 13/8, {42, 1644} -> 3, 
 {42, 1660} -> 1/4, {42, 1662} -> 11/8, {42, 1669} -> -5/6, 
 {42, 1673} -> 9/4, {42, 1691} -> 37/12, {42, 1693} -> -37/24, 
 {42, 1699} -> 1/2, {42, 1719} -> 25/6, {42, 1721} -> -31/12, 
 {42, 1742} -> -11/4, {42, 1744} -> -7/8, {42, 1749} -> 2, {42, 1756} -> 2, 
 {42, 1758} -> -8/3, {42, 1767} -> 43/6, {42, 1771} -> 9/2, 
 {42, 1779} -> -35/18, {42, 1790} -> -3/8, {42, 1800} -> 11/12, 
 {42, 1809} -> -7/6, {42, 1817} -> 1/8, {42, 1824} -> 1/8, 
 {42, 1830} -> -17/24, {42, 1835} -> 25/12, {42, 1839} -> -11/8, 
 {42, 1859} -> -1/6, {42, 1861} -> 167/72, {42, 1890} -> 1/4, 
 {42, 1917} -> 1/4, {42, 1919} -> -1/8, {42, 1929} -> -1, {42, 1964} -> -1/2, 
 {42, 1966} -> 1/4, {42, 1975} -> 1, {42, 1985} -> -93/32, 
 {42, 1989} -> 17/12, {42, 2005} -> -143/96, {42, 2007} -> 239/192, 
 {42, 2022} -> -1, {42, 2041} -> 3/4, {42, 2043} -> -3/8, {42, 2071} -> 1/4, 
 {42, 2073} -> -1/8, {42, 2079} -> 19/16, {42, 2095} -> -55/32, 
 {42, 2097} -> 23/64, {42, 2124} -> 77/48, {42, 2128} -> -1/2, 
 {42, 2132} -> -1/2, {42, 2138} -> 1/2, {42, 2149} -> -77/48, 
 {42, 2159} -> -157/192, {42, 2170} -> -1/8, {42, 2179} -> 1/2, 
 {42, 2187} -> 143/192, {42, 2194} -> -3/8, {42, 2200} -> -1/8, 
 {42, 2205} -> 55/64, {42, 2209} -> -77/96, {42, 2229} -> 53/96, 
 {42, 2231} -> -53/96, {42, 2243} -> -1, {42, 2250} -> 1, {42, 2259} -> -1/2, 
 {42, 2279} -> 11/6, {42, 2281} -> -11/12, {42, 2290} -> 67/24, 
 {42, 2296} -> 1/6, {42, 2301} -> 1/2, {42, 2305} -> 27/8, 
 {42, 2321} -> -5/3, {42, 2323} -> -53/24, {42, 2331} -> -1/6, 
 {42, 2339} -> -4, {42, 2356} -> -29/24, {42, 2358} -> 29/48, 
 {42, 2364} -> 5/6, {42, 2386} -> 1/12, {42, 2388} -> -1/24, 
 {42, 2394} -> -1/2, {42, 2411} -> -14/3, {42, 2413} -> 7/3, 
 {42, 2431} -> -5/8, {42, 2433} -> 5/16, {42, 2437} -> 7/4, {42, 2439} -> 2, 
 {42, 2445} -> -1/6, {42, 2447} -> 2, {42, 2449} -> -1, {42, 2452} -> -7/4, 
 {42, 2455} -> -4/3, {42, 2459} -> 13/6, {42, 2463} -> -11/2, 
 {42, 2470} -> -275/144, {42, 2481} -> -11/12, {42, 2489} -> -1/24, 
 {42, 2496} -> 29/48, {42, 2502} -> -1/24, {42, 2507} -> 7/3, 
 {42, 2511} -> 5/16, {42, 2528} -> 13/8, {42, 2530} -> -9/8, 
 {42, 2540} -> -7/2, {42, 2541} -> -1, {42, 2547} -> 25/4, 
 {42, 2572} -> -17/4, {42, 2574} -> -17/8, {42, 2582} -> -65/24, 
 {42, 2605} -> 41/24, {42, 2607} -> -1, {42, 2632} -> 85/24, 
 {42, 2634} -> -85/48, {42, 2657} -> 1/2, {42, 2659} -> 1/4, 
 {42, 2681} -> -1/2, {42, 2689} -> -11/3, {42, 2691} -> 1/2, 
 {42, 2694} -> 137/24, {42, 2705} -> 1, {42, 2713} -> -17/6, 
 {42, 2723} -> 7/4, {42, 2724} -> -39/16, {42, 2731} -> 89/48, 
 {42, 2737} -> -109/48, {42, 2742} -> 1/4, {42, 2761} -> 51/16, 
 {42, 2763} -> 47/16, {42, 2772} -> 7/3, {42, 2773} -> -19/24, 
 {42, 2778} -> 1, {42, 2782} -> -2, {42, 2802} -> -17/6, 
 {42, 2804} -> -37/12, {42, 2811} -> -1, {42, 2815} -> 1, {42, 2832} -> 41/8, 
 {42, 2834} -> -41/16, {42, 2839} -> 19/6, {42, 2840} -> 3/2, 
 {42, 2855} -> 109/32, {42, 2857} -> 213/64, {42, 2861} -> 7/3, 
 {42, 2879} -> -139/24, {42, 2881} -> 79/32, {42, 2885} -> 7/4, 
 {42, 2894} -> 1, {42, 2897} -> -7/4, {42, 2900} -> 55/8, {42, 2904} -> -1/2, 
 {42, 2908} -> -331/24, {42, 2916} -> -43/24, {42, 2926} -> -13/6, 
 {42, 2927} -> 53/48, {42, 2933} -> -107/48, {42, 2938} -> 45/64, 
 {42, 2942} -> 469/96, {42, 2964} -> 183/64, {42, 2966} -> -1009/288, 
 {42, 2979} -> -1, {42, 2996} -> -9/2, {42, 2998} -> 13/3, {42, 3004} -> -1, 
 {42, 3024} -> -7/3, {42, 3044} -> 6, {42, 3046} -> 3, {42, 3054} -> -25/6, 
 {42, 3060} -> -1, {42, 3065} -> 137/24, {42, 3067} -> 91/12, 
 {42, 3070} -> -25/6, {42, 3084} -> 289/144, {42, 3095} -> 9/4, 
 {42, 3103} -> 3, {42, 3123} -> 89/48, {42, 3125} -> -259/144, 
 {42, 3149} -> 5/3, {42, 3151} -> -5/6, {42, 3170} -> 9/4, 
 {42, 3172} -> -9/8, {42, 3179} -> -25/6, {42, 3181} -> -7/2, 
 {42, 3190} -> -1/3, {42, 3192} -> -1/6, {42, 3194} -> -25/6, 
 {42, 3196} -> 5/3, {42, 3198} -> 7/2, {42, 3209} -> 17/24, 
 {42, 3220} -> 11/12, {42, 3224} -> -9/8, {42, 3241} -> -7/4, 
 {42, 3243} -> 7/4, {42, 3266} -> -11/16, {42, 3268} -> 2, 
 {42, 3277} -> -7/2, {42, 3291} -> 28/3, {42, 3293} -> 7/2, 
 {42, 3297} -> -11/2, {42, 3299} -> -91/16, {42, 3306} -> 161/32, 
 {42, 3316} -> -19/12, {42, 3317} -> -27/32, {42, 3338} -> -517/192, 
 {42, 3340} -> -743/288, {42, 3345} -> 77/48, {42, 3361} -> 1, 
 {42, 3365} -> 1/2, {42, 3369} -> -77/48, {42, 3371} -> -371/48, 
 {42, 3373} -> -91/16, {42, 3380} -> -227/288, {42, 3407} -> 13/16, 
 {42, 3409} -> -177/32, {42, 3414} -> -77/48, {42, 3419} -> -7/4, 
 {42, 3424} -> -2, {42, 3429} -> 1/2, {42, 3434} -> 25/6, {42, 3439} -> 7/2, 
 {42, 3442} -> 1, {42, 3445} -> 1/3, {42, 3449} -> -2, {42, 3453} -> 1, 
 {42, 3457} -> -1/2, {42, 3461} -> 7/4, {42, 3464} -> 7/2, 
 {42, 3467} -> 173/30, {42, 3468} -> 4/3, {42, 3471} -> 1/3, 
 {42, 3475} -> 25/6, {42, 3479} -> -13/6, {42, 3483} -> -7/2, 
 {42, 3487} -> 77/48, {42, 3490} -> -101/10, {42, 3491} -> 11/2, 
 {42, 3494} -> -19/6, {42, 3514} -> -1/3, {42, 3520} -> -5/3, 
 {42, 3523} -> 67/24, {42, 3524} -> -2/9, {42, 3527} -> -45/16, 
 {42, 3530} -> 649/576, {42, 3536} -> 5/6, {42, 3541} -> 1/6, 
 {42, 3545} -> -22/3, {43, 1} -> -7/2, {43, 13} -> 7/4, {43, 25} -> 13/12, 
 {43, 37} -> -7/8, {43, 49} -> 13/6, {43, 61} -> -7/6, {43, 73} -> 19/8, 
 {43, 85} -> 14/3, {43, 120} -> 11/6, {43, 132} -> -7/24, {43, 144} -> -1/3, 
 {43, 168} -> 3/8, {43, 179} -> -7/4, {43, 191} -> 1/8, {43, 203} -> -7/8, 
 {43, 215} -> -7/6, {43, 248} -> -5/6, {43, 290} -> 265/24, 
 {43, 302} -> -5/2, {43, 314} -> -43/16, {43, 326} -> 55/12, 
 {43, 350} -> 29/8, {43, 362} -> 43/12, {43, 374} -> 3/8, {43, 397} -> -5, 
 {43, 422} -> -1/6, {43, 464} -> 255/16, {43, 476} -> 355/192, 
 {43, 488} -> 15/16, {43, 500} -> 141/8, {43, 512} -> -7/12, 
 {43, 524} -> -43/64, {43, 536} -> -9/8, {43, 559} -> 297/64, 
 {43, 627} -> -1/8, {43, 634} -> 1/8, {43, 641} -> -3/4, {43, 651} -> 3/4, 
 {43, 942} -> 5/6, {43, 968} -> 5/6, {43, 973} -> 5/6, {43, 991} -> -5/6, 
 {43, 993} -> -5/3, {43, 1057} -> -7/2, {43, 1059} -> 7/4, 
 {43, 1076} -> -1/6, {43, 1083} -> 1/6, {43, 1089} -> -7/6, 
 {43, 1094} -> -5/6, {43, 1115} -> -7/3, {43, 1117} -> 7/6, 
 {43, 1154} -> -7/4, {43, 1162} -> -1/6, {43, 1168} -> -1/6, 
 {43, 1186} -> 1/6, {43, 1188} -> 1/3, {43, 1195} -> 1/6, {43, 1218} -> -1/6, 
 {43, 1220} -> -1/6, {43, 1226} -> -5/6, {43, 1247} -> -7/3, 
 {43, 1249} -> 7/6, {43, 1265} -> 5/6, {43, 1267} -> 5/6, {43, 1297} -> -7/2, 
 {43, 1299} -> -7/6, {43, 1306} -> 1/3, {43, 1308} -> -7/6, 
 {43, 1311} -> -5/3, {43, 1321} -> 14/9, {43, 1331} -> -5/12, 
 {43, 1352} -> 7/12, {43, 1369} -> 1/12, {43, 1376} -> -1/12, 
 {43, 1382} -> 7/12, {43, 1387} -> 5/12, {43, 1409} -> 7/3, 
 {43, 1411} -> -7/6, {43, 1445} -> -3/4, {43, 1477} -> -3/4, 
 {43, 1479} -> 3/8, {43, 1490} -> -1/6, {43, 1498} -> 1, {43, 1505} -> -2, 
 {43, 1511} -> -5/6, {43, 1516} -> -19/6, {43, 1520} -> 1, {43, 1537} -> 1/3, 
 {43, 1539} -> -17/12, {43, 1549} -> 2, {43, 1556} -> -2, {43, 1586} -> 1/6, 
 {43, 1588} -> 1/6, {43, 1597} -> -1, {43, 1607} -> -1, {43, 1611} -> -4, 
 {43, 1625} -> -1, {43, 1627} -> 11/8, {43, 1644} -> 3, {43, 1660} -> 11/4, 
 {43, 1662} -> 13/8, {43, 1669} -> -5/6, {43, 1673} -> 9/4, 
 {43, 1691} -> 37/12, {43, 1693} -> -37/24, {43, 1699} -> 1, 
 {43, 1719} -> 19/6, {43, 1721} -> -4/3, {43, 1742} -> -13/4, 
 {43, 1744} -> -5/8, {43, 1749} -> 5/2, {43, 1756} -> 5/2, 
 {43, 1758} -> -7/6, {43, 1767} -> 14/3, {43, 1771} -> 9/2, 
 {43, 1779} -> -10/9, {43, 1790} -> 3/8, {43, 1800} -> 5/3, 
 {43, 1809} -> 1/12, {43, 1817} -> -7/8, {43, 1824} -> 11/8, 
 {43, 1830} -> -17/24, {43, 1835} -> 19/12, {43, 1839} -> -13/8, 
 {43, 1859} -> -13/6, {43, 1861} -> 53/72, {43, 1890} -> 7/4, 
 {43, 1917} -> 7/4, {43, 1919} -> -7/8, {43, 1929} -> -1, {43, 1964} -> -7/2, 
 {43, 1966} -> 7/4, {43, 1975} -> 1, {43, 1985} -> -137/32, 
 {43, 1989} -> 19/12, {43, 2005} -> -259/96, {43, 2007} -> 355/192, 
 {43, 2022} -> -1, {43, 2041} -> -3/4, {43, 2043} -> 3/8, {43, 2071} -> 7/4, 
 {43, 2073} -> -7/8, {43, 2079} -> 31/16, {43, 2095} -> -75/32, 
 {43, 2097} -> 43/64, {43, 2124} -> 121/48, {43, 2128} -> 5/2, 
 {43, 2132} -> -7/2, {43, 2138} -> -5/2, {43, 2149} -> -121/48, 
 {43, 2159} -> -131/64, {43, 2170} -> -7/8, {43, 2179} -> 1/2, 
 {43, 2187} -> 259/192, {43, 2194} -> 3/8, {43, 2200} -> -7/8, 
 {43, 2205} -> 75/64, {43, 2209} -> -121/96, {43, 2229} -> 241/96, 
 {43, 2231} -> -241/96, {43, 2243} -> -2, {43, 2250} -> 2, {43, 2259} -> 1/4, 
 {43, 2279} -> 1/12, {43, 2281} -> -1/24, {43, 2290} -> 31/24, 
 {43, 2296} -> 1/6, {43, 2301} -> 1, {43, 2305} -> 39/8, {43, 2321} -> -2/3, 
 {43, 2323} -> -53/24, {43, 2331} -> -1/6, {43, 2339} -> -9/2, 
 {43, 2356} -> -77/24, {43, 2358} -> 77/48, {43, 2364} -> 5/6, 
 {43, 2386} -> 7/12, {43, 2388} -> -7/24, {43, 2394} -> -1, 
 {43, 2411} -> -35/12, {43, 2413} -> 35/24, {43, 2431} -> 3/8, 
 {43, 2433} -> -3/16, {43, 2437} -> 7/4, {43, 2439} -> 5/2, 
 {43, 2445} -> -7/6, {43, 2447} -> 5/2, {43, 2449} -> 1, {43, 2452} -> -7/4, 
 {43, 2455} -> -1/3, {43, 2459} -> 7/6, {43, 2463} -> -9/2, 
 {43, 2470} -> -20/9, {43, 2481} -> -1/24, {43, 2489} -> -13/24, 
 {43, 2496} -> 77/48, {43, 2502} -> -7/24, {43, 2507} -> 35/24, 
 {43, 2511} -> -3/16, {43, 2528} -> 15/8, {43, 2530} -> -29/24, 
 {43, 2540} -> 19/6, {43, 2541} -> -1, {43, 2547} -> 73/8, {43, 2556} -> 1, 
 {43, 2572} -> -49/8, {43, 2574} -> -65/16, {43, 2582} -> -71/24, 
 {43, 2591} -> -1, {43, 2605} -> 23/24, {43, 2607} -> -2, {43, 2632} -> 37/6, 
 {43, 2634} -> -37/12, {43, 2657} -> -1/4, {43, 2659} -> -1/8, 
 {43, 2681} -> 5/2, {43, 2689} -> -1/6, {43, 2691} -> -5/2, 
 {43, 2694} -> 215/24, {43, 2696} -> -1, {43, 2713} -> -57/16, 
 {43, 2723} -> -19/12, {43, 2724} -> -27/8, {43, 2731} -> 119/48, 
 {43, 2737} -> -43/12, {43, 2742} -> -1/8, {43, 2761} -> 29/8, 
 {43, 2763} -> 53/16, {43, 2772} -> 7/3, {43, 2773} -> -59/24, 
 {43, 2782} -> -1, {43, 2802} -> 1/3, {43, 2804} -> -77/24, {43, 2811} -> -1, 
 {43, 2815} -> 1, {43, 2832} -> 19/3, {43, 2834} -> -19/6, 
 {43, 2839} -> -7/2, {43, 2840} -> 1, {43, 2855} -> 137/32, 
 {43, 2857} -> 257/64, {43, 2861} -> 7/3, {43, 2879} -> -179/24, 
 {43, 2881} -> 59/32, {43, 2885} -> 7/4, {43, 2894} -> -1, 
 {43, 2897} -> -7/4, {43, 2900} -> 205/24, {43, 2904} -> 1/2, 
 {43, 2908} -> -275/24, {43, 2916} -> -13/6, {43, 2926} -> -13/6, 
 {43, 2927} -> 45/16, {43, 2933} -> -17/6, {43, 2938} -> 137/64, 
 {43, 2942} -> 209/96, {43, 2964} -> 183/64, {43, 2966} -> -625/288, 
 {43, 2979} -> -1, {43, 2996} -> -77/12, {43, 2998} -> 25/4, 
 {43, 3024} -> -7/3, {43, 3044} -> 13/2, {43, 3046} -> 11/4, 
 {43, 3054} -> -73/12, {43, 3060} -> 1, {43, 3065} -> 215/24, 
 {43, 3067} -> 19/2, {43, 3070} -> -73/12, {43, 3084} -> 583/144, 
 {43, 3095} -> 77/24, {43, 3103} -> 11/4, {43, 3123} -> 17/16, 
 {43, 3125} -> -463/144, {43, 3149} -> 5/3, {43, 3151} -> -5/6, 
 {43, 3170} -> 9/4, {43, 3172} -> -9/8, {43, 3179} -> -73/12, 
 {43, 3181} -> -7/2, {43, 3190} -> -1/3, {43, 3192} -> -7/6, 
 {43, 3194} -> -73/12, {43, 3196} -> 5/3, {43, 3198} -> 7/2, 
 {43, 3209} -> 113/144, {43, 3220} -> 11/12, {43, 3224} -> -9/8, 
 {43, 3241} -> -7/4, {43, 3243} -> 7/4, {43, 3266} -> -15/16, 
 {43, 3268} -> 7/4, {43, 3277} -> -7/2, {43, 3287} -> 1, {43, 3291} -> 35/6, 
 {43, 3293} -> 7/2, {43, 3297} -> -9/2, {43, 3299} -> -103/16, 
 {43, 3306} -> 433/96, {43, 3316} -> 7/4, {43, 3317} -> -47/32, 
 {43, 3338} -> -409/192, {43, 3340} -> -683/288, {43, 3345} -> 121/48, 
 {43, 3361} -> -1, {43, 3365} -> -1/2, {43, 3369} -> -121/48, 
 {43, 3371} -> -343/48, {43, 3373} -> -103/16, {43, 3380} -> -463/288, 
 {43, 3407} -> 21/16, {43, 3409} -> -133/32, {43, 3414} -> -121/48, 
 {43, 3419} -> -7/4, {43, 3424} -> -5/2, {43, 3429} -> -5/2, 
 {43, 3434} -> 73/12, {43, 3439} -> 7/2, {43, 3442} -> 7, {43, 3445} -> 7/3, 
 {43, 3449} -> -5/2, {43, 3453} -> -1, {43, 3457} -> 5/2, {43, 3461} -> 7/4, 
 {43, 3464} -> -19/6, {43, 3467} -> -101/10, {43, 3468} -> 1/3, 
 {43, 3471} -> 7/3, {43, 3475} -> 73/12, {43, 3479} -> -7/6, 
 {43, 3483} -> -7/2, {43, 3487} -> 121/48, {43, 3490} -> 173/30, 
 {43, 3491} -> 9/2, {43, 3494} -> 7/2, {43, 3514} -> -7/3, 
 {43, 3520} -> -35/3, {43, 3523} -> 49/16, {43, 3524} -> -14/9, 
 {43, 3527} -> -5/16, {43, 3530} -> 905/576, {43, 3536} -> 35/6, 
 {43, 3541} -> 7/6, {43, 3545} -> -22/3, {44, 290} -> -5/3, 
 {44, 464} -> 19/2, {44, 683} -> 1, {44, 2540} -> -97/48, 
 {44, 2723} -> 97/96, {44, 2772} -> -553/96, {44, 2839} -> 3/2, 
 {44, 2861} -> -553/96, {44, 2926} -> 289/48, {44, 3024} -> 553/96, 
 {44, 3316} -> -3/4, {44, 3464} -> 97/48, {44, 3467} -> 213/160, 
 {44, 3490} -> 5141/480, {44, 3494} -> -3/2, {44, 3508} -> -2/27, 
 {44, 3510} -> 2, {44, 3523} -> 239/576, {45, 290} -> 19/2, 
 {45, 464} -> -5/3, {45, 684} -> 1, {45, 2540} -> 3/2, {45, 2723} -> -3/4, 
 {45, 2772} -> -553/96, {45, 2839} -> -97/48, {45, 2861} -> -553/96, 
 {45, 2926} -> 289/48, {45, 3024} -> 553/96, {45, 3316} -> 97/96, 
 {45, 3464} -> -3/2, {45, 3467} -> 5141/480, {45, 3490} -> 213/160, 
 {45, 3494} -> 97/48, {45, 3508} -> 2/27, {45, 3510} -> -2, 
 {45, 3523} -> 15/64, {46, 1} -> -1, {46, 13} -> 1/2, {46, 37} -> -1/4, 
 {46, 49} -> 7/4, {46, 61} -> -1/3, {46, 73} -> 4, {46, 85} -> 8/3, 
 {46, 120} -> 5, {46, 132} -> -1/12, {46, 144} -> 11/4, {46, 168} -> -3/2, 
 {46, 179} -> 11, {46, 191} -> -11/4, {46, 203} -> -1/4, {46, 215} -> -1/3, 
 {46, 248} -> -4/3, {46, 290} -> 193/6, {46, 302} -> -115/24, 
 {46, 314} -> -15/4, {46, 350} -> 31/6, {46, 362} -> 137/24, 
 {46, 397} -> -61/8, {46, 464} -> 9/4, {46, 476} -> 109/48, {46, 488} -> 3/4, 
 {46, 500} -> 51/2, {46, 512} -> -7/3, {46, 524} -> -95/48, {46, 536} -> -2, 
 {46, 559} -> 95/16, {46, 627} -> 1/2, {46, 634} -> 1/2, {46, 641} -> -1, 
 {46, 651} -> 1, {46, 942} -> 4/3, {46, 968} -> 4/3, {46, 973} -> 4/3, 
 {46, 991} -> -4/3, {46, 993} -> -8/3, {46, 1057} -> -1, {46, 1059} -> 1/2, 
 {46, 1089} -> -1/3, {46, 1094} -> -4/3, {46, 1115} -> -2/3, 
 {46, 1117} -> 1/3, {46, 1154} -> -1/2, {46, 1226} -> -4/3, 
 {46, 1247} -> -2/3, {46, 1249} -> 1/3, {46, 1265} -> 4/3, {46, 1267} -> 4/3, 
 {46, 1297} -> -1, {46, 1299} -> -1/3, {46, 1308} -> -1/3, 
 {46, 1311} -> -8/3, {46, 1321} -> 4/9, {46, 1331} -> -2/3, 
 {46, 1352} -> 1/6, {46, 1382} -> 1/6, {46, 1387} -> 2/3, {46, 1409} -> 2/3, 
 {46, 1411} -> -1/3, {46, 1432} -> 1, {46, 1445} -> 2, {46, 1455} -> 1, 
 {46, 1459} -> -1, {46, 1477} -> 3, {46, 1479} -> -3/2, {46, 1490} -> 1, 
 {46, 1498} -> 1, {46, 1505} -> -2, {46, 1511} -> -4/3, {46, 1516} -> -16/3, 
 {46, 1520} -> 1, {46, 1537} -> -11/3, {46, 1539} -> 7/3, {46, 1556} -> -2, 
 {46, 1567} -> -1, {46, 1571} -> 1, {46, 1586} -> -2, {46, 1588} -> 9/2, 
 {46, 1597} -> -2, {46, 1607} -> -3, {46, 1611} -> -5, {46, 1625} -> -1, 
 {46, 1627} -> 2, {46, 1644} -> 4, {46, 1662} -> 2, {46, 1669} -> -4/3, 
 {46, 1673} -> 4, {46, 1691} -> 16/3, {46, 1693} -> -8/3, {46, 1699} -> 2, 
 {46, 1719} -> 13/3, {46, 1721} -> 4/3, {46, 1742} -> -4, {46, 1744} -> -1, 
 {46, 1749} -> -1, {46, 1756} -> -1, {46, 1758} -> -7, {46, 1767} -> 3, 
 {46, 1771} -> 6, {46, 1779} -> -40/9, {46, 1790} -> -3/2, 
 {46, 1800} -> 13/6, {46, 1817} -> 3/2, {46, 1830} -> -4/3, 
 {46, 1835} -> 19/6, {46, 1839} -> -3, {46, 1859} -> 13/3, 
 {46, 1861} -> -11/9, {46, 1890} -> 1/2, {46, 1917} -> 1/2, 
 {46, 1919} -> -1/4, {46, 1936} -> -2, {46, 1945} -> -1, {46, 1964} -> -1, 
 {46, 1966} -> 1/2, {46, 1985} -> -55/8, {46, 1989} -> 7/3, 
 {46, 2005} -> -109/24, {46, 2007} -> 109/48, {46, 2071} -> 1/2, 
 {46, 2073} -> -1/4, {46, 2079} -> 35/12, {46, 2095} -> -95/24, 
 {46, 2097} -> 95/48, {46, 2124} -> 17/4, {46, 2128} -> -1, {46, 2132} -> -1, 
 {46, 2138} -> 1, {46, 2149} -> -17/4, {46, 2159} -> -67/48, 
 {46, 2170} -> -1/4, {46, 2179} -> 1, {46, 2187} -> 109/48, 
 {46, 2200} -> -1/4, {46, 2205} -> 95/48, {46, 2209} -> -17/8, 
 {46, 2229} -> 13/8, {46, 2231} -> -13/8, {46, 2243} -> -2, {46, 2250} -> 2, 
 {46, 2259} -> 9/2, {46, 2279} -> 11/2, {46, 2281} -> -11/4, 
 {46, 2290} -> 3/2, {46, 2301} -> 1, {46, 2305} -> 9/2, {46, 2321} -> -2, 
 {46, 2323} -> -3/2, {46, 2339} -> -5, {46, 2356} -> -7/2, {46, 2358} -> 7/4, 
 {46, 2364} -> 4/3, {46, 2386} -> 1/6, {46, 2388} -> -1/12, {46, 2394} -> -1, 
 {46, 2411} -> -5/6, {46, 2413} -> 5/12, {46, 2431} -> -1/2, 
 {46, 2433} -> 1/4, {46, 2437} -> 3, {46, 2439} -> -1, {46, 2445} -> -1/3, 
 {46, 2447} -> -1, {46, 2449} -> -2, {46, 2452} -> -3, {46, 2459} -> 2/3, 
 {46, 2463} -> -6, {46, 2470} -> -221/72, {46, 2481} -> -11/4, 
 {46, 2489} -> -1/2, {46, 2496} -> 7/4, {46, 2502} -> -1/12, 
 {46, 2507} -> 5/12, {46, 2511} -> 1/4, {46, 2528} -> 3, {46, 2530} -> -2, 
 {46, 2540} -> 145/6, {46, 2541} -> -2, {46, 2547} -> 59/4, {46, 2552} -> 2, 
 {46, 2572} -> -51/4, {46, 2574} -> -51/8, {46, 2582} -> -16/3, 
 {46, 2605} -> 16/3, {46, 2607} -> -2, {46, 2632} -> 113/12, 
 {46, 2634} -> -113/24, {46, 2640} -> -1, {46, 2657} -> -7/2, 
 {46, 2659} -> -7/4, {46, 2681} -> -1, {46, 2689} -> -9, {46, 2691} -> 1, 
 {46, 2694} -> 40/3, {46, 2713} -> -575/72, {46, 2723} -> -145/12, 
 {46, 2724} -> -45/8, {46, 2731} -> 14/3, {46, 2737} -> -137/24, 
 {46, 2742} -> -7/4, {46, 2761} -> 203/24, {46, 2763} -> 41/6, 
 {46, 2772} -> -4381/480, {46, 2773} -> -19/6, {46, 2778} -> 2, 
 {46, 2782} -> -2, {46, 2802} -> 5/3, {46, 2804} -> -21/4, {46, 2811} -> -2, 
 {46, 2815} -> 2, {46, 2832} -> 139/12, {46, 2834} -> -139/24, 
 {46, 2839} -> -1121/48, {46, 2840} -> 3, {46, 2855} -> 63/8, 
 {46, 2857} -> 79/16, {46, 2861} -> -4381/480, {46, 2879} -> -53/6, 
 {46, 2881} -> 21/8, {46, 2885} -> 3, {46, 2894} -> 2, {46, 2897} -> -3, 
 {46, 2900} -> 97/6, {46, 2904} -> 2, {46, 2908} -> -101/6, 
 {46, 2916} -> -157/36, {46, 2926} -> 2093/240, {46, 2927} -> 17/6, 
 {46, 2933} -> -115/24, {46, 2938} -> 31/16, {46, 2942} -> 95/24, 
 {46, 2964} -> 193/48, {46, 2966} -> -23/24, {46, 2979} -> -2, 
 {46, 2996} -> -21/2, {46, 2998} -> 21/2, {46, 3004} -> -2, 
 {46, 3024} -> 4381/480, {46, 3044} -> 7, {46, 3046} -> 7/2, 
 {46, 3054} -> -21/2, {46, 3060} -> -2, {46, 3065} -> 40/3, 
 {46, 3067} -> 97/6, {46, 3070} -> -21/2, {46, 3084} -> 5, 
 {46, 3095} -> 21/4, {46, 3103} -> 7/2, {46, 3123} -> 7/2, 
 {46, 3125} -> -47/12, {46, 3149} -> 8/3, {46, 3151} -> -4/3, 
 {46, 3170} -> 4, {46, 3172} -> -2, {46, 3179} -> -21/2, {46, 3181} -> -6, 
 {46, 3192} -> -1/3, {46, 3194} -> -21/2, {46, 3196} -> 8/3, {46, 3198} -> 6, 
 {46, 3209} -> 97/72, {46, 3220} -> 5/3, {46, 3224} -> -2, {46, 3241} -> -3, 
 {46, 3243} -> 3, {46, 3266} -> -23/12, {46, 3268} -> 3, {46, 3277} -> -6, 
 {46, 3291} -> 11/3, {46, 3293} -> 6, {46, 3297} -> -6, 
 {46, 3299} -> -119/12, {46, 3306} -> 49/12, {46, 3316} -> 1121/96, 
 {46, 3317} -> -47/24, {46, 3338} -> -115/48, {46, 3340} -> -293/72, 
 {46, 3345} -> 17/4, {46, 3365} -> -2, {46, 3369} -> -17/4, 
 {46, 3371} -> -121/12, {46, 3373} -> -119/12, {46, 3380} -> -55/24, 
 {46, 3407} -> 7/4, {46, 3409} -> -145/24, {46, 3414} -> -17/4, 
 {46, 3419} -> -3, {46, 3424} -> 1, {46, 3429} -> 1, {46, 3434} -> 21/2, 
 {46, 3439} -> 6, {46, 3442} -> 2, {46, 3445} -> 2/3, {46, 3449} -> 1, 
 {46, 3453} -> 2, {46, 3457} -> -1, {46, 3461} -> 3, {46, 3464} -> -145/6, 
 {46, 3467} -> -26431/960, {46, 3471} -> 2/3, {46, 3475} -> 21/2, 
 {46, 3479} -> -2/3, {46, 3483} -> -6, {46, 3487} -> 17/4, 
 {46, 3490} -> 8635/192, {46, 3491} -> 6, {46, 3494} -> 1121/48, 
 {46, 3514} -> -2/3, {46, 3520} -> -10/3, {46, 3523} -> -46141/25920, 
 {46, 3524} -> -4/9, {46, 3527} -> -45/4, {46, 3530} -> 119/48, 
 {46, 3536} -> 5/3, {46, 3541} -> 1/3, {46, 3545} -> -13, {47, 1} -> -2, 
 {47, 13} -> 1, {47, 25} -> 1, {47, 37} -> -1/2, {47, 49} -> 3, 
 {47, 61} -> -2/3, {47, 73} -> 11/2, {47, 85} -> 16/3, {47, 120} -> 6, 
 {47, 132} -> -1/6, {47, 144} -> 3, {47, 168} -> -1/2, {47, 179} -> 11, 
 {47, 191} -> -5/2, {47, 203} -> -1/2, {47, 215} -> -2/3, {47, 248} -> -5/3, 
 {47, 290} -> -4, {47, 302} -> -85/24, {47, 314} -> -15/4, {47, 350} -> 13/6, 
 {47, 362} -> 71/24, {47, 374} -> -1/2, {47, 397} -> -47/8, 
 {47, 464} -> 461/12, {47, 476} -> 49/48, {47, 488} -> 3/4, 
 {47, 500} -> 51/2, {47, 512} -> 2/3, {47, 524} -> 37/48, {47, 536} -> -3/2, 
 {47, 559} -> 67/16, {47, 627} -> 1/2, {47, 634} -> 1/2, {47, 641} -> -1, 
 {47, 651} -> 1, {47, 942} -> 5/3, {47, 968} -> 5/3, {47, 973} -> 5/3, 
 {47, 991} -> -5/3, {47, 993} -> -10/3, {47, 1057} -> -2, {47, 1059} -> 1, 
 {47, 1089} -> -2/3, {47, 1094} -> -5/3, {47, 1115} -> -4/3, 
 {47, 1117} -> 2/3, {47, 1154} -> -1, {47, 1226} -> -5/3, {47, 1247} -> -4/3, 
 {47, 1249} -> 2/3, {47, 1265} -> 5/3, {47, 1267} -> 5/3, {47, 1297} -> -2, 
 {47, 1299} -> -2/3, {47, 1308} -> -2/3, {47, 1311} -> -10/3, 
 {47, 1321} -> 8/9, {47, 1331} -> -5/6, {47, 1352} -> 1/3, {47, 1382} -> 1/3, 
 {47, 1387} -> 5/6, {47, 1409} -> 4/3, {47, 1411} -> -2/3, {47, 1445} -> 1, 
 {47, 1477} -> 1, {47, 1479} -> -1/2, {47, 1490} -> 2, {47, 1498} -> 1, 
 {47, 1505} -> -2, {47, 1511} -> -5/3, {47, 1516} -> -20/3, {47, 1520} -> 1, 
 {47, 1537} -> -10/3, {47, 1539} -> 5/3, {47, 1556} -> -1, {47, 1562} -> 1, 
 {47, 1567} -> -1, {47, 1586} -> -3, {47, 1588} -> 9/2, {47, 1597} -> -2, 
 {47, 1607} -> -3, {47, 1611} -> -5, {47, 1625} -> -1, {47, 1627} -> 2, 
 {47, 1635} -> -1, {47, 1640} -> 1, {47, 1644} -> 4, {47, 1660} -> 2, 
 {47, 1662} -> 2, {47, 1669} -> -2/3, {47, 1673} -> 5, {47, 1691} -> 23/3, 
 {47, 1693} -> -23/6, {47, 1699} -> 1, {47, 1719} -> 17/3, {47, 1721} -> 1/6, 
 {47, 1742} -> -6, {47, 1744} -> -1, {47, 1758} -> -8, {47, 1767} -> 6, 
 {47, 1771} -> 6, {47, 1779} -> -41/9, {47, 1790} -> -1/2, {47, 1800} -> 7/3, 
 {47, 1809} -> -1/2, {47, 1817} -> 3/2, {47, 1830} -> -13/6, 
 {47, 1835} -> 23/6, {47, 1839} -> -3, {47, 1859} -> 11/3, 
 {47, 1861} -> -11/18, {47, 1890} -> 1, {47, 1917} -> 1, {47, 1919} -> -1/2, 
 {47, 1929} -> -2, {47, 1964} -> -2, {47, 1966} -> 1, {47, 1975} -> 2, 
 {47, 1985} -> -11/8, {47, 1989} -> 4/3, {47, 2005} -> -1/24, 
 {47, 2007} -> 49/48, {47, 2022} -> -2, {47, 2041} -> 1, {47, 2043} -> -1/2, 
 {47, 2071} -> 1, {47, 2073} -> -1/2, {47, 2079} -> 11/12, 
 {47, 2095} -> -11/24, {47, 2097} -> -37/48, {47, 2124} -> 1/4, 
 {47, 2132} -> -2, {47, 2149} -> -1/4, {47, 2159} -> -59/48, 
 {47, 2170} -> -1/2, {47, 2179} -> 1, {47, 2187} -> 1/48, {47, 2194} -> -1/2, 
 {47, 2200} -> -1/2, {47, 2205} -> 11/48, {47, 2209} -> -1/8, 
 {47, 2229} -> 1/8, {47, 2231} -> -1/8, {47, 2243} -> -2, {47, 2250} -> 2, 
 {47, 2259} -> 4, {47, 2279} -> 6, {47, 2281} -> -3, {47, 2290} -> 3/2, 
 {47, 2301} -> 1, {47, 2305} -> 9/2, {47, 2321} -> -2, {47, 2323} -> -3/2, 
 {47, 2339} -> -5, {47, 2356} -> -7/2, {47, 2358} -> 7/4, {47, 2364} -> 5/3, 
 {47, 2386} -> 1/3, {47, 2388} -> -1/6, {47, 2394} -> -1, {47, 2411} -> -8/3, 
 {47, 2413} -> 4/3, {47, 2431} -> -1/2, {47, 2433} -> 1/4, {47, 2437} -> 3, 
 {47, 2445} -> -2/3, {47, 2449} -> -2, {47, 2452} -> -3, {47, 2459} -> 4/3, 
 {47, 2463} -> -6, {47, 2470} -> -229/72, {47, 2481} -> -3, 
 {47, 2489} -> -1/2, {47, 2496} -> 7/4, {47, 2502} -> -1/6, 
 {47, 2507} -> 4/3, {47, 2511} -> 1/4, {47, 2528} -> 3, {47, 2530} -> -2, 
 {47, 2540} -> -1121/48, {47, 2547} -> 37/4, {47, 2552} -> 2, 
 {47, 2556} -> 2, {47, 2572} -> -21/4, {47, 2574} -> -37/8, 
 {47, 2582} -> -10/3, {47, 2587} -> -1, {47, 2591} -> -2, {47, 2605} -> 4/3, 
 {47, 2607} -> -3/2, {47, 2614} -> -1, {47, 2632} -> 71/12, 
 {47, 2634} -> -71/24, {47, 2657} -> -3, {47, 2659} -> -3/2, 
 {47, 2689} -> -10, {47, 2694} -> 25/3, {47, 2713} -> -509/72, 
 {47, 2723} -> 1121/96, {47, 2724} -> -31/8, {47, 2731} -> 8/3, 
 {47, 2737} -> -71/24, {47, 2742} -> -3/2, {47, 2761} -> 143/24, 
 {47, 2763} -> 4, {47, 2772} -> -4381/480, {47, 2773} -> -13/6, 
 {47, 2782} -> -2, {47, 2802} -> -4/3, {47, 2804} -> -21/4, 
 {47, 2832} -> 85/12, {47, 2834} -> -85/24, {47, 2839} -> 145/6, 
 {47, 2840} -> 1, {47, 2855} -> 3/8, {47, 2857} -> 51/16, 
 {47, 2861} -> -4381/480, {47, 2879} -> -35/6, {47, 2881} -> 21/8, 
 {47, 2885} -> 3, {47, 2894} -> 2, {47, 2897} -> -3, {47, 2900} -> 79/6, 
 {47, 2904} -> 2, {47, 2908} -> -83/6, {47, 2916} -> -157/36, 
 {47, 2926} -> 2093/240, {47, 2927} -> 4/3, {47, 2933} -> -85/24, 
 {47, 2938} -> 3/16, {47, 2942} -> 131/24, {47, 2964} -> 193/48, 
 {47, 2966} -> -23/24, {47, 2996} -> -13/2, {47, 2998} -> 13/2, 
 {47, 3024} -> 4381/480, {47, 3044} -> 7, {47, 3046} -> 7/2, 
 {47, 3054} -> -13/2, {47, 3060} -> -2, {47, 3065} -> 25/3, 
 {47, 3067} -> 79/6, {47, 3070} -> -13/2, {47, 3084} -> 11/3, 
 {47, 3095} -> 13/4, {47, 3103} -> 7/2, {47, 3123} -> 2, 
 {47, 3125} -> -23/12, {47, 3133} -> -2, {47, 3149} -> 10/3, 
 {47, 3151} -> -5/3, {47, 3170} -> 3, {47, 3172} -> -3/2, 
 {47, 3179} -> -13/2, {47, 3181} -> -7, {47, 3192} -> -2/3, 
 {47, 3194} -> -13/2, {47, 3196} -> 10/3, {47, 3198} -> 7, 
 {47, 3209} -> 125/72, {47, 3220} -> 11/6, {47, 3224} -> -3/2, 
 {47, 3241} -> -7/2, {47, 3243} -> 7/2, {47, 3266} -> 25/12, 
 {47, 3268} -> 5/2, {47, 3277} -> -7, {47, 3291} -> 22/3, {47, 3293} -> 7, 
 {47, 3297} -> -6, {47, 3299} -> -59/12, {47, 3306} -> 145/36, 
 {47, 3316} -> -145/12, {47, 3317} -> 1/24, {47, 3338} -> -9/16, 
 {47, 3340} -> -97/72, {47, 3345} -> 1/4, {47, 3365} -> -2, 
 {47, 3369} -> -1/4, {47, 3371} -> -85/12, {47, 3373} -> -59/12, 
 {47, 3380} -> -7/24, {47, 3407} -> 5/4, {47, 3409} -> -145/24, 
 {47, 3414} -> -1/4, {47, 3419} -> -3, {47, 3434} -> 13/2, {47, 3439} -> 7, 
 {47, 3442} -> 4, {47, 3445} -> 4/3, {47, 3453} -> 2, {47, 3461} -> 3, 
 {47, 3464} -> 1121/48, {47, 3467} -> 8635/192, {47, 3471} -> 4/3, 
 {47, 3475} -> 13/2, {47, 3479} -> -4/3, {47, 3483} -> -7, {47, 3487} -> 1/4, 
 {47, 3490} -> -26431/960, {47, 3491} -> 6, {47, 3494} -> -145/6, 
 {47, 3514} -> -4/3, {47, 3520} -> -20/3, {47, 3523} -> 315979/25920, 
 {47, 3524} -> -8/9, {47, 3527} -> -41/4, {47, 3530} -> 83/48, 
 {47, 3536} -> 10/3, {47, 3541} -> 2/3, {47, 3545} -> -13, {48, 2663} -> 1, 
 {48, 2723} -> -1/2, {48, 3249} -> -1, {48, 3316} -> 1/2, {48, 3464} -> -1, 
 {48, 3494} -> 1, {49, 2581} -> -1, {49, 2723} -> 1/2, {49, 3003} -> 1, 
 {49, 3316} -> -1/2, {49, 3464} -> 1, {49, 3494} -> -1, {50, 1} -> -3/2, 
 {50, 13} -> 3/4, {50, 25} -> 7/72, {50, 37} -> -3/8, {50, 49} -> -7/36, 
 {50, 61} -> -1/2, {50, 85} -> 1, {50, 120} -> 17/18, {50, 132} -> -1/8, 
 {50, 144} -> 5/18, {50, 168} -> 3/8, {50, 179} -> 9/8, {50, 191} -> -11/18, 
 {50, 203} -> -3/8, {50, 215} -> -1/2, {50, 290} -> -5/16, 
 {50, 302} -> 13/192, {50, 314} -> 1/4, {50, 326} -> 13/8, 
 {50, 350} -> 25/24, {50, 362} -> 43/64, {50, 374} -> 3/8, 
 {50, 397} -> -49/64, {50, 422} -> -1/4, {50, 464} -> 7/12, 
 {50, 476} -> 23/48, {50, 488} -> 1/2, {50, 512} -> -1/6, 
 {50, 524} -> -13/48, {50, 559} -> 11/16, {50, 634} -> 1/8, 
 {50, 641} -> -1/8, {50, 1057} -> -3/2, {50, 1059} -> 3/4, 
 {50, 1076} -> -1/4, {50, 1083} -> 1/4, {50, 1089} -> -1/2, {50, 1115} -> -1, 
 {50, 1117} -> 1/2, {50, 1154} -> -3/4, {50, 1162} -> -1/4, 
 {50, 1168} -> -1/4, {50, 1186} -> 1/4, {50, 1188} -> 1/2, {50, 1195} -> 1/4, 
 {50, 1218} -> -1/4, {50, 1220} -> -1/4, {50, 1247} -> -1, {50, 1249} -> 1/2, 
 {50, 1297} -> -3/2, {50, 1299} -> -1/2, {50, 1306} -> 1/2, 
 {50, 1308} -> -1/2, {50, 1321} -> 2/3, {50, 1352} -> 1/4, {50, 1369} -> 1/8, 
 {50, 1376} -> -1/8, {50, 1382} -> 1/4, {50, 1409} -> 1, {50, 1411} -> -1/2, 
 {50, 1445} -> -3/4, {50, 1477} -> -3/4, {50, 1479} -> 3/8, 
 {50, 1490} -> 17/36, {50, 1498} -> 1/8, {50, 1505} -> -1/4, 
 {50, 1516} -> -4/9, {50, 1520} -> 1/8, {50, 1537} -> -35/36, 
 {50, 1539} -> 13/18, {50, 1549} -> 1/4, {50, 1556} -> -1/4, 
 {50, 1567} -> -11/18, {50, 1586} -> -17/36, {50, 1588} -> 23/36, 
 {50, 1597} -> 1/4, {50, 1607} -> -1/8, {50, 1611} -> -1/8, 
 {50, 1625} -> -1/8, {50, 1627} -> -1/16, {50, 1660} -> 1, {50, 1662} -> 1/4, 
 {50, 1699} -> 1/8, {50, 1719} -> 4/9, {50, 1721} -> 13/72, 
 {50, 1742} -> -1/8, {50, 1744} -> -1/8, {50, 1749} -> -17/36, 
 {50, 1756} -> -17/36, {50, 1758} -> -145/72, {50, 1767} -> -1/18, 
 {50, 1779} -> 569/864, {50, 1790} -> 3/8, {50, 1800} -> -1/72, 
 {50, 1809} -> 5/72, {50, 1817} -> -1/4, {50, 1824} -> 1/2, 
 {50, 1835} -> 19/36, {50, 1839} -> -1/16, {50, 1859} -> 1/9, 
 {50, 1861} -> -17/16, {50, 1890} -> 3/4, {50, 1917} -> 3/4, 
 {50, 1919} -> -3/8, {50, 1964} -> -3/2, {50, 1966} -> 3/4, 
 {50, 1985} -> -9/8, {50, 1989} -> 1/6, {50, 2005} -> -23/24, 
 {50, 2007} -> 23/48, {50, 2041} -> -3/4, {50, 2043} -> 3/8, 
 {50, 2071} -> 3/4, {50, 2073} -> -3/8, {50, 2079} -> 7/12, 
 {50, 2095} -> -13/24, {50, 2097} -> 13/48, {50, 2124} -> 3/4, 
 {50, 2128} -> 3/2, {50, 2132} -> -3/2, {50, 2138} -> -3/2, 
 {50, 2149} -> -3/4, {50, 2159} -> -11/16, {50, 2170} -> -3/8, 
 {50, 2187} -> 23/48, {50, 2194} -> 3/8, {50, 2200} -> -3/8, 
 {50, 2205} -> 13/48, {50, 2209} -> -3/8, {50, 2229} -> 9/8, 
 {50, 2231} -> -9/8, {50, 2243} -> -1/4, {50, 2250} -> 1/4, 
 {50, 2259} -> 17/24, {50, 2279} -> 85/72, {50, 2281} -> -85/144, 
 {50, 2290} -> -1/2, {50, 2296} -> 1/4, {50, 2301} -> 1/8, {50, 2305} -> 1/2, 
 {50, 2321} -> 3/4, {50, 2323} -> -3/8, {50, 2331} -> -1/4, 
 {50, 2339} -> 3/8, {50, 2356} -> -1/8, {50, 2358} -> 1/16, 
 {50, 2386} -> 1/4, {50, 2388} -> -1/8, {50, 2394} -> -1/8, 
 {50, 2411} -> 19/72, {50, 2413} -> -19/144, {50, 2431} -> 7/8, 
 {50, 2433} -> -7/16, {50, 2437} -> -3/4, {50, 2439} -> -17/36, 
 {50, 2445} -> -1/2, {50, 2447} -> -17/36, {50, 2449} -> -1/2, 
 {50, 2452} -> 3/4, {50, 2459} -> -3/4, {50, 2470} -> -11/864, 
 {50, 2481} -> -85/144, {50, 2496} -> 1/16, {50, 2502} -> -1/8, 
 {50, 2507} -> -19/144, {50, 2511} -> -7/16, {50, 2528} -> -1/4, 
 {50, 2530} -> 1/3, {50, 2540} -> 67/24, {50, 2541} -> -1/4, 
 {50, 2547} -> 53/32, {50, 2572} -> -45/32, {50, 2574} -> -45/64, 
 {50, 2582} -> -5/16, {50, 2605} -> 1/16, {50, 2607} -> -5/8, 
 {50, 2632} -> 43/32, {50, 2634} -> -43/64, {50, 2657} -> -17/24, 
 {50, 2659} -> -7/144, {50, 2681} -> 3/2, {50, 2689} -> -145/72, 
 {50, 2691} -> -3/2, {50, 2694} -> 29/16, {50, 2701} -> 1, 
 {50, 2713} -> -2687/1728, {50, 2723} -> -67/48, {50, 2724} -> -33/64, 
 {50, 2731} -> 9/32, {50, 2737} -> -43/64, {50, 2742} -> -7/144, 
 {50, 2761} -> 727/576, {50, 2763} -> 41/96, {50, 2773} -> -19/24, 
 {50, 2802} -> 37/24, {50, 2804} -> 17/32, {50, 2832} -> 35/96, 
 {50, 2834} -> -35/192, {50, 2839} -> -67/24, {50, 2840} -> 1/8, 
 {50, 2855} -> 1, {50, 2857} -> 9/16, {50, 2879} -> -2/3, {50, 2881} -> 5/8, 
 {50, 2885} -> -3/4, {50, 2897} -> 3/4, {50, 2900} -> 1/24, 
 {50, 2904} -> -1/4, {50, 2908} -> -17/12, {50, 2916} -> 25/96, 
 {50, 2927} -> 113/96, {50, 2933} -> -83/192, {50, 2938} -> 1/2, 
 {50, 2942} -> -1/3, {50, 2964} -> -11/64, {50, 2966} -> -65/96, 
 {50, 2996} -> -53/48, {50, 2998} -> 41/48, {50, 3044} -> -3/8, 
 {50, 3046} -> -3/16, {50, 3054} -> -29/48, {50, 3065} -> 29/16, 
 {50, 3067} -> 17/48, {50, 3070} -> -29/48, {50, 3084} -> 43/64, 
 {50, 3095} -> 53/96, {50, 3103} -> -3/16, {50, 3123} -> -13/96, 
 {50, 3125} -> -41/48, {50, 3179} -> -29/48, {50, 3190} -> -1/2, 
 {50, 3192} -> -1/2, {50, 3194} -> -29/48, {50, 3209} -> 5/576, 
 {50, 3266} -> -11/24, {50, 3268} -> 1/8, {50, 3282} -> 1/2, 
 {50, 3291} -> 7/36, {50, 3299} -> -23/24, {50, 3306} -> 523/1728, 
 {50, 3316} -> 67/48, {50, 3317} -> -17/48, {50, 3338} -> -5/36, 
 {50, 3340} -> -1/3, {50, 3345} -> 3/4, {50, 3361} -> -1/2, 
 {50, 3365} -> 1/4, {50, 3369} -> -3/4, {50, 3371} -> -17/12, 
 {50, 3373} -> -23/24, {50, 3380} -> -51/64, {50, 3407} -> 7/16, 
 {50, 3409} -> -5/48, {50, 3414} -> -3/4, {50, 3419} -> 3/4, 
 {50, 3424} -> 17/36, {50, 3429} -> -3/2, {50, 3434} -> 29/48, 
 {50, 3442} -> 3, {50, 3445} -> 1, {50, 3449} -> 17/36, {50, 3453} -> 1/2, 
 {50, 3457} -> 3/2, {50, 3461} -> -3/4, {50, 3464} -> -67/24, 
 {50, 3467} -> -611/120, {50, 3471} -> 1, {50, 3475} -> 29/48, 
 {50, 3479} -> 3/4, {50, 3487} -> 3/4, {50, 3490} -> 611/120, 
 {50, 3494} -> 67/24, {50, 3514} -> -1, {50, 3520} -> -5, {50, 3524} -> -2/3, 
 {50, 3527} -> 61/144, {50, 3530} -> 371/1728, {50, 3536} -> 5/2, 
 {50, 3541} -> 1/2, {50, 3545} -> -1/9, {51, 1} -> 3/2, {51, 13} -> -3/4, 
 {51, 25} -> -7/72, {51, 37} -> 3/8, {51, 49} -> 7/36, {51, 61} -> 1/2, 
 {51, 85} -> -1, {51, 120} -> -17/18, {51, 132} -> 1/8, {51, 144} -> -5/18, 
 {51, 168} -> -3/8, {51, 179} -> -9/8, {51, 191} -> 11/18, {51, 203} -> 3/8, 
 {51, 215} -> 1/2, {51, 290} -> 23/48, {51, 302} -> 21/64, {51, 314} -> 1/8, 
 {51, 326} -> -7/24, {51, 350} -> -5/8, {51, 362} -> -101/192, 
 {51, 374} -> -3/8, {51, 397} -> 69/64, {51, 422} -> 1/12, 
 {51, 464} -> -11/24, {51, 476} -> -37/96, {51, 488} -> -3/8, 
 {51, 500} -> 3/4, {51, 512} -> 1/6, {51, 524} -> 23/96, {51, 559} -> -19/32, 
 {51, 627} -> 1/4, {51, 634} -> 1/8, {51, 641} -> 1/8, {51, 1057} -> 3/2, 
 {51, 1059} -> -3/4, {51, 1076} -> 1/12, {51, 1083} -> -1/12, 
 {51, 1089} -> 1/2, {51, 1115} -> 1, {51, 1117} -> -1/2, {51, 1154} -> 3/4, 
 {51, 1162} -> 1/12, {51, 1168} -> 1/12, {51, 1186} -> -1/12, 
 {51, 1188} -> -1/6, {51, 1195} -> -1/12, {51, 1218} -> 1/12, 
 {51, 1220} -> 1/12, {51, 1247} -> 1, {51, 1249} -> -1/2, {51, 1297} -> 3/2, 
 {51, 1299} -> 1/2, {51, 1306} -> -1/6, {51, 1308} -> 1/2, 
 {51, 1321} -> -2/3, {51, 1352} -> -1/4, {51, 1369} -> -1/24, 
 {51, 1376} -> 1/24, {51, 1382} -> -1/4, {51, 1409} -> -1, {51, 1411} -> 1/2, 
 {51, 1445} -> 3/4, {51, 1477} -> 3/4, {51, 1479} -> -3/8, 
 {51, 1490} -> 19/36, {51, 1498} -> -1/8, {51, 1505} -> 1/4, 
 {51, 1516} -> 13/9, {51, 1520} -> -1/8, {51, 1537} -> 35/36, 
 {51, 1539} -> -13/18, {51, 1549} -> -1/4, {51, 1556} -> 1/4, 
 {51, 1567} -> -7/18, {51, 1586} -> -19/36, {51, 1588} -> -59/36, 
 {51, 1597} -> -1/4, {51, 1607} -> 1/8, {51, 1611} -> 1/8, {51, 1625} -> 1/8, 
 {51, 1627} -> 1/16, {51, 1660} -> -1, {51, 1662} -> -1/4, 
 {51, 1699} -> -1/8, {51, 1719} -> -13/9, {51, 1721} -> -85/72, 
 {51, 1742} -> 1/8, {51, 1744} -> 1/8, {51, 1749} -> 17/36, 
 {51, 1756} -> 17/36, {51, 1758} -> 217/72, {51, 1767} -> 19/18, 
 {51, 1779} -> -425/864, {51, 1790} -> -3/8, {51, 1800} -> -71/72, 
 {51, 1809} -> -5/72, {51, 1817} -> 1/4, {51, 1824} -> -1/2, 
 {51, 1835} -> -19/36, {51, 1839} -> 1/16, {51, 1859} -> 8/9, 
 {51, 1861} -> 33/16, {51, 1890} -> -3/4, {51, 1917} -> -3/4, 
 {51, 1919} -> 3/8, {51, 1964} -> 3/2, {51, 1966} -> -3/4, 
 {51, 1985} -> 15/16, {51, 1989} -> -1/6, {51, 2005} -> 37/48, 
 {51, 2007} -> -37/96, {51, 2041} -> 3/4, {51, 2043} -> -3/8, 
 {51, 2071} -> -3/4, {51, 2073} -> 3/8, {51, 2079} -> -11/24, 
 {51, 2095} -> 23/48, {51, 2097} -> -23/96, {51, 2124} -> -5/8, 
 {51, 2128} -> -3/2, {51, 2132} -> 3/2, {51, 2138} -> 3/2, {51, 2149} -> 5/8, 
 {51, 2159} -> 21/32, {51, 2170} -> 3/8, {51, 2187} -> -37/96, 
 {51, 2194} -> -3/8, {51, 2200} -> 3/8, {51, 2205} -> -23/96, 
 {51, 2209} -> 5/16, {51, 2229} -> -17/16, {51, 2231} -> 17/16, 
 {51, 2243} -> 1/4, {51, 2250} -> -1/4, {51, 2259} -> -41/24, 
 {51, 2279} -> -85/72, {51, 2281} -> 85/144, {51, 2290} -> 5/12, 
 {51, 2296} -> -1/12, {51, 2301} -> -1/8, {51, 2305} -> -3/4, 
 {51, 2321} -> -5/12, {51, 2323} -> 7/24, {51, 2331} -> 1/12, 
 {51, 2339} -> 1/8, {51, 2356} -> 13/24, {51, 2358} -> -13/48, 
 {51, 2386} -> -1/4, {51, 2388} -> 1/8, {51, 2394} -> 1/8, 
 {51, 2411} -> -19/72, {51, 2413} -> 19/144, {51, 2431} -> -5/8, 
 {51, 2433} -> 5/16, {51, 2437} -> 1/4, {51, 2439} -> 17/36, 
 {51, 2445} -> 1/2, {51, 2447} -> 17/36, {51, 2449} -> -1/2, 
 {51, 2452} -> -1/4, {51, 2455} -> -1/3, {51, 2459} -> -1/4, 
 {51, 2470} -> -223/864, {51, 2481} -> 85/144, {51, 2489} -> 1/12, 
 {51, 2496} -> -13/48, {51, 2502} -> 1/8, {51, 2507} -> 19/144, 
 {51, 2511} -> 5/16, {51, 2528} -> 1/4, {51, 2530} -> -1/6, 
 {51, 2540} -> -67/24, {51, 2541} -> 1/4, {51, 2547} -> -49/32, 
 {51, 2572} -> 41/32, {51, 2574} -> 41/64, {51, 2582} -> 23/48, 
 {51, 2605} -> -11/48, {51, 2607} -> 5/8, {51, 2632} -> -101/96, 
 {51, 2634} -> 101/192, {51, 2657} -> 41/24, {51, 2659} -> 151/144, 
 {51, 2681} -> -3/2, {51, 2689} -> 217/72, {51, 2691} -> 3/2, 
 {51, 2694} -> -95/48, {51, 2713} -> 2963/1728, {51, 2723} -> 67/48, 
 {51, 2724} -> 53/64, {51, 2731} -> -35/96, {51, 2737} -> 101/192, 
 {51, 2742} -> 151/144, {51, 2761} -> -643/576, {51, 2763} -> -25/96, 
 {51, 2773} -> 13/24, {51, 2802} -> -25/24, {51, 2804} -> 25/96, 
 {51, 2832} -> -79/96, {51, 2834} -> 79/192, {51, 2839} -> 67/24, 
 {51, 2840} -> -1/8, {51, 2855} -> -13/16, {51, 2857} -> -15/32, 
 {51, 2879} -> 11/12, {51, 2881} -> -1/16, {51, 2885} -> 1/4, 
 {51, 2897} -> -1/4, {51, 2900} -> -35/24, {51, 2904} -> 1/4, 
 {51, 2908} -> 1/6, {51, 2916} -> 11/96, {51, 2927} -> -19/32, 
 {51, 2933} -> 95/192, {51, 2938} -> -13/32, {51, 2942} -> 31/48, 
 {51, 2964} -> -15/64, {51, 2966} -> -151/288, {51, 2996} -> 49/48, 
 {51, 2998} -> -15/16, {51, 3044} -> -1/8, {51, 3046} -> -1/16, 
 {51, 3054} -> 41/48, {51, 3065} -> -95/48, {51, 3067} -> -23/16, 
 {51, 3070} -> 41/48, {51, 3084} -> -515/576, {51, 3095} -> -49/96, 
 {51, 3103} -> -1/16, {51, 3123} -> 7/32, {51, 3125} -> 77/144, 
 {51, 3179} -> 41/48, {51, 3190} -> 1/6, {51, 3192} -> 1/2, 
 {51, 3194} -> 41/48, {51, 3209} -> -17/576, {51, 3266} -> 1/3, 
 {51, 3268} -> -1/8, {51, 3282} -> 1/2, {51, 3291} -> 29/36, 
 {51, 3299} -> 5/6, {51, 3306} -> -163/1728, {51, 3316} -> -67/48, 
 {51, 3317} -> 7/24, {51, 3338} -> 31/288, {51, 3340} -> 13/48, 
 {51, 3345} -> -5/8, {51, 3361} -> 1/2, {51, 3365} -> -1/4, 
 {51, 3369} -> 5/8, {51, 3371} -> 13/24, {51, 3373} -> 5/6, 
 {51, 3380} -> 39/64, {51, 3407} -> -5/16, {51, 3409} -> -1/12, 
 {51, 3414} -> 5/8, {51, 3419} -> -1/4, {51, 3424} -> -17/36, 
 {51, 3429} -> 3/2, {51, 3434} -> -41/48, {51, 3442} -> -3, {51, 3445} -> -1, 
 {51, 3449} -> -17/36, {51, 3453} -> 1/2, {51, 3457} -> -3/2, 
 {51, 3461} -> 1/4, {51, 3464} -> 67/24, {51, 3467} -> 611/120, 
 {51, 3468} -> 1/3, {51, 3471} -> -1, {51, 3475} -> -41/48, 
 {51, 3479} -> 1/4, {51, 3487} -> -5/8, {51, 3490} -> -611/120, 
 {51, 3494} -> -67/24, {51, 3514} -> 1, {51, 3520} -> 5, {51, 3524} -> 2/3, 
 {51, 3527} -> -79/144, {51, 3530} -> -461/1728, {51, 3536} -> -5/2, 
 {51, 3541} -> -1/2, {51, 3545} -> 13/9, {52, 1} -> 1, {52, 13} -> -1/2, 
 {52, 25} -> 5/3, {52, 37} -> 1/4, {52, 49} -> 73/24, {52, 61} -> 1/3, 
 {52, 73} -> 9/4, {52, 85} -> 8, {52, 120} -> 11/6, {52, 132} -> 1/12, 
 {52, 144} -> 5/24, {52, 179} -> 3/2, {52, 191} -> 7/8, {52, 203} -> 1/4, 
 {52, 215} -> 1/3, {52, 248} -> -1, {52, 290} -> -13/6, {52, 302} -> -49/24, 
 {52, 314} -> -9/4, {52, 326} -> -4/3, {52, 350} -> 1/6, {52, 362} -> 19/24, 
 {52, 374} -> -1/2, {52, 397} -> -23/8, {52, 422} -> 1/6, {52, 464} -> 26, 
 {52, 476} -> 11/12, {52, 488} -> 1/4, {52, 500} -> 12, {52, 512} -> -2/3, 
 {52, 524} -> 1/4, {52, 536} -> -3/4, {52, 559} -> 5/2, {52, 641} -> -1/2, 
 {52, 651} -> 1/2, {52, 670} -> 1, {52, 942} -> 1, {52, 968} -> 1, 
 {52, 973} -> 1, {52, 991} -> -1, {52, 993} -> -2, {52, 1057} -> 1, 
 {52, 1059} -> -1/2, {52, 1076} -> 1/6, {52, 1083} -> -1/6, 
 {52, 1089} -> 1/3, {52, 1094} -> -1, {52, 1115} -> 2/3, {52, 1117} -> -1/3, 
 {52, 1154} -> 1/2, {52, 1162} -> 1/6, {52, 1168} -> 1/6, {52, 1186} -> -1/6, 
 {52, 1188} -> -1/3, {52, 1195} -> -1/6, {52, 1218} -> 1/6, 
 {52, 1220} -> 1/6, {52, 1226} -> -1, {52, 1247} -> 2/3, {52, 1249} -> -1/3, 
 {52, 1265} -> 1, {52, 1267} -> 1, {52, 1297} -> 1, {52, 1299} -> 1/3, 
 {52, 1306} -> -1/3, {52, 1308} -> 1/3, {52, 1311} -> -2, {52, 1321} -> -4/9, 
 {52, 1331} -> -1/2, {52, 1352} -> -1/6, {52, 1369} -> -1/12, 
 {52, 1376} -> 1/12, {52, 1382} -> -1/6, {52, 1387} -> 1/2, 
 {52, 1409} -> -2/3, {52, 1411} -> 1/3, {52, 1490} -> 7/6, {52, 1498} -> 1/2, 
 {52, 1505} -> -1, {52, 1511} -> -1, {52, 1516} -> -10/3, {52, 1520} -> 1/2, 
 {52, 1537} -> 5/6, {52, 1539} -> -11/6, {52, 1549} -> 1, {52, 1556} -> -1, 
 {52, 1586} -> -7/6, {52, 1588} -> -1/6, {52, 1597} -> -1, 
 {52, 1607} -> -1/2, {52, 1611} -> -5/2, {52, 1625} -> -1/2, {52, 1627} -> 1, 
 {52, 1644} -> 2, {52, 1660} -> 1, {52, 1662} -> 1, {52, 1669} -> -1, 
 {52, 1673} -> 3/2, {52, 1691} -> 5/2, {52, 1693} -> -5/4, {52, 1699} -> 1/2, 
 {52, 1719} -> 10/3, {52, 1721} -> -29/12, {52, 1742} -> -2, 
 {52, 1744} -> -1/2, {52, 1749} -> 17/6, {52, 1756} -> 17/6, 
 {52, 1758} -> -5/6, {52, 1767} -> 37/6, {52, 1771} -> 3, {52, 1779} -> -7/6, 
 {52, 1800} -> 13/12, {52, 1809} -> -7/12, {52, 1817} -> -1/4, 
 {52, 1824} -> 1/2, {52, 1830} -> -1/4, {52, 1835} -> 5/3, {52, 1839} -> -1, 
 {52, 1859} -> -5/3, {52, 1861} -> 11/6, {52, 1890} -> -1/2, 
 {52, 1917} -> -1/2, {52, 1919} -> 1/4, {52, 1929} -> -1, {52, 1936} -> 1, 
 {52, 1964} -> 1, {52, 1966} -> -1/2, {52, 1975} -> 1, {52, 1985} -> -3/2, 
 {52, 1989} -> 5/3, {52, 2005} -> 1/6, {52, 2007} -> 11/12, {52, 2022} -> -1, 
 {52, 2041} -> 1, {52, 2043} -> -1/2, {52, 2071} -> -1/2, {52, 2073} -> 1/4, 
 {52, 2095} -> -3/2, {52, 2097} -> -1/4, {52, 2124} -> 2/3, {52, 2128} -> -1, 
 {52, 2132} -> 1, {52, 2138} -> 1, {52, 2149} -> -2/3, {52, 2159} -> -1/3, 
 {52, 2170} -> 1/4, {52, 2187} -> -1/12, {52, 2194} -> -1/2, 
 {52, 2200} -> 1/4, {52, 2205} -> 3/4, {52, 2209} -> -1/3, 
 {52, 2229} -> -1/6, {52, 2231} -> 1/6, {52, 2243} -> -1, {52, 2250} -> 1, 
 {52, 2259} -> -3/4, {52, 2279} -> 5/12, {52, 2281} -> -5/24, 
 {52, 2290} -> 5/6, {52, 2296} -> -1/6, {52, 2301} -> 1/2, {52, 2305} -> 5/2, 
 {52, 2321} -> -4/3, {52, 2323} -> -2/3, {52, 2331} -> 1/6, {52, 2339} -> -3, 
 {52, 2356} -> -13/6, {52, 2358} -> 13/12, {52, 2364} -> 1, 
 {52, 2386} -> -1/6, {52, 2388} -> 1/12, {52, 2394} -> -1/2, 
 {52, 2411} -> -49/12, {52, 2413} -> 49/24, {52, 2431} -> -1/2, 
 {52, 2433} -> 1/4, {52, 2437} -> 2, {52, 2439} -> 17/6, {52, 2445} -> 1/3, 
 {52, 2447} -> 17/6, {52, 2452} -> -2, {52, 2455} -> 1/3, {52, 2459} -> 2, 
 {52, 2463} -> -3, {52, 2470} -> -3/2, {52, 2481} -> -5/24, 
 {52, 2489} -> -1/3, {52, 2496} -> 13/12, {52, 2502} -> 1/12, 
 {52, 2507} -> 49/24, {52, 2511} -> 1/4, {52, 2528} -> 3/2, 
 {52, 2530} -> -7/6, {52, 2540} -> -10/3, {52, 2547} -> 15/4, 
 {52, 2556} -> 1, {52, 2572} -> -7/4, {52, 2574} -> -15/8, 
 {52, 2582} -> -13/6, {52, 2591} -> -1, {52, 2605} -> 1/6, 
 {52, 2607} -> -1/2, {52, 2632} -> 19/12, {52, 2634} -> -19/24, 
 {52, 2657} -> 3/4, {52, 2659} -> 3/8, {52, 2681} -> -1, {52, 2689} -> -5/6, 
 {52, 2691} -> 1, {52, 2694} -> 19/6, {52, 2713} -> -5/4, {52, 2723} -> 5/3, 
 {52, 2724} -> -15/8, {52, 2731} -> 13/12, {52, 2737} -> -19/24, 
 {52, 2742} -> 3/8, {52, 2761} -> 1, {52, 2763} -> 23/12, 
 {52, 2772} -> -101/30, {52, 2773} -> -1/3, {52, 2782} -> -1, 
 {52, 2802} -> -5/3, {52, 2804} -> -41/12, {52, 2832} -> 15/4, 
 {52, 2834} -> -15/8, {52, 2839} -> 32/3, {52, 2840} -> 1/2, {52, 2855} -> 1, 
 {52, 2857} -> 2, {52, 2861} -> -101/30, {52, 2879} -> -25/6, 
 {52, 2881} -> 3/4, {52, 2885} -> 2, {52, 2897} -> -2, {52, 2900} -> 15/2, 
 {52, 2908} -> -20/3, {52, 2916} -> -43/18, {52, 2926} -> -3/10, 
 {52, 2927} -> -1/6, {52, 2933} -> -41/24, {52, 2938} -> 1/2, 
 {52, 2942} -> 23/12, {52, 2964} -> 43/24, {52, 2966} -> -1/36, 
 {52, 2996} -> -5/2, {52, 2998} -> 8/3, {52, 3024} -> 101/30, 
 {52, 3044} -> 4, {52, 3046} -> 2, {52, 3054} -> -17/6, {52, 3065} -> 19/6, 
 {52, 3067} -> 43/6, {52, 3070} -> -17/6, {52, 3084} -> 31/18, 
 {52, 3095} -> 5/4, {52, 3103} -> 2, {52, 3123} -> 5/6, {52, 3125} -> -11/36, 
 {52, 3149} -> 2, {52, 3151} -> -1, {52, 3170} -> 3/2, {52, 3172} -> -3/4, 
 {52, 3179} -> -17/6, {52, 3181} -> -3, {52, 3190} -> 1/3, {52, 3192} -> 1/3, 
 {52, 3194} -> -17/6, {52, 3196} -> 2, {52, 3198} -> 3, {52, 3209} -> 73/72, 
 {52, 3220} -> 1/2, {52, 3224} -> -3/4, {52, 3241} -> -3/2, 
 {52, 3243} -> 3/2, {52, 3266} -> 1/2, {52, 3268} -> 5/4, {52, 3277} -> -3, 
 {52, 3291} -> 49/6, {52, 3293} -> 3, {52, 3297} -> -3, {52, 3299} -> -3, 
 {52, 3306} -> 38/9, {52, 3316} -> -16/3, {52, 3317} -> -1/4, 
 {52, 3338} -> -43/24, {52, 3340} -> -5/6, {52, 3345} -> 2/3, 
 {52, 3369} -> -2/3, {52, 3371} -> -11/3, {52, 3373} -> -3, 
 {52, 3380} -> -29/72, {52, 3407} -> 1/2, {52, 3409} -> -17/6, 
 {52, 3414} -> -2/3, {52, 3419} -> -2, {52, 3424} -> -17/6, {52, 3429} -> 1, 
 {52, 3434} -> 17/6, {52, 3439} -> 3, {52, 3442} -> -2, {52, 3445} -> -2/3, 
 {52, 3449} -> -17/6, {52, 3457} -> -1, {52, 3461} -> 2, {52, 3464} -> 10/3, 
 {52, 3467} -> 24617/960, {52, 3468} -> -1/3, {52, 3471} -> -2/3, 
 {52, 3475} -> 17/6, {52, 3479} -> -2, {52, 3483} -> -3, {52, 3487} -> 2/3, 
 {52, 3490} -> -25193/960, {52, 3491} -> 3, {52, 3494} -> -32/3, 
 {52, 3508} -> -2/27, {52, 3510} -> 2, {52, 3514} -> 2/3, {52, 3520} -> 10/3, 
 {52, 3523} -> 323/90, {52, 3524} -> 4/9, {52, 3527} -> -4/3, 
 {52, 3530} -> 7/18, {52, 3536} -> -5/3, {52, 3541} -> -1/3, 
 {52, 3545} -> -13/3, {53, 25} -> 2, {53, 49} -> 95/24, {53, 73} -> 11/4, 
 {53, 85} -> 32/3, {53, 120} -> 13/6, {53, 144} -> 1/8, {53, 179} -> 3/2, 
 {53, 191} -> 9/8, {53, 248} -> -4/3, {53, 290} -> 137/6, 
 {53, 302} -> -55/24, {53, 314} -> -9/4, {53, 326} -> -4/3, {53, 350} -> 7/6, 
 {53, 362} -> 61/24, {53, 397} -> -29/8, {53, 422} -> 1/6, {53, 464} -> 1, 
 {53, 476} -> 7/6, {53, 488} -> 1/4, {53, 500} -> 12, {53, 512} -> -5/3, 
 {53, 524} -> -3/2, {53, 536} -> -5/4, {53, 559} -> 13/4, {53, 641} -> -1/2, 
 {53, 651} -> 1/2, {53, 682} -> 1, {53, 942} -> 4/3, {53, 968} -> 4/3, 
 {53, 973} -> 4/3, {53, 991} -> -4/3, {53, 993} -> -8/3, {53, 1076} -> 1/6, 
 {53, 1083} -> -1/6, {53, 1094} -> -4/3, {53, 1162} -> 1/6, 
 {53, 1168} -> 1/6, {53, 1186} -> -1/6, {53, 1188} -> -1/3, 
 {53, 1195} -> -1/6, {53, 1218} -> 1/6, {53, 1220} -> 1/6, 
 {53, 1226} -> -4/3, {53, 1265} -> 4/3, {53, 1267} -> 4/3, 
 {53, 1306} -> -1/3, {53, 1311} -> -8/3, {53, 1331} -> -2/3, 
 {53, 1369} -> -1/12, {53, 1376} -> 1/12, {53, 1387} -> 2/3, 
 {53, 1490} -> 3/2, {53, 1498} -> 1/2, {53, 1505} -> -1, {53, 1511} -> -4/3, 
 {53, 1516} -> -4, {53, 1520} -> 1/2, {53, 1537} -> 7/6, {53, 1539} -> -5/2, 
 {53, 1549} -> 1, {53, 1556} -> -1, {53, 1586} -> -3/2, {53, 1588} -> -1/2, 
 {53, 1597} -> -1, {53, 1607} -> -1/2, {53, 1611} -> -5/2, 
 {53, 1625} -> -1/2, {53, 1627} -> 1, {53, 1644} -> 2, {53, 1660} -> 1, 
 {53, 1662} -> 1, {53, 1669} -> -4/3, {53, 1673} -> 3/2, {53, 1691} -> 17/6, 
 {53, 1693} -> -17/12, {53, 1699} -> 1/2, {53, 1719} -> 4, 
 {53, 1721} -> -13/4, {53, 1742} -> -2, {53, 1744} -> -1/2, 
 {53, 1749} -> 23/6, {53, 1756} -> 23/6, {53, 1758} -> -1/2, 
 {53, 1767} -> 47/6, {53, 1771} -> 3, {53, 1779} -> -23/18, 
 {53, 1800} -> 5/4, {53, 1809} -> -3/4, {53, 1817} -> -1/4, 
 {53, 1824} -> 1/2, {53, 1830} -> -1/12, {53, 1835} -> 2, {53, 1839} -> -1, 
 {53, 1859} -> -7/3, {53, 1861} -> 22/9, {53, 1985} -> -4, {53, 1989} -> 5/3, 
 {53, 2005} -> -7/3, {53, 2007} -> 7/6, {53, 2079} -> 1, {53, 2095} -> -3, 
 {53, 2097} -> 3/2, {53, 2124} -> 8/3, {53, 2149} -> -8/3, 
 {53, 2159} -> -2/3, {53, 2187} -> 7/6, {53, 2205} -> 3/2, 
 {53, 2209} -> -4/3, {53, 2229} -> 4/3, {53, 2231} -> -4/3, {53, 2243} -> -1, 
 {53, 2250} -> 1, {53, 2259} -> -5/4, {53, 2279} -> 1/4, {53, 2281} -> -1/8, 
 {53, 2290} -> 5/6, {53, 2296} -> -1/6, {53, 2301} -> 1/2, {53, 2305} -> 5/2, 
 {53, 2321} -> -4/3, {53, 2323} -> -2/3, {53, 2331} -> 1/6, {53, 2339} -> -3, 
 {53, 2356} -> -13/6, {53, 2358} -> 13/12, {53, 2364} -> 4/3, 
 {53, 2394} -> -1/2, {53, 2411} -> -21/4, {53, 2413} -> 21/8, 
 {53, 2431} -> -1/2, {53, 2433} -> 1/4, {53, 2437} -> 2, {53, 2439} -> 23/6, 
 {53, 2447} -> 23/6, {53, 2452} -> -2, {53, 2455} -> 1/3, {53, 2459} -> 8/3, 
 {53, 2463} -> -3, {53, 2470} -> -29/18, {53, 2481} -> -1/8, 
 {53, 2489} -> -1/3, {53, 2496} -> 13/12, {53, 2507} -> 21/8, 
 {53, 2511} -> 1/4, {53, 2528} -> 3/2, {53, 2530} -> -7/6, 
 {53, 2540} -> 32/3, {53, 2541} -> -1, {53, 2547} -> 25/4, 
 {53, 2572} -> -21/4, {53, 2574} -> -21/8, {53, 2582} -> -19/6, 
 {53, 2605} -> 13/6, {53, 2607} -> -1, {53, 2632} -> 37/12, 
 {53, 2634} -> -37/24, {53, 2657} -> 5/4, {53, 2659} -> 5/8, 
 {53, 2689} -> -1/2, {53, 2694} -> 37/6, {53, 2713} -> -17/9, 
 {53, 2723} -> -16/3, {53, 2724} -> -21/8, {53, 2731} -> 25/12, 
 {53, 2737} -> -61/24, {53, 2742} -> 5/8, {53, 2761} -> 8/3, 
 {53, 2763} -> 37/12, {53, 2772} -> -101/30, {53, 2773} -> -1/3, 
 {53, 2778} -> 1, {53, 2782} -> -1, {53, 2802} -> -2/3, {53, 2804} -> -41/12, 
 {53, 2811} -> -1, {53, 2815} -> 1, {53, 2832} -> 25/4, {53, 2834} -> -25/8, 
 {53, 2839} -> -10/3, {53, 2840} -> 3/2, {53, 2855} -> 9/2, 
 {53, 2857} -> 11/4, {53, 2861} -> -101/30, {53, 2879} -> -31/6, 
 {53, 2881} -> 3/4, {53, 2885} -> 2, {53, 2897} -> -2, {53, 2900} -> 17/2, 
 {53, 2908} -> -23/3, {53, 2916} -> -43/18, {53, 2926} -> -3/10, 
 {53, 2927} -> 1/3, {53, 2933} -> -47/24, {53, 2938} -> 5/4, 
 {53, 2942} -> 17/12, {53, 2964} -> 43/24, {53, 2966} -> -1/36, 
 {53, 2979} -> -1, {53, 2996} -> -9/2, {53, 2998} -> 14/3, {53, 3004} -> -1, 
 {53, 3024} -> 101/30, {53, 3044} -> 4, {53, 3046} -> 2, {53, 3054} -> -29/6, 
 {53, 3065} -> 37/6, {53, 3067} -> 49/6, {53, 3070} -> -29/6, 
 {53, 3084} -> 43/18, {53, 3095} -> 9/4, {53, 3103} -> 2, {53, 3123} -> 4/3, 
 {53, 3125} -> -47/36, {53, 3133} -> 1, {53, 3149} -> 8/3, 
 {53, 3151} -> -4/3, {53, 3170} -> 5/2, {53, 3172} -> -5/4, 
 {53, 3179} -> -29/6, {53, 3181} -> -4, {53, 3190} -> 1/3, 
 {53, 3194} -> -29/6, {53, 3196} -> 8/3, {53, 3198} -> 4, 
 {53, 3209} -> 65/72, {53, 3220} -> 2/3, {53, 3224} -> -5/4, 
 {53, 3241} -> -2, {53, 3243} -> 2, {53, 3266} -> -3/2, {53, 3268} -> 7/4, 
 {53, 3277} -> -4, {53, 3291} -> 21/2, {53, 3293} -> 4, {53, 3297} -> -3, 
 {53, 3299} -> -6, {53, 3306} -> 103/18, {53, 3316} -> 5/3, 
 {53, 3317} -> -5/4, {53, 3338} -> -33/8, {53, 3340} -> -19/9, 
 {53, 3345} -> 8/3, {53, 3369} -> -8/3, {53, 3371} -> -14/3, 
 {53, 3373} -> -6, {53, 3380} -> -101/72, {53, 3407} -> 1, 
 {53, 3409} -> -17/6, {53, 3414} -> -8/3, {53, 3419} -> -2, 
 {53, 3424} -> -23/6, {53, 3434} -> 29/6, {53, 3439} -> 4, 
 {53, 3449} -> -23/6, {53, 3461} -> 2, {53, 3464} -> -32/3, 
 {53, 3467} -> -25193/960, {53, 3468} -> -1/3, {53, 3475} -> 29/6, 
 {53, 3479} -> -8/3, {53, 3483} -> -4, {53, 3487} -> 8/3, 
 {53, 3490} -> 24617/960, {53, 3491} -> 3, {53, 3494} -> 10/3, 
 {53, 3508} -> 2/27, {53, 3510} -> -2, {53, 3523} -> 323/90, 
 {53, 3527} -> -1/3, {53, 3530} -> 23/36, {53, 3545} -> -13/3, 
 {54, 1928} -> 1, {54, 2169} -> -1/2, {54, 2708} -> -1, {54, 2723} -> -1/2, 
 {54, 3413} -> 1, {54, 3464} -> -1, {54, 3486} -> -1, {54, 3523} -> -1/2, 
 {55, 2974} -> -1, {55, 3094} -> 1/2, {55, 3132} -> 1, {55, 3301} -> -1, 
 {55, 3316} -> -1/2, {55, 3433} -> 1, {55, 3474} -> 1, {55, 3494} -> -1, 
 {55, 3523} -> -1/3, {56, 2330} -> 1, {56, 2480} -> -1/2, {56, 2772} -> -1, 
 {56, 2926} -> 1/2, {56, 3079} -> -1, {56, 3418} -> 1, {56, 3460} -> -1, 
 {56, 3467} -> 1, {56, 3523} -> -1/6, {57, 2417} -> 1, {57, 2480} -> -1/2, 
 {57, 2861} -> -1, {57, 2926} -> 1/2, {57, 3375} -> -1, {57, 3418} -> 1, 
 {57, 3460} -> -1, {57, 3490} -> 1, {57, 3523} -> -1/6, {58, 2289} -> 1, 
 {58, 2480} -> -1/2, {58, 2772} -> -1/2, {58, 2861} -> -1/2, 
 {58, 2911} -> -1, {58, 3024} -> 1/2, {58, 3418} -> 1, {58, 3460} -> -1, 
 {58, 3523} -> -1/4, {59, 1} -> 3/2, {59, 13} -> -3/4, {59, 25} -> 3/4, 
 {59, 37} -> 3/8, {59, 49} -> 9/16, {59, 61} -> 1/2, {59, 85} -> 2, 
 {59, 120} -> 1/4, {59, 132} -> 1/8, {59, 144} -> 13/16, {59, 168} -> -3/8, 
 {59, 179} -> 4, {59, 191} -> -5/16, {59, 203} -> 3/8, {59, 215} -> 1/2, 
 {59, 290} -> 53/24, {59, 302} -> 10/3, {59, 314} -> 31/16, 
 {59, 326} -> 27/4, {59, 350} -> 1/24, {59, 362} -> -13/12, 
 {59, 374} -> -3/8, {59, 397} -> 9/4, {59, 422} -> -3/4, {59, 464} -> -5/16, 
 {59, 476} -> -49/192, {59, 488} -> 5/16, {59, 500} -> 9/8, 
 {59, 512} -> 1/12, {59, 524} -> 9/64, {59, 559} -> -11/64, {59, 627} -> 3/8, 
 {59, 634} -> 1/8, {59, 1057} -> 3/2, {59, 1059} -> -3/4, {59, 1076} -> -3/4, 
 {59, 1083} -> 3/4, {59, 1089} -> 1/2, {59, 1115} -> 1, {59, 1117} -> -1/2, 
 {59, 1154} -> 3/4, {59, 1162} -> -3/4, {59, 1168} -> -3/4, 
 {59, 1186} -> 3/4, {59, 1188} -> 3/2, {59, 1195} -> 3/4, {59, 1218} -> -3/4, 
 {59, 1220} -> -3/4, {59, 1247} -> 1, {59, 1249} -> -1/2, {59, 1297} -> 3/2, 
 {59, 1299} -> 1/2, {59, 1306} -> 3/2, {59, 1308} -> 1/2, {59, 1321} -> -2/3, 
 {59, 1352} -> -1/4, {59, 1369} -> 3/8, {59, 1376} -> -3/8, 
 {59, 1382} -> -1/4, {59, 1409} -> -1, {59, 1411} -> 1/2, {59, 1445} -> 3/4, 
 {59, 1477} -> 3/4, {59, 1479} -> -3/8, {59, 1490} -> 5/4, 
 {59, 1498} -> -1/4, {59, 1505} -> 1/2, {59, 1516} -> -1/2, 
 {59, 1520} -> -1/4, {59, 1537} -> 1/4, {59, 1549} -> -1/2, 
 {59, 1556} -> 1/2, {59, 1586} -> -5/4, {59, 1588} -> 1/4, 
 {59, 1597} -> -1/2, {59, 1607} -> 1/4, {59, 1611} -> 1/4, {59, 1625} -> 1/4, 
 {59, 1627} -> 1/8, {59, 1660} -> -5/4, {59, 1662} -> -1/8, 
 {59, 1699} -> -1/4, {59, 1719} -> 1/2, {59, 1721} -> -5/8, 
 {59, 1742} -> 1/4, {59, 1744} -> -1/8, {59, 1749} -> -1/4, 
 {59, 1756} -> -1/4, {59, 1758} -> -3/4, {59, 1767} -> 5/4, 
 {59, 1779} -> -5/12, {59, 1790} -> -3/8, {59, 1800} -> -3/8, 
 {59, 1809} -> -5/8, {59, 1817} -> 1/2, {59, 1824} -> -5/8, 
 {59, 1835} -> 1/4, {59, 1839} -> 1/8, {59, 1859} -> 1, {59, 1861} -> 19/24, 
 {59, 1890} -> -3/4, {59, 1917} -> -3/4, {59, 1919} -> 3/8, 
 {59, 1964} -> 3/2, {59, 1966} -> -3/4, {59, 1985} -> 19/32, 
 {59, 1989} -> -1/12, {59, 2005} -> 49/96, {59, 2007} -> -49/192, 
 {59, 2041} -> 3/4, {59, 2043} -> -3/8, {59, 2071} -> -3/4, 
 {59, 2073} -> 3/8, {59, 2079} -> -5/16, {59, 2095} -> 9/32, 
 {59, 2097} -> -9/64, {59, 2124} -> -19/48, {59, 2128} -> -3/2, 
 {59, 2132} -> 3/2, {59, 2138} -> 3/2, {59, 2149} -> 19/48, 
 {59, 2159} -> 115/192, {59, 2170} -> 3/8, {59, 2187} -> -49/192, 
 {59, 2194} -> -3/8, {59, 2200} -> 3/8, {59, 2205} -> -9/64, 
 {59, 2209} -> 19/96, {59, 2229} -> -91/96, {59, 2231} -> 91/96, 
 {59, 2243} -> 1/2, {59, 2250} -> -1/2, {59, 2259} -> -3/8, 
 {59, 2279} -> 7/8, {59, 2281} -> -7/16, {59, 2290} -> 15/8, 
 {59, 2296} -> 3/4, {59, 2301} -> -1/4, {59, 2305} -> -3/8, {59, 2321} -> 1, 
 {59, 2323} -> -15/8, {59, 2331} -> -3/4, {59, 2339} -> 1, 
 {59, 2356} -> 23/8, {59, 2358} -> -23/16, {59, 2386} -> -1/4, 
 {59, 2388} -> 1/8, {59, 2394} -> 1/4, {59, 2411} -> -7/8, 
 {59, 2413} -> 7/16, {59, 2431} -> 5/8, {59, 2433} -> -5/16, 
 {59, 2437} -> -9/4, {59, 2439} -> -1/4, {59, 2445} -> 1/2, 
 {59, 2447} -> -1/4, {59, 2449} -> -1, {59, 2452} -> 9/4, {59, 2455} -> -5/2, 
 {59, 2459} -> 1/2, {59, 2463} -> -1, {59, 2470} -> 25/48, 
 {59, 2481} -> -7/16, {59, 2489} -> 5/8, {59, 2496} -> -23/16, 
 {59, 2502} -> 1/8, {59, 2507} -> 7/16, {59, 2511} -> -5/16, 
 {59, 2528} -> -9/8, {59, 2530} -> 9/8, {59, 2540} -> -25/6, 
 {59, 2541} -> 1/2, {59, 2547} -> -35/8, {59, 2572} -> 31/8, 
 {59, 2574} -> 31/16, {59, 2582} -> 53/24, {59, 2605} -> -41/24, 
 {59, 2607} -> 1/2, {59, 2632} -> -13/6, {59, 2634} -> 13/12, 
 {59, 2657} -> 3/8, {59, 2659} -> 3/16, {59, 2681} -> -3/2, 
 {59, 2689} -> -7/4, {59, 2691} -> 3/2, {59, 2694} -> -89/24, 
 {59, 2713} -> 17/18, {59, 2723} -> 25/12, {59, 2724} -> 17/8, 
 {59, 2731} -> -65/48, {59, 2737} -> 13/12, {59, 2742} -> 3/16, 
 {59, 2761} -> -31/48, {59, 2763} -> -53/48, {59, 2772} -> 57/10, 
 {59, 2773} -> 17/24, {59, 2782} -> -1, {59, 2802} -> -11/6, 
 {59, 2804} -> 25/8, {59, 2832} -> -31/6, {59, 2834} -> 31/12, 
 {59, 2839} -> 7, {59, 2840} -> -1/4, {59, 2855} -> -11/32, 
 {59, 2857} -> -19/64, {59, 2861} -> 57/10, {59, 2879} -> 11/24, 
 {59, 2881} -> 19/32, {59, 2885} -> -9/4, {59, 2894} -> 1, {59, 2897} -> 9/4, 
 {59, 2900} -> -233/24, {59, 2904} -> -1/2, {59, 2908} -> -31/24, 
 {59, 2916} -> 83/24, {59, 2926} -> -427/60, {59, 2927} -> 61/48, 
 {59, 2933} -> 11/6, {59, 2938} -> -11/64, {59, 2942} -> 97/96, 
 {59, 2964} -> -77/64, {59, 2966} -> -149/32, {59, 2996} -> 35/12, 
 {59, 2998} -> -11/3, {59, 3024} -> -57/10, {59, 3044} -> -1, 
 {59, 3054} -> 53/12, {59, 3060} -> -1, {59, 3065} -> -89/24, 
 {59, 3067} -> -47/6, {59, 3070} -> 53/12, {59, 3076} -> 1, 
 {59, 3084} -> -97/48, {59, 3095} -> -35/24, {59, 3123} -> -19/48, 
 {59, 3125} -> -1/16, {59, 3179} -> 53/12, {59, 3190} -> -3/2, 
 {59, 3192} -> 1/2, {59, 3194} -> 53/12, {59, 3209} -> -47/144, 
 {59, 3266} -> 1/16, {59, 3268} -> 1/8, {59, 3291} -> 7/4, 
 {59, 3299} -> 5/16, {59, 3306} -> 35/96, {59, 3316} -> -7/2, 
 {59, 3317} -> 9/32, {59, 3338} -> -19/64, {59, 3340} -> -13/96, 
 {59, 3345} -> -19/48, {59, 3361} -> 1, {59, 3365} -> 1/2, 
 {59, 3369} -> 19/48, {59, 3371} -> -35/48, {59, 3373} -> 5/16, 
 {59, 3380} -> -53/288, {59, 3407} -> 5/16, {59, 3409} -> -9/32, 
 {59, 3414} -> 19/48, {59, 3419} -> 9/4, {59, 3424} -> 1/4, 
 {59, 3429} -> 3/2, {59, 3434} -> -53/12, {59, 3442} -> -3, {59, 3445} -> -1, 
 {59, 3449} -> 1/4, {59, 3453} -> 1, {59, 3457} -> -3/2, {59, 3461} -> -9/4, 
 {59, 3464} -> 25/6, {59, 3467} -> 46/15, {59, 3468} -> 5/2, 
 {59, 3471} -> -1, {59, 3475} -> -53/12, {59, 3479} -> -1/2, 
 {59, 3487} -> -19/48, {59, 3490} -> -173/10, {59, 3491} -> 1, 
 {59, 3494} -> -7, {59, 3514} -> 1, {59, 3520} -> 5, {59, 3523} -> -29/45, 
 {59, 3524} -> 2/3, {59, 3527} -> 1/48, {59, 3530} -> -133/192, 
 {59, 3536} -> -5/2, {59, 3541} -> -1/2, {59, 3545} -> 2/3, {60, 1} -> -3/2, 
 {60, 13} -> 3/4, {60, 25} -> -3/4, {60, 37} -> -3/8, {60, 49} -> -9/16, 
 {60, 61} -> -1/2, {60, 85} -> -2, {60, 120} -> -1/4, {60, 132} -> -1/8, 
 {60, 144} -> -13/16, {60, 168} -> 3/8, {60, 179} -> -4, {60, 191} -> -11/16, 
 {60, 203} -> -3/8, {60, 215} -> -1/2, {60, 290} -> 5/8, {60, 302} -> 83/48, 
 {60, 314} -> 23/16, {60, 326} -> 21/4, {60, 350} -> 41/24, 
 {60, 362} -> 9/16, {60, 374} -> 3/8, {60, 397} -> 1/16, {60, 422} -> -3/4, 
 {60, 464} -> 85/48, {60, 476} -> 259/192, {60, 488} -> 13/16, 
 {60, 500} -> -3/8, {60, 512} -> -1/12, {60, 524} -> -97/192, 
 {60, 559} -> 81/64, {60, 627} -> -1/8, {60, 634} -> 1/8, {60, 1057} -> -3/2, 
 {60, 1059} -> 3/4, {60, 1076} -> -3/4, {60, 1083} -> 3/4, 
 {60, 1089} -> -1/2, {60, 1115} -> -1, {60, 1117} -> 1/2, {60, 1154} -> -3/4, 
 {60, 1162} -> -3/4, {60, 1168} -> -3/4, {60, 1186} -> 3/4, 
 {60, 1188} -> 3/2, {60, 1195} -> 3/4, {60, 1218} -> -3/4, 
 {60, 1220} -> -3/4, {60, 1247} -> -1, {60, 1249} -> 1/2, {60, 1297} -> -3/2, 
 {60, 1299} -> -1/2, {60, 1306} -> 3/2, {60, 1308} -> -1/2, 
 {60, 1321} -> 2/3, {60, 1352} -> 1/4, {60, 1369} -> 3/8, {60, 1376} -> -3/8, 
 {60, 1382} -> 1/4, {60, 1409} -> 1, {60, 1411} -> -1/2, {60, 1445} -> -3/4, 
 {60, 1477} -> -3/4, {60, 1479} -> 3/8, {60, 1490} -> -5/4, 
 {60, 1498} -> 1/4, {60, 1505} -> -1/2, {60, 1516} -> 1/2, {60, 1520} -> 1/4, 
 {60, 1537} -> -1/4, {60, 1549} -> 1/2, {60, 1556} -> -1/2, 
 {60, 1586} -> 5/4, {60, 1588} -> -1/4, {60, 1597} -> 1/2, 
 {60, 1607} -> -1/4, {60, 1611} -> -1/4, {60, 1625} -> -1/4, 
 {60, 1627} -> -1/8, {60, 1660} -> 5/4, {60, 1662} -> 1/8, {60, 1699} -> 1/4, 
 {60, 1719} -> -1/2, {60, 1721} -> 5/8, {60, 1742} -> -1/4, 
 {60, 1744} -> 1/8, {60, 1749} -> 1/4, {60, 1756} -> 1/4, {60, 1758} -> 3/4, 
 {60, 1767} -> -5/4, {60, 1779} -> 5/12, {60, 1790} -> 3/8, 
 {60, 1800} -> 3/8, {60, 1809} -> 5/8, {60, 1817} -> -1/2, {60, 1824} -> 5/8, 
 {60, 1835} -> -1/4, {60, 1839} -> -1/8, {60, 1859} -> -1, 
 {60, 1861} -> -19/24, {60, 1890} -> 3/4, {60, 1917} -> 3/4, 
 {60, 1919} -> -3/8, {60, 1964} -> -3/2, {60, 1966} -> 3/4, 
 {60, 1985} -> -89/32, {60, 1989} -> 1/12, {60, 2005} -> -259/96, 
 {60, 2007} -> 259/192, {60, 2041} -> -3/4, {60, 2043} -> 3/8, 
 {60, 2071} -> 3/4, {60, 2073} -> -3/8, {60, 2079} -> 85/48, 
 {60, 2095} -> -97/96, {60, 2097} -> 97/192, {60, 2124} -> 89/48, 
 {60, 2128} -> 3/2, {60, 2132} -> -3/2, {60, 2138} -> -3/2, 
 {60, 2149} -> -89/48, {60, 2159} -> -185/192, {60, 2170} -> -3/8, 
 {60, 2187} -> 259/192, {60, 2194} -> 3/8, {60, 2200} -> -3/8, 
 {60, 2205} -> 97/192, {60, 2209} -> -89/96, {60, 2229} -> 161/96, 
 {60, 2231} -> -161/96, {60, 2243} -> -1/2, {60, 2250} -> 1/2, 
 {60, 2259} -> 3/8, {60, 2279} -> -7/8, {60, 2281} -> 7/16, 
 {60, 2290} -> 3/8, {60, 2296} -> 3/4, {60, 2301} -> 1/4, {60, 2305} -> 9/8, 
 {60, 2321} -> 2, {60, 2323} -> -15/8, {60, 2331} -> -3/4, {60, 2339} -> 1/2, 
 {60, 2356} -> 7/8, {60, 2358} -> -7/16, {60, 2386} -> 1/4, 
 {60, 2388} -> -1/8, {60, 2394} -> -1/4, {60, 2411} -> 7/8, 
 {60, 2413} -> -7/16, {60, 2431} -> 13/8, {60, 2433} -> -13/16, 
 {60, 2437} -> -9/4, {60, 2439} -> 1/4, {60, 2445} -> -1/2, 
 {60, 2447} -> 1/4, {60, 2449} -> 1, {60, 2452} -> 9/4, {60, 2455} -> -3/2, 
 {60, 2459} -> -1/2, {60, 2470} -> 5/24, {60, 2481} -> 7/16, 
 {60, 2489} -> 1/8, {60, 2496} -> -7/16, {60, 2502} -> -1/8, 
 {60, 2507} -> -7/16, {60, 2511} -> -13/16, {60, 2528} -> -7/8, 
 {60, 2530} -> 25/24, {60, 2540} -> 7, {60, 2541} -> -1/2, {60, 2547} -> 1/2, 
 {60, 2582} -> 5/8, {60, 2605} -> -9/8, {60, 2607} -> -1/2, 
 {60, 2632} -> 9/8, {60, 2634} -> -9/16, {60, 2657} -> -3/8, 
 {60, 2659} -> -3/16, {60, 2681} -> 3/2, {60, 2689} -> 7/4, 
 {60, 2691} -> -3/2, {60, 2694} -> 7/8, {60, 2713} -> -1/16, 
 {60, 2723} -> -7/2, {60, 2724} -> 3/16, {60, 2731} -> -1/16, 
 {60, 2737} -> -9/16, {60, 2742} -> -3/16, {60, 2761} -> 1/8, 
 {60, 2763} -> -1/16, {60, 2772} -> 57/10, {60, 2773} -> -23/24, 
 {60, 2802} -> 4/3, {60, 2804} -> 2, {60, 2832} -> -47/24, 
 {60, 2834} -> 47/48, {60, 2839} -> -25/6, {60, 2840} -> 1/4, 
 {60, 2855} -> 81/32, {60, 2857} -> 89/64, {60, 2861} -> 57/10, 
 {60, 2879} -> -29/24, {60, 2881} -> 31/32, {60, 2885} -> -9/4, 
 {60, 2894} -> -1, {60, 2897} -> 9/4, {60, 2900} -> -97/24, 
 {60, 2904} -> 1/2, {60, 2908} -> -71/24, {60, 2916} -> 37/12, 
 {60, 2926} -> -427/60, {60, 2927} -> 95/48, {60, 2933} -> 11/48, 
 {60, 2938} -> 81/64, {60, 2942} -> -67/96, {60, 2964} -> -77/64, 
 {60, 2966} -> -319/96, {60, 2996} -> -1/3, {60, 2998} -> -5/12, 
 {60, 3024} -> -57/10, {60, 3044} -> -1/2, {60, 3046} -> -1/4, 
 {60, 3054} -> 7/6, {60, 3060} -> 1, {60, 3065} -> 7/8, {60, 3067} -> -35/12, 
 {60, 3070} -> 7/6, {60, 3084} -> 3/16, {60, 3095} -> 1/6, 
 {60, 3103} -> -1/4, {60, 3123} -> -25/48, {60, 3125} -> -55/48, 
 {60, 3179} -> 7/6, {60, 3190} -> -3/2, {60, 3192} -> -1/2, 
 {60, 3194} -> 7/6, {60, 3209} -> -5/36, {60, 3266} -> -73/48, 
 {60, 3268} -> -1/8, {60, 3291} -> -7/4, {60, 3299} -> -85/48, 
 {60, 3306} -> 35/288, {60, 3316} -> 25/12, {60, 3317} -> -97/96, 
 {60, 3338} -> -13/192, {60, 3340} -> -19/32, {60, 3345} -> 89/48, 
 {60, 3365} -> -1/2, {60, 3369} -> -89/48, {60, 3371} -> -151/48, 
 {60, 3373} -> -85/48, {60, 3380} -> -401/288, {60, 3407} -> 13/16, 
 {60, 3409} -> 3/32, {60, 3414} -> -89/48, {60, 3419} -> 9/4, 
 {60, 3424} -> -1/4, {60, 3429} -> -3/2, {60, 3434} -> -7/6, {60, 3442} -> 3, 
 {60, 3445} -> 1, {60, 3449} -> -1/4, {60, 3453} -> -1, {60, 3457} -> 3/2, 
 {60, 3461} -> -9/4, {60, 3464} -> -7, {60, 3467} -> -173/10, 
 {60, 3468} -> 3/2, {60, 3471} -> 1, {60, 3475} -> -7/6, {60, 3479} -> 1/2, 
 {60, 3487} -> 89/48, {60, 3490} -> 46/15, {60, 3494} -> 25/6, 
 {60, 3514} -> -1, {60, 3520} -> -5, {60, 3523} -> -29/45, 
 {60, 3524} -> -2/3, {60, 3527} -> 121/48, {60, 3530} -> -5/192, 
 {60, 3536} -> 5/2, {60, 3541} -> 1/2, {60, 3545} -> 2/3, {61, 1} -> 2, 
 {61, 13} -> -1, {61, 25} -> 2/3, {61, 49} -> 11/6, {61, 61} -> 2/3, 
 {61, 73} -> 1, {61, 85} -> 16/3, {61, 108} -> 1, {61, 120} -> 2/3, 
 {61, 132} -> -4/3, {61, 144} -> -1/6, {61, 156} -> -2, {61, 191} -> 1/2, 
 {61, 203} -> -1, {61, 215} -> 2/3, {61, 248} -> -2/3, {61, 290} -> -4/3, 
 {61, 302} -> -1/2, {61, 350} -> 2, {61, 362} -> 5/6, {61, 374} -> 1, 
 {61, 397} -> -3/2, {61, 415} -> -2, {61, 942} -> 2/3, {61, 968} -> 2/3, 
 {61, 973} -> 2/3, {61, 991} -> -2/3, {61, 993} -> -4/3, {61, 1004} -> -2, 
 {61, 1057} -> -2, {61, 1059} -> 1, {61, 1089} -> 2/3, {61, 1094} -> -2/3, 
 {61, 1115} -> -8/3, {61, 1117} -> 4/3, {61, 1154} -> 1, {61, 1200} -> -2, 
 {61, 1218} -> -4, {61, 1220} -> 1, {61, 1226} -> -2/3, {61, 1247} -> -14/3, 
 {61, 1249} -> 7/3, {61, 1265} -> -4/3, {61, 1267} -> 5/3, 
 {61, 1299} -> -4/3, {61, 1308} -> -16/3, {61, 1311} -> -4/3, 
 {61, 1321} -> -20/9, {61, 1331} -> -1/3, {61, 1342} -> 1, {61, 1352} -> 2/3, 
 {61, 1376} -> 2, {61, 1382} -> -1/3, {61, 1387} -> 4/3, {61, 1409} -> 23/3, 
 {61, 1411} -> -3, {61, 1490} -> 2/3, {61, 1511} -> -2/3, {61, 1516} -> -4/3, 
 {61, 1537} -> 2/3, {61, 1539} -> -4/3, {61, 1586} -> -2/3, 
 {61, 1588} -> -2/3, {61, 1669} -> -2/3, {61, 1691} -> 2/3, 
 {61, 1693} -> -1/3, {61, 1719} -> 4/3, {61, 1721} -> -5/3, {61, 1749} -> 2, 
 {61, 1756} -> 2, {61, 1758} -> 2/3, {61, 1767} -> 10/3, {61, 1779} -> -2/9, 
 {61, 1800} -> 1/3, {61, 1809} -> -1/3, {61, 1830} -> 1/3, {61, 1835} -> 2/3, 
 {61, 1859} -> -4/3, {61, 1861} -> 11/9, {61, 1890} -> 2, {61, 1964} -> 2, 
 {61, 1966} -> -1, {61, 2041} -> 2, {61, 2071} -> 2, {61, 2073} -> -1, 
 {61, 2128} -> -2, {61, 2138} -> 2, {61, 2159} -> -4, {61, 2194} -> -1, 
 {61, 2200} -> -1, {61, 2229} -> 3, {61, 2231} -> -1/3, {61, 2259} -> -1, 
 {61, 2279} -> -1/3, {61, 2281} -> 1/6, {61, 2364} -> 2/3, {61, 2386} -> 8/3, 
 {61, 2388} -> -4/3, {61, 2411} -> -7/3, {61, 2413} -> 7/6, {61, 2439} -> 2, 
 {61, 2445} -> -4/3, {61, 2447} -> 2, {61, 2459} -> 4/3, {61, 2470} -> -5/18, 
 {61, 2481} -> 1/6, {61, 2502} -> -4/3, {61, 2507} -> 7/6, {61, 2547} -> 3, 
 {61, 2572} -> -3, {61, 2574} -> -3/2, {61, 2582} -> -4/3, {61, 2605} -> 4/3, 
 {61, 2607} -> -1, {61, 2632} -> 5/3, {61, 2634} -> -5/6, {61, 2657} -> 1, 
 {61, 2659} -> 1/2, {61, 2681} -> -2, {61, 2689} -> 2/3, {61, 2691} -> 2, 
 {61, 2694} -> 10/3, {61, 2713} -> -13/18, {61, 2724} -> -3/2, 
 {61, 2731} -> 2/3, {61, 2737} -> -5/6, {61, 2742} -> 1/2, {61, 2761} -> 2/3, 
 {61, 2763} -> 7/3, {61, 2773} -> -2, {61, 2802} -> 2, {61, 2832} -> 1, 
 {61, 2834} -> -1/2, {61, 2900} -> 2, {61, 2916} -> -2/3, {61, 2927} -> 1, 
 {61, 2933} -> -1/2, {61, 2964} -> 1/2, {61, 2966} -> 1, {61, 2975} -> 2, 
 {61, 2996} -> -4/3, {61, 2998} -> 4/3, {61, 3054} -> -4/3, 
 {61, 3065} -> 10/3, {61, 3067} -> 2, {61, 3070} -> -4/3, {61, 3084} -> 2/3, 
 {61, 3095} -> 2/3, {61, 3123} -> -1/3, {61, 3125} -> -2/3, 
 {61, 3149} -> 10/3, {61, 3151} -> -5/3, {61, 3179} -> -4/3, 
 {61, 3181} -> -2, {61, 3192} -> -16/3, {61, 3194} -> -4/3, 
 {61, 3196} -> 4/3, {61, 3198} -> 2, {61, 3209} -> 5/6, {61, 3220} -> -2/3, 
 {61, 3241} -> -1, {61, 3243} -> 1, {61, 3277} -> -2, {61, 3291} -> 14/3, 
 {61, 3293} -> 2, {61, 3306} -> 5/3, {61, 3338} -> -7/6, {61, 3340} -> 4/9, 
 {61, 3424} -> -2, {61, 3429} -> 2, {61, 3434} -> 4/3, {61, 3439} -> 2, 
 {61, 3445} -> 8/3, {61, 3449} -> -2, {61, 3457} -> -2, {61, 3471} -> 32/3, 
 {61, 3475} -> 4/3, {61, 3479} -> -4/3, {61, 3483} -> -2, {61, 3511} -> 4, 
 {61, 3514} -> -29/3, {61, 3520} -> -52/3, {61, 3524} -> 8/9, 
 {61, 3527} -> -10/3, {61, 3530} -> -25/18, {61, 3536} -> 20/3, 
 {61, 3541} -> 3, {61, 3545} -> -14/3, {62, 1} -> 2, {62, 13} -> -2, 
 {62, 25} -> 2/3, {62, 37} -> -1, {62, 49} -> 11/6, {62, 61} -> -4/3, 
 {62, 73} -> 1, {62, 85} -> 16/3, {62, 120} -> 2/3, {62, 132} -> -1/3, 
 {62, 144} -> -1/6, {62, 191} -> 1/2, {62, 203} -> -1, {62, 215} -> 2/3, 
 {62, 248} -> -2/3, {62, 464} -> -4/3, {62, 476} -> -1/2, {62, 512} -> 2, 
 {62, 524} -> 5/6, {62, 536} -> 1, {62, 559} -> -3/2, {62, 577} -> -2, 
 {62, 942} -> 2/3, {62, 968} -> 2/3, {62, 973} -> 2/3, {62, 991} -> -2/3, 
 {62, 993} -> -4/3, {62, 1057} -> -4, {62, 1059} -> 2, {62, 1089} -> -4/3, 
 {62, 1094} -> -2/3, {62, 1115} -> -8/3, {62, 1117} -> 4/3, {62, 1140} -> -2, 
 {62, 1152} -> -2, {62, 1154} -> 2, {62, 1226} -> -2/3, {62, 1247} -> -8/3, 
 {62, 1249} -> 4/3, {62, 1265} -> 2/3, {62, 1267} -> 2/3, {62, 1286} -> -4, 
 {62, 1288} -> 1, {62, 1297} -> -4, {62, 1299} -> -4/3, {62, 1308} -> -4/3, 
 {62, 1311} -> -4/3, {62, 1321} -> -20/9, {62, 1331} -> -1/3, 
 {62, 1352} -> 2/3, {62, 1361} -> 1, {62, 1382} -> 2/3, {62, 1387} -> 1/3, 
 {62, 1391} -> 2, {62, 1409} -> 23/3, {62, 1411} -> -3, {62, 1490} -> 2/3, 
 {62, 1511} -> -2/3, {62, 1516} -> -4/3, {62, 1537} -> 2/3, 
 {62, 1539} -> -4/3, {62, 1586} -> -2/3, {62, 1588} -> -2/3, 
 {62, 1669} -> -2/3, {62, 1691} -> 2/3, {62, 1693} -> -1/3, 
 {62, 1719} -> 4/3, {62, 1721} -> -5/3, {62, 1749} -> 2, {62, 1756} -> 2, 
 {62, 1758} -> 2/3, {62, 1767} -> 10/3, {62, 1779} -> -2/9, 
 {62, 1800} -> 1/3, {62, 1809} -> -1/3, {62, 1830} -> 1/3, {62, 1835} -> 2/3, 
 {62, 1859} -> -4/3, {62, 1861} -> 11/9, {62, 1890} -> 2, {62, 1917} -> 2, 
 {62, 1919} -> -1, {62, 1949} -> 2, {62, 1964} -> 4, {62, 1966} -> -2, 
 {62, 1985} -> 3, {62, 1989} -> -2, {62, 2005} -> 1, {62, 2007} -> -1/2, 
 {62, 2071} -> 2, {62, 2073} -> -1, {62, 2079} -> -4/3, {62, 2095} -> 5/3, 
 {62, 2097} -> -5/6, {62, 2124} -> -4/3, {62, 2128} -> -2, {62, 2132} -> -4, 
 {62, 2138} -> 2, {62, 2149} -> 4/3, {62, 2159} -> 7/6, {62, 2170} -> -1, 
 {62, 2179} -> -1, {62, 2187} -> -1/2, {62, 2200} -> -1, {62, 2205} -> -5/6, 
 {62, 2209} -> 2/3, {62, 2229} -> -5/3, {62, 2231} -> 5/3, {62, 2259} -> -1, 
 {62, 2279} -> -1/3, {62, 2281} -> 1/6, {62, 2364} -> 2/3, {62, 2386} -> 2/3, 
 {62, 2388} -> -1/3, {62, 2411} -> -7/3, {62, 2413} -> 7/6, {62, 2439} -> 2, 
 {62, 2445} -> -4/3, {62, 2447} -> 2, {62, 2459} -> 4/3, {62, 2470} -> -5/18, 
 {62, 2481} -> 1/6, {62, 2502} -> -1/3, {62, 2507} -> 7/6, {62, 2657} -> 1, 
 {62, 2659} -> 1/2, {62, 2681} -> -2, {62, 2689} -> 2/3, {62, 2691} -> 2, 
 {62, 2713} -> 7/18, {62, 2742} -> 1/2, {62, 2761} -> -1/6, 
 {62, 2763} -> 2/3, {62, 2855} -> -3, {62, 2857} -> -3/2, {62, 2879} -> 2, 
 {62, 2908} -> 2, {62, 2916} -> -2/3, {62, 2938} -> -3/2, {62, 2942} -> 1, 
 {62, 2964} -> 1/2, {62, 2966} -> 1, {62, 3149} -> 4/3, {62, 3151} -> -2/3, 
 {62, 3170} -> 2, {62, 3181} -> -2, {62, 3192} -> -4/3, {62, 3196} -> 4/3, 
 {62, 3198} -> 2, {62, 3209} -> -37/9, {62, 3220} -> 1/3, {62, 3224} -> -1, 
 {62, 3241} -> 3, {62, 3243} -> -1/3, {62, 3266} -> 4/3, {62, 3268} -> -1, 
 {62, 3277} -> -2, {62, 3291} -> 14/3, {62, 3293} -> 2, {62, 3299} -> 10/3, 
 {62, 3306} -> 5/9, {62, 3317} -> 2/3, {62, 3338} -> -1/3, 
 {62, 3340} -> 19/9, {62, 3345} -> -4/3, {62, 3369} -> 4/3, {62, 3371} -> 2, 
 {62, 3373} -> 10/3, {62, 3380} -> 8/9, {62, 3407} -> -1, {62, 3414} -> 4/3, 
 {62, 3424} -> -2, {62, 3429} -> 2, {62, 3439} -> 2, {62, 3442} -> 8, 
 {62, 3445} -> 8/3, {62, 3449} -> -2, {62, 3457} -> -2, {62, 3471} -> 8/3, 
 {62, 3479} -> -4/3, {62, 3483} -> -2, {62, 3487} -> -4/3, {62, 3511} -> 4, 
 {62, 3514} -> -29/3, {62, 3520} -> -52/3, {62, 3524} -> 8/9, 
 {62, 3527} -> -10/3, {62, 3530} -> -29/18, {62, 3536} -> 20/3, 
 {62, 3541} -> 3, {62, 3545} -> -14/3, {63, 2078} -> 1, {63, 2169} -> -1/2, 
 {63, 3301} -> -1, {63, 3316} -> -1/2, {63, 3413} -> 1, {63, 3486} -> -1, 
 {63, 3494} -> -1, {63, 3523} -> -1/6, {64, 2613} -> 1, {64, 2708} -> -1, 
 {64, 2723} -> -1/2, {64, 2974} -> -1, {64, 3094} -> 1/2, {64, 3433} -> 1, 
 {64, 3464} -> -1, {64, 3474} -> 1, {65, 2539} -> 1, {65, 2771} -> -1, 
 {65, 3523} -> 1/3, {66, 2771} -> -1, {66, 3248} -> 1, {66, 3523} -> 1/3, 
 {67, 3413} -> -1, {67, 3428} -> 1, {67, 3456} -> -1, {67, 3486} -> 1, 
 {68, 2974} -> 1, {68, 3094} -> -1/2, {68, 3219} -> -1/2, {68, 3433} -> -1, 
 {68, 3438} -> 1, {68, 3474} -> -1, {68, 3482} -> -1, {68, 3523} -> -1/6, 
 {69, 1548} -> -1/2, {69, 1698} -> -1/2, {69, 1789} -> 1/2, 
 {69, 2639} -> 1/2, {69, 3452} -> 1, {69, 3523} -> 1/12, {70, 1548} -> -1/2, 
 {70, 1698} -> -1/2, {70, 1789} -> 1/2, {70, 2639} -> 1/2, {70, 3478} -> 1, 
 {70, 3523} -> 1/12, {71, 2771} -> -1, {71, 2973} -> 1, {71, 3523} -> 1/3, 
 {72, 2771} -> -1, {72, 3344} -> 1, {72, 3523} -> 1/3, {73, 2101} -> 1, 
 {73, 2169} -> -1/2, {73, 3249} -> -1, {73, 3316} -> 1/2, {73, 3375} -> -1, 
 {73, 3413} -> 1, {73, 3486} -> -1, {73, 3494} -> 1, {73, 3523} -> -1/3, 
 {74, 2581} -> -1, {74, 2723} -> 1/2, {74, 3079} -> -1, {74, 3094} -> 1/2, 
 {74, 3433} -> 1, {74, 3464} -> 1, {74, 3474} -> 1, {74, 3523} -> -1/6, 
 {75, 2540} -> -1, {75, 2723} -> 1/2, {75, 2839} -> 1, {75, 3316} -> -1/2, 
 {75, 3464} -> 1, {75, 3467} -> 1, {75, 3490} -> -1, {75, 3494} -> -1, 
 {75, 3504} -> 1, {76, 1548} -> -1/2, {76, 1634} -> 1, {76, 1698} -> -1/2, 
 {76, 2581} -> -1, {76, 2639} -> 1/2, {76, 2723} -> 1/2, {76, 2772} -> 1/2, 
 {76, 2861} -> 1/2, {76, 2926} -> -1/2, {76, 3024} -> -1/2, {76, 3464} -> 1, 
 {76, 3490} -> -1, {76, 3523} -> 1/6, {77, 1548} -> -1/2, {77, 1698} -> -1/2, 
 {77, 1725} -> 1, {77, 2639} -> 1/2, {77, 2772} -> 1/2, {77, 2861} -> 1/2, 
 {77, 2926} -> -1/2, {77, 3024} -> -1/2, {77, 3249} -> -1, {77, 3316} -> 1/2, 
 {77, 3467} -> -1, {77, 3494} -> 1, {77, 3523} -> 1/6, {78, 25} -> 1, 
 {78, 49} -> 1, {78, 120} -> -1, {78, 144} -> -1, {78, 191} -> 1, 
 {78, 1490} -> 1, {78, 1516} -> 1, {78, 1537} -> 2, {78, 1539} -> -2, 
 {78, 1567} -> 1, {78, 1586} -> -1, {78, 1588} -> -2, {78, 1719} -> -1, 
 {78, 1721} -> -2, {78, 1749} -> 2, {78, 1756} -> 2, {78, 1758} -> 2, 
 {78, 1767} -> 2, {78, 1779} -> 1/6, {78, 1800} -> -1, {78, 1809} -> -1, 
 {78, 1835} -> -1, {78, 1859} -> -1, {78, 1861} -> 3, {78, 2259} -> -3, 
 {78, 2279} -> -2, {78, 2281} -> 1, {78, 2411} -> -2, {78, 2413} -> 1, 
 {78, 2439} -> 2, {78, 2447} -> 2, {78, 2470} -> -1/6, {78, 2481} -> 1, 
 {78, 2507} -> 1, {78, 2657} -> 3, {78, 2659} -> 1, {78, 2689} -> 2, 
 {78, 2713} -> 7/6, {78, 2742} -> 1, {78, 2761} -> -1, {78, 3291} -> 2, 
 {78, 3306} -> 7/6, {78, 3338} -> -1, {78, 3424} -> -2, {78, 3449} -> -2, 
 {78, 3527} -> 2, {78, 3530} -> -1/6, {78, 3545} -> 7, {79, 290} -> 1, 
 {79, 302} -> 11/4, {79, 314} -> 3/2, {79, 326} -> 8, {79, 350} -> 1, 
 {79, 362} -> -1/4, {79, 397} -> 3/4, {79, 422} -> -1, {79, 464} -> 1, 
 {79, 476} -> 3/4, {79, 488} -> 1/2, {79, 524} -> -1/4, {79, 559} -> 3/4, 
 {79, 1076} -> -1, {79, 1083} -> 1, {79, 1162} -> -1, {79, 1168} -> -1, 
 {79, 1186} -> 1, {79, 1188} -> 2, {79, 1195} -> 1, {79, 1218} -> -1, 
 {79, 1220} -> -1, {79, 1306} -> 2, {79, 1369} -> 1/2, {79, 1376} -> -1/2, 
 {79, 1985} -> -3/2, {79, 2005} -> -3/2, {79, 2007} -> 3/4, {79, 2079} -> 1, 
 {79, 2095} -> -1/2, {79, 2097} -> 1/4, {79, 2124} -> 1, {79, 2149} -> -1, 
 {79, 2159} -> -1/4, {79, 2187} -> 3/4, {79, 2205} -> 1/4, 
 {79, 2209} -> -1/2, {79, 2229} -> 1/2, {79, 2231} -> -1/2, {79, 2290} -> 1, 
 {79, 2296} -> 1, {79, 2305} -> 1, {79, 2321} -> 2, {79, 2323} -> -2, 
 {79, 2331} -> -1, {79, 2356} -> 1, {79, 2358} -> -1/2, {79, 2431} -> 1, 
 {79, 2433} -> -1/2, {79, 2437} -> -2, {79, 2452} -> 2, {79, 2455} -> -2, 
 {79, 2470} -> 1/2, {79, 2496} -> -1/2, {79, 2511} -> -1/2, {79, 2528} -> -1, 
 {79, 2530} -> 1, {79, 2547} -> -3/2, {79, 2572} -> 3/2, {79, 2574} -> 3/4, 
 {79, 2582} -> 1, {79, 2605} -> -1, {79, 2632} -> -1/2, {79, 2634} -> 1/4, 
 {79, 2694} -> -1, {79, 2713} -> 1/3, {79, 2724} -> 3/4, {79, 2731} -> -1/2, 
 {79, 2737} -> 1/4, {79, 2761} -> -1/4, {79, 2763} -> -1/2, 
 {79, 2804} -> 5/2, {79, 2832} -> -7/2, {79, 2834} -> 7/4, {79, 2855} -> 3/2, 
 {79, 2857} -> 3/4, {79, 2879} -> -1, {79, 2881} -> 1/2, {79, 2885} -> -2, 
 {79, 2897} -> 2, {79, 2900} -> -7, {79, 2908} -> -2, {79, 2916} -> 10/3, 
 {79, 2927} -> 2, {79, 2933} -> 3/4, {79, 2938} -> 3/4, {79, 2942} -> -1/2, 
 {79, 2964} -> -3/2, {79, 2966} -> -23/6, {79, 2996} -> 1, {79, 2998} -> -2, 
 {79, 3054} -> 3, {79, 3065} -> -1, {79, 3067} -> -5, {79, 3070} -> 3, 
 {79, 3084} -> -1/3, {79, 3095} -> -1/2, {79, 3123} -> -1, 
 {79, 3125} -> -7/6, {79, 3179} -> 3, {79, 3190} -> -2, {79, 3194} -> 3, 
 {79, 3209} -> -1/4, {79, 3266} -> -1, {79, 3299} -> -1, {79, 3306} -> 1/3, 
 {79, 3317} -> -1/2, {79, 3338} -> -1/4, {79, 3340} -> -1/2, {79, 3345} -> 1, 
 {79, 3369} -> -1, {79, 3371} -> -2, {79, 3373} -> -1, {79, 3380} -> -5/6, 
 {79, 3407} -> 1/2, {79, 3414} -> -1, {79, 3419} -> 2, {79, 3434} -> -3, 
 {79, 3461} -> -2, {79, 3468} -> 2, {79, 3475} -> -3, {79, 3487} -> 1, 
 {79, 3527} -> 2, {79, 3530} -> -1/3, {80, 290} -> 2, {80, 302} -> 7/2, 
 {80, 314} -> 2, {80, 326} -> 8, {80, 350} -> 1, {80, 362} -> -1/2, 
 {80, 397} -> 3/2, {80, 422} -> -1, {80, 1076} -> -1, {80, 1083} -> 1, 
 {80, 1162} -> -1, {80, 1168} -> -1, {80, 1186} -> 1, {80, 1188} -> 2, 
 {80, 1195} -> 1, {80, 1218} -> -1, {80, 1220} -> -1, {80, 1306} -> 2, 
 {80, 1369} -> 1/2, {80, 1376} -> -1/2, {80, 2290} -> 2, {80, 2296} -> 1, 
 {80, 2321} -> 2, {80, 2323} -> -2, {80, 2331} -> -1, {80, 2356} -> 2, 
 {80, 2358} -> -1, {80, 2437} -> -2, {80, 2452} -> 2, {80, 2455} -> -2, 
 {80, 2470} -> 1/2, {80, 2496} -> -1, {80, 2528} -> -1, {80, 2530} -> 1, 
 {80, 2547} -> -3, {80, 2572} -> 3, {80, 2574} -> 3/2, {80, 2582} -> 2, 
 {80, 2605} -> -2, {80, 2632} -> -1, {80, 2634} -> 1/2, {80, 2694} -> -2, 
 {80, 2713} -> 2/3, {80, 2724} -> 3/2, {80, 2731} -> -1, {80, 2737} -> 1/2, 
 {80, 2761} -> -1/2, {80, 2763} -> -1, {80, 2802} -> -1, {80, 2804} -> 3, 
 {80, 2832} -> -5, {80, 2834} -> 5/2, {80, 2885} -> -2, {80, 2897} -> 2, 
 {80, 2900} -> -9, {80, 2916} -> 10/3, {80, 2927} -> 3/2, {80, 2933} -> 3/2, 
 {80, 2964} -> -3/2, {80, 2966} -> -23/6, {80, 2996} -> 2, {80, 2998} -> -3, 
 {80, 3054} -> 4, {80, 3065} -> -2, {80, 3067} -> -7, {80, 3070} -> 4, 
 {80, 3084} -> -1, {80, 3095} -> -1, {80, 3123} -> -1, {80, 3125} -> -2/3, 
 {80, 3179} -> 4, {80, 3190} -> -2, {80, 3194} -> 4, {80, 3209} -> -1/3, 
 {80, 3419} -> 2, {80, 3434} -> -4, {80, 3461} -> -2, {80, 3468} -> 2, 
 {80, 3475} -> -4, {80, 3527} -> 2, {80, 3530} -> -1/2, {81, 2772} -> -1/2, 
 {81, 2861} -> -1/2, {81, 2926} -> 1/2, {81, 3024} -> 1/2, {81, 3467} -> 1, 
 {81, 3523} -> 1/12, {82, 2772} -> -1/2, {82, 2861} -> -1/2, 
 {82, 2926} -> 1/2, {82, 3024} -> 1/2, {82, 3490} -> 1, {82, 3523} -> 1/12, 
 {83, 290} -> 1/3, {83, 302} -> 19/12, {83, 314} -> 3/2, {83, 326} -> 16/3, 
 {83, 350} -> 2/3, {83, 362} -> -1/12, {83, 397} -> 1/4, {83, 422} -> -2/3, 
 {83, 464} -> -1/3, {83, 476} -> -1/4, {83, 488} -> 1/2, {83, 524} -> 1/12, 
 {83, 559} -> -1/4, {83, 1076} -> -2/3, {83, 1083} -> 2/3, 
 {83, 1162} -> -2/3, {83, 1168} -> -2/3, {83, 1186} -> 2/3, 
 {83, 1188} -> 4/3, {83, 1195} -> 2/3, {83, 1218} -> -2/3, 
 {83, 1220} -> -2/3, {83, 1306} -> 4/3, {83, 1369} -> 1/3, 
 {83, 1376} -> -1/3, {83, 1985} -> 1/2, {83, 2005} -> 1/2, 
 {83, 2007} -> -1/4, {83, 2079} -> -1/3, {83, 2095} -> 1/6, 
 {83, 2097} -> -1/12, {83, 2124} -> -1/3, {83, 2149} -> 1/3, 
 {83, 2159} -> 1/12, {83, 2187} -> -1/4, {83, 2205} -> -1/12, 
 {83, 2209} -> 1/6, {83, 2229} -> -1/6, {83, 2231} -> 1/6, {83, 2290} -> 2/3, 
 {83, 2296} -> 2/3, {83, 2321} -> 4/3, {83, 2323} -> -4/3, 
 {83, 2331} -> -2/3, {83, 2339} -> 1, {83, 2356} -> 5/3, {83, 2358} -> -5/6, 
 {83, 2431} -> 1, {83, 2433} -> -1/2, {83, 2437} -> -2, {83, 2452} -> 2, 
 {83, 2455} -> -4/3, {83, 2470} -> 1/2, {83, 2489} -> 1/3, 
 {83, 2496} -> -5/6, {83, 2511} -> -1/2, {83, 2528} -> -1, {83, 2530} -> 1, 
 {83, 2547} -> -1/2, {83, 2572} -> 1/2, {83, 2574} -> 1/4, {83, 2582} -> 1/3, 
 {83, 2605} -> -1/3, {83, 2632} -> -1/6, {83, 2634} -> 1/12, 
 {83, 2694} -> -1/3, {83, 2713} -> 1/9, {83, 2724} -> 1/4, 
 {83, 2731} -> -1/6, {83, 2737} -> 1/12, {83, 2761} -> -1/12, 
 {83, 2763} -> -1/6, {83, 2782} -> -1, {83, 2804} -> 13/6, 
 {83, 2832} -> -11/6, {83, 2834} -> 11/12, {83, 2855} -> -1/2, 
 {83, 2857} -> -1/4, {83, 2881} -> 1/2, {83, 2885} -> -2, {83, 2897} -> 2, 
 {83, 2900} -> -14/3, {83, 2916} -> 5/6, {83, 2927} -> 11/6, 
 {83, 2933} -> 1/4, {83, 2938} -> -1/4, {83, 2942} -> 1/2, 
 {83, 2966} -> -17/9, {83, 2996} -> 1/3, {83, 2998} -> -1, {83, 3044} -> -1, 
 {83, 3054} -> 5/3, {83, 3065} -> -1/3, {83, 3067} -> -10/3, 
 {83, 3070} -> 5/3, {83, 3084} -> -13/18, {83, 3095} -> -1/6, 
 {83, 3125} -> -17/18, {83, 3179} -> 5/3, {83, 3190} -> -4/3, 
 {83, 3194} -> 5/3, {83, 3209} -> -5/36, {83, 3266} -> 1/3, 
 {83, 3299} -> 1/3, {83, 3306} -> -1/9, {83, 3317} -> 1/6, 
 {83, 3338} -> 1/12, {83, 3340} -> 1/6, {83, 3345} -> -1/3, 
 {83, 3369} -> 1/3, {83, 3373} -> 1/3, {83, 3380} -> -4/9, {83, 3407} -> 1/2, 
 {83, 3414} -> 1/3, {83, 3419} -> 2, {83, 3434} -> -5/3, {83, 3461} -> -2, 
 {83, 3468} -> 4/3, {83, 3475} -> -5/3, {83, 3487} -> -1/3, 
 {83, 3527} -> -2/3, {83, 3530} -> -1/3, {83, 3545} -> -7, {84, 2540} -> 1, 
 {84, 2723} -> -1/2, {84, 2926} -> -1/2, {84, 3464} -> -1, {84, 3467} -> -1, 
 {84, 3523} -> 1/6, {85, 2839} -> 1, {85, 2926} -> -1/2, {85, 3316} -> -1/2, 
 {85, 3490} -> -1, {85, 3494} -> -1, {85, 3523} -> 1/6, {86, 3523} -> 1, 
 {87, 290} -> 1, {88, 464} -> 1, {_, _} -> 0}


==> anc/amplitudes/R2Nftilde_pmppp/BasisCoefficients.m <==
{(-16*Spbb[Sp[3], Sp[1]]^2)/(Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[2], Sp[1]]), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (Spaa[Sp[1], Sp[2]]*(16*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[4]])*Spbb[Sp[3], Sp[1]]*
   Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
   Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[1]]), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, {1, 2, 5, 4, 3}, {1, 2, 4, 3, 5}, 
 {1, 2, 3, 5, 4}, (24*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[4], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]) + 
  (24*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]) - (16*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[5], Sp[1]])), 
 {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (-24*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]) + 
  (24*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]) + 
  (48*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^2) - 
  (24*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]) - 
  (48*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[4], Sp[5]]) - (24*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]) + 
  (48*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^2*Spaa[Sp[4], Sp[5]]) + 
  (24*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, 
 (48*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]^2) + 
  (48*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[2]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^2*Spaa[Sp[3], Sp[5]]) + 
  (48*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]])/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]) - (24*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]^2) - (24*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^2) + (16*Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[4], Sp[5]]*
    (Spab[Sp[1], Sp[2], Sp[1]] + Spab[Sp[1], Sp[3], Sp[1]])), 
 {1, 2, 4, 5, 3}, (8*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]^2*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]])/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^4*Spbb[Sp[4], Sp[3]]) - 
  (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
    (-8*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]] + 8*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^3*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) - 
  (-4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]] + 12*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[2], Sp[1]] - 8*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[1]] + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]] - 8*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]] + 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[4], Sp[2]] - 24*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]] - 4*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]] - 
    8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]] + 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[4], Sp[5]]*
     Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]) + 
  (Spaa[Sp[2], Sp[4]]^2*(-16*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] - 16*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]^2 + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]] + 8*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]^2 - 8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - 8*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^3*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) - 
  (4*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2 + 12*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] + 8*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[3], Sp[2]] + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2 - 
    4*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[1]] + 16*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[4], Sp[1]] - 4*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[4], Sp[3]] - 
    8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 
    8*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[2]]^2*
     Spbb[Sp[4], Sp[3]] - 8*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[3]] + 8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^3*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]] - 
    8*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]^2 - 
    8*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[3], Sp[4]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^2)/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) - 
  (Spaa[Sp[1], Sp[2]]*Spbb[Sp[3], Sp[1]]*
    (-8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]] + 
     16*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]] - 
     12*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[1]] - 
     4*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[5], Sp[2]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (20*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]) + (8*Spaa[Sp[1], Sp[2]]*Spbb[Sp[4], Sp[1]]*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]) - 
  ((-12*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[2], Sp[1]] + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]] + 
     8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[3], Sp[1]] - 16*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]] - 
     12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[3], Sp[2]] + 16*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
      Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]] - 
     12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
      Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]])*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]) + (12*Spaa[Sp[1], Sp[2]]^2*Spbb[Sp[5], Sp[1]]*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]) - 
  (8*Spaa[Sp[1], Sp[2]]*Spbb[Sp[5], Sp[1]] + 28*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[4], Sp[5]]) + (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[4]]^2*
    (8*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] + 
     8*Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]]))/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^4*
    Spbb[Sp[5], Sp[3]]) - (-8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[3], Sp[2]] + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
     Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]^2 - 24*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]] - 
    12*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[1]] - 8*Spaa[Sp[1], Sp[5]]^2*
     Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[3]] - 
    8*Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]] + 
    4*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2*
     Spbb[Sp[5], Sp[3]] + 8*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]] - 8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^3*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]])/
   (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]), {1, 2, 4, 5, 3}, {1, 2, 5, 3, 4}, {1, 2, 5, 4, 3}, 
 {1, 2, 4, 3, 5}, 
 (Spaa[Sp[2], Sp[4]]*(-8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[1], Sp[3]]^2*
      Spbb[Sp[3], Sp[1]]^2 + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]] + 16*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]] - 
     12*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[1]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[1]]*
    (8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*
      Spbb[Sp[4], Sp[2]] + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] + 8*Spaa[Sp[2], Sp[3]]^2*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]] - 16*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^3*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (8*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[2]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^4*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*(-8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] - 12*Spaa[Sp[1], Sp[3]]*
      Spaa[Sp[1], Sp[4]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
     4*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[4], Sp[1]]^2 + 8*Spaa[Sp[1], Sp[2]]*
      Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]] + 
     16*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]*
      Spbb[Sp[4], Sp[2]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]) + 
  (Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[1]]*
    (-8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[1]] + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 16*Spaa[Sp[1], Sp[4]]*
      Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]] + 
     8*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[4], Sp[3]]))/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[5]]^3*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]]) - 
  (8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[3]]*
    Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]])/(Spaa[Sp[1], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^3*Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[4]]) + 
  (8*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[2]]*
    Spbb[Sp[5], Sp[2]])/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^4*Spbb[Sp[5], Sp[4]]) + 
  (8*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[4], Sp[1]]^2*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^4*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]]) + 
  (-8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]] + 
    8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[1]]^2 + 8*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^3*
     Spbb[Sp[5], Sp[2]] + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[5], Sp[3]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] - 16*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] - 12*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[3]] + 12*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] - 
    20*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[3]]^2 - 8*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2 - 12*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]]^2 + 28*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]]^2 + 20*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[5]]^3*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2)/
   (Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) + 
  (-3*Spaa[Sp[1], Sp[2]]^6*Spbb[Sp[2], Sp[1]]^3*Spbb[Sp[5], Sp[1]] - 
    4*Spaa[Sp[1], Sp[2]]^4*Spaa[Sp[1], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[1]] - 4*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[1], Sp[3]]^3*Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[5], Sp[1]] - 
    4*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[1], Sp[5]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[1]]^2 - 16*Spaa[Sp[1], Sp[2]]^5*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[2]] - 40*Spaa[Sp[1], Sp[2]]^4*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[5], Sp[2]] - 56*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[5], Sp[2]] - 
    54*Spaa[Sp[1], Sp[2]]^4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]] - 
    64*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]] - 
    32*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[2]] - 52*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 40*Spaa[Sp[1], Sp[2]]^4*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 6*Spaa[Sp[1], Sp[2]]^4*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 - 44*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^2 + 28*Spaa[Sp[1], Sp[2]]^4*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[5], Sp[2]]^2 - 32*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[3]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[2]]^2 - 28*Spaa[Sp[1], Sp[2]]^4*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[3]] + 8*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]] - 8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]^3*
     Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[1]]^3*Spbb[Sp[5], Sp[3]] - 
    6*Spaa[Sp[1], Sp[2]]^4*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]] - 36*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]] + 
    20*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]^2*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]] + 
    12*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[3]] + 20*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^3*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[3]] + 12*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[3]]^4*Spbb[Sp[3], Sp[2]]^3*Spbb[Sp[5], Sp[3]] - 
    12*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]] + 
    16*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[3]] + 12*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[3]]^3*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[3]] + 24*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[5], Sp[3]]^2 - 12*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]^2 - 32*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[3], Sp[1]]^2*Spbb[Sp[5], Sp[3]]^2 + 32*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]^2 + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*Spaa[Sp[2], Sp[3]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[3]]^2 + 28*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
     Spaa[Sp[2], Sp[3]]^3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2*
     Spbb[Sp[5], Sp[3]]^2 - 28*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^3*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[3]]^2 - 24*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[1]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2 + 28*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2 - 
    24*Spaa[Sp[1], Sp[3]]^3*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[3]]^3 + 16*Spaa[Sp[1], Sp[3]]^2*
     Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[2]]*
     Spbb[Sp[5], Sp[3]]^3)/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) - 
  (8*Spaa[Sp[1], Sp[5]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[3], Sp[1]]^2*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[4], Sp[5]]^4*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (-8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]] + 
    8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[1]]^2 + 8*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^3*
     Spbb[Sp[5], Sp[2]] + 8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[4]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] - 16*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]^2*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] - 12*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[1]]^2*Spbb[Sp[5], Sp[4]] + 12*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]] - 
    20*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]]^2 - 8*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]^2 - 12*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[4]]^2 + 28*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[4]]^2 + 20*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[5]]^3*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2)/
   (Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) + 
  (-3*Spaa[Sp[1], Sp[2]]^6*Spbb[Sp[2], Sp[1]]^3*Spbb[Sp[5], Sp[1]] - 
    4*Spaa[Sp[1], Sp[2]]^4*Spaa[Sp[1], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]] - 4*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[1], Sp[4]]^3*Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[1]] - 
    4*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[1], Sp[5]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]]^2 - 16*Spaa[Sp[1], Sp[2]]^5*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[2]] - 40*Spaa[Sp[1], Sp[2]]^4*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[5], Sp[2]] - 56*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[2]] - 
    54*Spaa[Sp[1], Sp[2]]^4*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]] - 
    64*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]] - 
    32*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]] - 52*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 40*Spaa[Sp[1], Sp[2]]^4*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[2]] + 6*Spaa[Sp[1], Sp[2]]^4*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[2]]^2 - 44*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]^2 + 28*Spaa[Sp[1], Sp[2]]^4*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[5], Sp[2]]^2 - 32*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[2]]^2 - 28*Spaa[Sp[1], Sp[2]]^4*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[4]] + 8*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]]^2*
     Spbb[Sp[5], Sp[4]] - 8*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^3*
     Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[1]]^3*Spbb[Sp[5], Sp[4]] - 
    6*Spaa[Sp[1], Sp[2]]^4*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] - 36*Spaa[Sp[1], Sp[2]]^3*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
    20*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^2*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]] + 
    12*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[4]] + 20*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^3*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[4]] + 12*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[2], Sp[4]]^4*Spbb[Sp[4], Sp[2]]^3*Spbb[Sp[5], Sp[4]] - 
    12*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[4]] + 
    16*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]] + 12*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[2], Sp[4]]^3*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[2]]*
     Spbb[Sp[5], Sp[4]] + 24*Spaa[Sp[1], Sp[2]]^3*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]^2*
     Spbb[Sp[5], Sp[4]]^2 - 12*Spaa[Sp[1], Sp[2]]^2*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*Spbb[Sp[2], Sp[1]]*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]^2 - 32*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[4], Sp[1]]^2*Spbb[Sp[5], Sp[4]]^2 + 32*Spaa[Sp[1], Sp[2]]^2*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
     Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[4]]^2 + 
    8*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*Spaa[Sp[2], Sp[4]]^2*
     Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[1]]*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[4]]^2 + 28*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[2], Sp[4]]^3*Spaa[Sp[2], Sp[5]]*Spbb[Sp[4], Sp[2]]^2*
     Spbb[Sp[5], Sp[4]]^2 - 28*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^3*
     Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]]*
     Spbb[Sp[5], Sp[4]]^2 - 24*Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[1]]*
     Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2 + 28*Spaa[Sp[1], Sp[2]]*
     Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2 - 
    24*Spaa[Sp[1], Sp[4]]^3*Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]^2*
     Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]^3 + 16*Spaa[Sp[1], Sp[4]]^2*
     Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
     Spbb[Sp[5], Sp[4]]^3)/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
    Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]), 
 -((Spaa[Sp[1], Sp[2]]*(8*Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[1]] + 4*Spaa[Sp[1], Sp[3]]^2*
       Spaa[Sp[4], Sp[5]]*Spbb[Sp[3], Sp[1]] - 28*Spaa[Sp[1], Sp[4]]^2*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[4], Sp[1]] + 24*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[1], Sp[4]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[1]] - 
      16*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
       Spbb[Sp[4], Sp[3]] - 12*Spaa[Sp[1], Sp[4]]*Spaa[Sp[1], Sp[5]]*
       Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[1]] - 12*Spaa[Sp[1], Sp[3]]*
       Spaa[Sp[1], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[1]] - 
      16*Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^2*Spbb[Sp[5], Sp[3]] + 
      16*Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*
       Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[1], Sp[4]]*
     Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
     Spaa[Sp[4], Sp[5]])) + (Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]*
    Spbb[Sp[3], Sp[2]]*(-8*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]] - 
     8*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[3], Sp[4]]*Spaa[Sp[4], Sp[5]]^3*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]) + (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[5]]*
    (-12*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
     24*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]*Spbb[Sp[5], Sp[1]] - 
     12*Spaa[Sp[1], Sp[5]]*Spbb[Sp[5], Sp[1]]^2 + 16*Spaa[Sp[2], Sp[3]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[3]] - 16*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[5], Sp[1]]*Spbb[Sp[5], Sp[3]]))/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[3]]*
    (-12*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[3], Sp[1]] - 
     12*Spaa[Sp[1], Sp[3]]*Spbb[Sp[3], Sp[1]]^2 - 24*Spaa[Sp[1], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[1]] - 16*Spaa[Sp[2], Sp[4]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[3]] - 16*Spaa[Sp[3], Sp[4]]*
      Spbb[Sp[3], Sp[1]]*Spbb[Sp[4], Sp[3]]))/(Spaa[Sp[1], Sp[4]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[4]]) + 
  (8*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[2]]^2)/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[2], Sp[5]]*
    Spaa[Sp[3], Sp[4]]^4*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) + 
  (8*Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]^2*
    Spbb[Sp[5], Sp[3]])/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[2], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^4*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]]) + 
  (8*Spaa[Sp[2], Sp[4]]^2*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[3], Sp[2]]^2*
    Spbb[Sp[5], Sp[4]])/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[2], Sp[3]]*
    Spaa[Sp[4], Sp[5]]^4*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]^2*Spbb[Sp[4], Sp[2]]*
    (8*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[2]] - 8*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[5]]^3*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]]) + 
  (Spaa[Sp[2], Sp[3]]^2*Spaa[Sp[2], Sp[4]]*Spbb[Sp[5], Sp[2]]*
    (-8*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]] - 8*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]^3*
    Spaa[Sp[3], Sp[5]]*Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) + 
  (Spaa[Sp[1], Sp[2]]*Spaa[Sp[1], Sp[4]]*
    (12*Spaa[Sp[1], Sp[2]]*Spbb[Sp[2], Sp[1]]*Spbb[Sp[4], Sp[1]] + 
     12*Spaa[Sp[1], Sp[4]]*Spbb[Sp[4], Sp[1]]^2 + 24*Spaa[Sp[1], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[1]] + 16*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[2], Sp[1]]*Spbb[Sp[5], Sp[4]] + 16*Spaa[Sp[4], Sp[5]]*
      Spbb[Sp[4], Sp[1]]*Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[3]]*
    Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]*Spaa[Sp[3], Sp[5]]*
    Spaa[Sp[4], Sp[5]]*Spbb[Sp[5], Sp[3]]) + 
  (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[5]]*
    (-8*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[2]]^2 + 
     12*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[3]]^2 + 4*Spaa[Sp[3], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[3]]^2 + 12*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]]^2 + 
     4*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[2]]*Spbb[Sp[5], Sp[3]]^2*
      Spbb[Sp[5], Sp[4]]))/(Spaa[Sp[1], Sp[4]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]^2*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) + 
  (Spaa[Sp[2], Sp[3]]*Spaa[Sp[2], Sp[4]]*
    (-12*Spaa[Sp[2], Sp[3]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[3]]^2*
      Spbb[Sp[5], Sp[2]] - 12*Spaa[Sp[2], Sp[4]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[2]] - 4*Spaa[Sp[3], Sp[5]]*
      Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[3]] - 
     4*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]^2*Spbb[Sp[5], Sp[2]]*
      Spbb[Sp[5], Sp[4]] + 8*Spaa[Sp[2], Sp[5]]*Spbb[Sp[3], Sp[2]]^2*
      Spbb[Sp[5], Sp[4]]^2))/(Spaa[Sp[1], Sp[5]]*Spaa[Sp[3], Sp[4]]^2*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]]) + 
  (Spaa[Sp[2], Sp[4]]*Spaa[Sp[2], Sp[5]]*
    (8*Spaa[Sp[2], Sp[3]]*Spbb[Sp[4], Sp[2]]^2*Spbb[Sp[5], Sp[3]]^2 - 
     12*Spaa[Sp[2], Sp[4]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[4], Sp[2]]*
      Spbb[Sp[5], Sp[4]]^2 - 4*Spaa[Sp[3], Sp[4]]*Spbb[Sp[3], Sp[2]]*
      Spbb[Sp[4], Sp[3]]*Spbb[Sp[5], Sp[4]]^2 - 12*Spaa[Sp[2], Sp[5]]*
      Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[2]]*Spbb[Sp[5], Sp[4]]^2 - 
     4*Spaa[Sp[3], Sp[5]]*Spbb[Sp[3], Sp[2]]*Spbb[Sp[5], Sp[3]]*
      Spbb[Sp[5], Sp[4]]^2))/(Spaa[Sp[1], Sp[3]]*Spaa[Sp[3], Sp[4]]*
    Spaa[Sp[3], Sp[5]]*Spaa[Sp[4], Sp[5]]^2*Spbb[Sp[4], Sp[3]]*
    Spbb[Sp[5], Sp[3]]*Spbb[Sp[5], Sp[4]])}


==> anc/amplitudes/R2Nftilde_pmppp/BasisPentagons.m <==
{F[1, 1, 2], F[1, 1, 2]*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 5], 
 F[1, 1, 2]*F[1, 1, 6], F[1, 1, 2]*F[1, 1, 7], F[1, 1, 2]*F[1, 1, 9], 
 F[1, 1, 2]*F[1, 1, 10], F[1, 1, 2]*tci[1, 2], F[1, 1, 2]^2, F[1, 1, 3], 
 F[1, 1, 3]*F[1, 1, 5], F[1, 1, 3]*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 9], 
 F[1, 1, 3]*F[1, 1, 10], F[1, 1, 3]^2, F[1, 1, 4], F[1, 1, 4]*F[1, 1, 5], 
 F[1, 1, 4]*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 9], F[1, 1, 4]^2, F[1, 1, 5], 
 F[1, 1, 5]*F[1, 1, 6], F[1, 1, 5]*F[1, 1, 7], F[1, 1, 5]*F[1, 1, 8], 
 F[1, 1, 5]*F[1, 1, 9], F[1, 1, 5]*F[1, 1, 10], F[1, 1, 5]*tci[1, 2], 
 F[1, 1, 5]^2, F[1, 1, 6], F[1, 1, 6]*F[1, 1, 7], F[1, 1, 6]*F[1, 1, 8], 
 F[1, 1, 6]*F[1, 1, 9], F[1, 1, 6]*F[1, 1, 10], F[1, 1, 6]*tci[1, 2], 
 F[1, 1, 6]^2, F[1, 1, 7], F[1, 1, 7]*F[1, 1, 8], F[1, 1, 7]*F[1, 1, 9], 
 F[1, 1, 7]*F[1, 1, 10], F[1, 1, 7]*tci[1, 2], F[1, 1, 7]^2, F[1, 1, 8], 
 F[1, 1, 8]*F[1, 1, 9], F[1, 1, 8]^2, F[1, 1, 9], F[1, 1, 9]*F[1, 1, 10], 
 F[1, 1, 9]*tci[1, 2], F[1, 1, 9]^2, F[1, 1, 10], F[1, 1, 10]*tci[1, 2], 
 F[1, 2, 2]*tci[1, 2], F[1, 2, 3]*tci[1, 2], F[1, 2, 6]*tci[1, 2], 
 F[1, 2, 7]*tci[1, 2], F[1, 2, 8]*tci[1, 2], F[1, 2, 9]*tci[1, 2], 
 F[2, 1, 3], F[2, 1, 4], F[2, 1, 5], F[2, 1, 6], F[2, 1, 7], F[2, 1, 8], 
 F[2, 1, 10], F[2, 1, 11], F[2, 1, 12], F[2, 1, 13], F[2, 1, 14], 
 F[2, 1, 15], F[2, 2, 7], tci[1, 2], tci[1, 2]^2}


==> anc/amplitudes/R2Nftilde_pmppp/Benchmark.m <==
{(219.96887225690918-138.34297275374166I), (-0.31822686666293265+171.5329751919284I), (-93.61308704388455+228.00882413532307I), (2.9853491936799528+1.1267619330569714I), (19.305824865558-250.7342506319459I), (-115.30841652978987+0.72918198035768I), (103.35137333122313+25.19764617896803I), (2.9853491936799528+1.1267619330569714I), (41.79859152493812-87.93056939384411I), (-141.78115876035702+221.75125136657238I), (41.99780427654229-19.94630625116168I), (0.19010346810930165-14.920286091465076I), (-745.1484261497945+1550.9982565957075I), (41.99780427654229-19.94630625116168I), (330.4813570643003-748.0926790009595I), (18.163228790177314-34.99134026115201I), (-10.688551309621193-199.4063086734469I), (-2.9853491936799528-1.1267619330569714I), (11.006778176284126+27.873333481518504I), (1.4926745968399764+0.5633809665284857I), (101.65814049257972+501.61329352515753I), (-24.000866530199296-31.600167067380795I), (-19.305824865558+250.7342506319459I), (-3633.4590628400074-5804.805185980608I), (104.30163835350572-28.60251546187618I), (-41.99780427654229+19.94630625116168I), (3602.1498098730863+6024.157800905216I), (1838.3828771178823+2792.8355512080216I), (55.9625547932296-27.608442679905785I), (13.367985566616362+0.4848409983460158I), (5.669740850454008+12.42457684694887I), (5.764409972895745+27.97890162993994I), (13.367985566616362+0.4848409983460158I), (-2.8744951248833566+3.6224711775731784I), (-7.179679447246242+2.573646342632225I), (-48.52982681064978-55.29647345394346I), (3627.789321989553+5792.380609133659I), (-4.242112294497607+5.107828995706608I), (-13.367985566616362-0.4848409983460158I), (-4.242112294497607+5.107828995706608I), (-1811.7736048475278-2898.744219064683I), (-242.6796979804365-349.70546829899007I), (4.242112294497607-5.107828995706608I), (-2.1210561472488036+2.553914497853304I), (178.07673688137828-287.66974322060827I), (-103.35137333122313-25.19764617896803I), (729.8995356790128-1573.7637610815193I), (421.36769475406095-776.8897560233395I), (-140.83884966283082+170.24989577661134I), (-41.99780427654229+19.94630625116168I), (-702.9605184051429+1516.1316642530808I), (-2.9853491936799528-1.1267619330569714I), (-2.6671223270170206-172.65973712498536I), (41.99780427654229-19.94630625116168I), (-3623.5472096950557-5797.488438129366I), (4.242112294497607-5.107828995706608I), (-2.6671223270170206-172.65973712498536I), (74.30726217832654+22.725426496622845I), (-41.99780427654229+19.94630625116168I), (2.9853491936799528+1.1267619330569714I), (3676.7657542357647+5585.671102416043I), (4.96314011312872+18.69074922208569I), (-3623.5472096950557-5797.488438129366I), (11.95704319856672-25.9268281593257I), (-4.242112294497607+5.107828995706608I), (702.9605184051429-1516.1316642530808I), (-19.322499007621204-13.543456536821239I), (842.7353895081219-1553.779512046679I), (-10.14250140623141-16.058129123160512I), (366.2976279506162+162.9455571935697I), (120.88277388701155-278.2755503140033I)}

==> anc/amplitudes/R2Nftilde_pmppp/Matrix.m <==
{{1, 4} -> 1, {1, 8} -> 1, {1, 9} -> -1/2, {1, 18} -> -1, {1, 20} -> 1/2, 
 {1, 34} -> 1, {1, 52} -> -1, {1, 53} -> -1, {1, 57} -> -1, {1, 60} -> 1, 
 {1, 71} -> 2/3, {2, 11} -> -1, {2, 14} -> -1, {2, 15} -> 1, {2, 26} -> 1, 
 {2, 27} -> 1, {2, 50} -> 1, {2, 51} -> -1, {2, 54} -> -1, {2, 59} -> 1, 
 {2, 66} -> 1, {2, 71} -> 5/6, {3, 38} -> 1, {3, 40} -> 1, {3, 41} -> -1/2, 
 {3, 43} -> -1, {3, 44} -> 1/2, {3, 47} -> 1, {3, 55} -> -1, {3, 56} -> -1, 
 {3, 63} -> -1, {3, 65} -> 1, {3, 71} -> 2/3, {4, 12} -> 1, {4, 15} -> -1/2, 
 {4, 32} -> -1, {4, 34} -> -1, {4, 48} -> 1/2, {4, 51} -> 1, {4, 66} -> -1, 
 {4, 68} -> 1, {4, 71} -> -1/3, {5, 22} -> -1, {5, 24} -> 1, {5, 27} -> -1, 
 {5, 30} -> 1, {5, 32} -> -1, {5, 33} -> 1, {5, 37} -> -1, {5, 39} -> -1, 
 {5, 41} -> 1/2, {5, 48} -> 1/2, {5, 55} -> 1, {5, 63} -> 1, {5, 68} -> 1, 
 {5, 71} -> -1/2, {6, 2} -> -1, {6, 6} -> -1, {6, 7} -> 1, {6, 9} -> 1/2, 
 {6, 19} -> 1, {6, 46} -> -1, {6, 47} -> -1, {6, 48} -> 1/2, {6, 53} -> 1, 
 {6, 57} -> 1, {6, 68} -> 1, {6, 71} -> 1/6, {7, 2} -> -1, {7, 6} -> 1, 
 {7, 7} -> -1, {7, 9} -> 1/2, {7, 17} -> 1, {7, 25} -> -1, {7, 27} -> -1, 
 {7, 46} -> 1, {7, 48} -> -1/2, {7, 53} -> 1, {7, 57} -> 1, {7, 68} -> -1, 
 {7, 71} -> -1/3, {8, 13} -> 1, {8, 15} -> -1/2, {8, 47} -> -1, 
 {8, 48} -> -1/2, {8, 51} -> 1, {8, 66} -> -1, {8, 68} -> -1, 
 {8, 71} -> -1/6, {9, 30} -> -1, {9, 31} -> 1, {9, 32} -> 1, {9, 33} -> -1, 
 {9, 34} -> -1, {9, 37} -> -1, {9, 39} -> 1, {9, 41} -> 1/2, {9, 48} -> -1/2, 
 {9, 55} -> 1, {9, 63} -> 1, {9, 68} -> -1, {9, 71} -> 1/3, {10, 10} -> 1, 
 {10, 36} -> -1, {10, 70} -> -1, {11, 36} -> -1, {11, 42} -> 1, 
 {11, 70} -> -1, {12, 16} -> 1, {12, 36} -> -1, {12, 70} -> -1, 
 {13, 21} -> 1, {13, 36} -> -1, {14, 36} -> -1, {14, 45} -> 1, {15, 29} -> 1, 
 {15, 36} -> -1, {16, 1} -> 1, {16, 36} -> -1, {17, 36} -> -1, {17, 49} -> 1, 
 {18, 22} -> -2, {18, 28} -> 1, {18, 30} -> 2, {18, 32} -> -2, {18, 33} -> 2, 
 {18, 39} -> -2, {18, 48} -> 1, {18, 61} -> 2, {18, 68} -> 2, {18, 71} -> -1, 
 {19, 7} -> 2, {19, 9} -> -1, {19, 46} -> -2, {19, 48} -> 1, {19, 64} -> -2, 
 {19, 68} -> 2, {19, 71} -> 1/3, {20, 32} -> -2, {20, 35} -> 1, 
 {20, 48} -> 1, {20, 67} -> 2, {20, 68} -> 2, {20, 71} -> -1/3, 
 {21, 30} -> -2, {21, 32} -> 2, {21, 33} -> -2, {21, 35} -> 1, {21, 39} -> 2, 
 {21, 48} -> -1, {21, 62} -> 2, {21, 68} -> -2, {21, 71} -> 2/3, 
 {22, 3} -> 2, {22, 6} -> 2, {22, 7} -> -2, {22, 9} -> -1, {22, 25} -> -2, 
 {22, 46} -> 2, {22, 48} -> -1, {22, 58} -> -2, {22, 68} -> -2, 
 {22, 71} -> -2/3, {23, 3} -> -1, {23, 5} -> 1, {23, 6} -> -1, {23, 7} -> 1, 
 {23, 22} -> 1, {23, 23} -> -1, {23, 25} -> 1, {23, 30} -> -1, {23, 32} -> 1, 
 {23, 33} -> -1, {23, 39} -> 1, {23, 46} -> -1, {23, 71} -> 1, {24, 69} -> 1, 
 {_, _} -> 0}


==> anc/functions.m <==
(* Minkowski metric tensor *)
g = DiagonalMatrix[{1, -1, -1, -1}];

(* Spinor matric tensor *)
eps = {{0, 1}, {-1, 0}};

(* Angle bracket spinors with lower indices *) 
a[k_] := Block[{kk}, kk = p[k]; EE = kk[[1]]; Px = kk[[2]]; 
   Py = kk[[3]]; Pz = kk[[4]];
    {{Sqrt[EE + Pz]}, {(Px + I Py)/Sqrt[EE + Pz]}}];
(* Square bracket spinors with lower indices *) 
b[k_] := Block[{kk}, kk = p[k]; EE = kk[[1]]; Px = kk[[2]]; 
   Py = kk[[3]]; Pz = kk[[4]];
    {{Sqrt[EE + Pz], (Px - I Py)/Sqrt[EE + Pz]}}];

(* Definitions of spinor contrations and scalar products. *) 
repln = {Spaa[i_, j_] :> (Transpose[eps . a[i]] . a[j])[[1, 1]], 
        Spbb[i_, j_] :> (b[i] . eps . Transpose[b[j]])[[1, 1]], 
        Spab[i_, k_List, j_] :> 
    Sum[Spab[i, k[[ii]], j], {ii, 1, Length[k]}], 
        Spba[i_, k_List, j_] :> 
    Sum[Spba[i, k[[ii]], j], {ii, 1, Length[k]}], 
        Spbb[i_, k_List, l_List, j_] :> Sum[Spbb[i, k[[ii]]]*
              Spab[k[[ii]], l, j], {ii, 1, Length[k]}], 
   Spab[i_, k_, j_] :> 
          Spaa[i, k]*Spbb[k, j], 
   Spba[i_, k_, j_] :> Spbb[i, k]*Spaa[k, j], 
        SP[i_, j_] :> p[i] . g . p[j], 
   S[i_, j_] :> (p[i] + p[j]) . g . 
            (p[i] + p[j]), S[i_, j_, k_] :> (p[i] + p[j] + p[k]) . g . 
            (p[i] + p[j] + p[k])};


==> anc/momenta.m <==
(* phase space point infomration in terms of momenta { p[1], p[2, p[3], p[4], p[5] } 
   momentum p[1] and p[2] are assumed to be incoming with negative energy components
*)
{ {-0.575, -0.575, 0.0, 0.0}, {-0.575, 0.575, 0.0, 0.0}, {0.4588582395652173, 0.405584802173913, 0.20777834301052356, -0.05366574734632376}, {0.23112940869565216, -0.09707956260869566, 0.009377939347234585, -0.20954335193774518}, {0.46001235173913047, -0.3085052395652174, -0.2171562823577582, 0.263209099284069} }



==> anc/psp.m <==
{s12 -> 
  1.322499999999999795718963468971204450660825281407116617285652827`64., 
 s23 -> 
  -0.99410949828576425095983163943062945106495073297185475180829508036`64., 
 s34 -> 
  0.26447159125912487491718524208670850590894926345651784424673262761`64., 
 s45 -> 
  0.26712604873357440707767610354632551624383357495717739203251669985`64., 
 s15 -> 
  -0.88379522975980477182497410302615957234998342696470521791218722007`64., 
 tr5 -> 
  -0.11382835872722455696212469935339321086213340634899265972570130751`64.*I}


==> anc/requirements.txt <==
pytest
lips


==> anc/targets.m <==
(* Numerical values reported in arXiv:2010.15834 and new ones of current paper *)
FiniteRemainderValues = Association["R1_pmmpp" -> -5.2819087652312815 - 6.718468192197164*I, 
 "R1_pmppp" -> -122.48761401103182 - 218.20999082143481*I, 
 "R20_pmmpp" -> -17.930425203981265 - 84.48074941466346*I, 
 "R20_pmppp" -> -2043.581201262331 - 3461.4644198914293*I, 
 "R2Nf_pmmpp" -> 8.536235132688384 + 25.516941919822624*I, 
 "R2Nf_pmppp" -> 327.627931541119 + 861.8112851075408*I, 
 "R21_pmmpp" -> -26.22430918626783 + 37.13765257141922*I, 
 "R21_pmppp" -> -1506.6740511312005 + 2607.553863314767*I, 
 "R2Nftilde_pmmpp" -> -11.304514643292187 - 11.186138602650919*I, 
 "R2Nftilde_pmppp" -> -390.31606513414573 - 1248.7483337406306*I];


(* Bare-amplitude values *)
ampNormValues = Association[ 
	"A1_pmmpp" -> CF*(-1.000000000 ep^-2 - (3.174284697+3.141592654 I) ep^-1 - (3.437681197+16.69077768 I) ep^0 - (4.542364174+48.29215997 I) ep^1 - (28.34154945+104.73071151 I) ep^2), 
	"A1_pmppp" -> CF*( -(122.4876141+218.2099911 I) - (613.1620024+1772.249665 I) ep - (1264.781477+6727.583766 I) ep^2 ), 
	"A2_pmmpp" -> (Nc^2-1)/4 ( 0.500000000 ep^-4 + (2.257618031+3.141592654 I) ep^-3 + (-3.317245357+20.90350063 I) ep^-2 + (-55.54942686+44.34772277  I) ep^-1 + (-248.7699347-87.79211669 I) ) +
			       CF Tf Nf ( 0.1666666667 ep^-3 + (1.335872677+1.047197551 I) ep^-2 + (4.646264515+12.872514370 I) ep^-1 + (10.33373680+83.15472523 I) ) + 
			       (Nc^-2-1)/4 ( 0.5 ep^-4 + (3.174284695+3.141592653 I) ep^-3 + (3.540920671+26.66308714 I) ep^-2 + (-38.30735106+112.0732340 I) ep^-1 + (-265.1234275+331.3229231 I) ) +
			       CF Tf SumQ2 (-11.304514643289254-11.186138602655154 I), 
	"A2_pmppp" -> ( (Nc^2-1)/4 ( (122.4876141+218.2099911 I) ep^-2 + (-132.6755953+2049.613188 I) ep^-1 + (-9927.845724+3575.607623 I) ) + 
					CF Tf Nf ( (81.65840942+145.4733274 I) ep^-1 + (895.9475013+2327.538099 I) ) +
					(Nc^-2-1)/4 ( (122.4876140 + 218.2099908 I) ep^-2 + (316.4456559 + 2849.716485 I) ep^-1 + (-6265.180935+17706.12335 I) ) +
					CF Tf SumQ2 (-390.3160651-1248.748333 I) )
];




